Three-leg form factor on Coulomb branch

We study the form factor of the lowest component of the stress-tensor multiplet away from the origin of the moduli space in the spontaneously broken, aka Coulomb, phase of the maximally supersymmetric Yang-Mills theory for decay into three massive W-bosons. The calculations are done at two-loop order by deriving and solving canonical differential equations in the asymptotical limit of nearly vanishing W-masses. We confirm our previous findings that infrared physics of `off-shell observables' is governed by the octagon anomalous dimension rather than the cusp. In addition, the form factor in question possesses a nontrivial remainder function, which was found to be identical to the massless case, upon a proper subtraction of infrared logarithms (and finite terms). However, the iterative structure of the object is more intricate and is not simply related to the previous orders in coupling as opposed to amplitudes/form factors at the origin of the moduli space.

==> anc/Integrals.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    903680,      25078]
NotebookOptionsPosition[    897319,      24986]
NotebookOutlinePosition[    897717,      25002]
CellTagsIndexPosition[    897674,      24999]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["3 - leg FF @loops on Coulomb branch", "Subsection",
 CellChangeTimes->{{3.9176148312966757`*^9, 
  3.917614858756041*^9}},ExpressionUUID->"57672180-ff3f-46ca-8fa4-\
03aaea43a559"],

Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.9037262205263042`*^9, 3.903726221344878*^9}, {
  3.910204378043429*^9, 3.910204378934688*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"c6179c72-f25d-4acf-9858-93e163e03b2f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$PolyLogPath", "=", 
   RowBox[{"SetDirectory", "[", "\"\</Users/abelitsk/DEs/plt\>\"", "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"$HPLPath", "=", "\"\</Users/abelitsk/DEs/HPL-2.0\>\""}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"$Path", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{"$Path", ",", "$HPLPath"}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "PolyLogTools`"}]}], "Input",
 CellChangeTimes->{{3.9037261872610893`*^9, 3.903726210801325*^9}, {
  3.91020406364657*^9, 3.9102040649923363`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"f64bd442-05fa-4939-9673-fcaf3389069f"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(****** PolyLogTools \"\>", "\[InvisibleSpace]", "\<\"1.4\"\>",
    "\[InvisibleSpace]", "\<\" ******)\"\>"}],
  SequenceForm["(****** PolyLogTools ", "1.4", " ******)"],
  Editable->False]], "Print",
 CellChangeTimes->{3.917612831904313*^9, 3.9176140639026947`*^9, 
  3.9176242317451773`*^9, 3.918121918985044*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"0bcd8553-df51-4fa5-8f05-d807df30f658"],

Cell[BoxData["\<\"    Authors: Claude Duhr, Falko Dulat\"\>"], "Print",
 CellChangeTimes->{3.917612831904313*^9, 3.9176140639026947`*^9, 
  3.9176242317451773`*^9, 3.918121918988839*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"8eef1da9-8c2f-49e0-b02d-0a0ffac96bcf"],

Cell[BoxData["\<\"    Email: cduhr@uni-bonn.de\"\>"], "Print",
 CellChangeTimes->{3.917612831904313*^9, 3.9176140639026947`*^9, 
  3.9176242317451773`*^9, 3.9181219189928703`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"62a3f02c-b1a2-492b-9230-48067848fc70"],

Cell[BoxData["\<\"    PolyLogTools uses the implementation of the PSLQ \
algorithm by P. Bertok \
(http://library.wolfram.com/infocenter/MathSource/4263/)\"\>"], "Print",
 CellChangeTimes->{3.917612831904313*^9, 3.9176140639026947`*^9, 
  3.9176242317451773`*^9, 3.918121918996593*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"7f148cd5-7898-495e-86f7-0f776b4cd1ea"],

Cell[BoxData["\<\"*-*-*-*-*-* HPL 2.0 *-*-*-*-*-*\\n\\nAuthor: Daniel Maitre, \
University of Zurich\"\>"], "Print",
 CellChangeTimes->{3.917612831904313*^9, 3.9176140639026947`*^9, 
  3.9176242317451773`*^9, 3.918121919000443*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"548c9bfc-23cb-4d45-9455-ce1af6248c0a"],

Cell[BoxData["\<\"Rules for minimal set loaded for weights: 2, 3, 4, 5, \
6.\"\>"], "Print",
 CellChangeTimes->{3.917612831904313*^9, 3.9176140639026947`*^9, 
  3.9176242317451773`*^9, 3.918121919079022*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"0eb63b14-20d2-4546-891c-a8c7e42ce688"],

Cell[BoxData["\<\"Rules for minimal set for + - weights loaded for weights: \
2, 3, 4, 5, 6.\"\>"], "Print",
 CellChangeTimes->{3.917612831904313*^9, 3.9176140639026947`*^9, 
  3.9176242317451773`*^9, 3.9181219192674847`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"00fcdf13-f20b-44e6-9243-dda83b40e94f"],

Cell[BoxData["\<\"Table of MZVs loaded up to weight 6\"\>"], "Print",
 CellChangeTimes->{3.917612831904313*^9, 3.9176140639026947`*^9, 
  3.9176242317451773`*^9, 3.918121919304367*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"28efd7a7-60a9-4155-8ecc-7051d3c874a8"],

Cell[BoxData["\<\"Table of values at I loaded up to weight 6\"\>"], "Print",
 CellChangeTimes->{3.917612831904313*^9, 3.9176140639026947`*^9, 
  3.9176242317451773`*^9, 3.918121919808703*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"c2297fc4-1d17-4b54-9315-31d9bf165d58"],

Cell[BoxData["\<\"$HPLFunctions gives a list of the functions of the package.\
\\n$HPLOptions gives a list of the options of the package.\"\>"], "Print",
 CellChangeTimes->{3.917612831904313*^9, 3.9176140639026947`*^9, 
  3.9176242317451773`*^9, 3.918121919814809*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"ba4673f8-59a4-4401-998a-5728c56cd16c"],

Cell[BoxData["\<\"More info in hep-ph/0507152, hep-ph/0703052 and at \\n \
http://krone.physik.unizh.ch/~maitreda/HPL/\"\>"], "Print",
 CellChangeTimes->{3.917612831904313*^9, 3.9176140639026947`*^9, 
  3.9176242317451773`*^9, 3.918121919818511*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"3691dbc1-e557-445c-ae16-c70626be6812"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "GraphJoin", "shdw", 
   "\"Symbol \\!\\(\\*RowBox[{\\\"\\\\\\\"GraphJoin\\\\\\\"\\\"}]\\) appears \
in multiple contexts \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"\\\\\\\"Combinatorica`\\\\\\\"\\\", \\\",\\\", \
\\\"\\\\\\\"System`\\\\\\\"\\\"}], \\\"}\\\"}]\\); definitions in context \\!\
\\(\\*RowBox[{\\\"\\\\\\\"Combinatorica`\\\\\\\"\\\"}]\\) may shadow or be \
shadowed by other definitions.\"", 2, 4, 1, 24583332971582357242, "Local", 
   "Combinatorica`GraphJoin"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{3.917612832895997*^9, 3.9176140647083597`*^9, 
  3.917624232547139*^9, 3.918121919837051*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"de299893-23be-42e5-b27d-cdcea266c0c2"],

Cell[BoxData[
 TemplateBox[{
  "GraphProduct", "shdw", 
   "\"Symbol \\!\\(\\*RowBox[{\\\"\\\\\\\"GraphProduct\\\\\\\"\\\"}]\\) \
appears in multiple contexts \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"\\\\\\\"Combinatorica`\\\\\\\"\\\", \\\",\\\", \
\\\"\\\\\\\"System`\\\\\\\"\\\"}], \\\"}\\\"}]\\); definitions in context \\!\
\\(\\*RowBox[{\\\"\\\\\\\"Combinatorica`\\\\\\\"\\\"}]\\) may shadow or be \
shadowed by other definitions.\"", 2, 4, 2, 24583332971582357242, "Local", 
   "Combinatorica`GraphProduct"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{3.917612832895997*^9, 3.9176140647083597`*^9, 
  3.917624232547139*^9, 3.918121919858933*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"fc981814-8f4a-4c1c-a03c-74d9157db222"],

Cell[BoxData[
 TemplateBox[{
  "GraphSum", "shdw", 
   "\"Symbol \\!\\(\\*RowBox[{\\\"\\\\\\\"GraphSum\\\\\\\"\\\"}]\\) appears \
in multiple contexts \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"\\\\\\\"Combinatorica`\\\\\\\"\\\", \\\",\\\", \
\\\"\\\\\\\"System`\\\\\\\"\\\"}], \\\"}\\\"}]\\); definitions in context \\!\
\\(\\*RowBox[{\\\"\\\\\\\"Combinatorica`\\\\\\\"\\\"}]\\) may shadow or be \
shadowed by other definitions.\"", 2, 4, 3, 24583332971582357242, "Local", 
   "Combinatorica`GraphSum"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{3.917612832895997*^9, 3.9176140647083597`*^9, 
  3.917624232547139*^9, 3.918121919882827*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"44b4fe32-2035-4a64-b2bc-abc34d712ff7"],

Cell[BoxData[
 TemplateBox[{
  "SetDelayed", "write", 
   "\"Tag \\!\\(\\*RowBox[{\\\"EdgeChromaticNumber\\\"}]\\) in \
\\!\\(\\*RowBox[{\\\"EdgeChromaticNumber\\\", \\\"[\\\", \\\"g_Graph\\\", \
\\\"]\\\"}]\\) is Protected.\"", 2, 4, 4, 24583332971582357242, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.917612832895997*^9, 3.9176140647083597`*^9, 
  3.917624232547139*^9, 3.918121920016478*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"3f28dfb5-0bd2-43b2-a58d-72edf2015f23"]
}, Open  ]],

Cell[CellGroupData[{

Cell["TriPent", "Subsubsection",
 CellChangeTimes->{{3.914927894532156*^9, 
  3.9149278992707253`*^9}},ExpressionUUID->"f00b75a1-7728-4491-bb4e-\
cfc77586ebfe"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TriPentL4", "[", 
    RowBox[{"u_", ",", "v_", ",", "w_"}], "]"}], ":=", "0"}], ";"}]], "Input",\

 CellChangeTimes->{{3.914928902944723*^9, 3.91492890962282*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"7a7ee384-1436-431f-8039-457650466a99"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"TriPentL3", "[", 
    RowBox[{"u_", ",", "v_", ",", "w_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"v", "+", "w"}], ")"}]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"u", "+", "w"}], ")"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "u"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "v"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", 
          RowBox[{"2", " ", "w"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "w"}], "]"}], "+", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], "+", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "w"}], ",", "v"}], "]"}]}], ")"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TriPentL2", "[", 
    RowBox[{"u_", ",", "v_", ",", "w_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"v", "+", "w"}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["u", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "u", " ", "v"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "u", " ", "w"}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "v", " ", "w"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["w", "2"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"6", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"9", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"9", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"9", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"9", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"21", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "v"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["u", "2"], "-", 
            SuperscriptBox["v", "2"], "+", 
            SuperscriptBox["w", "2"], "+", 
            RowBox[{"u", " ", 
             RowBox[{"(", 
              RowBox[{"v", "+", 
               RowBox[{"2", " ", "w"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "w"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["u", "2"], "+", 
            RowBox[{"4", " ", "u", " ", "v"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["v", "2"]}], "+", 
            RowBox[{"5", " ", "u", " ", "w"}], "+", 
            RowBox[{"7", " ", "v", " ", "w"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["w", "2"]}]}], ")"}], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"v", "+", "w"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "u"}], "+", 
            RowBox[{"4", " ", "v"}], "+", 
            RowBox[{"3", " ", "w"}]}], ")"}], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "w"}], ",", "u"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"3", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"12", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"6", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"9", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"9", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"9", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"9", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"21", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "u"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["u", "2"], "+", 
            RowBox[{"2", " ", "u", " ", "v"}], "+", 
            SuperscriptBox["v", "2"], "+", 
            RowBox[{"3", " ", "u", " ", "w"}], "+", 
            RowBox[{"3", " ", "v", " ", "w"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["w", "2"]}]}], ")"}], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "v"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["u", "2"], "-", 
            RowBox[{"u", " ", "v"}], "-", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"v", "+", "w"}], ")"}], "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"0", ",", "w"}], "]"}], "+", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"-", "w"}], ",", "v"}], "]"}]}], ")"}]}]}], ")"}]}], 
      "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "-", 
      RowBox[{"6", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "-", 
      RowBox[{"9", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "-", 
      RowBox[{"6", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "-", 
      RowBox[{"6", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "-", 
      RowBox[{"6", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "-", 
      RowBox[{"9", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
      RowBox[{"12", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
      RowBox[{"21", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
      RowBox[{"21", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"3", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"6", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"3", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"6", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
      
      RowBox[{"12", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
      
      RowBox[{"3", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
      
      RowBox[{"21", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
      
      RowBox[{"15", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
      
      RowBox[{"12", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
      
      RowBox[{"3", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"6", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"9", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"9", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
      RowBox[{"12", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
      RowBox[{"15", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
      RowBox[{"21", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
      RowBox[{"9", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"9", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"21", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"3", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"12", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TriPentL1", "[", 
    RowBox[{"u_", ",", "v_", ",", "w_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "w"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"v", "+", "w"}], ")"}]}]]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"18", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"30", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"24", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"12", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"12", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"24", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "-", 
      RowBox[{"18", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "-", 
      RowBox[{"24", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "-", 
      RowBox[{"24", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "-", 
      RowBox[{"18", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "-", 
      RowBox[{"24", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "-", 
      RowBox[{"24", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "-", 
      RowBox[{"18", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "-", 
      RowBox[{"24", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "-", 
      RowBox[{"24", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "-", 
      RowBox[{"6", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "+", 
      RowBox[{"6", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "-", 
      RowBox[{"18", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "-", 
      RowBox[{"18", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "-", 
      RowBox[{"30", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
      RowBox[{"36", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
      RowBox[{"54", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
      RowBox[{"54", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
      RowBox[{"36", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
      RowBox[{"6", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
      RowBox[{"6", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
      RowBox[{"6", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
      RowBox[{"42", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
      RowBox[{"48", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
      RowBox[{"60", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
      RowBox[{"42", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"6", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"12", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"6", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"6", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"12", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"6", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"24", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"30", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"42", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"24", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"30", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"42", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"30", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"48", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"42", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"12", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"18", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"18", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"12", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"12", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"12", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
      
      RowBox[{"12", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
      
      RowBox[{"6", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
      
      RowBox[{"18", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
      
      RowBox[{"18", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
      
      RowBox[{"12", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
      
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
      
      RowBox[{"12", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
      
      RowBox[{"6", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
      
      RowBox[{"18", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
      
      RowBox[{"18", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
      
      RowBox[{"12", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
      
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"18", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"24", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"30", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"18", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"24", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"30", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"12", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
      RowBox[{"12", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
      RowBox[{"24", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
      RowBox[{"12", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
      RowBox[{"12", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
      RowBox[{"24", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
      RowBox[{"24", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
      RowBox[{"42", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
      RowBox[{"30", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
      RowBox[{"6", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
      RowBox[{"6", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
      RowBox[{"12", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
      RowBox[{"18", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
      RowBox[{"18", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
      RowBox[{"42", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
      RowBox[{"12", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"12", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"24", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"12", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"12", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"24", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"6", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"6", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"30", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"6", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"6", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"30", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "v"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "u", " ", "v"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "u", " ", "w"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "v", " ", "w"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["w", "2"]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "w"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["u", "2"], "+", 
               RowBox[{"2", " ", "u", " ", "v"}], "+", 
               SuperscriptBox["v", "2"], "+", 
               RowBox[{"3", " ", "u", " ", "w"}], "+", 
               RowBox[{"3", " ", "v", " ", "w"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["w", "2"]}]}], ")"}], " ", 
             RowBox[{"G", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"u", "+", "w"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"v", "+", "w"}], ")"}], " ", 
             RowBox[{"G", "[", 
              RowBox[{
               RowBox[{"-", "w"}], ",", "u"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{"v", "+", "w"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
         RowBox[{"48", " ", "u", " ", "v", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["v", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
         RowBox[{"72", " ", "u", " ", "w", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
         RowBox[{"60", " ", "v", " ", "w", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
         RowBox[{"48", " ", 
          SuperscriptBox["w", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["v", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
         RowBox[{"6", " ", "u", " ", "w", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
         RowBox[{"6", " ", "v", " ", "w", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
         RowBox[{"24", " ", "u", " ", "v", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
         RowBox[{"18", " ", 
          SuperscriptBox["v", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
         RowBox[{"30", " ", "u", " ", "w", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
         RowBox[{"42", " ", "v", " ", "w", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
         RowBox[{"24", " ", 
          SuperscriptBox["w", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
         "+", 
         RowBox[{"12", " ", "u", " ", "v", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
         "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["v", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
         "+", 
         RowBox[{"18", " ", "u", " ", "w", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
         "+", 
         RowBox[{"18", " ", "v", " ", "w", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
         "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["w", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
         "-", 
         RowBox[{"6", " ", "u", " ", "v", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ",", 
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["v", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ",", 
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
         RowBox[{"6", " ", "u", " ", "w", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ",", 
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
         RowBox[{"12", " ", "v", " ", "w", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ",", 
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["w", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ",", 
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ",", 
            RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
         RowBox[{"18", " ", "u", " ", "v", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ",", 
            RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["v", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ",", 
            RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
         RowBox[{"24", " ", "u", " ", "w", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ",", 
            RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
         RowBox[{"30", " ", "v", " ", "w", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ",", 
            RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
         RowBox[{"18", " ", 
          SuperscriptBox["w", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ",", 
            RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
         RowBox[{"12", " ", "u", " ", "v", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["v", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
         RowBox[{"12", " ", "u", " ", "w", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
         RowBox[{"24", " ", "v", " ", "w", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["w", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
         RowBox[{"18", " ", "u", " ", "v", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "w"}], ",", 
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["v", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "w"}], ",", 
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
         RowBox[{"18", " ", "u", " ", "w", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "w"}], ",", 
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
         RowBox[{"42", " ", "v", " ", "w", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "w"}], ",", 
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
         RowBox[{"18", " ", 
          SuperscriptBox["w", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "w"}], ",", 
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
         RowBox[{"6", " ", "u", " ", "v", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "w"}], ",", 
            RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
         RowBox[{"24", " ", 
          SuperscriptBox["v", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "w"}], ",", 
            RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
         RowBox[{"6", " ", "u", " ", "w", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "w"}], ",", 
            RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
         RowBox[{"30", " ", "v", " ", "w", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "w"}], ",", 
            RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["w", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "w"}], ",", 
            RowBox[{"-", "w"}], ",", "u"}], "]"}]}]}], ")"}]}], "-", 
      RowBox[{"24", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"24", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"30", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"18", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"30", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"24", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"12", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"12", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"24", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "u"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "u", " ", "v"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["v", "2"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "u", " ", "w"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "v", " ", "w"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["w", "2"]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["u", "2"], "+", 
            RowBox[{"2", " ", "u", " ", "v"}], "+", 
            SuperscriptBox["v", "2"], "+", 
            RowBox[{"3", " ", "u", " ", "w"}], "+", 
            RowBox[{"3", " ", "v", " ", "w"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["w", "2"]}]}], ")"}], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "v"}], "]"}], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "w"}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["u", "2"], "+", 
            RowBox[{"4", " ", "u", " ", "v"}], "+", 
            SuperscriptBox["v", "2"], "+", 
            RowBox[{"5", " ", "u", " ", "w"}], "+", 
            RowBox[{"5", " ", "v", " ", "w"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["w", "2"]}]}], ")"}], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "w"}], "]"}], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "+", 
         RowBox[{"6", " ", "u", " ", "v", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "+", 
         RowBox[{"12", " ", "u", " ", "w", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "+", 
         RowBox[{"6", " ", "v", " ", "w", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["w", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
         RowBox[{"48", " ", "u", " ", "v", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["v", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
         RowBox[{"60", " ", "u", " ", "w", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
         RowBox[{"72", " ", "v", " ", "w", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
         RowBox[{"48", " ", 
          SuperscriptBox["w", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
         RowBox[{"24", " ", "u", " ", "v", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["v", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
         RowBox[{"36", " ", "u", " ", "w", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
         RowBox[{"36", " ", "v", " ", "w", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
         RowBox[{"24", " ", 
          SuperscriptBox["w", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["v", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
         RowBox[{"6", " ", "u", " ", "w", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
         RowBox[{"6", " ", "v", " ", "w", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "w"}], ",", 
            RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
         RowBox[{"24", " ", "u", " ", "v", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "w"}], ",", 
            RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["v", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "w"}], ",", 
            RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
         RowBox[{"30", " ", "u", " ", "w", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "w"}], ",", 
            RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
         RowBox[{"30", " ", "v", " ", "w", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "w"}], ",", 
            RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["w", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "w"}], ",", 
            RowBox[{"-", "w"}], ",", "v"}], "]"}]}]}], ")"}]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}]}], "-", 
      RowBox[{"72", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}]}], "-", 
      RowBox[{"90", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}]}], "-", 
      RowBox[{"90", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}]}], "-", 
      RowBox[{"72", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"18", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"24", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"24", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"18", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"24", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"24", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
      
      RowBox[{"6", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
      
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"6", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"12", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"6", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
      RowBox[{"6", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"24", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"30", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"42", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"30", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"48", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"42", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "0", ",", "u"}], 
        "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "0", ",", "u"}], 
        "]"}]}], "+", 
      RowBox[{"6", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "0", ",", "u"}], 
        "]"}]}], "-", 
      RowBox[{"6", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "0", ",", "u"}], 
        "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"12", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"18", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"18", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
      
      RowBox[{"6", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
      
      RowBox[{"12", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
      
      RowBox[{"6", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
      
      RowBox[{"6", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
      
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"18", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"24", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"30", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "v"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "v"}], "]"}]}], "-", 
      RowBox[{"6", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "v"}], "]"}]}], "+", 
      RowBox[{"6", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "v"}], "]"}]}], "+", 
      RowBox[{"12", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"12", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"24", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"24", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"42", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"30", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"12", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
      
      RowBox[{"12", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
      
      RowBox[{"12", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
      
      RowBox[{"24", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
      
      RowBox[{"12", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
      
      RowBox[{"12", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"12", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"24", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
      RowBox[{"6", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
      RowBox[{"18", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
      RowBox[{"6", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"6", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"30", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"24", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"24", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"30", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"12", " ", "u", " ", "v", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"18", " ", "u", " ", "w", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"18", " ", "v", " ", "w", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"TriPentL0", "[", 
     RowBox[{"u_", ",", "v_", ",", "w_"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"A1", "[", 
          RowBox[{"u", ",", "v", ",", "w"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "w"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"v", "+", "w"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"A2", "[", 
          RowBox[{"u", ",", "v", ",", "w"}], "]"}], " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "w"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"A2", "[", 
          RowBox[{"v", ",", "u", ",", "w"}], "]"}], " ", "v", " ", 
         RowBox[{"(", 
          RowBox[{"v", "+", "w"}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"u", "+", "w"}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"v", "+", "w"}], ")"}]}]}], ";"}], " "}]}], "Input",
 CellChangeTimes->{{3.914415605972053*^9, 3.91441560975569*^9}, {
   3.914415672379464*^9, 3.914415710841976*^9}, {3.91492795703856*^9, 
   3.914928011387188*^9}, {3.91492809086707*^9, 3.9149281034918003`*^9}, {
   3.914928147763639*^9, 3.9149281544324493`*^9}, {3.9155158563676167`*^9, 
   3.9155158615007133`*^9}, 3.915520688475358*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"ffde1ef7-64de-47e3-af8c-a4adee691b7d"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"A1", "[", 
      RowBox[{"u_", ",", "v_", ",", "w_"}], "]"}], ":=", 
     RowBox[{
      FractionBox["1", "360"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"20", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "+", 
        RowBox[{"240", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}]}], "-", 
        RowBox[{"120", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}]}], "-", 
        RowBox[{"120", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}]}], "-", 
        RowBox[{"180", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"120", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"60", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"120", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"120", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
        RowBox[{"180", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
        RowBox[{"240", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
        RowBox[{"180", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "-", 
        RowBox[{"2160", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "+", 
        RowBox[{"180", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "-", 
        RowBox[{"2160", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "+", 
        RowBox[{"1440", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "-", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "+", 
        RowBox[{"1440", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "+", 
        RowBox[{"2880", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
        RowBox[{"2160", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
        RowBox[{"1800", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
        RowBox[{"1800", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
        RowBox[{"2160", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
        RowBox[{"2160", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
        RowBox[{"480", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"1440", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"2520", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"180", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"300", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
        RowBox[{"1800", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
        RowBox[{"1440", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
        RowBox[{"2160", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
        RowBox[{"2160", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
        RowBox[{"1440", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
        RowBox[{"180", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
        "+", 
        RowBox[{"1440", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
        "-", 
        RowBox[{"1440", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
        "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
        "-", 
        RowBox[{"2160", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
        "+", 
        RowBox[{"1440", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
        "+", 
        RowBox[{"240", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"1440", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"60", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"120", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
        RowBox[{"60", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
        RowBox[{"1440", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
        RowBox[{"1440", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
        RowBox[{"2160", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
        RowBox[{"1440", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}], " ", 
         
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
        RowBox[{"240", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"480", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"3240", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"1440", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"2160", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"4320", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"3240", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"60", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
        RowBox[{"1800", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
        RowBox[{"1440", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}], " ", 
         
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
        RowBox[{"1440", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "0", ",", "u"}], "]"}]}], "-", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "0", ",", "u"}], "]"}]}], "-", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "0", ",", "u"}], "]"}]}], "+", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "0", ",", "v"}], "]"}]}], "-", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "0", ",", "v"}], "]"}]}], "-", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "0", ",", "v"}], "]"}]}], "-", 
        RowBox[{"2160", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}]}], "-", 
        RowBox[{"2160", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}]}], "+", 
        RowBox[{"2160", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}]}], "-", 
        RowBox[{"2160", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}]}], "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"1800", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"1800", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"1800", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"2160", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
        RowBox[{"2160", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
        RowBox[{"1440", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
        "+", 
        RowBox[{"1440", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
        "+", 
        RowBox[{"1440", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
        "+", 
        RowBox[{"1440", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"1440", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"1440", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
        RowBox[{"2160", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
        RowBox[{"1440", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"1800", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
        RowBox[{"1440", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "0", ",", "u"}], 
          "]"}]}], "+", 
        RowBox[{"1440", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "0", ",", "u"}], 
          "]"}]}], "+", 
        RowBox[{"1440", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "0", ",", "u"}], 
          "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
        "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
        "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "u"}], "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "u"}], "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "u"}], "]"}]}], "-", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "v"}], "]"}]}], "+", 
        RowBox[{"2160", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "v"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "v"}], "]"}]}], "+", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "v"}], "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"1440", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
        RowBox[{"1440", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
        "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
        "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
        "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"1440", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
        RowBox[{"1440", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
        RowBox[{"1440", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"1440", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"1440", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"2880", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"2880", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"2880", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
        RowBox[{"3240", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
        "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
        RowBox[{"1800", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"2160", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "0", ",", "u"}], 
          "]"}]}], "+", 
        RowBox[{"1440", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
        "-", 
        RowBox[{"1440", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "v"}], "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"2160", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
        "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "0", ",", "0", ",",
            "u"}], "]"}]}], "+", 
        RowBox[{"1440", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
        "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "0", ",", "u"}], 
          "]"}]}], "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
        "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "0", ",", "v"}], 
          "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"2160", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "0", ",", "u"}], 
          "]"}]}], "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "v"}], "]"}]}], "+", 
        RowBox[{"1440", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
        RowBox[{"1440", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
        "-", 
        RowBox[{"1440", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
        RowBox[{"2880", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"3240", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "u"}], "]"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{"1440", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{"1440", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"A2", "[", 
      RowBox[{"u_", ",", "v_", ",", "w_"}], "]"}], ":=", 
     RowBox[{
      FractionBox["1", "360"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"31", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "+", 
        RowBox[{"60", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}]}], "-", 
        RowBox[{"60", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}]}], "-", 
        RowBox[{"180", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"60", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"60", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "+", 
        RowBox[{"120", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "-", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "+", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "+", 
        RowBox[{"120", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
        RowBox[{"1440", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
        RowBox[{"1800", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
        RowBox[{"120", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"60", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"120", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
        "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
        "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
        "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
        "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
        "+", 
        RowBox[{"120", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"60", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"60", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}], " ", 
         
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
        RowBox[{"1800", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}], " ", 
         
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "0", ",", "v"}], "]"}]}], "-", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "0", ",", "v"}], "]"}]}], "-", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "0", ",", "v"}], "]"}]}], "-", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}]}], "+", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}]}], "-", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}]}], "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
        "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
        "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
        "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "0", ",", "u"}], 
          "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "0", ",", "u"}], 
          "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
        "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
        "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "v"}], "]"}]}], "+", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "v"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "v"}], "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
        RowBox[{"2160", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
        "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "0", ",", "u"}], 
          "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
        "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "v"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
        "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
        "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
        "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "0", ",", "v"}], 
          "]"}]}], "+", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "v"}], "]"}]}], "+", 
        RowBox[{"720", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
        RowBox[{"1080", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
        RowBox[{"2160", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "u"}], "]"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{"360", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ";"}], 
   " "}]}]], "Input",
 CellChangeTimes->{{3.9144149693508577`*^9, 3.914415018993722*^9}, {
  3.914928158261046*^9, 3.9149281688977413`*^9}, {3.915520691986733*^9, 
  3.915520702335463*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"b91a86d6-0c78-42d7-8740-7aa17963c715"]
}, Closed]],

Cell[CellGroupData[{

Cell["DBox", "Subsubsection",
 CellChangeTimes->{{3.914928368730721*^9, 3.9149283715366783`*^9}, 
   3.9176124549445744`*^9},ExpressionUUID->"f5052292-e205-4c6e-bd97-\
0c8a7fffd2d8"],

Cell[BoxData[
 RowBox[{"(*", "*)"}]], "Input",
 CellChangeTimes->{{3.91492837516374*^9, 3.914928376766049*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"fe70c8d9-4fce-4e80-874c-fd4a27b7fcd9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DBoxL4", "[", 
    RowBox[{"u_", ",", "v_", ",", "w_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", "2"], "-", 
    FractionBox[
     RowBox[{"3", " ", "w"}], 
     RowBox[{"8", " ", "v"}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.914411144722232*^9, 3.914411147582176*^9}, {
   3.914928390989273*^9, 3.914928410396456*^9}, {3.917612460976429*^9, 
   3.9176124626095753`*^9}, 3.917614684147276*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"32fbcdba-b038-4047-858c-e08c2bb38e4b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DBoxL3", "[", 
    RowBox[{"u_", ",", "v_", ",", "w_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"-", "1"}], 
     RowBox[{"4", " ", "v", " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "w"}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "v"}], "-", "w"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "w"}], ")"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "u"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", "u", " ", "v"}], "+", 
         SuperscriptBox["v", "2"], "-", 
         RowBox[{"5", " ", "u", " ", "w"}], "+", 
         RowBox[{"6", " ", "v", " ", "w"}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["w", "2"]}]}], ")"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "v"}], "]"}]}], "-", 
      RowBox[{"v", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], "+", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], "+", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.914411133211494*^9, 3.914411135686844*^9}, {
   3.914928420421752*^9, 3.91492842590934*^9}, 3.917612467578309*^9, 
   3.9176146859483013`*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"02438651-ca7e-47b3-b010-6f93b8bd619b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DBoxL2", "[", 
    RowBox[{"u_", ",", "v_", ",", "w_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"12", " ", "v", " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "w"}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"7", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "u", " ", "v"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "u", " ", "w"}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "v", " ", "w"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["w", "2"]}], "+", 
      RowBox[{"3", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"3", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"3", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "v"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "u"}], "-", "v", "+", 
            RowBox[{"3", " ", "w"}]}], ")"}], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "w"}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
         RowBox[{"4", " ", "v", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "w"}], ",", "u"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"6", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"9", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"6", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"3", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"3", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "u"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", "u", " ", "v"}], "+", 
            SuperscriptBox["v", "2"], "-", 
            RowBox[{"3", " ", "u", " ", "w"}], "+", 
            RowBox[{"8", " ", "v", " ", "w"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["w", "2"]}]}], ")"}], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "v"}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "u", " ", "v"}], "+", 
            SuperscriptBox["v", "2"], "+", 
            RowBox[{"3", " ", "u", " ", "w"}], "+", 
            RowBox[{"2", " ", "v", " ", "w"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["w", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"0", ",", "w"}], "]"}], "+", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"-", "w"}], ",", "v"}], "]"}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"9", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "+", 
      RowBox[{"9", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "+", 
      RowBox[{"9", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "+", 
      RowBox[{"39", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "-", 
      RowBox[{"36", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "+", 
      RowBox[{"39", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "-", 
      RowBox[{"36", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "+", 
      RowBox[{"6", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
      RowBox[{"9", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
      RowBox[{"6", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
      RowBox[{"6", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"9", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"6", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"9", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"9", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"3", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
      
      RowBox[{"3", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
      
      RowBox[{"3", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
      
      RowBox[{"3", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"3", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"9", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
      RowBox[{"9", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"6", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"9", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"6", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}]}], ")"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.914411119410433*^9, 3.914411121751747*^9}, 
   3.91441115604605*^9, {3.914928430190377*^9, 3.9149284331274137`*^9}, 
   3.91761246991291*^9, 3.917614687531999*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"dedbec89-9af0-4a04-8a93-33dc1eee3b3c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DBoxL1", "[", 
    RowBox[{"u_", ",", "v_", ",", "w_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"-", "1"}], 
     RowBox[{"12", " ", "v", " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "w"}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"6", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"6", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"30", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "-", 
      RowBox[{"12", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "-", 
      RowBox[{"30", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "-", 
      RowBox[{"30", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "-", 
      RowBox[{"12", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "-", 
      RowBox[{"30", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "-", 
      RowBox[{"6", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "-", 
      RowBox[{"6", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "-", 
      RowBox[{"6", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "-", 
      RowBox[{"6", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "+", 
      RowBox[{"18", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
      RowBox[{"18", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
      RowBox[{"42", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
      RowBox[{"12", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
      RowBox[{"42", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
      RowBox[{"12", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"12", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"12", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"12", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"12", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"6", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"12", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"12", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"6", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"12", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"12", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"12", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"12", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"6", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"6", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"6", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
      
      RowBox[{"6", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
      
      RowBox[{"6", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
      
      RowBox[{"6", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
      
      RowBox[{"6", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
      
      RowBox[{"6", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
      
      RowBox[{"12", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"12", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"12", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"12", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
      RowBox[{"12", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
      RowBox[{"6", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
      RowBox[{"12", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
      RowBox[{"6", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
      RowBox[{"6", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "v"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "u", " ", "v"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "u", " ", "w"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "v", " ", "w"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["w", "2"]}], "-", 
         RowBox[{"3", " ", "v", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "w"}], "]"}], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", "u", " ", "v"}], "-", 
            SuperscriptBox["v", "2"], "+", 
            RowBox[{"2", " ", "u", " ", "w"}], "+", 
            RowBox[{"5", " ", "v", " ", "w"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["w", "2"]}]}], ")"}], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["v", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
         RowBox[{"6", " ", "u", " ", "w", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["w", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
         RowBox[{"12", " ", "u", " ", "v", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["v", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
         RowBox[{"3", " ", "u", " ", "w", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
         RowBox[{"12", " ", "v", " ", "w", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["w", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
         RowBox[{"6", " ", "u", " ", "v", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["v", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
         RowBox[{"3", " ", "u", " ", "w", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
         RowBox[{"6", " ", "v", " ", "w", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["w", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
         RowBox[{"3", " ", "u", " ", "v", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
         "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["v", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
         "-", 
         RowBox[{"3", " ", "v", " ", "w", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
         "+", 
         RowBox[{"3", " ", "u", " ", "v", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ",", 
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["v", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ",", 
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
         RowBox[{"3", " ", "v", " ", "w", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ",", 
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
         RowBox[{"6", " ", "u", " ", "v", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ",", 
            RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["v", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ",", 
            RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
         RowBox[{"6", " ", "v", " ", "w", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ",", 
            RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["v", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["v", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "w"}], ",", 
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["v", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "w"}], ",", 
            RowBox[{"-", "w"}], ",", "u"}], "]"}]}]}], ")"}]}], "-", 
      RowBox[{"54", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"12", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"54", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"6", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"6", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "u"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "u", " ", "v"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["v", "2"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "u", " ", "w"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "v", " ", "w"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["w", "2"]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["v", "2"]}], "+", 
            RowBox[{"v", " ", "w"}], "+", 
            SuperscriptBox["w", "2"], "+", 
            RowBox[{"u", " ", 
             RowBox[{"(", 
              RowBox[{"v", "+", "w"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "v"}], "]"}], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "w"}], "]"}]}], "-", 
         RowBox[{"6", " ", "v", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "7"}], " ", "u"}], "+", "v", "-", 
            RowBox[{"7", " ", "w"}]}], ")"}], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "w"}], "]"}], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
         RowBox[{"30", " ", "u", " ", "v", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "-", 
         RowBox[{"18", " ", "u", " ", "w", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "+", 
         RowBox[{"30", " ", "v", " ", "w", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "-", 
         RowBox[{"18", " ", 
          SuperscriptBox["w", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "+", 
         RowBox[{"30", " ", "u", " ", "v", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
         RowBox[{"24", " ", 
          SuperscriptBox["v", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
         RowBox[{"6", " ", "u", " ", "w", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
         RowBox[{"30", " ", "v", " ", "w", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["w", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
         RowBox[{"12", " ", "u", " ", "v", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["v", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
         RowBox[{"12", " ", "u", " ", "w", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
         RowBox[{"12", " ", "v", " ", "w", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["w", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
         RowBox[{"24", " ", "u", " ", "v", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["v", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
         RowBox[{"6", " ", "u", " ", "w", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
         RowBox[{"24", " ", "v", " ", "w", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["w", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
         RowBox[{"42", " ", "u", " ", "v", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "w"}], ",", 
            RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["v", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "w"}], ",", 
            RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
         RowBox[{"42", " ", "v", " ", "w", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "w"}], ",", 
            RowBox[{"-", "w"}], ",", "v"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"18", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "0", ",", "u"}], "]"}]}], "+", 
      RowBox[{"18", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "0", ",", "u"}], "]"}]}], "+", 
      RowBox[{"18", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "0", ",", "u"}], "]"}]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "0", ",", "u"}], "]"}]}], "+", 
      RowBox[{"54", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "0", ",", "v"}], "]"}]}], "-", 
      RowBox[{"54", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "0", ",", "v"}], "]"}]}], "+", 
      RowBox[{"54", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "0", ",", "v"}], "]"}]}], "-", 
      RowBox[{"54", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "0", ",", "v"}], "]"}]}], "-", 
      RowBox[{"18", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}]}], "-", 
      RowBox[{"18", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}]}], "-", 
      RowBox[{"30", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"12", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"30", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"6", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"6", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"12", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
      
      RowBox[{"12", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
      
      RowBox[{"12", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"12", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"18", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
      RowBox[{"18", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
      RowBox[{"12", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"6", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"12", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"12", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"12", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"12", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"6", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "0", ",", "u"}], 
        "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "0", ",", "u"}], 
        "]"}]}], "+", 
      RowBox[{"6", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "0", ",", "u"}], 
        "]"}]}], "-", 
      RowBox[{"6", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"6", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"12", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"12", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"6", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "v"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "v"}], "]"}]}], "-", 
      RowBox[{"6", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "v"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"12", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"6", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"12", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
      
      RowBox[{"12", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
      RowBox[{"24", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
      RowBox[{"6", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
      RowBox[{"24", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{"54", " ", "u", " ", "v", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"12", " ", "u", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"54", " ", "v", " ", "w", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      RowBox[{"12", " ", "u", " ", "v", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"6", " ", "u", " ", "w", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"12", " ", "v", " ", "w", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.914411039724082*^9, 3.914411049515678*^9}, 
   3.9144141233615913`*^9, {3.914928439659988*^9, 3.9149284455776587`*^9}, 
   3.9176124726092663`*^9, 3.9176146896261997`*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"994fc978-ee35-4944-aa35-ae5a7b2cfcf2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"DBoxL0", "[", 
     RowBox[{"u_", ",", "v_", ",", "w_"}], "]"}], ":=", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"720", " ", "v", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "w"}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"62", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "u", " ", "v"}], "-", 
       RowBox[{"31", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"31", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "u", " ", "w"}], "+", 
       RowBox[{"62", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "v", " ", "w"}], "-", 
       RowBox[{"31", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["w", "2"]}], "-", 
       RowBox[{"60", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"60", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"60", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"300", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"60", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"300", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"180", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"180", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"180", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "-", 
       RowBox[{"120", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "-", 
       RowBox[{"120", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "u", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "-", 
       RowBox[{"120", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "+", 
       RowBox[{"3960", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "-", 
       RowBox[{"1080", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "-", 
       RowBox[{"720", " ", "u", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "+", 
       RowBox[{"3960", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "-", 
       RowBox[{"720", " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{"240", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "u", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{"240", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{"360", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{"360", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{"720", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{"720", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{"360", " ", "u", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{"720", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{"240", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
       RowBox[{"120", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
       RowBox[{"240", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
       RowBox[{"1440", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
       RowBox[{"1440", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
       RowBox[{"1440", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
       RowBox[{"720", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
       RowBox[{"2520", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
       RowBox[{"1800", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
       RowBox[{"2520", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
       RowBox[{"360", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
       RowBox[{"360", " ", "u", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
       RowBox[{"360", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
       RowBox[{"300", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"120", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"180", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "u", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"300", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"180", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"720", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", "u", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"720", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", "u", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"2160", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"720", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"720", " ", "u", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"2160", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"720", " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"120", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"240", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"120", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "u", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"120", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"120", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"1080", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"720", " ", "u", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"720", " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"180", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"180", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"180", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"720", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"720", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"720", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"720", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"1080", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"1080", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"720", " ", "u", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"1080", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"720", " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"1080", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"1080", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"1080", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"720", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"360", " ", "u", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"720", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"360", " ", "u", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"360", " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"180", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
       RowBox[{"180", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
       RowBox[{"180", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
       RowBox[{"1080", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
       RowBox[{"1080", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
       RowBox[{"1080", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
       RowBox[{"1440", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
       RowBox[{"1440", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
       RowBox[{"1440", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
       RowBox[{"720", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
       RowBox[{"720", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
       RowBox[{"720", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
       RowBox[{"120", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"120", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"120", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"720", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"720", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"720", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"120", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"120", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"120", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"240", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
       RowBox[{"1440", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
       RowBox[{"720", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
       RowBox[{"300", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{"60", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "u", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{"300", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{"60", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{"720", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{"720", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{"720", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{"2520", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{"2520", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{"720", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{"720", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{"720", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{"720", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{"720", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{"720", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{"1080", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{"360", " ", "u", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{"720", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{"360", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{"360", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{"720", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{"720", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{"720", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{"720", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{"720", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"720", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"720", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"1440", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"1440", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"1440", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"1440", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"1440", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"180", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"60", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "u", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"60", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"1080", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"1080", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"1080", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"3960", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"1080", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"720", " ", "u", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"3960", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"720", " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"2880", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"1440", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"720", " ", "u", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"2880", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"720", " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"720", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"360", " ", "u", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"720", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"360", " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"360", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"360", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"1080", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"1080", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"1080", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"360", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"360", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"360", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"360", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"1440", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"3240", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", "u"}], "]"}]}], "+", 
       RowBox[{"1080", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", "u"}], "]"}]}], "-", 
       RowBox[{"3240", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", "u"}], "]"}]}], "-", 
       RowBox[{"3240", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", "u"}], "]"}]}], "+", 
       RowBox[{"1080", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", "u"}], "]"}]}], "-", 
       RowBox[{"3240", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", "u"}], "]"}]}], "-", 
       RowBox[{"1080", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}]}], "-", 
       RowBox[{"1080", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}]}], "-", 
       RowBox[{"1080", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}]}], "+", 
       RowBox[{"2160", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}]}], "+", 
       RowBox[{"1080", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}]}], "-", 
       RowBox[{"1080", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}]}], "+", 
       RowBox[{"1080", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}]}], "+", 
       RowBox[{"1080", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"1080", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"1080", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"1080", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"1440", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"720", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"720", " ", "u", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"1440", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"720", " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"1440", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"720", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"720", " ", "u", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"1440", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"720", " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"360", " ", "u", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"360", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"360", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"720", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"720", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", "u", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
       RowBox[{"720", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
       RowBox[{"720", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", "u", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
       RowBox[{"720", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
       RowBox[{"1440", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", "u", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"1440", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"1440", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", "u", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"1440", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{"720", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{"360", " ", "u", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{"360", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{"360", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{"360", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{"360", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"720", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"1440", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"720", " ", "u", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"720", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"720", " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"720", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"1440", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"720", " ", "u", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"720", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"720", " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"1800", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"1080", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"1800", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"720", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"720", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"720", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"720", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"1080", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "0", ",", "u"}], 
         "]"}]}], "-", 
       RowBox[{"1080", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "0", ",", "u"}], 
         "]"}]}], "-", 
       RowBox[{"1080", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "0", ",", "u"}], 
         "]"}]}], "-", 
       RowBox[{"1080", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "0", ",", "u"}], 
         "]"}]}], "-", 
       RowBox[{"1080", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "0", ",", "u"}], 
         "]"}]}], "-", 
       RowBox[{"1080", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "0", ",", "u"}], 
         "]"}]}], "+", 
       RowBox[{"360", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"720", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"720", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"720", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"720", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"720", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"720", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{"360", " ", "u", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{"720", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{"1440", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"1440", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"1800", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"720", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"360", " ", "u", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"1800", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"720", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"720", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"720", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"720", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"720", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"1440", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
       RowBox[{"1440", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
       RowBox[{"1800", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{"720", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{"360", " ", "u", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{"1800", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{"360", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{"360", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{"720", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{"1440", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"1440", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"4320", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"1080", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"1080", " ", "u", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"4320", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"1080", " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"1080", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"1080", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"1080", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"2160", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "u"}], "]"}]}], "+", 
       
       RowBox[{"2160", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "u"}], "]"}]}], "+", 
       
       RowBox[{"2160", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "v"}], "]"}]}], "-", 
       
       RowBox[{"2160", " ", "u", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "v"}], "]"}]}], "+", 
       
       RowBox[{"2160", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "v"}], "]"}]}], "-", 
       
       RowBox[{"2160", " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "v"}], "]"}]}], "-", 
       
       RowBox[{"3240", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"1080", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"3240", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
       RowBox[{"720", " ", "u", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
       RowBox[{"720", " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
       RowBox[{"1080", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"1080", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{"360", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{"1440", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"720", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"720", " ", "u", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"1440", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"720", " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"360", " ", "u", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"1080", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "0", ",", "u"}], 
         "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "0", ",", "u"}], 
         "]"}]}], "-", 
       RowBox[{"720", " ", "u", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "0", ",", "u"}], 
         "]"}]}], "+", 
       RowBox[{"1080", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "0", ",", "u"}], 
         "]"}]}], "-", 
       RowBox[{"720", " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "0", ",", "u"}], 
         "]"}]}], "-", 
       RowBox[{"720", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", "u", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"720", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"1440", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", "u", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"1440", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{"360", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{"360", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"720", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"360", " ", "u", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"360", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"360", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"1080", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{"720", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{"360", " ", "u", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{"1080", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{"720", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"1440", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"720", " ", "u", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"720", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"720", " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"1800", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"1080", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"1800", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"1080", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "0", ",", "0", ",", 
          "u"}], "]"}]}], "+", 
       RowBox[{"1080", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "0", ",", "0", ",", 
          "u"}], "]"}]}], "+", 
       RowBox[{"1080", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "0", ",", "0", ",", 
          "u"}], "]"}]}], "-", 
       RowBox[{"1080", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"1080", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"1080", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "0", ",", "u"}], 
         "]"}]}], "-", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "0", ",", "u"}], 
         "]"}]}], "-", 
       RowBox[{"360", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "0", ",", "u"}], 
         "]"}]}], "+", 
       RowBox[{"360", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"720", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"720", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"720", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"360", " ", "u", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"1080", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{"1080", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{"1440", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"1800", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"720", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"360", " ", "u", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"1800", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"720", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"360", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{"360", " ", "u", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{"360", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{"1440", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"1800", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"720", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"360", " ", "u", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"1800", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"1440", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
       RowBox[{"1440", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"3240", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{"720", " ", "u", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{"3240", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{"720", " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{"4320", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"1080", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"1080", " ", "u", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"4320", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"1080", " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"1080", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"360", " ", "u", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"1080", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"360", " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"360", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"360", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"1440", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"360", " ", "u", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"1440", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"360", " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"60", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "u"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "6"}], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "u", " ", "v", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["v", "2"], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", "u", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "v", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["w", "2"], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
          RowBox[{"48", " ", "u", " ", "v", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["v", "2"], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
          RowBox[{"12", " ", "u", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
          RowBox[{"48", " ", "v", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["w", "2"], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "v"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", "u", " ", "v"}], "-", 
                SuperscriptBox["v", "2"], "-", 
                RowBox[{"2", " ", "u", " ", "w"}], "+", 
                RowBox[{"7", " ", "v", " ", "w"}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["w", "2"]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox["v", "2"]}], "+", 
                RowBox[{"v", " ", "w"}], "+", 
                SuperscriptBox["w", "2"], "+", 
                RowBox[{"u", " ", 
                 RowBox[{"(", 
                  RowBox[{"v", "+", "w"}], ")"}]}]}], ")"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", "w"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "w"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", "u", " ", "v"}], "+", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", "u", " ", "w"}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", "v", " ", "w"}], "+", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["w", "2"]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["v", "2"], "-", 
                RowBox[{"w", " ", 
                 RowBox[{"(", 
                  RowBox[{"u", "+", "w"}], ")"}]}]}], ")"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "u", " ", "v"}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["v", "2"]}], "+", 
                RowBox[{"u", " ", "w"}], "+", 
                RowBox[{"4", " ", "v", " ", "w"}], "+", 
                SuperscriptBox["w", "2"]}], ")"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
             RowBox[{"24", " ", "u", " ", "v", " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["v", "2"], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
             RowBox[{"24", " ", "v", " ", "w", " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
             RowBox[{"72", " ", "u", " ", "v", " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
             RowBox[{"18", " ", 
              SuperscriptBox["v", "2"], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
             RowBox[{"18", " ", "u", " ", "w", " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
             RowBox[{"72", " ", "v", " ", "w", " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
             RowBox[{"18", " ", 
              SuperscriptBox["w", "2"], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "v"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"18", " ", "u", " ", "v", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "0", ",", "0", ",", "v"}], "]"}]}], "-", 
          RowBox[{"18", " ", "u", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "0", ",", "0", ",", "v"}], "]"}]}], "+", 
          RowBox[{"18", " ", "v", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "0", ",", "0", ",", "v"}], "]"}]}], "-", 
          RowBox[{"18", " ", 
           SuperscriptBox["w", "2"], " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "0", ",", "0", ",", "v"}], "]"}]}], "-", 
          RowBox[{"18", " ", "u", " ", "v", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}]}], "+", 
          RowBox[{"18", " ", 
           SuperscriptBox["v", "2"], " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}]}], "-", 
          RowBox[{"18", " ", "v", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["v", "2"], " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
          RowBox[{"6", " ", "u", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["w", "2"], " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
          RowBox[{"18", " ", "u", " ", "v", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["v", "2"], " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
          RowBox[{"6", " ", "u", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
          RowBox[{"18", " ", "v", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["w", "2"], " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
          RowBox[{"24", " ", "u", " ", "v", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
          RowBox[{"18", " ", 
           SuperscriptBox["v", "2"], " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
          RowBox[{"6", " ", "u", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
          RowBox[{"24", " ", "v", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["w", "2"], " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
          RowBox[{"6", " ", "u", " ", "v", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "v"}], "]"}]}], "-", 
          RowBox[{"6", " ", "u", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "v"}], "]"}]}], "-", 
          RowBox[{"6", " ", "v", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "v"}], "]"}]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["w", "2"], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "v"}], "]"}]}], "+", 
          RowBox[{"24", " ", "u", " ", "v", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "0", ",", 
             RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["v", "2"], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "0", ",", 
             RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
          RowBox[{"24", " ", "v", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "0", ",", 
             RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
          RowBox[{"48", " ", "u", " ", "v", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["v", "2"], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
          RowBox[{"6", " ", "u", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
          RowBox[{"48", " ", "v", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["w", "2"], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
          RowBox[{"72", " ", "u", " ", "v", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
          RowBox[{"18", " ", 
           SuperscriptBox["v", "2"], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
          RowBox[{"18", " ", "u", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
          RowBox[{"72", " ", "v", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
          RowBox[{"18", " ", 
           SuperscriptBox["w", "2"], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
          RowBox[{"24", " ", "u", " ", "v", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
          RowBox[{"24", " ", "v", " ", "w", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
       RowBox[{"60", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "v"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "w"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", "u", " ", "v"}], "-", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["v", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", "v", " ", "w"}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "u", " ", "v"}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["v", "2"]}], "+", 
                RowBox[{"2", " ", "u", " ", "w"}], "+", 
                RowBox[{"3", " ", "v", " ", "w"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["w", "2"]}]}], ")"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "u", " ", "v"}], "+", 
                SuperscriptBox["v", "2"], "-", 
                RowBox[{"u", " ", "w"}], "+", 
                RowBox[{"2", " ", "v", " ", "w"}], "-", 
                SuperscriptBox["w", "2"]}], ")"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["v", "2"], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
             RowBox[{"6", " ", "u", " ", "w", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["w", "2"], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
             RowBox[{"12", " ", "u", " ", "v", " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], 
               "]"}]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["v", "2"], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], 
               "]"}]}], "+", 
             RowBox[{"12", " ", "v", " ", "w", " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], 
               "]"}]}], "-", 
             RowBox[{"6", " ", "u", " ", "v", " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["v", "2"], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
             RowBox[{"6", " ", "v", " ", "w", " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["v", "2"], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
             RowBox[{"24", " ", 
              SuperscriptBox["v", "2"], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "v", " ", 
              RowBox[{"(", 
               RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["v", "2"], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
             RowBox[{"6", " ", "u", " ", "v", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", "0", ",", "u"}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["v", "2"], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", "0", ",", "u"}], "]"}]}], "+", 
             RowBox[{"3", " ", "u", " ", "w", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", "0", ",", "u"}], "]"}]}], "+", 
             RowBox[{"6", " ", "v", " ", "w", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", "0", ",", "u"}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["w", "2"], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", "0", ",", "u"}], "]"}]}], "-", 
             RowBox[{"7", " ", "u", " ", "v", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", 
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["v", "2"], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", 
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
             RowBox[{"7", " ", "v", " ", "w", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", 
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
             RowBox[{"4", " ", "u", " ", "v", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["v", "2"], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
             RowBox[{"2", " ", "u", " ", "w", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
             RowBox[{"4", " ", "v", " ", "w", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["w", "2"], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
             RowBox[{"u", " ", "v", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], 
               "]"}]}], "-", 
             RowBox[{"u", " ", "w", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], 
               "]"}]}], "-", 
             RowBox[{"v", " ", "w", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], 
               "]"}]}], "-", 
             RowBox[{
              SuperscriptBox["w", "2"], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], 
               "]"}]}], "+", 
             RowBox[{"2", " ", "u", " ", "v", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
             RowBox[{"2", " ", "v", " ", "w", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
             RowBox[{"4", " ", "u", " ", "v", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
             RowBox[{
              SuperscriptBox["v", "2"], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
             RowBox[{"u", " ", "w", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
             RowBox[{"4", " ", "v", " ", "w", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["w", "2"], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
             RowBox[{"u", " ", "v", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["v", "2"], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
             RowBox[{"v", " ", "w", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
             RowBox[{"2", " ", "u", " ", "v", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["v", "2"], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
             RowBox[{"u", " ", "w", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
             RowBox[{"2", " ", "v", " ", "w", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["w", "2"], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
             RowBox[{"2", " ", "u", " ", "v", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["v", "2"], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
             RowBox[{"2", " ", "u", " ", "w", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
             RowBox[{"2", " ", "v", " ", "w", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["w", "2"], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
             RowBox[{"u", " ", "v", " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "0", ",", 
                "u"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["v", "2"], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "0", ",", 
                "u"}], "]"}]}], "+", 
             RowBox[{"v", " ", "w", " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "0", ",", 
                "u"}], "]"}]}], "-", 
             RowBox[{"u", " ", "v", " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
             RowBox[{
              SuperscriptBox["v", "2"], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
             RowBox[{"v", " ", "w", " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
             RowBox[{"u", " ", "v", " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
             RowBox[{
              SuperscriptBox["v", "2"], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
             RowBox[{"v", " ", "w", " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
             RowBox[{"u", " ", "v", " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["v", "2"], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
             RowBox[{"v", " ", "w", " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
             RowBox[{"u", " ", "v", " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
             RowBox[{
              SuperscriptBox["v", "2"], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
             RowBox[{"v", " ", "w", " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
             RowBox[{"2", " ", "u", " ", "v", " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["v", "2"], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
             RowBox[{"2", " ", "v", " ", "w", " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
             RowBox[{"2", " ", "u", " ", "v", " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["v", "2"], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
             RowBox[{"2", " ", "v", " ", "w", " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["v", "2"], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "0", ",", 
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["v", "2"], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "0", ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["v", "2"], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], 
               "]"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["v", "2"], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["v", "2"], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["v", "2"], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["v", "2"], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
             RowBox[{"u", " ", "v", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
             RowBox[{
              SuperscriptBox["v", "2"], " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
             RowBox[{"v", " ", "w", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.9144140610519*^9, 3.914414073921479*^9}, {
   3.9149284561665907`*^9, 3.914928476894258*^9}, {3.915520721657778*^9, 
   3.9155207385612783`*^9}, 3.917612477130735*^9, 3.917614692968854*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"9fdb0c40-2260-4d10-9aa7-c745aeda2918"]
}, Closed]],

Cell[CellGroupData[{

Cell["NBox", "Subsubsection",
 CellChangeTimes->{
  3.91492865652876*^9},ExpressionUUID->"45ee5a5b-0170-48cd-8208-e9ea6bb2bead"],

Cell[BoxData[
 RowBox[{"(*", "*)"}]], "Input",
 CellChangeTimes->{{3.914928658705771*^9, 3.914928660797433*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"7511ccfb-4a13-49d9-91d3-939c530d9cc9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"NBoxL4", "[", 
    RowBox[{"u_", ",", "v_", ",", "w_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"-", "1"}], "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "-", 
      FractionBox[
       RowBox[{"3", " ", "u"}], "w"], "-", 
      FractionBox[
       RowBox[{"3", " ", "w"}], "u"]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NBoxL3", "[", 
    RowBox[{"u_", ",", "v_", ",", "w_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"-", "1"}], "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"5", "+", 
         FractionBox[
          RowBox[{"5", " ", "w"}], "u"], "+", 
         FractionBox["u", 
          RowBox[{"v", "+", "w"}]]}], ")"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "u"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["u", "w"], "+", 
         FractionBox["w", "u"]}], ")"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "v"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"5", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}]}], "w"], "-", 
      FractionBox[
       RowBox[{"u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}]}], 
       RowBox[{"v", "+", "w"}]], "-", 
      RowBox[{"2", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"u", "+", "v"}]], "-", 
      FractionBox[
       RowBox[{"u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"v", "+", "w"}]], "-", 
      RowBox[{"2", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"u", "+", "v"}]], "-", 
      FractionBox[
       RowBox[{"u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"v", "+", "w"}]]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NBoxL2", "[", 
    RowBox[{"u_", ",", "v_", ",", "w_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"-", "1"}], "12"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", 
       SuperscriptBox["\[Pi]", "2"]}], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "u"}], "w"], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "w"}], "u"], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "u"}], 
       RowBox[{"v", "+", "w"}]], "+", 
      RowBox[{"6", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"6", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"u", "+", "v"}]], "+", 
      FractionBox[
       RowBox[{"12", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "+", 
      FractionBox[
       RowBox[{"12", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "+", 
      FractionBox[
       RowBox[{"12", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "-", 
      FractionBox[
       RowBox[{"3", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"v", "+", "w"}]], "+", 
      FractionBox[
       RowBox[{"9", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "w"], "+", 
      FractionBox[
       RowBox[{"9", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "u"], "+", 
      FractionBox[
       RowBox[{"6", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"u", "+", "v"}]], "+", 
      FractionBox[
       RowBox[{"12", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "+", 
      FractionBox[
       RowBox[{"12", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "+", 
      FractionBox[
       RowBox[{"12", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "-", 
      FractionBox[
       RowBox[{"3", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"v", "+", "w"}]], "-", 
      RowBox[{"6", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "u"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"12", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "u"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"u", "+", "v"}]], "-", 
      RowBox[{"6", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"3", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"u", "+", "v"}]], "+", 
      FractionBox[
       RowBox[{"12", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "+", 
      FractionBox[
       RowBox[{"12", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "+", 
      FractionBox[
       RowBox[{"12", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "-", 
      FractionBox[
       RowBox[{"3", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"v", "+", "w"}]], "+", 
      RowBox[{"3", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "v"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "-", 
            FractionBox[
             RowBox[{"3", " ", "w"}], "u"], "-", 
            FractionBox["u", 
             RowBox[{"v", "+", "w"}]]}], ")"}], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "u"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"3", " ", "w"}], "u"]}], "-", 
            FractionBox[
             RowBox[{
              RowBox[{"4", " ", "v"}], "+", 
              RowBox[{"5", " ", "w"}]}], 
             RowBox[{"u", "+", "w"}]], "+", 
            RowBox[{"u", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["6", "w"]}], "-", 
               FractionBox["5", 
                RowBox[{"u", "+", "w"}]], "+", 
               FractionBox["1", 
                RowBox[{"v", "+", "w"}]]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "w"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "-", 
            FractionBox[
             RowBox[{"3", " ", "w"}], "u"], "+", 
            FractionBox["w", 
             RowBox[{"u", "+", "v"}]], "-", 
            FractionBox[
             RowBox[{"4", " ", "v"}], 
             RowBox[{"u", "+", "w"}]], "-", 
            FractionBox[
             RowBox[{"4", " ", "w"}], 
             RowBox[{"u", "+", "w"}]], "+", 
            RowBox[{"u", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["3", "w"]}], "-", 
               FractionBox["4", 
                RowBox[{"u", "+", "w"}]], "+", 
               FractionBox["1", 
                RowBox[{"v", "+", "w"}]]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "w"}], ",", "u"}], "]"}]}]}], ")"}]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"12", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"v", "+", "w"}]], "-", 
      RowBox[{"6", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"12", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"v", "+", "w"}]], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"v", "+", "w"}]], 
       RowBox[{"3", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "u"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"u", "+", 
             RowBox[{"4", " ", "v"}], "+", 
             RowBox[{"4", " ", "w"}]}], ")"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "w"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "u"}], "+", 
             RowBox[{"4", " ", "v"}], "+", 
             RowBox[{"4", " ", "w"}]}], ")"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "u"}], "+", "v", "+", "w"}], ")"}], 
           " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "v"}], "]"}]}]}], ")"}]}]}], "-", 
      RowBox[{"24", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"36", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "u"], "-", 
      FractionBox[
       RowBox[{"3", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], 
       RowBox[{"v", "+", "w"}]], "+", 
      RowBox[{"12", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"9", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "w"], "+", 
      FractionBox[
       RowBox[{"9", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "u"], "+", 
      FractionBox[
       RowBox[{"12", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "+", 
      FractionBox[
       RowBox[{"12", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "+", 
      FractionBox[
       RowBox[{"12", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "-", 
      RowBox[{"12", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"27", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "w"], "+", 
      FractionBox[
       RowBox[{"9", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "u"], "+", 
      FractionBox[
       RowBox[{"12", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "+", 
      FractionBox[
       RowBox[{"12", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "+", 
      FractionBox[
       RowBox[{"12", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "+", 
      FractionBox[
       RowBox[{"9", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], 
       RowBox[{"v", "+", "w"}]], "+", 
      RowBox[{"6", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"9", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "w"], "-", 
      FractionBox[
       RowBox[{"9", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "u"], "+", 
      FractionBox[
       RowBox[{"3", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"u", "+", "v"}]], "-", 
      FractionBox[
       RowBox[{"12", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "-", 
      FractionBox[
       RowBox[{"12", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "-", 
      FractionBox[
       RowBox[{"12", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"v", "+", "w"}]], "+", 
      RowBox[{"12", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"12", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"u", "+", "v"}]], "-", 
      FractionBox[
       RowBox[{"3", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"v", "+", "w"}]], "-", 
      RowBox[{"6", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "u"}], ",", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"12", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "u"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"u", "+", "v"}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], 
       RowBox[{"u", "+", "v"}]], "-", 
      FractionBox[
       RowBox[{"12", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "-", 
      FractionBox[
       RowBox[{"12", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "-", 
      FractionBox[
       RowBox[{"12", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], 
       RowBox[{"v", "+", "w"}]], "-", 
      RowBox[{"6", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "u"}], "-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"3", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"u", "+", "v"}]], "+", 
      FractionBox[
       RowBox[{"12", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "+", 
      FractionBox[
       RowBox[{"12", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "+", 
      FractionBox[
       RowBox[{"12", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "-", 
      FractionBox[
       RowBox[{"3", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"v", "+", "w"}]], "+", 
      RowBox[{"12", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"9", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
       RowBox[{"v", "+", "w"}]], "-", 
      RowBox[{"6", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"12", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"v", "+", "w"}]], "-", 
      RowBox[{"12", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"9", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "w"], "+", 
      FractionBox[
       RowBox[{"9", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "u"], "-", 
      FractionBox[
       RowBox[{"3", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"u", "+", "v"}]], "+", 
      FractionBox[
       RowBox[{"12", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "+", 
      FractionBox[
       RowBox[{"12", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "+", 
      FractionBox[
       RowBox[{"12", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "-", 
      FractionBox[
       RowBox[{"3", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"v", "+", "w"}]]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NBoxL1", "[", 
    RowBox[{"u_", ",", "v_", ",", "w_"}], "]"}], ":=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}]}], 
       RowBox[{"3", " ", "w"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}]}], 
       RowBox[{"12", " ", "u"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "w"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "w"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "w"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}]}], 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}]], "+", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "w"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "w"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "w"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"6", " ", "w"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"6", " ", "u"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "w"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "w"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "w"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}]], "+", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "u"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "u"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"u", "+", "v"}]], "+", 
      RowBox[{"3", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"u", "+", "v"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "+", 
      FractionBox[
       RowBox[{"u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}]], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}]], "+", 
      RowBox[{"2", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"v", "+", "w"}]], "+", 
      RowBox[{"2", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}]], "-", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], 
       RowBox[{"v", "+", "w"}]], "+", 
      RowBox[{
       FractionBox["5", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "u"], "-", 
      FractionBox[
       RowBox[{"2", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "+", 
      FractionBox[
       RowBox[{"u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}]], "+", 
      RowBox[{"4", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "w"], "+", 
      FractionBox[
       RowBox[{"w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "u"], "+", 
      FractionBox[
       RowBox[{"w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "+", 
      FractionBox[
       RowBox[{"u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}]], "+", 
      RowBox[{"2", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"2", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}]], "+", 
      RowBox[{"5", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"2", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "w"], "-", 
      FractionBox[
       RowBox[{"w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "u"], "-", 
      FractionBox[
       RowBox[{"6", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "-", 
      FractionBox[
       RowBox[{"6", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "-", 
      FractionBox[
       RowBox[{"6", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}]], "+", 
      RowBox[{"4", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], 
       RowBox[{"v", "+", "w"}]], "-", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "u"}], ",", "v"}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "u"}], ",", "v"}], "]"}]}], 
       RowBox[{"2", " ", "w"}]], "-", 
      FractionBox[
       RowBox[{"3", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "u"}], ",", "v"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}]}]], "-", 
      RowBox[{
       FractionBox["7", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"2", " ", "w"}]], "-", 
      FractionBox[
       RowBox[{"w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "-", 
      RowBox[{"3", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"2", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "-", 
      RowBox[{
       FractionBox["3", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"2", " ", "w"}]], "-", 
      FractionBox[
       RowBox[{"w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "u"], "-", 
      FractionBox[
       RowBox[{"w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"v", "+", "w"}]], "+", 
      RowBox[{"2", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "u"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"2", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "u"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"u", "+", "v"}]], "+", 
      FractionBox[
       RowBox[{"w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"u", "+", "v"}]], "-", 
      FractionBox[
       RowBox[{"u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}]], "-", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"2", " ", "u"}]], "-", 
      FractionBox[
       RowBox[{"3", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}]], "-", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"2", " ", "u"}]], "-", 
      FractionBox[
       RowBox[{"3", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}]], "-", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "u"}], ",", "0", ",", "v"}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "u"}], ",", "0", ",", "v"}], "]"}]}], 
       RowBox[{"u", "+", "v"}]], "+", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "u"}], ",", 
         RowBox[{"-", "u"}], ",", "v"}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"2", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "u"}], ",", 
          RowBox[{"-", "u"}], ",", "v"}], "]"}]}], 
       RowBox[{"u", "+", "v"}]], "+", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "u"}], ",", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "u"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"u", "+", "v"}]], "+", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "u"}], ",", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "u"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"u", "+", "v"}]], "-", 
      RowBox[{"2", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
      
      FractionBox[
       RowBox[{"w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], 
       RowBox[{"u", "+", "v"}]], "-", 
      FractionBox[
       RowBox[{"u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}]], "-", 
      RowBox[{"2", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
      
      FractionBox[
       RowBox[{"w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{"-", "u"}], ",", "v"}], "]"}]}], 
       RowBox[{"u", "+", "v"}]], "+", 
      FractionBox[
       RowBox[{"w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"v", "+", "w"}]], "+", 
      FractionBox[
       RowBox[{"u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"v", "+", "w"}]], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
       RowBox[{"2", " ", "u"}]], "-", 
      FractionBox[
       RowBox[{"u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}]], "+", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "u"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
       RowBox[{"v", "+", "w"}]], "-", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], 
       RowBox[{"v", "+", "w"}]], "-", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], 
       RowBox[{"v", "+", "w"}]], "+", 
      RowBox[{"2", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"v", "+", "w"}]], "+", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"v", "+", "w"}]], "+", 
      RowBox[{
       FractionBox["11", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"3", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"2", " ", "w"}]], "-", 
      FractionBox[
       RowBox[{"w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "u"], "+", 
      FractionBox[
       RowBox[{"w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"u", "+", "v"}]], "-", 
      FractionBox[
       RowBox[{"6", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "-", 
      FractionBox[
       RowBox[{"6", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "-", 
      FractionBox[
       RowBox[{"6", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "+", 
      FractionBox[
       RowBox[{"u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}]], "+", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "u"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "u"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"u", "+", "v"}]], "+", 
      RowBox[{"3", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "+", 
      FractionBox[
       RowBox[{"u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}]], "+", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"v", "+", "w"}]], "+", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "v"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "u"}], "w"], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "w"}], "u"], "+", 
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "u"}], 
          RowBox[{"u", "+", "w"}]], "+", 
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "v"}], 
          RowBox[{"u", "+", "w"}]], "+", 
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "w"}], 
          RowBox[{"u", "+", "w"}]], "-", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "u"}], 
          RowBox[{"v", "+", "w"}]], "+", 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            FractionBox[
             RowBox[{"2", " ", "w"}], "u"], "+", 
            FractionBox[
             RowBox[{"2", " ", "u"}], 
             RowBox[{"v", "+", "w"}]]}], ")"}], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "u"}], "]"}], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "w"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               SuperscriptBox["v", "3"], " ", "w"}], "-", 
              RowBox[{
               SuperscriptBox["w", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["u", "2"], "+", 
                 RowBox[{"3", " ", "u", " ", "w"}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["w", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["v", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["u", "2"], "+", 
                 RowBox[{"8", " ", "u", " ", "w"}], "+", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["w", "2"]}]}], ")"}]}], "+", 
              RowBox[{"v", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["u", "3"], "+", 
                 RowBox[{"4", " ", "u", " ", 
                  SuperscriptBox["w", "2"]}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["w", "3"]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", "w"}], "]"}], " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"-", "w"}], ",", "u"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"u", "+", "v"}], ")"}], " ", "w", " ", 
            RowBox[{"(", 
             RowBox[{"u", "+", "w"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"v", "+", "w"}], ")"}]}], ")"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "+", 
         FractionBox[
          RowBox[{"18", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "u"], "-", 
         RowBox[{"54", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
         FractionBox[
          RowBox[{"36", " ", "u", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "w"], "-", 
         FractionBox[
          RowBox[{"6", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "u"], "+", 
         FractionBox[
          RowBox[{"48", " ", "u", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], 
          RowBox[{"u", "+", "w"}]], "+", 
         FractionBox[
          RowBox[{"48", " ", "v", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], 
          RowBox[{"u", "+", "w"}]], "+", 
         FractionBox[
          RowBox[{"48", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], 
          RowBox[{"u", "+", "w"}]], "-", 
         FractionBox[
          RowBox[{"24", " ", "u", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], 
          RowBox[{"v", "+", "w"}]], "-", 
         RowBox[{"6", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
         FractionBox[
          RowBox[{"6", " ", "u", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "w"], "+", 
         FractionBox[
          RowBox[{"12", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "u"], "-", 
         FractionBox[
          RowBox[{"18", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
          RowBox[{"u", "+", "v"}]], "+", 
         FractionBox[
          RowBox[{"12", " ", "u", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
          RowBox[{"v", "+", "w"}]], "-", 
         RowBox[{"6", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
         FractionBox[
          RowBox[{"6", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "u"], "-", 
         FractionBox[
          RowBox[{"6", " ", "u", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
          RowBox[{"v", "+", "w"}]], "-", 
         RowBox[{"48", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "w"}], ",", 
            RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
         FractionBox[
          RowBox[{"6", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
          RowBox[{"u", "+", "v"}]], "+", 
         FractionBox[
          RowBox[{"48", " ", "u", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
          RowBox[{"u", "+", "w"}]], "+", 
         FractionBox[
          RowBox[{"48", " ", "v", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
          RowBox[{"u", "+", "w"}]], "+", 
         FractionBox[
          RowBox[{"48", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
          RowBox[{"u", "+", "w"}]], "-", 
         FractionBox[
          RowBox[{"6", " ", "u", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
          RowBox[{"v", "+", "w"}]]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"2", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"v", "+", "w"}]], "+", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"2", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"v", "+", "w"}]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"6", " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{"v", "+", "w"}], ")"}]}]], 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "u"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
          RowBox[{"(", 
           RowBox[{"v", "+", "w"}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "w", " ", 
          RowBox[{"(", 
           RowBox[{"v", "+", "w"}], ")"}]}], "-", 
         RowBox[{"3", " ", "u", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "w"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"u", "+", 
               RowBox[{"2", " ", "v"}], "+", 
               RowBox[{"2", " ", "w"}]}], ")"}], " ", 
             RowBox[{"G", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"v", "+", "w"}], ")"}], " ", 
             RowBox[{"G", "[", 
              RowBox[{
               RowBox[{"-", "w"}], ",", "v"}], "]"}]}]}], ")"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "-", 
         RowBox[{"9", " ", "u", " ", 
          RowBox[{"(", 
           RowBox[{"v", "+", "w"}], ")"}], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "-", 
         RowBox[{"6", " ", "w", " ", 
          RowBox[{"(", 
           RowBox[{"v", "+", "w"}], ")"}], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
         RowBox[{"15", " ", "u", " ", 
          RowBox[{"(", 
           RowBox[{"v", "+", "w"}], ")"}], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
         RowBox[{"6", " ", "w", " ", 
          RowBox[{"(", 
           RowBox[{"v", "+", "w"}], ")"}], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
         RowBox[{"3", " ", "u", " ", 
          RowBox[{"(", 
           RowBox[{"v", "+", "w"}], ")"}], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
         RowBox[{"3", " ", "w", " ", 
          RowBox[{"(", 
           RowBox[{"v", "+", "w"}], ")"}], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
         RowBox[{"6", " ", "u", " ", 
          RowBox[{"(", 
           RowBox[{"v", "+", "w"}], ")"}], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
         RowBox[{"3", " ", "w", " ", 
          RowBox[{"(", 
           RowBox[{"v", "+", "w"}], ")"}], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
         RowBox[{"6", " ", "u", " ", 
          RowBox[{"(", 
           RowBox[{"v", "+", "w"}], ")"}], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "u"}], ",", 
            RowBox[{
             RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], 
         "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "u"}], "-", "w"}], ",", 
            RowBox[{
             RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "u"}], "-", "w"}], ",", 
            RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
         RowBox[{"6", " ", "u", " ", 
          RowBox[{"(", 
           RowBox[{"v", "+", "w"}], ")"}], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "w"}], ",", 
            RowBox[{
             RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "w"}], ",", 
            RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
         RowBox[{"6", " ", "u", " ", 
          RowBox[{"(", 
           RowBox[{"v", "+", "w"}], ")"}], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "w"}], ",", 
            RowBox[{"-", "w"}], ",", "v"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["3", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "0", ",", "u"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"9", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", "u"}], "]"}]}], 
       RowBox[{"2", " ", "u"}]], "-", 
      RowBox[{"3", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "0", ",", "v"}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"3", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", "v"}], "]"}]}], 
       RowBox[{"2", " ", "w"}]], "-", 
      FractionBox[
       RowBox[{"3", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", "v"}], "]"}]}], 
       RowBox[{"2", " ", "u"}]], "+", 
      RowBox[{"9", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"3", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}]}], 
       RowBox[{"2", " ", "w"}]], "-", 
      FractionBox[
       RowBox[{"6", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "-", 
      FractionBox[
       RowBox[{"6", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "-", 
      FractionBox[
       RowBox[{"6", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}]], "+", 
      RowBox[{"4", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "w"], "+", 
      FractionBox[
       RowBox[{"w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "u"], "+", 
      FractionBox[
       RowBox[{"w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "+", 
      FractionBox[
       RowBox[{"u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}]], "+", 
      RowBox[{"2", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"2", " ", "w"}]], "-", 
      FractionBox[
       RowBox[{"3", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}]], "-", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "u"}], ",", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], "-", 
      FractionBox[
       RowBox[{"u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "u"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"2", " ", "w"}]], "-", 
      FractionBox[
       RowBox[{"3", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "u"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}]}]], "+", 
      RowBox[{"3", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
      
      FractionBox[
       RowBox[{"u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], 
       "w"], "+", 
      FractionBox[
       RowBox[{"w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], 
       "u"], "-", 
      RowBox[{"3", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"2", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "+", 
      FractionBox[
       RowBox[{"u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}]], "-", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], "-", 
      FractionBox[
       RowBox[{"w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"2", " ", "u"}]], "-", 
      FractionBox[
       RowBox[{"3", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"2", " ", "w"}]], "-", 
      FractionBox[
       RowBox[{"w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "u"], "+", 
      FractionBox[
       RowBox[{"3", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"v", "+", "w"}]], "-", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "u"}], ",", "0", ",", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], "-", 
      FractionBox[
       RowBox[{"w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "u"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"u", "+", "v"}]], "+", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "u"}], ",", 
        RowBox[{"-", "u"}], ",", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], "-", 
      FractionBox[
       RowBox[{"2", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "u"}], ",", 
          RowBox[{"-", "u"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"u", "+", "v"}]], "-", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "u"}], ",", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}], "-", 
      FractionBox[
       RowBox[{"w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "u"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], 
       RowBox[{"u", "+", "v"}]], "+", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "u"}], ",", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], "+", 
      FractionBox[
       RowBox[{"w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "u"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"u", "+", "v"}]], "+", 
      RowBox[{"2", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "0", ",", "v"}], 
        "]"}]}], "+", 
      FractionBox[
       RowBox[{"w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "0", ",", "v"}], 
         "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "0", ",", "v"}], 
         "]"}]}], 
       RowBox[{"u", "+", "w"}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "0", ",", "v"}], 
         "]"}]}], 
       RowBox[{"u", "+", "w"}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "0", ",", "v"}], 
         "]"}]}], 
       RowBox[{"u", "+", "w"}]], "+", 
      FractionBox[
       RowBox[{"u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "0", ",", "v"}], 
         "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}]], "-", 
      RowBox[{"2", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{"-", "u"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"u", "+", "v"}]], "+", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "u"}], "-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}], "-", 
      FractionBox[
       RowBox[{"2", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "+", 
      FractionBox[
       RowBox[{"u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"v", "+", "w"}]], "-", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "u"}], "]"}], "-", 
      FractionBox[
       RowBox[{"u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "u"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}]], "-", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], "-", 
      FractionBox[
       RowBox[{"u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"v", "+", "w"}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"2", " ", "u"}]], "+", 
      FractionBox[
       RowBox[{"w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"u", "+", "v"}]], "-", 
      FractionBox[
       RowBox[{"u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}]], "-", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}], "-", 
      FractionBox[
       RowBox[{"u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], 
       RowBox[{"v", "+", "w"}]], "+", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], "+", 
      FractionBox[
       RowBox[{"u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"v", "+", "w"}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
       RowBox[{"2", " ", "u"}]], "+", 
      FractionBox[
       RowBox[{"u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}]], "+", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], "-", 
      FractionBox[
       RowBox[{"2", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
       RowBox[{"v", "+", "w"}]], "+", 
      RowBox[{"5", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "w"], "-", 
      FractionBox[
       RowBox[{"w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "u"], "+", 
      FractionBox[
       RowBox[{"w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"6", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "-", 
      FractionBox[
       RowBox[{"6", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "-", 
      FractionBox[
       RowBox[{"6", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"u", "+", "w"}]], "+", 
      FractionBox[
       RowBox[{"u", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}]], "-", 
      RowBox[{"Zeta", "[", "3", "]"}], "+", 
      FractionBox[
       RowBox[{"w", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], 
       RowBox[{"2", " ", "u"}]], "-", 
      FractionBox[
       RowBox[{"u", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}]]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"NBoxL0", "[", 
     RowBox[{"u_", ",", "v_", ",", "w_"}], "]"}], ":=", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["\[Pi]", "4"], "9"]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "4"], " ", "u"}], 
        RowBox[{"18", " ", "w"}]], "-", 
       FractionBox[
        RowBox[{"31", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "w"}], 
        RowBox[{"720", " ", "u"}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "4"], " ", "u"}], 
        RowBox[{"18", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "w"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "4"], " ", "w"}], 
        RowBox[{"18", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "w"}], ")"}]}]], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "v"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}]}], 
        RowBox[{"6", " ", "u"}]], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}]}], 
        RowBox[{"12", " ", "u"}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "w"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "w"}], ")"}]}]], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"6", " ", "w"}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"12", " ", "u"}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "w"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "w"}], ")"}]}]], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "w"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "w"}], ")"}]}]], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], 
        RowBox[{"3", " ", "u"}]], "-", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], 
        RowBox[{"2", " ", "u"}]], "+", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], 
        RowBox[{"3", " ", "w"}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], 
        RowBox[{"6", " ", "u"}]], "-", 
       RowBox[{
        FractionBox["5", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "u"], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{"u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "w"], "-", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "u"], "+", 
       FractionBox[
        RowBox[{"2", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], 
        RowBox[{"u", "+", "w"}]], "+", 
       FractionBox[
        RowBox[{"2", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], 
        RowBox[{"u", "+", "w"}]], "+", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], 
        RowBox[{"2", " ", "u"}]], "-", 
       RowBox[{
        FractionBox["7", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], 
        RowBox[{"3", " ", "w"}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "w"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "w"}], ")"}]}]], "+", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], 
        RowBox[{"2", " ", "u"}]], "-", 
       RowBox[{
        FractionBox["5", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["9", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], 
        RowBox[{"2", " ", "w"}]], "+", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "u"], "-", 
       FractionBox[
        RowBox[{"6", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], 
        RowBox[{"u", "+", "w"}]], "-", 
       FractionBox[
        RowBox[{"6", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], 
        RowBox[{"u", "+", "w"}]], "-", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "u"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["5", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], 
        RowBox[{"2", " ", "u"}]], "-", 
       FractionBox[
        RowBox[{"3", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], 
        RowBox[{"2", " ", "w"}]], "+", 
       FractionBox[
        RowBox[{"2", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], 
        RowBox[{"u", "+", "w"}]], "+", 
       FractionBox[
        RowBox[{"2", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], 
        RowBox[{"u", "+", "w"}]], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "u"}], ",", "v"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "u"}], ",", "v"}], "]"}]}], 
        RowBox[{"2", " ", "w"}]], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
        RowBox[{"6", " ", "w"}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
        RowBox[{"4", " ", "u"}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "w"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "w"}], ")"}]}]], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
        RowBox[{"2", " ", "u"}]], "+", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{"u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
        RowBox[{"2", " ", "w"}]], "-", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
        RowBox[{"2", " ", "u"}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
        RowBox[{"u", "+", "w"}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
        RowBox[{"u", "+", "w"}]], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
        RowBox[{"2", " ", "u"}]], "+", 
       RowBox[{
        FractionBox["5", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{"u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
        RowBox[{"2", " ", "w"}]], "-", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "u"], "-", 
       FractionBox[
        RowBox[{"2", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
        RowBox[{"u", "+", "w"}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
        RowBox[{"u", "+", "w"}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"6", " ", "w"}]], "+", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{"u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"2", " ", "w"}]], "+", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"2", " ", "u"}]], "-", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "u"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "w"], "-", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "u"], "-", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "u"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "u"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "w"], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{"u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"2", " ", "w"}]], "+", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"2", " ", "u"}]], "+", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], 
        RowBox[{"6", " ", "u"}]], "+", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], 
        RowBox[{"2", " ", "u"}]], "-", 
       RowBox[{
        FractionBox["5", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "u"], "-", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], 
        RowBox[{"2", " ", "u"}]], "+", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "u"}], ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "u"}], ",", 
          RowBox[{"-", "u"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "u"}], ",", 
          RowBox[{"-", "u"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "u"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "u"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["7", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "w"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "w"}], ")"}]}]], "+", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"2", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], 
        RowBox[{"u", "+", "w"}]], "+", 
       FractionBox[
        RowBox[{"2", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], 
        RowBox[{"u", "+", "w"}]], "-", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"2", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], 
        RowBox[{"u", "+", "w"}]], "+", 
       FractionBox[
        RowBox[{"2", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], 
        RowBox[{"u", "+", "w"}]], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{"-", "u"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{"-", "u"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["5", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["7", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
        RowBox[{"12", " ", "u"}]], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "u"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
        RowBox[{"2", " ", "u"}]], "-", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "u"}], ",", 
          RowBox[{"-", "u"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{"-", "u"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["2", "3"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"6", " ", "w"}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"12", " ", "u"}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "w"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "w"}], ")"}]}]], "+", 
       RowBox[{
        FractionBox["7", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "w"], "+", 
       FractionBox[
        RowBox[{"3", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"2", " ", "u"}]], "-", 
       FractionBox[
        RowBox[{"6", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"u", "+", "w"}]], "-", 
       FractionBox[
        RowBox[{"6", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"u", "+", "w"}]], "-", 
       RowBox[{"3", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{"u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "w"], "-", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "u"], "+", 
       FractionBox[
        RowBox[{"2", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"u", "+", "w"}]], "+", 
       FractionBox[
        RowBox[{"2", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"u", "+", "w"}]], "-", 
       RowBox[{"9", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"2", " ", "w"}]], "-", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "u"], "+", 
       FractionBox[
        RowBox[{"12", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"u", "+", "w"}]], "+", 
       FractionBox[
        RowBox[{"12", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"u", "+", "w"}]], "-", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "u"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{"u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"2", " ", "w"}]], "-", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"2", " ", "u"}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"u", "+", "w"}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"u", "+", "w"}]], "-", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "u"}], ",", "0", ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "u"}], ",", 
          RowBox[{"-", "u"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "u"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"2", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}], " ", 
         
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"u", "+", "w"}]], "+", 
       FractionBox[
        RowBox[{"2", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}], " ", 
         
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"u", "+", "w"}]], "+", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{"-", "u"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{"3", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "0", ",", "u"}], "]"}]}], 
        RowBox[{"2", " ", "u"}]], "-", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", "u"}], "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", "v"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"3", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "0", ",", "v"}], "]"}]}], 
        RowBox[{"2", " ", "u"}]], "+", 
       FractionBox[
        RowBox[{"3", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "0", ",", "v"}], "]"}]}], 
        RowBox[{"2", " ", "w"}]], "-", 
       RowBox[{"3", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{"3", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}]}], 
        RowBox[{"2", " ", "w"}]], "-", 
       FractionBox[
        RowBox[{"6", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}]}], 
        RowBox[{"u", "+", "w"}]], "-", 
       FractionBox[
        RowBox[{"6", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}]}], 
        RowBox[{"u", "+", "w"}]], "+", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}]}], "-", 
       RowBox[{"9", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"3", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}]}], 
        RowBox[{"2", " ", "w"}]], "+", 
       FractionBox[
        RowBox[{"12", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}]}], 
        RowBox[{"u", "+", "w"}]], "+", 
       FractionBox[
        RowBox[{"12", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}]}], 
        RowBox[{"u", "+", "w"}]], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"-", "u"}], ",", "v"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"u", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{"-", "u"}], ",", "v"}], "]"}]}], "w"], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"2", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
        RowBox[{"u", "+", "w"}]], "+", 
       FractionBox[
        RowBox[{"2", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
        RowBox[{"u", "+", "w"}]], "+", 
       FractionBox[
        RowBox[{"2", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
        RowBox[{"u", "+", "w"}]], "+", 
       FractionBox[
        RowBox[{"2", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
        RowBox[{"u", "+", "w"}]], "-", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"2", " ", "u"}]], "-", 
       FractionBox[
        RowBox[{"u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"2", " ", "w"}]], "+", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"2", " ", "u"}]], "-", 
       RowBox[{"3", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "u"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "u"], "+", 
       RowBox[{"3", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "u"], "+", 
       RowBox[{"3", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "u"], "+", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "u"}], ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "u"}], ",", 
          RowBox[{"-", "u"}], ",", "v"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"u", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "u"}], ",", 
           RowBox[{"-", "u"}], ",", "v"}], "]"}]}], "w"], "-", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "u"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "u"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "u"}], ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
        RowBox[{"2", " ", "w"}]], "-", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "u"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], 
        RowBox[{"2", " ", "u"}]], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], 
        RowBox[{"2", " ", "u"}]], "+", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"u", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], 
        RowBox[{"2", " ", "w"}]], "+", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], 
        RowBox[{"2", " ", "u"}]], "-", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{"-", "u"}], ",", "v"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{"u", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", 
           RowBox[{"-", "u"}], ",", "v"}], "]"}]}], 
        RowBox[{"2", " ", "w"}]], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["7", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], 
        RowBox[{"2", " ", "u"}]], "-", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], 
        RowBox[{"2", " ", "u"}]], "-", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], 
        RowBox[{"2", " ", "u"}]], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
        RowBox[{"2", " ", "u"}]], "+", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
        RowBox[{"2", " ", "u"}]], "-", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "u"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
        RowBox[{"2", " ", "u"}]], "-", 
       RowBox[{
        FractionBox["5", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{"u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "w"], "+", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"2", " ", "u"}]], "-", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"2", " ", "w"}]], "-", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "u"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "u"], "+", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "u"], "+", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "u"], "+", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "u"}], ",", "0", ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "u"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "u"}], ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "u"}], ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "u"}], ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "u"}], ",", 
          RowBox[{"-", "u"}], ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "u"}], ",", 
          RowBox[{"-", "u"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "u"}], ",", 
          RowBox[{"-", "u"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "u"}], ",", 
          RowBox[{"-", "u"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "u"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "u"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{"-", "u"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "u"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "u"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "u"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "u"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "0", ",", "v"}], 
         "]"}]}], "+", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "0", ",", "v"}], 
         "]"}]}], "-", 
       FractionBox[
        RowBox[{"2", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "0", ",", "v"}], 
          "]"}]}], 
        RowBox[{"u", "+", "w"}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "0", ",", "v"}], 
          "]"}]}], 
        RowBox[{"u", "+", "w"}]], "+", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "0", ",", "v"}], 
         "]"}]}], "-", 
       FractionBox[
        RowBox[{"2", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "0", ",", "v"}], 
          "]"}]}], 
        RowBox[{"u", "+", "w"}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "0", ",", "v"}], 
          "]"}]}], 
        RowBox[{"u", "+", "w"}]], "-", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", 
          RowBox[{"-", "u"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{"-", "u"}], ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{"-", "u"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{"-", "u"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{"-", "u"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{"-", "u"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["5", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "u"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "u"}], "]"}]}], 
        RowBox[{"2", " ", "u"}]], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "u"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "u"}], "]"}]}], 
        RowBox[{"2", " ", "u"}]], "-", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "u"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "u"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "u"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", 
          RowBox[{"-", "u"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{"u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"2", " ", "w"}]], "+", 
       FractionBox[
        RowBox[{"u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"2", " ", "w"}]], "+", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"2", " ", "u"}]], "-", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{"-", "u"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
        RowBox[{"2", " ", "u"}]], "+", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
        RowBox[{"2", " ", "u"}]], "-", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"3", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"2", " ", "w"}]], "+", 
       FractionBox[
        RowBox[{"3", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"2", " ", "u"}]], "-", 
       FractionBox[
        RowBox[{"6", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"u", "+", "w"}]], "-", 
       FractionBox[
        RowBox[{"6", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"u", "+", "w"}]], "-", 
       RowBox[{"7", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{"u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"2", " ", "w"}]], "-", 
       FractionBox[
        RowBox[{"3", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"2", " ", "u"}]], "+", 
       FractionBox[
        RowBox[{"12", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"u", "+", "w"}]], "+", 
       FractionBox[
        RowBox[{"12", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"u", "+", "w"}]], "+", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "u"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{"3", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "u"}], "]"}]}], 
        "u"], "-", 
       RowBox[{"12", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "w"}], "]"}]}], "+", 
       
       FractionBox[
        RowBox[{"12", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "w"}], "]"}]}], 
        RowBox[{"u", "+", "w"}]], "+", 
       FractionBox[
        RowBox[{"12", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "w"}], "]"}]}], 
        RowBox[{"u", "+", "w"}]], "-", 
       RowBox[{"3", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{"u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "w"], "+", 
       RowBox[{"3", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"-", "u"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{"-", "u"}], ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "w"], "-", 
       RowBox[{"3", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{"u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], 
        "w"], "-", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], 
        "u"], "+", 
       FractionBox[
        RowBox[{"2", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
        RowBox[{"u", "+", "w"}]], "+", 
       FractionBox[
        RowBox[{"2", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
        RowBox[{"u", "+", "w"}]], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "u"], "+", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}], "+", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"2", " ", "u"}]], "+", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "u"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "u"}], ",", 
          RowBox[{"-", "u"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "u"}], ",", 
           RowBox[{"-", "u"}], ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "w"], "+", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "u"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "u"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "0", ",", "v"}], 
         "]"}]}], "-", 
       FractionBox[
        RowBox[{"u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "0", ",", "v"}], 
          "]"}]}], "w"], "-", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "0", ",", "v"}], 
          "]"}]}], "u"], "+", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], "+", 
       FractionBox[
        RowBox[{"u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
        RowBox[{"2", " ", "w"}]], "+", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
        RowBox[{"2", " ", "u"}]], "-", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{"-", "u"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{"u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", 
           RowBox[{"-", "u"}], ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
        RowBox[{"2", " ", "w"}]], "-", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}], "-", 
       FractionBox[
        RowBox[{"2", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], 
        RowBox[{"u", "+", "w"}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], 
        RowBox[{"u", "+", "w"}]], "+", 
       RowBox[{"3", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
        RowBox[{"2", " ", "u"}]], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "u"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"2", " ", "u"}]], "+", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
        RowBox[{"2", " ", "u"}]], "+", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "u"], "-", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}], "+", 
       FractionBox[
        RowBox[{"u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "w"], "+", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "u"}], ",", "0", ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], "-", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "u"}], ",", "0", ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "u"}], ",", 
          RowBox[{"-", "u"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "u"}], ",", 
          RowBox[{"-", "u"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "u"}], ",", 
          RowBox[{"-", "u"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "u"}], ",", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "0", ",", "v"}], 
        "]"}], "-", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "u"}], ",", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], "-", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "u"}], ",", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "w"}], ",", 
         RowBox[{"-", "u"}], ",", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], "-", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "u"}], ",", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "0", ",", "0", ",", 
          "v"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{"2", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
        RowBox[{"u", "+", "w"}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
        RowBox[{"u", "+", "w"}]], "-", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", 
          RowBox[{"-", "u"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{"-", "u"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{"-", "u"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{"-", "u"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"2", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "0", ",", "v"}], 
          "]"}]}], 
        RowBox[{"u", "+", "w"}]], "+", 
       FractionBox[
        RowBox[{"2", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "0", ",", "v"}], 
          "]"}]}], 
        RowBox[{"u", "+", "w"}]], "+", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{"-", "u"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "u"}], "-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}], "+", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"u", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"2", " ", "w"}]], "+", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"2", " ", "u"}]], "-", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", 
         RowBox[{"-", "u"}], ",", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], "-", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", 
         RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}], "-", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", "0", ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}], "+", 
       FractionBox[
        RowBox[{"u", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"2", " ", "w"}]], "+", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"2", " ", "u"}]], "+", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "0", ",", "v"}], 
        "]"}], "-", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], "-", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "w"}], ",", 
         RowBox[{"-", "u"}], ",", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], "-", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], "-", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "u"}], "]"}], "+", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "u"}], "]"}]}], 
        RowBox[{"2", " ", "u"}]], "+", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "0", ",", 
         RowBox[{"-", "w"}], ",", "u"}], "]"}], "+", 
       FractionBox[
        RowBox[{"u", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"2", " ", "w"}]], "+", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"2", " ", "u"}]], "+", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", 
         RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}], "+", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "u"], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{"3", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"2", " ", "w"}]], "-", 
       FractionBox[
        RowBox[{"3", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"2", " ", "u"}]], "+", 
       FractionBox[
        RowBox[{"12", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"u", "+", "w"}]], "+", 
       FractionBox[
        RowBox[{"12", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
        RowBox[{"u", "+", "w"}]], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"12", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v"}], ")"}]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "w"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "v"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "w"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "u"}], ",", "v"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
          RowBox[{"12", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "w"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "+", 
          RowBox[{"12", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "w"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "u"}], ",", "v"}], "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
          RowBox[{"6", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "w"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
          RowBox[{"6", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "v"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "w"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
          RowBox[{"6", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "w"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
          RowBox[{"12", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
          RowBox[{"24", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "u"}], ",", "v"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
          RowBox[{"6", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
          RowBox[{"12", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "w"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "u"}], ",", "0", ",", "v"}], "]"}]}], "+", 
          RowBox[{"24", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "u"}], ",", "0", ",", "v"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "u"}], ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
          RowBox[{"12", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "w"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "u"}], ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
          RowBox[{"12", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "u"}], ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], 
          "-", 
          RowBox[{"12", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "w"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], 
          "-", 
          RowBox[{"6", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], 
          "-", 
          RowBox[{"6", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "w"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", 
             RowBox[{"-", "u"}], ",", "v"}], "]"}]}], "-", 
          RowBox[{"12", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", 
             RowBox[{"-", "u"}], ",", "v"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
          RowBox[{"6", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "w"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
          RowBox[{"6", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
          RowBox[{"12", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "v"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "w"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
          RowBox[{"12", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "w"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "u"}], ",", "v"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
          RowBox[{"12", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "w"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
          RowBox[{"18", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
          RowBox[{"6", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "u"}], ",", "v"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
          RowBox[{"6", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
          RowBox[{"24", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "u"}], ",", 
             RowBox[{"-", "u"}], ",", "v"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
          RowBox[{"18", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}], 
           " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
          RowBox[{"6", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", 
             RowBox[{"-", "u"}], ",", "v"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
          RowBox[{"6", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
          RowBox[{"18", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "0", ",", "0", ",", "v"}], "]"}]}], "+", 
          RowBox[{"12", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "u"}], ",", "v"}], "]"}]}], "+", 
          RowBox[{"6", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
          RowBox[{"18", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "v"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
          RowBox[{"12", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
          RowBox[{"6", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "u"}], ",", "0", ",", "v"}], "]"}]}], "+", 
          RowBox[{"24", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "u"}], ",", 
             RowBox[{"-", "u"}], ",", "v"}], "]"}]}], "+", 
          RowBox[{"12", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "w"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "u"}], ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
          RowBox[{"6", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "u"}], ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
          RowBox[{"6", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "w"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], 
          "+", 
          RowBox[{"6", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], 
          "-", 
          RowBox[{"6", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", 
             RowBox[{"-", "u"}], ",", "v"}], "]"}]}], "-", 
          RowBox[{"12", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "v"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
          RowBox[{"6", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "w"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
          RowBox[{"24", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "u"}], ",", "v"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
          RowBox[{"6", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
          RowBox[{"24", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "u"}], ",", "0", ",", 
             RowBox[{"-", "u"}], ",", "v"}], "]"}]}], "+", 
          RowBox[{"12", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "w"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "u"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
          RowBox[{"24", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "u"}], ",", 
             RowBox[{"-", "u"}], ",", "0", ",", "v"}], "]"}]}], "-", 
          RowBox[{"24", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "u"}], ",", 
             RowBox[{"-", "u"}], ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
          RowBox[{"12", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "w"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "u"}], ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], 
          "-", 
          RowBox[{"12", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "u"}], ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", 
             RowBox[{"-", "u"}], ",", "v"}], "]"}]}], "-", 
          RowBox[{"12", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "w"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "u"}], ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
          RowBox[{"12", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "w"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "0", ",", "v"}], 
            "]"}]}], "+", 
          RowBox[{"18", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "0", ",", "v"}], 
            "]"}]}], "-", 
          RowBox[{"6", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", 
             RowBox[{"-", "u"}], ",", "v"}], "]"}]}], "-", 
          RowBox[{"6", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
          RowBox[{"6", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", 
             RowBox[{"-", "u"}], ",", "0", ",", "v"}], "]"}]}], "-", 
          RowBox[{"12", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", 
             RowBox[{"-", "u"}], ",", 
             RowBox[{"-", "u"}], ",", "v"}], "]"}]}], "-", 
          RowBox[{"6", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "w"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", 
             RowBox[{"-", "u"}], ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
          RowBox[{"6", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", 
             RowBox[{"-", "u"}], ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
          RowBox[{"6", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "w"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], 
          "-", 
          RowBox[{"6", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], 
          "+", 
          RowBox[{"6", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", 
             RowBox[{"-", "u"}], ",", "v"}], "]"}]}], "-", 
          RowBox[{"6", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "v"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "0", ",", 
             RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
          RowBox[{"6", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "w"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "0", ",", 
             RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
          RowBox[{"12", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "u"}], ",", "v"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "0", ",", 
             RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
          RowBox[{"6", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "0", ",", 
             RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
          RowBox[{"18", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "v"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
          RowBox[{"12", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "w"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
          RowBox[{"18", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
          RowBox[{"18", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "0", ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
          RowBox[{"12", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "u"}], ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
          RowBox[{"6", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], 
          "+", 
          RowBox[{"6", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
          RowBox[{"18", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
          RowBox[{"6", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "u"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
          RowBox[{"24", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "u"}], ",", 
             RowBox[{"-", "u"}], ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
          RowBox[{"6", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "u"}], ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], 
          "-", 
          RowBox[{"6", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "u"}], ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
          RowBox[{"6", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "0", ",", "v"}], 
            "]"}]}], "+", 
          RowBox[{"6", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
          RowBox[{"6", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", 
             RowBox[{"-", "u"}], ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
          RowBox[{"12", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "w"}], ",", "0", ",", 
             RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
          RowBox[{"12", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
          RowBox[{"24", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "u"}], ",", "0", ",", 
             RowBox[{"-", "u"}], ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
          RowBox[{"24", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "u"}], ",", 
             RowBox[{"-", "u"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
          RowBox[{"24", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "u"}], ",", 
             RowBox[{"-", "u"}], ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], 
          "-", 
          RowBox[{"24", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "u"}], ",", 
             RowBox[{"-", "u"}], ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
          RowBox[{"12", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "u"}], ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", 
             RowBox[{"-", "u"}], ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
          RowBox[{"18", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "0", ",", "0", 
             ",", "v"}], "]"}]}], "+", 
          RowBox[{"18", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
          RowBox[{"6", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", 
             RowBox[{"-", "u"}], ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
          RowBox[{"6", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], 
          "-", 
          RowBox[{"6", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
          RowBox[{"6", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", 
             RowBox[{"-", "u"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
          RowBox[{"12", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", 
             RowBox[{"-", "u"}], ",", 
             RowBox[{"-", "u"}], ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
          RowBox[{"6", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", 
             RowBox[{"-", "u"}], ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], 
          "+", 
          RowBox[{"6", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", 
             RowBox[{"-", "u"}], ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
          RowBox[{"6", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "0", ",", "v"}], 
            "]"}]}], "-", 
          RowBox[{"6", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
          RowBox[{"6", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", 
             RowBox[{"-", "u"}], ",", 
             RowBox[{
              RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
          RowBox[{"12", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "0", ",", "0", ",", 
             RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
          RowBox[{"6", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "0", ",", 
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
          RowBox[{"6", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", "0", ",", 
             RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
          RowBox[{"18", " ", "w", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", "u"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"v", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           SuperscriptBox["\[Pi]", "4"], 
           RowBox[{"18", " ", 
            RowBox[{"(", 
             RowBox[{"u", "+", "w"}], ")"}]}]], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", "v"}], "]"}], " ", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", "w"}], "]"}]}], 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"u", "+", "w"}], ")"}]}]], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", "v"}], "]"}], " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"u", "+", "w"}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", "w"}], "]"}], " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"u", "+", "w"}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", "w"}], "]"}], " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], 
           RowBox[{"u", "+", "w"}]], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"u", "+", "w"}], ")"}]}]], "-", 
          FractionBox[
           RowBox[{"6", " ", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", "v"}], "]"}], " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], 
           RowBox[{"u", "+", "w"}]], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], 
           RowBox[{"u", "+", "w"}]], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"u", "+", "w"}], ")"}]}]], "-", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", "w"}], "]"}], " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
           RowBox[{"u", "+", "w"}]], "-", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
           RowBox[{"u", "+", "w"}]], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], 
           
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"u", "+", "w"}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", "w"}], "]"}], " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], 
           
           RowBox[{"u", "+", "w"}]], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], 
           
           RowBox[{"u", "+", "w"}]], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"-", "w"}], ",", 
              RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"u", "+", "w"}], ")"}]}]], "-", 
          FractionBox[
           RowBox[{"6", " ", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", "v"}], "]"}], " ", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", "w"}], "]"}], " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"-", "w"}], ",", 
              RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
           RowBox[{"u", "+", "w"}]], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"-", "w"}], ",", 
              RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
           RowBox[{"u", "+", "w"}]], "+", 
          FractionBox[
           RowBox[{"12", " ", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"-", "w"}], ",", 
              RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
           RowBox[{"u", "+", "w"}]], "-", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"-", "w"}], ",", 
              RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
           RowBox[{"u", "+", "w"}]], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}], 
            " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"-", "w"}], ",", 
              RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
           RowBox[{"u", "+", "w"}]], "-", 
          FractionBox[
           RowBox[{"6", " ", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", "v"}], "]"}], " ", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}]}], 
           RowBox[{"u", "+", "w"}]], "+", 
          FractionBox[
           RowBox[{"12", " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}]}], 
           RowBox[{"u", "+", "w"}]], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", "w"}], "]"}], " ", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
           RowBox[{"u", "+", "w"}]], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
           RowBox[{"u", "+", "w"}]], "-", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", "w"}], "]"}], " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "0", ",", "v"}],
              "]"}]}], 
           RowBox[{"u", "+", "w"}]], "-", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "0", ",", "v"}],
              "]"}]}], 
           RowBox[{"u", "+", "w"}]], "-", 
          FractionBox[
           RowBox[{"6", " ", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", "v"}], "]"}], " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"-", "w"}], ",", 
              RowBox[{"-", "w"}], ",", 
              RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
           RowBox[{"u", "+", "w"}]], "+", 
          FractionBox[
           RowBox[{"12", " ", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", "w"}], "]"}], " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"-", "w"}], ",", 
              RowBox[{"-", "w"}], ",", 
              RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
           RowBox[{"u", "+", "w"}]], "+", 
          FractionBox[
           RowBox[{"12", " ", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "w"}], "]"}]}], 
           RowBox[{"u", "+", "w"}]], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "u"}], "-", "w"}], ",", 
              RowBox[{
               RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
           RowBox[{"u", "+", "w"}]], "-", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"-", "u"}], "-", "w"}], ",", 
              RowBox[{
               RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}]}], 
           
           RowBox[{"u", "+", "w"}]], "-", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "0", ",", 
              RowBox[{
               RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], 
           RowBox[{"u", "+", "w"}]], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "u"}], "-", "w"}], ",", 
              RowBox[{
               RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "0", ",", "v"}],
              "]"}]}], 
           RowBox[{"u", "+", "w"}]], "+", 
          FractionBox[
           RowBox[{"12", " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"-", "w"}], ",", 
              RowBox[{"-", "w"}], ",", 
              RowBox[{"-", "w"}], ",", 
              RowBox[{"-", "w"}], ",", "u"}], "]"}]}], 
           RowBox[{"u", "+", "w"}]]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "u"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        RowBox[{"2", " ", "u"}]], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        RowBox[{"2", " ", "u"}]], "-", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"v", "+", "w"}]], 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"31", " ", 
            SuperscriptBox["\[Pi]", "4"], " ", "u"}], "720"], "+", 
          RowBox[{
           FractionBox["1", "12"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "v"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", "6"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"G", "[", 
              RowBox[{"0", ",", "0", ",", "v"}], "]"}], "+", 
             RowBox[{"G", "[", 
              RowBox[{"0", ",", "0", ",", "w"}], "]"}], "-", 
             RowBox[{"G", "[", 
              RowBox[{"0", ",", 
               RowBox[{
                RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], "+", 
             RowBox[{"G", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "u"}], "-", "w"}], ",", 
               RowBox[{
                RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], "-", 
             RowBox[{"G", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "u"}], "-", "w"}], ",", 
               RowBox[{"-", "w"}], ",", "v"}], "]"}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", "3"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"G", "[", 
              RowBox[{"0", ",", 
               RowBox[{"-", "w"}], ",", "v"}], "]"}], "+", 
             RowBox[{"G", "[", 
              RowBox[{
               RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], ")"}]}], 
          "-", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "v"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
             RowBox[{"G", "[", 
              RowBox[{"0", ",", 
               RowBox[{"-", "w"}], ",", "u"}], "]"}], "+", 
             RowBox[{"G", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}], 
             "-", 
             RowBox[{"G", "[", 
              RowBox[{
               RowBox[{"-", "w"}], ",", 
               RowBox[{"-", "w"}], ",", "u"}], "]"}]}], ")"}]}], "-", 
          RowBox[{"u", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "v"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "v"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], 
               "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], 
               "]"}]}], "-", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], 
               "]"}]}], "-", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "v"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", 
                RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", 
                RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", 
                RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "v"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "u"}], "]"}]}], 
             "-", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "0", ",", 
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "v"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "0", ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "0", ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "0", ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "0", ",", 
                RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "0", ",", 
                RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "0", ",", 
                RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], 
               "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
             RowBox[{"G", "[", 
              RowBox[{"0", ",", "0", ",", 
               RowBox[{"-", "w"}], ",", 
               RowBox[{
                RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], "-", 
             RowBox[{"G", "[", 
              RowBox[{"0", ",", 
               RowBox[{"-", "w"}], ",", "0", ",", 
               RowBox[{"-", "w"}], ",", "u"}], "]"}], "-", 
             RowBox[{"G", "[", 
              RowBox[{"0", ",", 
               RowBox[{"-", "w"}], ",", 
               RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
             RowBox[{"G", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "u"}], "-", "w"}], ",", 
               RowBox[{"-", "w"}], ",", 
               RowBox[{"-", "w"}], ",", 
               RowBox[{
                RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "0", ",", 
                RowBox[{"-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
             RowBox[{"G", "[", 
              RowBox[{
               RowBox[{"-", "w"}], ",", "0", ",", 
               RowBox[{"-", "w"}], ",", 
               RowBox[{"-", "w"}], ",", "u"}], "]"}], "+", 
             RowBox[{"G", "[", 
              RowBox[{
               RowBox[{"-", "w"}], ",", 
               RowBox[{
                RowBox[{"-", "u"}], "-", "w"}], ",", 
               RowBox[{"-", "w"}], ",", 
               RowBox[{
                RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "0", ",", 
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
             RowBox[{"G", "[", 
              RowBox[{
               RowBox[{"-", "w"}], ",", 
               RowBox[{"-", "w"}], ",", "0", ",", 
               RowBox[{"-", "w"}], ",", "u"}], "]"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], 
               "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}]}], 
            ")"}]}], "-", 
          RowBox[{
           FractionBox["1", "2"], " ", "u", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "v"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "-", 
             RowBox[{"5", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "v"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], 
               "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}], 
              " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "v"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}], 
              " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", "0", ",", "v"}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", "0", ",", "v"}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", "0", ",", "v"}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "v"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", 
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", 
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", 
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "v"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], 
               "]"}]}], "-", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], 
               "]"}]}], "-", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "v"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "0", ",", 
                "v"}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "0", ",", 
                "v"}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "0", ",", 
                "v"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", 
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", 
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", 
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", 
                RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", 
                RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", 
                RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], 
               "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], 
               "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", 
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "u"}], "]"}]}], 
             "-", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "v"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "v"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "w"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "0", ",", "0", ",", 
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "+", 
             RowBox[{"G", "[", 
              RowBox[{"0", ",", "0", ",", 
               RowBox[{
                RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}], 
             "-", 
             RowBox[{"G", "[", 
              RowBox[{"0", ",", "0", ",", 
               RowBox[{
                RowBox[{"-", "u"}], "-", "w"}], ",", 
               RowBox[{
                RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], "+", 
             RowBox[{"G", "[", 
              RowBox[{"0", ",", "0", ",", 
               RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}], "-", 
             RowBox[{"G", "[", 
              RowBox[{"0", ",", "0", ",", 
               RowBox[{"-", "w"}], ",", 
               RowBox[{"-", "w"}], ",", "u"}], "]"}], "+", 
             RowBox[{"G", "[", 
              RowBox[{"0", ",", 
               RowBox[{
                RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "0", ",", 
               "v"}], "]"}], "-", 
             RowBox[{"G", "[", 
              RowBox[{"0", ",", 
               RowBox[{
                RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", 
               RowBox[{
                RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], "+", 
             RowBox[{"G", "[", 
              RowBox[{"0", ",", 
               RowBox[{
                RowBox[{"-", "u"}], "-", "w"}], ",", 
               RowBox[{"-", "w"}], ",", 
               RowBox[{
                RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], "+", 
             RowBox[{"G", "[", 
              RowBox[{"0", ",", 
               RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "u"}], "]"}], "-", 
             RowBox[{"G", "[", 
              RowBox[{"0", ",", 
               RowBox[{"-", "w"}], ",", "0", ",", 
               RowBox[{
                RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], "-", 
             RowBox[{"G", "[", 
              RowBox[{"0", ",", 
               RowBox[{"-", "w"}], ",", 
               RowBox[{
                RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}], 
             "+", 
             RowBox[{"G", "[", 
              RowBox[{"0", ",", 
               RowBox[{"-", "w"}], ",", 
               RowBox[{
                RowBox[{"-", "u"}], "-", "w"}], ",", 
               RowBox[{
                RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"G", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "0", ",", "0",
                 ",", "v"}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "0", ",", 
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}]}], "-", 
             RowBox[{"G", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", 
               RowBox[{
                RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}], 
             "+", 
             RowBox[{"G", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", 
               RowBox[{
                RowBox[{"-", "u"}], "-", "w"}], ",", 
               RowBox[{
                RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], "+", 
             RowBox[{"G", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", 
               RowBox[{"-", "w"}], ",", 
               RowBox[{
                RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], "-", 
             RowBox[{"G", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "u"}], "-", "w"}], ",", 
               RowBox[{
                RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "0", ",", 
               "v"}], "]"}], "+", 
             RowBox[{"G", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "u"}], "-", "w"}], ",", 
               RowBox[{
                RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", 
               RowBox[{
                RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], "-", 
             RowBox[{"G", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "u"}], "-", "w"}], ",", 
               RowBox[{
                RowBox[{"-", "u"}], "-", "w"}], ",", 
               RowBox[{"-", "w"}], ",", 
               RowBox[{
                RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], "+", 
             RowBox[{"G", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "u"}], "-", "w"}], ",", 
               RowBox[{"-", "w"}], ",", "0", ",", 
               RowBox[{
                RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], "+", 
             RowBox[{"G", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "u"}], "-", "w"}], ",", 
               RowBox[{"-", "w"}], ",", 
               RowBox[{
                RowBox[{"-", "u"}], "-", "w"}], ",", "0", ",", "v"}], "]"}], 
             "-", 
             RowBox[{"G", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "u"}], "-", "w"}], ",", 
               RowBox[{"-", "w"}], ",", 
               RowBox[{
                RowBox[{"-", "u"}], "-", "w"}], ",", 
               RowBox[{
                RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], "-", 
             RowBox[{"G", "[", 
              RowBox[{
               RowBox[{"-", "w"}], ",", "0", ",", "0", ",", 
               RowBox[{"-", "w"}], ",", "u"}], "]"}], "-", 
             RowBox[{"G", "[", 
              RowBox[{
               RowBox[{"-", "w"}], ",", "0", ",", 
               RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}], "+", 
             RowBox[{"G", "[", 
              RowBox[{
               RowBox[{"-", "w"}], ",", 
               RowBox[{"-", "w"}], ",", 
               RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", 
                RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"0", ",", "u"}], "]"}], " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "u"}], "-", "w"}], ",", "v"}], "]"}], " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]}], ";"}], " "}]}], "Input",
 CellChangeTimes->{{3.914509873911449*^9, 3.914509957372231*^9}, {
   3.91492872436547*^9, 3.914928847735085*^9}, {3.9155207629900303`*^9, 
   3.9155207915740957`*^9}, 3.915520847470949*^9, {3.915521353225363*^9, 
   3.915521369797833*^9}, {3.916219924471058*^9, 3.91621993548915*^9}, {
   3.9176124870860147`*^9, 3.917612519835824*^9}, {3.9176147312125483`*^9, 
   3.917614782763363*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"5526bf2b-04a2-4104-9320-0f331d18c110"]
}, Closed]],

Cell[CellGroupData[{

Cell["NTriBox", "Subsubsection",
 CellChangeTimes->{{3.914929025335929*^9, 3.914929026609584*^9}, {
  3.9176139991298513`*^9, 
  3.917614001044668*^9}},ExpressionUUID->"32e0e923-113b-438b-aa08-\
15e20373e676"],

Cell[BoxData[
 RowBox[{"(*", "*)"}]], "Input",
 CellChangeTimes->{{3.914929029191032*^9, 3.914929030426467*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"41782a69-7608-42f9-b391-9c4ff3b9bfc9"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"NTriFF", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}], "/", "2"}], "/", 
      RowBox[{"(", 
       RowBox[{"v", "+", "w"}], ")"}]}], "*", " ", 
     RowBox[{"(", 
      RowBox[{"NTri2", " ", "+", " ", 
       RowBox[{"NTri1", " ", 
        RowBox[{
         RowBox[{"Log", "[", "m", "]"}], "^", "2"}]}], "+", 
       RowBox[{"NTri2", " ", 
        RowBox[{
         RowBox[{"Log", "[", "m", "]"}], "^", "2"}]}]}], ")"}]}]}], ";"}], 
  " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9143419600396967`*^9, 3.9143419824687862`*^9}, {
  3.914416221481496*^9, 3.914416222627348*^9}, {3.9149291230774517`*^9, 
  3.914929126502431*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"8d3d5deb-1446-4a07-a612-7a444491dc03"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"NTriL0", "[", 
     RowBox[{"u_", ",", "v_", ",", "w_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}], "/", "2"}], "/", 
      RowBox[{"(", 
       RowBox[{"v", "+", "w"}], ")"}]}], "*", 
     FractionBox["1", "9"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "w", "]"}], "2"]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"Log", "[", "w", "]"}], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"v", "+", "w"}], "w"], "]"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"v", "+", "w"}], "w"], "]"}], "2"]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"Log", "[", "u", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Log", "[", "w", "]"}], "+", 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{"v", "+", "w"}], "w"], "]"}], "-", 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{"u", "+", "v", "+", "w"}], 
             RowBox[{"v", "+", "w"}]], "]"}]}], ")"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", 
            FractionBox["u", 
             RowBox[{"v", "+", "w"}]]}]}], "]"}]}]}], ")"}], "2"]}]}], ";"}], 
  " "}]], "Input",
 CellChangeTimes->{
  3.914341390903728*^9, {3.9143416296338053`*^9, 3.914341632827353*^9}, {
   3.914929100509345*^9, 3.914929140096519*^9}, {3.9155214853356667`*^9, 
   3.915521505760476*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"b77a1c21-4eec-45bd-a0e5-87b77b78dc97"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"NTriL1", "[", 
    RowBox[{"u_", ",", "v_", ",", "w_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "+", "v", "+", "w"}], ")"}], "/", "2"}], "/", 
     RowBox[{"(", 
      RowBox[{"v", "+", "w"}], ")"}]}], "*", 
    FractionBox["2", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", "u", "]"}], "-", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "+", "v", "+", "w"}], "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"v", "+", "w"}], "]"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", "u", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "6"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"v", "+", "w"}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"u", "+", "v", "+", "w"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", 
          FractionBox["u", 
           RowBox[{"v", "+", "w"}]]}]}], "]"}]}]}], ")"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.914341756869927*^9, 3.914341761002421*^9}, {
  3.914929113900991*^9, 3.914929157051833*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"2d950633-319a-4652-a23d-8bb48e72da43"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"NTriL2", "[", 
    RowBox[{"u_", ",", "v_", ",", "w_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "+", "v", "+", "w"}], ")"}], "/", "2"}], "/", 
     RowBox[{"(", 
      RowBox[{"v", "+", "w"}], ")"}]}], "*", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", "u", "]"}], "-", 
       RowBox[{"Log", "[", 
        RowBox[{"u", "+", "v", "+", "w"}], "]"}]}], ")"}], "2"]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.914341756869927*^9, 3.914341761002421*^9}, {
   3.91434185499183*^9, 3.9143418591039057`*^9}, 3.914929117402932*^9, {
   3.914929163818632*^9, 3.914929164952602*^9}, 3.914929207288269*^9},
 CellLabel->"In[28]:=",ExpressionUUID->"d079bfee-ddad-4531-9171-6f8fe44b7bdb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"NTriL3", "[", 
    RowBox[{"u_", ",", "v_", ",", "w_"}], "]"}], ":=", "0"}], ";"}]], "Input",\

 CellChangeTimes->{{3.914929177391602*^9, 3.9149292093057537`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"2ed08f95-7a9a-4271-8148-04c548825c6f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"NTriL4", "[", 
    RowBox[{"u_", ",", "v_", ",", "w_"}], "]"}], ":=", "0"}], ";"}]], "Input",\

 CellChangeTimes->{{3.9149291848423853`*^9, 3.9149292113098173`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"76442ef2-3462-46a7-bbbd-d470b37dee79"]
}, Closed]],

Cell[CellGroupData[{

Cell["TriBox", "Subsubsection",
 CellChangeTimes->{{3.9149292866125298`*^9, 3.914929287878009*^9}, {
  3.917613990754972*^9, 
  3.917613994048848*^9}},ExpressionUUID->"ede0e17f-a037-4484-a505-\
2f15c36206e1"],

Cell[BoxData[
 RowBox[{"(*", "*)"}]], "Input",
 CellChangeTimes->{{3.914929300614944*^9, 3.914929302490769*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"7cd5c84f-3c1b-4977-8eaf-9e304fc92ada"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DTriL4", "[", 
    RowBox[{"u_", ",", "v_", ",", "w_"}], "]"}], ":=", "0"}], ";"}]], "Input",\

 CellChangeTimes->{{3.9149294470924797`*^9, 3.914929447519453*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"4a72fc25-692a-4c37-8605-e895f84c2aed"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DTriL3", "[", 
    RowBox[{"u_", ",", "v_", ",", "w_"}], "]"}], ":=", "0"}], ";"}]], "Input",\

 CellChangeTimes->{{3.914929436995275*^9, 3.914929439409308*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"5253193c-cfa0-403c-af26-edca74017db8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DTriL2", "[", 
    RowBox[{"u_", ",", "v_", ",", "w_"}], "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      SuperscriptBox["\[Pi]", "2"], "12"], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "u"}], "]"}], "2"]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "u"}], "]"}], " ", 
      RowBox[{"Log", "[", "u", "]"}]}], "+", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"Log", "[", "u", "]"}], "2"], "4"], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        FractionBox["u", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}]]}], "]"}]}]}], ")"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9149293913503723`*^9, 3.91492941244871*^9}, {
  3.914929454809297*^9, 3.9149295149081993`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"3d79bb07-a727-417d-a696-f8f52fe9c38e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DTriL1", "[", 
    RowBox[{"u_", ",", "v_", ",", "w_"}], "]"}], ":=", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "u"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "u"}], "]"}], "3"]}], "+", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"Log", "[", "u", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "u"}], "]"}], "2"], " ", 
      RowBox[{"Log", "[", "u", "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "u"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "u", "]"}], "2"]}], "-", 
     RowBox[{
      RowBox[{"Log", "[", "u", "]"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        FractionBox["u", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}]]}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["u", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}]]}], "]"}]}]}], ")"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9149294249467373`*^9, 3.914929425282796*^9}, {
  3.91492952298423*^9, 3.91492957987519*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"8d126ed4-2de9-429b-9ab8-575fd87685ba"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"DTriL0", "[", 
     RowBox[{"U_", ",", "v_", ",", "w_"}], "]"}], ":=", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["\[Pi]", "4"]}], "60"], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "U"}], "]"}], "2"]}], "+", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "U"}], "]"}], "4"]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "U"}], "]"}], " ", 
       RowBox[{"Log", "[", "U", "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "U"}], "]"}], "3"], " ", 
       RowBox[{"Log", "[", "U", "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "U", "]"}], "2"]}], "+", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "U"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "U", "]"}], "2"]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "U", "]"}], "2"], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox["U", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "U"}]]}], "]"}]}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"Log", "[", "U", "]"}], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"3", ",", 
         FractionBox["U", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "U"}]]}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"4", ",", 
         FractionBox["U", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "U"}]]}], "]"}]}]}], ")"}]}], ";"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.91492942783642*^9, 3.914929428336977*^9}, {
  3.914929583001614*^9, 3.914929637340721*^9}, {3.9155215355388117`*^9, 
  3.915521546922093*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"bfbea806-d8cb-4ebe-b2d1-155306f07a38"]
}, Closed]],

Cell[CellGroupData[{

Cell["Sum", "Subsubsection",
 CellChangeTimes->{{3.9149296888894176`*^9, 3.9149296948096933`*^9}, {
  3.9176123804887753`*^9, 
  3.9176123808637123`*^9}},ExpressionUUID->"9743b2ed-d6be-4e9b-9de7-\
562a0a13ae13"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"TPL", "[", "4", "]"}], "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{"TriPentL4", "[", 
    RowBox[{"u", ",", "v", ",", 
     RowBox[{"1", "-", "u", "-", "v"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"TPL", "[", "3", "]"}], "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{"TriPentL3", "[", 
    RowBox[{"u", ",", "v", ",", 
     RowBox[{"1", "-", "u", "-", "v"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"TPL", "[", "2", "]"}], "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{"TriPentL2", "[", 
    RowBox[{"u", ",", "v", ",", 
     RowBox[{"1", "-", "u", "-", "v"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"TPL", "[", "1", "]"}], "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{"TriPentL1", "[", 
    RowBox[{"u", ",", "v", ",", 
     RowBox[{"1", "-", "u", "-", "v"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"TPL", "[", "0", "]"}], "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{"TriPentL0", "[", 
    RowBox[{"u", ",", "v", ",", 
     RowBox[{"1", "-", "u", "-", "v"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"DBL", "[", "4", "]"}], "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{"DBoxL4", "[", 
    RowBox[{"u", ",", "v", ",", 
     RowBox[{"1", "-", "u", "-", "v"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"DBL", "[", "3", "]"}], "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{"DBoxL3", "[", 
    RowBox[{"u", ",", "v", ",", 
     RowBox[{"1", "-", "u", "-", "v"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"DBL", "[", "2", "]"}], "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{"DBoxL2", "[", 
    RowBox[{"u", ",", "v", ",", 
     RowBox[{"1", "-", "u", "-", "v"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"DBL", "[", "1", "]"}], "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{"DBoxL1", "[", 
    RowBox[{"u", ",", "v", ",", 
     RowBox[{"1", "-", "u", "-", "v"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"DBL", "[", "0", "]"}], "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{"DBoxL0", "[", 
    RowBox[{"u", ",", "v", ",", 
     RowBox[{"1", "-", "u", "-", "v"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NBL", "[", "4", "]"}], "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{"NBoxL4", "[", 
    RowBox[{"u", ",", "v", ",", 
     RowBox[{"1", "-", "u", "-", "v"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NBL", "[", "3", "]"}], "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{"NBoxL3", "[", 
    RowBox[{"u", ",", "v", ",", 
     RowBox[{"1", "-", "u", "-", "v"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NBL", "[", "2", "]"}], "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{"NBoxL2", "[", 
    RowBox[{"u", ",", "v", ",", 
     RowBox[{"1", "-", "u", "-", "v"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NBL", "[", "1", "]"}], "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{"NBoxL1", "[", 
    RowBox[{"u", ",", "v", ",", 
     RowBox[{"1", "-", "u", "-", "v"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NBL", "[", "0", "]"}], "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{"NBoxL0", "[", 
    RowBox[{"u", ",", "v", ",", 
     RowBox[{"1", "-", "u", "-", "v"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NTL", "[", "4", "]"}], "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{"NTriL4", "[", 
    RowBox[{"u", ",", "v", ",", 
     RowBox[{"1", "-", "u", "-", "v"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NTL", "[", "3", "]"}], "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{"NTriL3", "[", 
    RowBox[{"u", ",", "v", ",", 
     RowBox[{"1", "-", "u", "-", "v"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NTL", "[", "2", "]"}], "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{"NTriL2", "[", 
    RowBox[{"u", ",", "v", ",", 
     RowBox[{"1", "-", "u", "-", "v"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NTL", "[", "1", "]"}], "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{"NTriL1", "[", 
    RowBox[{"u", ",", "v", ",", 
     RowBox[{"1", "-", "u", "-", "v"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NTL", "[", "0", "]"}], "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{"NTriL0", "[", 
    RowBox[{"u", ",", "v", ",", 
     RowBox[{"1", "-", "u", "-", "v"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"DTL", "[", "4", "]"}], "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{"DTriL4", "[", 
    RowBox[{"u", ",", "v", ",", 
     RowBox[{"1", "-", "u", "-", "v"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"DTL", "[", "3", "]"}], "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{"DTriL3", "[", 
    RowBox[{"u", ",", "v", ",", 
     RowBox[{"1", "-", "u", "-", "v"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"DTL", "[", "2", "]"}], "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{"DTriL2", "[", 
    RowBox[{"u", ",", "v", ",", 
     RowBox[{"1", "-", "u", "-", "v"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"DTL", "[", "1", "]"}], "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{"DTriL1", "[", 
    RowBox[{"u", ",", "v", ",", 
     RowBox[{"1", "-", "u", "-", "v"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"DTL", "[", "0", "]"}], "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{"DTriL0", "[", 
    RowBox[{"u", ",", "v", ",", 
     RowBox[{"1", "-", "u", "-", "v"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.914929770196547*^9, 3.914929812051833*^9}, 
   3.914929878442988*^9, {3.914929980597316*^9, 3.91492998865933*^9}, {
   3.9176144943894157`*^9, 3.917614580516067*^9}, {3.91761463997756*^9, 
   3.917614719333447*^9}, {3.917614753682969*^9, 3.917614761910501*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"720ea374-d5d2-4690-bd10-d9f109ed2e37"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"TP", "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", "Lm", ")"}], "^", "i"}], "*", 
      RowBox[{
       RowBox[{"TPL", "[", "i", "]"}], "[", 
       RowBox[{"u", ",", "v"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "4"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DB", "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", "Lm", ")"}], "^", "i"}], "*", 
      RowBox[{
       RowBox[{"DBL", "[", "i", "]"}], "[", 
       RowBox[{"u", ",", "v"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "4"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NB", "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", "Lm", ")"}], "^", "i"}], "*", 
      RowBox[{
       RowBox[{"NBL", "[", "i", "]"}], "[", 
       RowBox[{"u", ",", "v"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "4"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NT", "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", "Lm", ")"}], "^", "i"}], "*", 
      RowBox[{
       RowBox[{"NTL", "[", "i", "]"}], "[", 
       RowBox[{"u", ",", "v"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "4"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DT", "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", "Lm", ")"}], "^", "i"}], "*", 
      RowBox[{
       RowBox[{"DTL", "[", "i", "]"}], "[", 
       RowBox[{"u", ",", "v"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "4"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.914930483188158*^9, 3.914930496339432*^9}, {
   3.914931851072444*^9, 3.914931865514556*^9}, {3.9155216713528967`*^9, 
   3.9155216715420513`*^9}, 3.9176124457954884`*^9, {3.917614590014711*^9, 
   3.917614635925325*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"59490cfc-978d-4e31-8efd-fb6cd9dd7ec6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FF2loopPart", "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"DB", "[", 
       RowBox[{"u", ",", "v"}], "]"}], "+", 
      RowBox[{"DT", "[", 
       RowBox[{"u", ",", "v"}], "]"}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"DB", "[", 
       RowBox[{"v", ",", "u"}], "]"}], "+", 
      RowBox[{"DT", "[", 
       RowBox[{"v", ",", "u"}], "]"}]}], ")"}], "+", 
    RowBox[{"TP", "[", 
     RowBox[{"u", ",", "v"}], "]"}], "+", 
    RowBox[{"NB", "[", 
     RowBox[{"u", ",", "v"}], "]"}], "+", 
    RowBox[{"NT", "[", 
     RowBox[{"u", ",", "v"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.91493052591945*^9, 3.9149306285952873`*^9}, {
  3.9176242977807693`*^9, 3.917624299794117*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"bb765949-d62c-425e-9671-57b5c4188bc3"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"FF2loop", "=", 
    RowBox[{
     RowBox[{"FF2loopPart", "[", 
      RowBox[{"u", ",", "v"}], "]"}], "+", 
     RowBox[{"FF2loopPart", "[", 
      RowBox[{"v", ",", 
       RowBox[{"1", "-", "u", "-", "v"}]}], "]"}], "+", 
     RowBox[{"FF2loopPart", "[", 
      RowBox[{
       RowBox[{"1", "-", "u", "-", "v"}], ",", "u"}], "]"}]}]}], ";"}],
  Background->None]], "Input",
 CellLabel->"In[68]:=",ExpressionUUID->"16f9f75b-ed5f-48f1-9c08-db9c8a28ca97"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FF1loop", "[", 
    RowBox[{"u_", ",", "v_", ",", "w_"}], "]"}], ":=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"u", "/", "m"}], "]"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"v", "/", "m"}], "]"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"w", "/", "m"}], "]"}], "2"]}], ")"}], "+", 
      RowBox[{
       RowBox[{"Log", "[", "u", "]"}], 
       RowBox[{"Log", "[", "v", "]"}]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", "u", "]"}], 
       RowBox[{"Log", "[", "w", "]"}]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", "v", "]"}], 
       RowBox[{"Log", "[", "w", "]"}]}], "+", " ", 
      RowBox[{"2", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"1", "-", "u"}]}], "]"}]}], "+", 
      RowBox[{"2", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"1", "-", "v"}]}], "]"}]}], "+", 
      RowBox[{"2", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"1", "-", "w"}]}], "]"}]}], "+", 
      RowBox[{"3", 
       RowBox[{"Zeta", "[", "2", "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.915721379766388*^9, 3.915721490579555*^9}, {
   3.915721528284698*^9, 3.915721528878379*^9}, {3.9157225589122467`*^9, 
   3.915722600231278*^9}, {3.915724732130906*^9, 3.915724736410378*^9}, 
   3.9161781236518507`*^9, {3.9161801854278517`*^9, 3.916180195152095*^9}, {
   3.916183801005434*^9, 3.916183802611618*^9}, {3.917631486651095*^9, 
   3.9176314887196207`*^9}, {3.918119268730309*^9, 3.918119275252837*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"01de72e1-b607-4014-a124-600c90702996"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RemP0", "[", 
    RowBox[{"u_", ",", "v_", ",", "w_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{"Log", "[", "w", "]"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{"Log", "[", "v", "]"}], "2"]}], ")"}], "2"]}], "-", 
    RowBox[{
     FractionBox["1", "24"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"u", " ", "v", " ", "w"}], "]"}], "4"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", 
           FractionBox["1", "u"]}]}], "]"}], "+", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", 
           FractionBox["1", "w"]}]}], "]"}], "+", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", 
           FractionBox["1", "v"]}]}], "]"}]}], ")"}], "2"]}], "-", 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "4"], "24"], "+", 
       RowBox[{
        FractionBox["1", "24"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "w", "]"}], "4"]}], "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Log", "[", "v", "]"}], "4"], "24"], "+", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"4", ",", 
         RowBox[{"1", "-", 
          FractionBox["1", "u"]}]}], "]"}], "+", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"4", ",", 
         RowBox[{"1", "-", 
          FractionBox["1", "w"]}]}], "]"}], "+", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"4", ",", 
         RowBox[{"1", "-", 
          FractionBox["1", "v"]}]}], "]"}]}], ")"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "6"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"u", "  ", "w"}], "v"]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"u", " ", "w"}], "v"], "]"}], "3"]}], "-", 
       RowBox[{
        FractionBox["1", "48"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"u", " ", "w"}], "v"], "]"}], "4"]}], "-", 
       RowBox[{
        FractionBox["1", "48"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"u", " ", "v"}], "w"], "]"}], "4"]}], "-", 
       RowBox[{
        FractionBox["1", "48"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"w", " ", "v"}], "u"], "]"}], "4"]}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"u", " ", "v"}], "w"], "]"}], "3"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"u", " ", "v"}], "w"]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"w", " ", "v"}], "u"], "]"}], "3"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"w", " ", "v"}], "u"]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"u", " ", "w"}], "v"], "]"}], "2"], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"u", " ", "w"}], "v"]}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"u", " ", "v"}], "w"], "]"}], "2"], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"u", " ", "v"}], "w"]}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"w", " ", "v"}], "u"], "]"}], "2"], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"w", " ", "v"}], "u"]}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"u", " ", "w"}], "v"], "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"u", "  ", "w"}], "v"]}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"u", " ", "v"}], "w"], "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"u", " ", "v"}], "w"]}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"w", " ", "v"}], "u"], "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"w", " ", "v"}], "u"]}]}], "]"}]}], "+", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"4", ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"u", "  ", "w"}], "v"]}]}], "]"}], "+", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"4", ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"u", " ", "v"}], "w"]}]}], "]"}], "+", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"4", ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"w", " ", "v"}], "u"]}]}], "]"}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.916157859047943*^9, 3.9161578703359203`*^9}, {
  3.9176248874106283`*^9, 3.917624972554504*^9}, {3.9181218514694653`*^9, 
  3.918121866862194*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"8f333197-debb-4253-9196-5165bcd529db"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"FF1tilde", "[", 
     RowBox[{"u_", ",", "v_", ",", "w_"}], "]"}], ":=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "m", "]"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Log", "[", "m", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", "u", "]"}], "+", 
         RowBox[{"Log", "[", "v", "]"}], "+", 
         RowBox[{"Log", "[", "w", "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"3", "/", "4"}], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"u", "/", "1"}], "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"v", "/", "1"}], "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"w", "/", "1"}], "]"}], "2"], " ", "+", 
         RowBox[{
          RowBox[{"Log", "[", "u", "]"}], 
          RowBox[{"Log", "[", "v", "]"}]}], "+", 
         RowBox[{
          RowBox[{"Log", "[", "u", "]"}], 
          RowBox[{"Log", "[", "w", "]"}]}], "+", 
         RowBox[{
          RowBox[{"Log", "[", "v", "]"}], 
          RowBox[{"Log", "[", "w", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "u"}]}], "]"}], "+", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "v"}]}], "]"}], "+", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "w"}]}], "]"}]}], ")"}]}], ")"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.917613902059589*^9, 3.917613922262621*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"d0d7b2df-87c9-4330-a1e2-63ebc3cedd0e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FF2loopRes", "[", 
    RowBox[{"u_", ",", "v_", ",", "w_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"FF1loop", "[", 
       RowBox[{"u", ",", "v", ",", "w"}], "]"}], "^", "2"}], "/", "2"}], "+", 
    
    RowBox[{"4", 
     RowBox[{"Zeta", "[", "2", "]"}], " ", 
     RowBox[{"FF1tilde", "[", 
      RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], "+", 
    RowBox[{"RemP0", "[", 
     RowBox[{"u", ",", "v", ",", "w"}], "]"}], "+", 
    FractionBox[
     RowBox[{"7", " ", 
      SuperscriptBox["\[Pi]", "4"]}], "40"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.91762499639191*^9, 3.9176250372461767`*^9}, {
   3.917631405610518*^9, 3.9176314380395317`*^9}, 3.917631499051784*^9, {
   3.9181218558161182`*^9, 3.91812186115228*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"4fae5248-f4f6-463e-bde3-fc43fcc06c1d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Diff2loop", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"FF2loop", "-", 
          RowBox[{"FF2loopRes", "[", 
           RowBox[{"u", ",", "v", ",", 
            RowBox[{"1", "-", "u", "-", "v"}]}], "]"}]}], "//", 
         "PowerExpand"}], ")"}], "//", "Expand"}], ")"}], "/.", 
     RowBox[{
      RowBox[{"Log", "[", "m", "]"}], "->", "Lm"}]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", "Lm"}], "]"}], "&"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.916220601524581*^9, 3.9162206919702*^9}, {
   3.916220928309128*^9, 3.916220932074625*^9}, {3.916220968442213*^9, 
   3.916220971992962*^9}, {3.916222661955961*^9, 3.916222671421294*^9}, {
   3.9162227653288918`*^9, 3.9162227679095182`*^9}, {3.9162228087540703`*^9, 
   3.916222811212359*^9}, {3.9162250856013823`*^9, 3.916225090596569*^9}, {
   3.916225147013873*^9, 3.9162251885832872`*^9}, {3.916225257321994*^9, 
   3.916225257396975*^9}, 3.916228827378777*^9, {3.9162289076809883`*^9, 
   3.916228922225891*^9}, {3.916229423752575*^9, 3.9162294274406424`*^9}, 
   3.9176126822046824`*^9, {3.91761275227835*^9, 3.917612754610237*^9}, {
   3.91761380688809*^9, 3.917613832237809*^9}, {3.917613920674281*^9, 
   3.917613938217424*^9}, {3.91762498077247*^9, 3.91762498303863*^9}, {
   3.9176250408442698`*^9, 3.91762504432452*^9}, 3.9181218889310293`*^9},
 CellLabel->"In[73]:=",ExpressionUUID->"090301b0-2813-4537-b63b-8fa7d0fccb53"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Ginsh", "[", 
       RowBox[{
        RowBox[{"Diff2loop", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", "\[Rule]", 
           RowBox[{"713", "/", "1000"}]}], ",", 
          RowBox[{"v", "\[Rule]", 
           RowBox[{"74", "/", "1000"}]}]}], "}"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "200"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "Diff2loop", "]"}]}], "}"}]}], "]"}], ",", 
    "i"}], "]"}], "/.", 
  RowBox[{"List", "->", "Plus"}]}]], "Input",
 CellChangeTimes->{{3.917612897058897*^9, 3.9176129152207623`*^9}, {
   3.917613849042592*^9, 3.9176138505644493`*^9}, 3.917625055401538*^9, 
   3.917631412912513*^9, 3.917635636915902*^9},
 CellLabel->"In[74]:=",ExpressionUUID->"dad7b981-9377-4a07-8deb-cbf72117ac29"],

Cell[BoxData["0``206.213203681492"], "Output",
 CellChangeTimes->{3.917614768792555*^9, 3.9176249875221252`*^9, 
  3.9176263780848827`*^9, 3.917631432845572*^9, 3.9176321905476513`*^9, 
  3.917637680093173*^9, 3.918123287817986*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"6193f677-0a00-4709-b060-0b5e001a8028"]
}, Open  ]]
}, Closed]]
}, Closed]]
},
WindowSize->{1107, 762},
WindowMargins->{{33, Automatic}, {Automatic, 13}},
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"60a8a183-b0f6-4b76-b94b-bac9025eeeab"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 185, 3, 54, "Subsection",ExpressionUUID->"57672180-ff3f-46ca-8fa4-03aaea43a559"],
Cell[768, 27, 226, 3, 30, "Input",ExpressionUUID->"c6179c72-f25d-4acf-9858-93e163e03b2f"],
Cell[CellGroupData[{
Cell[1019, 34, 657, 17, 94, "Input",ExpressionUUID->"f64bd442-05fa-4939-9673-fcaf3389069f"],
Cell[CellGroupData[{
Cell[1701, 55, 468, 10, 24, "Print",ExpressionUUID->"0bcd8553-df51-4fa5-8f05-d807df30f658"],
Cell[2172, 67, 290, 5, 24, "Print",ExpressionUUID->"8eef1da9-8c2f-49e0-b02d-0a0ffac96bcf"],
Cell[2465, 74, 283, 5, 24, "Print",ExpressionUUID->"62a3f02c-b1a2-492b-9230-48067848fc70"],
Cell[2751, 81, 389, 7, 24, "Print",ExpressionUUID->"7f148cd5-7898-495e-86f7-0f776b4cd1ea"],
Cell[3143, 90, 335, 6, 63, "Print",ExpressionUUID->"548c9bfc-23cb-4d45-9455-ce1af6248c0a"],
Cell[3481, 98, 311, 6, 24, "Print",ExpressionUUID->"0eb63b14-20d2-4546-891c-a8c7e42ce688"],
Cell[3795, 106, 329, 6, 24, "Print",ExpressionUUID->"00fcdf13-f20b-44e6-9243-dda83b40e94f"],
Cell[4127, 114, 288, 5, 24, "Print",ExpressionUUID->"28efd7a7-60a9-4155-8ecc-7051d3c874a8"],
Cell[4418, 121, 295, 5, 24, "Print",ExpressionUUID->"c2297fc4-1d17-4b54-9315-31d9bf165d58"],
Cell[4716, 128, 372, 6, 44, "Print",ExpressionUUID->"ba4673f8-59a4-4401-998a-5728c56cd16c"],
Cell[5091, 136, 353, 6, 44, "Print",ExpressionUUID->"3691dbc1-e557-445c-ae16-c70626be6812"]
}, Open  ]],
Cell[5459, 145, 765, 15, 28, "Message",ExpressionUUID->"de299893-23be-42e5-b27d-cdcea266c0c2"],
Cell[6227, 162, 774, 15, 28, "Message",ExpressionUUID->"fc981814-8f4a-4c1c-a03c-74d9157db222"],
Cell[7004, 179, 762, 15, 28, "Message",ExpressionUUID->"44b4fe32-2035-4a64-b2bc-abc34d712ff7"],
Cell[7769, 196, 527, 11, 28, "Message",ExpressionUUID->"3f28dfb5-0bd2-43b2-a58d-72edf2015f23"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8333, 212, 160, 3, 45, "Subsubsection",ExpressionUUID->"f00b75a1-7728-4491-bb4e-cfc77586ebfe"],
Cell[8496, 217, 288, 7, 30, "Input",ExpressionUUID->"7a7ee384-1436-431f-8039-457650466a99"],
Cell[8787, 226, 117240, 3310, 2594, "Input",ExpressionUUID->"ffde1ef7-64de-47e3-af8c-a4adee691b7d"],
Cell[126030, 3538, 115201, 3203, 3587, "Input",ExpressionUUID->"b91a86d6-0c78-42d7-8740-7aa17963c715"]
}, Closed]],
Cell[CellGroupData[{
Cell[241268, 6746, 182, 3, 37, "Subsubsection",ExpressionUUID->"f5052292-e205-4c6e-bd97-0c8a7fffd2d8"],
Cell[241453, 6751, 190, 3, 30, "Input",ExpressionUUID->"fe70c8d9-4fce-4e80-874c-fd4a27b7fcd9"],
Cell[241646, 6756, 531, 13, 48, "Input",ExpressionUUID->"32fbcdba-b038-4047-858c-e08c2bb38e4b"],
Cell[242180, 6771, 1690, 50, 72, "Input",ExpressionUUID->"02438651-ca7e-47b3-b010-6f93b8bd619b"],
Cell[243873, 6823, 12624, 354, 309, "Input",ExpressionUUID->"dedbec89-9af0-4a04-8a93-33dc1eee3b3c"],
Cell[256500, 7179, 52302, 1437, 1176, "Input",ExpressionUUID->"994fc978-ee35-4944-aa35-ae5a7b2cfcf2"],
Cell[308805, 8618, 194566, 5134, 4334, "Input",ExpressionUUID->"9fdb0c40-2260-4d10-9aa7-c745aeda2918"]
}, Closed]],
Cell[CellGroupData[{
Cell[503408, 13757, 128, 2, 37, "Subsubsection",ExpressionUUID->"45ee5a5b-0170-48cd-8208-e9ea6bb2bead"],
Cell[503539, 13761, 191, 3, 30, "Input",ExpressionUUID->"7511ccfb-4a13-49d9-91d3-939c530d9cc9"],
Cell[503733, 13766, 356412, 10082, 11425, "Input",ExpressionUUID->"5526bf2b-04a2-4104-9320-0f331d18c110"]
}, Closed]],
Cell[CellGroupData[{
Cell[860182, 23853, 209, 4, 37, "Subsubsection",ExpressionUUID->"32e0e923-113b-438b-aa08-15e20373e676"],
Cell[860394, 23859, 191, 3, 30, "Input",ExpressionUUID->"41782a69-7608-42f9-b391-9c4ff3b9bfc9"],
Cell[860588, 23864, 838, 23, 30, "Input",ExpressionUUID->"8d3d5deb-1446-4a07-a612-7a444491dc03"],
Cell[861429, 23889, 1897, 54, 109, "Input",ExpressionUUID->"b77a1c21-4eec-45bd-a0e5-87b77b78dc97"],
Cell[863329, 23945, 1490, 45, 86, "Input",ExpressionUUID->"2d950633-319a-4652-a23d-8bb48e72da43"],
Cell[864822, 23992, 814, 22, 30, "Input",ExpressionUUID->"d079bfee-ddad-4531-9171-6f8fe44b7bdb"],
Cell[865639, 24016, 289, 7, 30, "Input",ExpressionUUID->"2ed08f95-7a9a-4271-8148-04c548825c6f"],
Cell[865931, 24025, 291, 7, 30, "Input",ExpressionUUID->"76442ef2-3462-46a7-bbbd-d470b37dee79"]
}, Closed]],
Cell[CellGroupData[{
Cell[866259, 24037, 208, 4, 37, "Subsubsection",ExpressionUUID->"ede0e17f-a037-4484-a505-2f15c36206e1"],
Cell[866470, 24043, 191, 3, 30, "Input",ExpressionUUID->"7cd5c84f-3c1b-4977-8eaf-9e304fc92ada"],
Cell[866664, 24048, 289, 7, 30, "Input",ExpressionUUID->"4a72fc25-692a-4c37-8605-e895f84c2aed"],
Cell[866956, 24057, 287, 7, 30, "Input",ExpressionUUID->"5253193c-cfa0-403c-af26-edca74017db8"],
Cell[867246, 24066, 1063, 32, 54, "Input",ExpressionUUID->"3d79bb07-a727-417d-a696-f8f52fe9c38e"],
Cell[868312, 24100, 1611, 49, 111, "Input",ExpressionUUID->"8d126ed4-2de9-429b-9ab8-575fd87685ba"],
Cell[869926, 24151, 2443, 72, 126, "Input",ExpressionUUID->"bfbea806-d8cb-4ebe-b2d1-155306f07a38"]
}, Closed]],
Cell[CellGroupData[{
Cell[872406, 24228, 211, 4, 37, "Subsubsection",ExpressionUUID->"9743b2ed-d6be-4e9b-9de7-562a0a13ae13"],
Cell[872620, 24234, 7001, 229, 535, "Input",ExpressionUUID->"720ea374-d5d2-4690-bd10-d9f109ed2e37"],
Cell[879624, 24465, 2446, 79, 115, "Input",ExpressionUUID->"59490cfc-978d-4e31-8efd-fb6cd9dd7ec6"],
Cell[882073, 24546, 902, 26, 30, "Input",ExpressionUUID->"bb765949-d62c-425e-9671-57b5c4188bc3"],
Cell[882978, 24574, 501, 14, 30, "Input",ExpressionUUID->"16f9f75b-ed5f-48f1-9c08-db9c8a28ca97"],
Cell[883482, 24590, 1846, 48, 77, "Input",ExpressionUUID->"01de72e1-b607-4014-a124-600c90702996"],
Cell[885331, 24640, 6343, 193, 259, "Input",ExpressionUUID->"8f333197-debb-4253-9196-5165bcd529db"],
Cell[891677, 24835, 1851, 53, 100, "Input",ExpressionUUID->"d0d7b2df-87c9-4330-a1e2-63ebc3cedd0e"],
Cell[893531, 24890, 887, 23, 51, "Input",ExpressionUUID->"4fae5248-f4f6-463e-bde3-fc43fcc06c1d"],
Cell[894421, 24915, 1534, 31, 30, "Input",ExpressionUUID->"090301b0-2813-4537-b63b-8fa7d0fccb53"],
Cell[CellGroupData[{
Cell[895980, 24950, 985, 25, 30, "Input",ExpressionUUID->"dad7b981-9377-4a07-8deb-cbf72117ac29"],
Cell[896968, 24977, 311, 4, 34, "Output",ExpressionUUID->"6193f677-0a00-4709-b060-0b5e001a8028"]
}, Open  ]]
}, Closed]]
}, Closed]]
}
]
*)



==> anc/canonical/AmC.m <==
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (-2*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ep/(2*m), 0, ep/(2*m), -(ep/m), -(ep/m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, ep/(2*m), 0, -1/2*ep/m, -(ep/m), -(ep/m), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -(ep/m), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {ep/(2*m), ep/(2*m), 0, 0, 0, 0, 0, -(ep/m), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, ep/m, 0, 0, 0, 0, 0, 
  (-2*ep)/m, ep/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {ep/(2*m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/m, (-2*ep)/m, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, -1/2*ep/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/m), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, -(ep/m), ep/(2*m), 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/m, 
  (-3*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -1/2*ep/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -(ep/m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -(ep/m), 0, ep/(2*m), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, ep/m, (-3*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {ep/(2*m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/m, 
  (-2*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(ep/m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {ep/(2*m), 0, ep/(2*m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -(ep/m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -(ep/m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, -1/2*ep/m, 0, -1/2*ep/m, -(ep/m), ep/m, ep/m, ep/m, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-25*ep)/(7*m), (-2*ep)/m, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/2*ep/m, -(ep/m), -1/2*ep/m, (5*ep)/(2*m), ep/m, 0, 0, ep/(2*m), 
  -(ep/m), 0, 0, 0, ep/m, (-4*ep)/m, ep/m, -(ep/m), 0, 0, 0, 0, 0, 0, 
  (-25*ep)/(7*m), 0, 0, (-3*ep)/m, (3*ep)/(2*m), ep/(2*m), ep/m, ep/(2*m), 
  -(ep/m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-3*ep)/(2*m), (-3*ep)/m, (-3*ep)/(2*m), (11*ep)/(2*m), (4*ep)/m, 0, 0, 
  ep/(2*m), -(ep/m), 0, 0, 0, (4*ep)/m, (-11*ep)/m, (2*ep)/m, -(ep/m), 0, 0, 
  0, 0, 0, 0, (-50*ep)/(7*m), 0, 0, (-3*ep)/m, (3*ep)/(2*m), ep/(2*m), 
  (3*ep)/m, ep/(2*m), (-2*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ep/(2*m), (3*ep)/(2*m), (2*ep)/m, (-8*ep)/m, (-2*ep)/m, 0, 0, (2*ep)/m, 
  (2*ep)/m, 0, 0, 0, (-2*ep)/m, (7*ep)/m, (-2*ep)/m, (-5*ep)/m, 0, 0, 0, 0, 
  0, 0, (50*ep)/(7*m), 0, 0, 0, (-2*ep)/m, 0, (-4*ep)/m, (2*ep)/m, (3*ep)/m, 
  -(ep/m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ep/m, 0, (2*ep)/m, (-2*ep)/m, (-2*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, (-5*ep)/(2*m), (-7*ep)/(2*m), 0, 
  (17*ep)/(2*m), ep/m, 0, 0, ep/(2*m), (-4*ep)/m, 0, 0, 0, (2*ep)/m, 
  (-10*ep)/m, (4*ep)/m, (-2*ep)/m, 0, 0, 0, 0, 0, 0, (-50*ep)/(7*m), 0, 0, 
  (-3*ep)/m, (7*ep)/(2*m), ep/(2*m), (3*ep)/m, (-3*ep)/(2*m), (-3*ep)/m, 
  ep/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ep/m, ep/(2*m), ep/m, (-2*ep)/m, (-2*ep)/m, 0, 0, 0, 0, 0, 0, 0, 
  -(ep/m), (2*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/m), 0, 
  -(ep/m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ep/(2*m), (2*ep)/m, 0, (-3*ep)/m, 0, 0, 0, -(ep/m), (2*ep)/m, 0, 0, 0, 
  0, (3*ep)/m, -(ep/m), -(ep/m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/m), 0, 
  -(ep/m), ep/m, ep/m, (-2*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (10*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (-10*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*ep)/m, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, ep/(2*m), 0, 0, 0, 0, -(ep/m), -(ep/m), 0, 0, 0, 
  (2*ep)/m, -(ep/m), 0, 0, -(ep/m), ep/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (-3*ep)/m, -(ep/m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(ep/m), (-2*ep)/m, 0, ep/(2*m), 0, 0, ep/m, (2*ep)/m, 0, 0, 0, (-3*ep)/m, 
  (3*ep)/m, 0, 0, (2*ep)/m, (-4*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (3*ep)/m, ep/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (35*ep)/m, 0, 0, 
  (-5*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/m), 0, 0, 
  0, 0, 0, 0, 0, 0}, {ep/(2*m), 0, -1/2*ep/m, 0, 0, 0, 0, 0, 0, -(ep/m), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/m), 0, (-25*ep)/(7*m), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (-2*ep)/m, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-5*ep)/m, 0, 0, 0, 0, 0, 0, (35*ep)/m, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/m), 0, 0, 0, 
  0, 0, 0}, {-1/2*ep/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/m), ep/m, 0, 
  0, 0, (2*ep)/m, -(ep/m), 0, ep/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-3*ep)/m, -(ep/m), 0, 0, 0, 0}, 
 {-1/2*ep/m, 0, (-3*ep)/(2*m), ep/(2*m), 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*ep)/m, 
  (-4*ep)/m, 0, 0, 0, (-3*ep)/m, (3*ep)/m, 0, -(ep/m), ep/m, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/m, ep/m, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (10*ep)/m, 0, 
  0, (-10*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*ep)/m, 0, 0, 0}, {0, (-2*ep)/m, -(ep/m), (-2*ep)/m, (2*ep)/m, (4*ep)/m, 
  (2*ep)/m, (2*ep)/m, 0, 0, (50*ep)/(7*m), (-2*ep)/m, ep/m, (2*ep)/m, 
  (-4*ep)/m, (2*ep)/m, -(ep/m), 0, 0, 0, 0, 0, 0, (-100*ep)/(7*m), (-2*ep)/m, 
  0, 0, 0, 0, (2*ep)/m, 0, -(ep/m), 0, (-10*ep)/(7*m), (3*ep)/m, ep/m, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {ep/m, -(ep/m), (-3*ep)/m, 0, (6*ep)/m, 0, 0, 0, 
  0, (-4*ep)/m, 0, 0, 0, (2*ep)/m, (-7*ep)/m, (2*ep)/m, (2*ep)/m, 0, 
  (-2*ep)/m, ep/m, (50*ep)/(7*m), (-2*ep)/m, 0, (-100*ep)/(7*m), 0, 0, 0, 
  (2*ep)/m, 0, (2*ep)/m, (-2*ep)/m, (-2*ep)/m, ep/m, 0, 0, 0, 0, 0, 
  (-2*ep)/m, 0, (3*ep)/m, ep/m, (-10*ep)/(7*m), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (15*ep)/m, 0, 0, 0, 0, 0, 0, (-70*ep)/m, 0, 
  0, (15*ep)/m, 0, 0, (-20*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*ep)/m, 0, 0, 
  0, ep/m, 0, ep/m, 0, 0, (-2*ep)/m, 0, 0, 0}}


==> anc/canonical/AmC2.m <==
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (-2*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ep/(2*m), 0, ep/(2*m), -(ep/m), -(ep/m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, ep/(2*m), 0, -1/2*ep/m, -(ep/m), -(ep/m), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -(ep/m), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {ep/(2*m), ep/(2*m), 0, 0, 0, 0, 0, -(ep/m), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, ep/m, 0, 0, 0, 0, 0, 
  (-2*ep)/m, ep/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {ep/(2*m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/m, (-2*ep)/m, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, -1/2*ep/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/m), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, -(ep/m), ep/(2*m), 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/m, 
  (-3*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -1/2*ep/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -(ep/m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -(ep/m), 0, ep/(2*m), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, ep/m, (-3*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {ep/(2*m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/m, 
  (-2*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(ep/m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {ep/(2*m), 0, ep/(2*m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -(ep/m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -(ep/m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, -1/2*ep/m, 0, -1/2*ep/m, -(ep/m), ep/m, ep/m, ep/m, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-25*ep)/(7*m), (-2*ep)/m, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/2*ep/m, ep/(4*m), (-9*ep)/(4*m), (5*ep)/(2*m), ep/m, 0, 0, ep/(2*m), 
  -(ep/m), 0, 0, 0, 0, 0, ep/m, -(ep/m), 0, 0, 0, 0, 0, 0, (-25*ep)/(7*m), 0, 
  0, (-3*ep)/m, (3*ep)/(2*m), ep/(2*m), ep/m, ep/(2*m), -(ep/m), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, (-3*ep)/(2*m), ep/(2*m), (-8*ep)/m, 
  (11*ep)/(2*m), (4*ep)/m, 0, 0, ep/(2*m), -(ep/m), 0, 0, 0, 0, 0, (2*ep)/m, 
  -(ep/m), 0, 0, 0, 0, 0, 0, (-50*ep)/(7*m), 0, 0, (-3*ep)/m, (3*ep)/(2*m), 
  ep/(2*m), (3*ep)/m, ep/(2*m), (-2*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, ep/(2*m), (-2*ep)/m, (2*ep)/m, (-8*ep)/m, (-2*ep)/m, 0, 0, 
  (2*ep)/m, (2*ep)/m, 0, 0, 0, 0, 0, (-2*ep)/m, (-5*ep)/m, 0, 0, 0, 0, 0, 0, 
  (50*ep)/(7*m), 0, 0, 0, (-2*ep)/m, 0, (-4*ep)/m, (2*ep)/m, (3*ep)/m, 
  -(ep/m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ep/m, 0, (4*ep)/m, (-2*ep)/m, (-2*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, (-5*ep)/(2*m), ep/m, 0, (17*ep)/(2*m), ep/m, 
  0, 0, ep/(2*m), (-4*ep)/m, 0, 0, 0, 0, 0, (4*ep)/m, (-2*ep)/m, 0, 0, 0, 0, 
  0, 0, (-50*ep)/(7*m), 0, 0, (-3*ep)/m, (7*ep)/(2*m), ep/(2*m), (3*ep)/m, 
  (-3*ep)/(2*m), (-3*ep)/m, ep/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ep/m, ep/(4*m), (9*ep)/(4*m), (-2*ep)/m, (-2*ep)/m, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/m), 0, -(ep/m), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, ep/(2*m), -1/4*ep/m, 
  (-19*ep)/(4*m), (-3*ep)/m, 0, 0, 0, -(ep/m), (2*ep)/m, 0, 0, 0, 0, 0, 
  -(ep/m), -(ep/m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/m), 0, -(ep/m), ep/m, 
  ep/m, (-2*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (10*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (-10*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*ep)/m, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, ep/(2*m), 0, 0, 0, 0, -(ep/m), -(ep/m), 0, 0, 0, 
  (2*ep)/m, -(ep/m), 0, 0, -(ep/m), ep/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (-3*ep)/m, -(ep/m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(ep/m), (-2*ep)/m, 0, ep/(2*m), 0, 0, ep/m, (2*ep)/m, 0, 0, 0, (-3*ep)/m, 
  (3*ep)/m, 0, 0, (2*ep)/m, (-4*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (3*ep)/m, ep/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (35*ep)/m, 0, 0, 
  (-5*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/m), 0, 0, 
  0, 0, 0, 0, 0, 0}, {ep/(2*m), 0, -1/2*ep/m, 0, 0, 0, 0, 0, 0, -(ep/m), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/m), 0, (-25*ep)/(7*m), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (-2*ep)/m, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-5*ep)/m, 0, 0, 0, 0, 0, 0, (35*ep)/m, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/m), 0, 0, 0, 
  0, 0, 0}, {-1/2*ep/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/m), ep/m, 0, 
  0, 0, (2*ep)/m, -(ep/m), 0, ep/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-3*ep)/m, -(ep/m), 0, 0, 0, 0}, 
 {-1/2*ep/m, 0, (-3*ep)/(2*m), ep/(2*m), 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*ep)/m, 
  (-4*ep)/m, 0, 0, 0, (-3*ep)/m, (3*ep)/m, 0, -(ep/m), ep/m, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/m, ep/m, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (10*ep)/m, 0, 
  0, (-10*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*ep)/m, 0, 0, 0}, {0, (-2*ep)/m, (-3*ep)/(4*m), (-19*ep)/(4*m), 
  (2*ep)/m, (4*ep)/m, (2*ep)/m, (2*ep)/m, 0, 0, (50*ep)/(7*m), (-2*ep)/m, 
  ep/m, ep/m, (-3*ep)/m, (2*ep)/m, -(ep/m), 0, 0, 0, 0, 0, 0, 
  (-100*ep)/(7*m), (-2*ep)/m, 0, 0, 0, 0, (2*ep)/m, 0, -(ep/m), 0, 
  (-10*ep)/(7*m), (3*ep)/m, ep/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {ep/m, -(ep/m), ep/(4*m), (55*ep)/(4*m), (6*ep)/m, 0, 0, 0, 0, (-4*ep)/m, 0, 
  0, 0, ep/m, -(ep/m), (2*ep)/m, (2*ep)/m, 0, (-2*ep)/m, ep/m, (50*ep)/(7*m), 
  (-2*ep)/m, 0, (-100*ep)/(7*m), 0, 0, 0, (2*ep)/m, 0, (2*ep)/m, (-2*ep)/m, 
  (-2*ep)/m, ep/m, 0, 0, 0, 0, 0, (-2*ep)/m, 0, (3*ep)/m, ep/m, 
  (-10*ep)/(7*m), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (15*ep)/m, 0, 0, 
  0, 0, 0, 0, (-70*ep)/m, 0, 0, (15*ep)/m, 0, 0, (-20*ep)/m, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-2*ep)/m, 0, 0, 0, ep/m, 0, ep/m, 0, 0, (-2*ep)/m, 0, 0, 0}}


==> anc/canonical/AuC.m <==
{{(-2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, (-2*ep)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ep/(2*(u + v + w)), 0, ep/u - ep/(2*(u + v + w)), 
  -(ep/u) - ep/(u + v + w), -(ep/u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, ep/u, -(ep/u), -(ep/u) - ep/(u + v + w), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/2*ep/u, -1/2*ep/u, 0, 0, 0, 0, -(ep/u), 
  ep/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {ep/(2*u), -1/2*ep/u + ep/(u + v + w), 0, 0, 0, 0, ep/u - ep/(u + v + w), 
  -(ep/u) - (2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (-2*ep)/(u + w) + ep/(2*(u + v + w)), -1/2*ep/(u + v + w), 0, 0, 0, 
  0, (3*ep)/(u + w) - ep/(u + v + w), (-2*ep)/(u + w), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, -(ep/(u + w)), 0, 0, 0, 0, 0, 0, 
  -(ep/(u + w)) - ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {-1/2*ep/(u + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/(u + w)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {-(ep/(u + w)), 0, 0, -1/2*ep/(u + v + w), 0, 0, 0, 0, 
  0, 0, 0, (-2*ep)/(u + w) + ep/(u + v + w), 
  (3*ep)/(u + w) - (2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ep/(2*u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/u), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ep/u, 0, -1/2*ep/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/u), ep/u, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {ep/(2*u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -(ep/u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {ep/(2*u), 0, 0, 
  ep/(2*u) - ep/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ep/(u + v + w), -(ep/u) - (2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(ep/u) - ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {ep/(2*(u + w)) - ep/(2*(u + v + w)), 0, 
  ep/(2*(u + w)) - ep/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -(ep/(u + v + w)), -(ep/(u + w)) + ep/(u + v + w), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(ep/(u + w)) - ep/(2*(u + v + w)), 0, -(ep/(u + w)) + ep/(2*(u + v + w)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/(u + v + w), 
  (2*ep)/(u + w) - ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -(ep/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -1/2*ep/(u + v + w), 0, 
  -1/2*ep/(u + v + w), 0, ep/(u + v + w), ep/(u + v + w), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-25*ep)/(7*(u + v + w)), 
  (-2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, ep/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, ep/(u + v + w), 
  (25*ep)/(7*(u + v + w)), -(ep/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (2*ep)/(u + w) - (2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, ep/(u + v) - ep/(2*(u + v + w)), 
  (2*ep)/(u + v) - ep/(u + v + w), ep/(u + v) - ep/(2*(u + v + w)), 
  -1/2*ep/u - (5*ep)/(u + v) + (3*ep)/(u + v + w), 
  (-2*ep)/(u + v) + ep/(u + v + w), 0, 0, ep/(2*u) - ep/(u + v) + 
   ep/(u + v + w), (2*ep)/(u + v) - ep/(u + v + w), 0, 0, 0, 
  (-2*ep)/(u + v) + ep/(u + v + w), -1/2*ep/u + (8*ep)/(u + v) - 
   (7*ep)/(2*(u + v + w)), (-2*ep)/(u + v) + ep/(u + v + w), 
  ep/(2*u) + (2*ep)/(u + v) - ep/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 
  (50*ep)/(7*(u + v)) - (25*ep)/(7*(u + v + w)), 0, 0, 
  (-2*ep)/u + (10*ep)/(u + v) - (3*ep)/(u + v + w), 
  ep/(2*u) - (3*ep)/(u + v) + ep/(u + v + w), 
  -(ep/(u + v)) + ep/(2*(u + v + w)), (-2*ep)/(u + v) + ep/(u + v + w), 
  -1/2*ep/u - ep/(u + v), ep/(2*u) + (2*ep)/(u + v) - (3*ep)/(2*(u + v + w)), 
  -1/2*ep/u - ep/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, (-3*ep)/(2*u), 0, 0, 0, (3*ep)/(2*u), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/u + (6*ep)/(u + v), 
  ep/(2*u) - ep/(u + v + w), ep/(2*u), 0, -1/2*ep/u, ep/u, -(ep/u), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -1/2*ep/u + ep/(2*(u + v + w)), 
  (-3*ep)/(2*u) + (3*ep)/(2*(u + v + w)), (-2*ep)/u + (2*ep)/(u + v + w), 
  (8*ep)/u - (2*ep)/(u + v + w), (2*ep)/u - (2*ep)/(u + v + w), 0, 0, 
  (-2*ep)/u - (6*ep)/(u + w) + (2*ep)/(u + v + w), 
  (-2*ep)/u + (2*ep)/(u + v + w), 0, 0, 0, (2*ep)/u - (2*ep)/(u + v + w), 
  (-7*ep)/u + (7*ep)/(u + v + w), (2*ep)/u - (2*ep)/(u + v + w), 
  (5*ep)/u + ep/(u + v + w), 0, 0, 0, 0, 0, 0, 
  (-50*ep)/(7*u) + (50*ep)/(7*(u + v + w)), 0, 0, 0, 
  (2*ep)/u - (2*ep)/(u + v + w), (-2*ep)/u, (3*ep)/u - (2*ep)/(u + v + w), 
  (-2*ep)/u, (-3*ep)/u + ep/(u + v + w), ep/u + (2*ep)/(u + w) - 
   ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -(ep/u), ep/(u + v + w), (-2*ep)/u + ep/(u + v + w), (2*ep)/u, (2*ep)/u, 
  0, 0, 0, 0, 0, 0, 0, (-2*ep)/(u + v + w), (4*ep)/(u + v + w), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/u) - ep/(u + v + w), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, (5*ep)/(2*u), (7*ep)/(2*u), 0, 
  (-17*ep)/(2*u), -(ep/u), 0, 0, -1/2*ep/u + (3*ep)/(u + w), (4*ep)/u, 0, 0, 
  0, (-2*ep)/u, (10*ep)/u, (-4*ep)/u, (2*ep)/u, 0, 0, 0, 0, 0, 0, 
  (50*ep)/(7*u), 0, 0, (3*ep)/u + (6*ep)/(u + v), (-7*ep)/(2*u), -1/2*ep/u, 
  (-3*ep)/u, -1/2*ep/u - ep/(u + v + w), (3*ep)/u, -(ep/u) - (2*ep)/(u + w), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/2*ep/u + (3*ep)/(2*(u + v + w)), (-3*ep)/(2*u) + (2*ep)/(u + v + w), 
  ep/(2*u) + ep/(2*(u + v + w)), (3*ep)/u - (5*ep)/(u + v + w), 
  (-2*ep)/(u + v + w), 0, 0, ep/u - ep/(u + v + w), 
  (-2*ep)/u + (2*ep)/(u + v + w), 0, 0, 0, (2*ep)/u - (3*ep)/(u + v + w), 
  (-11*ep)/(2*u) + (15*ep)/(2*(u + v + w)), ep/u - ep/(u + v + w), 
  -1/2*ep/u + ep/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 
  (-50*ep)/(7*u) + (50*ep)/(7*(u + v + w)), 0, 0, 
  (-3*ep)/u + (3*ep)/(u + v + w), (2*ep)/u - (2*ep)/(u + v + w), 
  ep/(2*u) - ep/(2*(u + v + w)), ep/u - (2*ep)/(u + v + w), 0, 
  (-3*ep)/(2*u) + (3*ep)/(2*(u + v + w)), -1/2*ep/u + ep/(2*(u + v + w)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -(ep/(u + w)) + ep/(u + v + w), 
  (-4*ep)/(u + w) + (5*ep)/(2*(u + v + w)), ep/(2*(u + v + w)), 
  (6*ep)/(u + w) - (5*ep)/(u + v + w), (-2*ep)/(u + v + w), 0, 0, 
  (2*ep)/(u + w) - ep/(u + v + w), (-4*ep)/(u + w) + (2*ep)/(u + v + w), 0, 
  0, 0, -(ep/(u + v + w)), (3*ep)/(2*u) - (6*ep)/(u + w) + 
   (13*ep)/(2*(u + v + w)), (2*ep)/(u + w) - (3*ep)/(u + v + w), 
  (3*ep)/(2*u) + (2*ep)/(u + w) + (3*ep)/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 
  (50*ep)/(7*(u + v + w)), 0, 0, (3*ep)/u + (3*ep)/(u + v + w), 
  -(ep/u) + (2*ep)/(u + w) - (2*ep)/(u + v + w), 
  -1/2*ep/u - ep/(2*(u + v + w)), (2*ep)/(u + w) - (2*ep)/(u + v + w), 
  -(ep/u) - (2*ep)/(u + w), -1/2*ep/u - (2*ep)/(u + w) + 
   (5*ep)/(2*(u + v + w)), ep/(2*u) - ep/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/(u + v + w)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -1/2*ep/u, 0, 0, 0, 0, 
  ep/(2*u), 0, 0, 0, -1/2*ep/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -1/2*ep/u, ep/(2*u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {ep/(2*u), (3*ep)/(2*u) - ep/(u + v + w), 0, -1/2*ep/u + ep/(2*(u + v + w)), 
  0, 0, -(ep/u) + ep/(u + v + w), -1/2*ep/u + (2*ep)/(u + v + w), 0, 0, 0, 
  (2*ep)/u - ep/(u + v + w), (-5*ep)/(2*u) - (3*ep)/(u + w) + 
   (2*ep)/(u + v + w), 0, 0, -(ep/u), (7*ep)/(2*u), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/(2*u), (-5*ep)/(2*u), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, -1/2*ep/u + ep/(2*(u + v + w)), 
  -(ep/u) + ep/(u + v + w), ep/u - ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, ep/u - ep/(u + v + w), 0, (-25*ep)/(7*u) + 
   (25*ep)/(7*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*ep)/u - (2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (35*ep)/u, 0, 0, 
  (-5*ep)/(u + v + w), 0, 0, (-5*ep)/u + (5*ep)/(u + v + w), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -(ep/u) - (2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 
  0}, {-(ep/(u + w)) + ep/(2*(u + v + w)), 0, 
  ep/(u + w) - ep/(2*(u + v + w)), 0, 0, 0, 0, 0, 
  -(ep/(u + w)) + ep/(u + v + w), (2*ep)/(u + w) - ep/(u + v + w), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (2*ep)/(u + w) - ep/(u + v + w), 
  ep/(u + w) - ep/(u + v + w), (50*ep)/(7*(u + w)) - (25*ep)/(7*(u + v + w)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*ep)/(u + w) - (2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (10*ep)/(u + w) - (5*ep)/(u + v + w), 0, 0, 
  0, 0, 0, 0, (-70*ep)/(u + w), 0, 0, 0, 0, 0, (5*ep)/(u + v + w), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*ep)/(u + w) - (2*ep)/(u + v + w), 0, 
  0, 0, 0, 0, 0}, {ep/(2*u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/u, 
  -(ep/u), 0, 0, 0, (-2*ep)/u, ep/u, 0, -(ep/u), ep/(u + w), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*ep)/u, ep/u, 0, 0, 0, 0}, 
 {ep/(2*(u + v + w)), 0, ep/u - ep/(2*(u + v + w)), 
  -1/2*ep/u + ep/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/u), 
  (2*ep)/u, 0, 0, 0, (2*ep)/u - ep/(u + v + w), -(ep/u) + (2*ep)/(u + v + w), 
  0, ep/u - ep/(u + v + w), -(ep/u) - (3*ep)/(u + w) + ep/(u + v + w), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/u, (-2*ep)/u, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-10*ep)/u, 0, 0, (10*ep)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, ep/u - ep/(u + v + w), 0, 0, 0}, {0, -(ep/(u + v + w)), 
  -1/2*ep/(u + v + w), -(ep/(u + v + w)), -(ep/u) + ep/(u + v + w), 
  (2*ep)/(u + v + w), ep/(u + v + w), ep/(2*u) + ep/(u + v + w), 
  ep/u - ep/(u + v + w), 0, (25*ep)/(7*(u + v + w)), -(ep/(u + v + w)), 
  -1/2*ep/u + ep/(u + v + w), ep/(u + v + w), 
  (3*ep)/(2*u) - (7*ep)/(2*(u + v + w)), ep/(u + v + w), -1/2*ep/(u + v + w), 
  0, 0, 0, 0, 0, 0, (-50*ep)/(7*(u + v + w)), -(ep/u) - ep/(u + v + w), 
  ep/u - ep/(u + v + w), 0, -(ep/u) + ep/(u + v + w), 
  ep/(2*u) - ep/(2*(u + v + w)), ep/(u + v + w), 0, 
  ep/(2*u) - ep/(2*(u + v + w)), -1/2*ep/u + ep/(2*(u + v + w)), 
  (-5*ep)/(7*u), (3*ep)/(2*u), -1/2*ep/u + ep/(u + v + w), 0, 0, 0, 0, 0, 0, 
  0, ep/u - ep/(u + v + w), 0, 0}, 
 {-1/2*ep/u - ep/(u + w) + ep/(2*(u + v + w)), 
  ep/(2*u) + ep/(u + w) - ep/(2*(u + v + w)), (3*ep)/(2*u) + (3*ep)/(u + w) - 
   (3*ep)/(2*(u + v + w)), 0, (-2*ep)/u - (6*ep)/(u + w) + 
   (2*ep)/(u + v + w), 0, 0, 0, (2*ep)/(u + w), 
  (2*ep)/u + (4*ep)/(u + w) - (2*ep)/(u + v + w), 0, 0, 0, 
  -(ep/u) - (2*ep)/(u + w) + ep/(u + v + w), (7*ep)/(2*u) + (7*ep)/(u + w) - 
   (7*ep)/(2*(u + v + w)), -(ep/u) - (2*ep)/(u + w) + ep/(u + v + w), 
  (-5*ep)/(2*u) - (2*ep)/(u + w) - ep/(2*(u + v + w)), 0, 
  ep/u + (2*ep)/(u + w) - ep/(u + v + w), -(ep/u) - ep/(u + w) + 
   ep/(u + v + w), (-25*ep)/(7*u) - (50*ep)/(7*(u + w)) + 
   (25*ep)/(7*(u + v + w)), ep/u + (2*ep)/(u + w) - ep/(u + v + w), 
  -(ep/(u + w)), (50*ep)/(7*u) + (100*ep)/(7*(u + w)) - 
   (50*ep)/(7*(u + v + w)), 0, 0, 0, -(ep/u) - (2*ep)/(u + w) + 
   ep/(u + v + w), ep/(2*u) - ep/(2*(u + v + w)), 
  -(ep/u) - (2*ep)/(u + w) + ep/(u + v + w), (2*ep)/u + (2*ep)/(u + w), 
  ep/(2*u) + (2*ep)/(u + w) - ep/(2*(u + v + w)), 
  -1/2*ep/u - (2*ep)/(u + w) + ep/(2*(u + v + w)), 0, 0, 0, 
  ep/u - ep/(u + v + w), 0, ep/u + (4*ep)/(u + w) - ep/(u + v + w), 0, 
  (-3*ep)/u - (3*ep)/(u + w), -(ep/u) - ep/(u + w) + ep/(u + v + w), 
  (10*ep)/(7*u) + (10*ep)/(7*(u + w)), 0, -(ep/u) - (2*ep)/(u + w) - 
   ep/(u + v + w), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-10*ep)/u + (5*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, (35*ep)/u, 0, 0, 
  (-10*ep)/u + (5*ep)/(u + v + w), 0, 0, (15*ep)/u - (10*ep)/(u + v + w), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, ep/u, 0, 0, 0, ep/(u + v + w), 0, 
  -(ep/u) - (2*ep)/(u + w) + ep/(u + v + w), 0, 0, (2*ep)/u, 0, 0, 
  -(ep/u) - ep/(u + v + w)}}


==> anc/canonical/AuC2.m <==
{{(-2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, (-2*ep)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ep/(2*(u + v + w)), 0, ep/u - ep/(2*(u + v + w)), 
  -(ep/u) - ep/(u + v + w), -(ep/u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, ep/u, -(ep/u), -(ep/u) - ep/(u + v + w), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/2*ep/u, -1/2*ep/u, 0, 0, 0, 0, -(ep/u), 
  ep/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {ep/(2*u), -1/2*ep/u + ep/(u + v + w), 0, 0, 0, 0, ep/u - ep/(u + v + w), 
  -(ep/u) - (2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (-2*ep)/(u + w) + ep/(2*(u + v + w)), -1/2*ep/(u + v + w), 0, 0, 0, 
  0, (3*ep)/(u + w) - ep/(u + v + w), (-2*ep)/(u + w), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, -(ep/(u + w)), 0, 0, 0, 0, 0, 0, 
  -(ep/(u + w)) - ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {-1/2*ep/(u + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/(u + w)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {-(ep/(u + w)), 0, 0, -1/2*ep/(u + v + w), 0, 0, 0, 0, 
  0, 0, 0, (-2*ep)/(u + w) + ep/(u + v + w), 
  (3*ep)/(u + w) - (2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ep/(2*u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/u), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ep/u, 0, -1/2*ep/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/u), ep/u, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {ep/(2*u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -(ep/u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {ep/(2*u), 0, 0, 
  ep/(2*u) - ep/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ep/(u + v + w), -(ep/u) - (2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(ep/u) - ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {ep/(2*(u + w)) - ep/(2*(u + v + w)), 0, 
  ep/(2*(u + w)) - ep/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -(ep/(u + v + w)), -(ep/(u + w)) + ep/(u + v + w), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(ep/(u + w)) - ep/(2*(u + v + w)), 0, -(ep/(u + w)) + ep/(2*(u + v + w)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/(u + v + w), 
  (2*ep)/(u + w) - ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -(ep/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -1/2*ep/(u + v + w), 0, 
  -1/2*ep/(u + v + w), 0, ep/(u + v + w), ep/(u + v + w), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-25*ep)/(7*(u + v + w)), 
  (-2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, ep/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, ep/(u + v + w), 
  (25*ep)/(7*(u + v + w)), -(ep/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (2*ep)/(u + w) - (2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, ep/(u + v) - ep/(2*(u + v + w)), 
  -1/2*ep/(u + v), (9*ep)/(2*(u + v)) - ep/(2*(u + v + w)), 
  -1/2*ep/u - (5*ep)/(u + v) + (3*ep)/(u + v + w), 
  (-2*ep)/(u + v) + ep/(u + v + w), 0, 0, ep/(2*u) - ep/(u + v) + 
   ep/(u + v + w), (2*ep)/(u + v) - ep/(u + v + w), 0, 0, 0, 
  -(ep/(u + v + w)), 0, (-2*ep)/(u + v) + ep/(u + v + w), 
  ep/(2*u) + (2*ep)/(u + v) - ep/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 
  (50*ep)/(7*(u + v)) - (25*ep)/(7*(u + v + w)), 0, 0, 
  (-2*ep)/u + (10*ep)/(u + v) - (3*ep)/(u + v + w), 
  ep/(2*u) - (3*ep)/(u + v) + ep/(u + v + w), 
  -(ep/(u + v)) + ep/(2*(u + v + w)), (-2*ep)/(u + v) + ep/(u + v + w), 
  -1/2*ep/u - ep/(u + v), ep/(2*u) + (2*ep)/(u + v) - (3*ep)/(2*(u + v + w)), 
  -1/2*ep/u - ep/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -1/2*ep/(u + v + w), ep/(2*(u + v + w)), (-3*ep)/(2*u), 0, 0, 0, 
  (3*ep)/(2*u), 0, 0, 0, 0, 0, (-2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (-3*ep)/u + (6*ep)/(u + v), ep/(2*u) - ep/(u + v + w), ep/(2*u), 
  0, -1/2*ep/u, ep/u, -(ep/u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/2*ep/u + ep/(2*(u + v + w)), (3*ep)/(2*(u + w)) - ep/(2*(u + v + w)), 
  (17*ep)/(2*(u + w)) + (3*ep)/(2*(u + v + w)), 
  (8*ep)/u - (2*ep)/(u + v + w), (2*ep)/u - (2*ep)/(u + v + w), 0, 0, 
  (-2*ep)/u - (6*ep)/(u + w) + (2*ep)/(u + v + w), 
  (-2*ep)/u + (2*ep)/(u + v + w), 0, 0, 0, 
  (2*ep)/(u + w) - (2*ep)/(u + v + w), (2*ep)/(u + v + w), 
  (2*ep)/u - (2*ep)/(u + v + w), (5*ep)/u + ep/(u + v + w), 0, 0, 0, 0, 0, 0, 
  (-50*ep)/(7*u) + (50*ep)/(7*(u + v + w)), 0, 0, 0, 
  (2*ep)/u - (2*ep)/(u + v + w), (-2*ep)/u, (3*ep)/u - (2*ep)/(u + v + w), 
  (-2*ep)/u, (-3*ep)/u + ep/(u + v + w), ep/u + (2*ep)/(u + w) - 
   ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -(ep/u), ep/(u + v + w), (3*ep)/(u + v + w), (2*ep)/u, (2*ep)/u, 0, 0, 
  0, 0, 0, 0, 0, (-2*ep)/(u + v + w), (4*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -(ep/u) - ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, (5*ep)/(2*u), (-3*ep)/(2*(u + w)) + 
   ep/(2*(u + v + w)), (-17*ep)/(2*(u + w)) + (6*ep)/(u + v + w), 
  (-17*ep)/(2*u), -(ep/u), 0, 0, -1/2*ep/u + (3*ep)/(u + w), (4*ep)/u, 0, 0, 
  0, (-2*ep)/(u + w), 0, (-4*ep)/u, (2*ep)/u, 0, 0, 0, 0, 0, 0, 
  (50*ep)/(7*u), 0, 0, (3*ep)/u + (6*ep)/(u + v), (-7*ep)/(2*u), -1/2*ep/u, 
  (-3*ep)/u, -1/2*ep/u - ep/(u + v + w), (3*ep)/u, -(ep/u) - (2*ep)/(u + w), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/2*ep/u + (3*ep)/(2*(u + v + w)), ep/(2*(u + v + w)), 
  (3*ep)/(u + v + w), (3*ep)/u - (5*ep)/(u + v + w), (-2*ep)/(u + v + w), 0, 
  0, ep/u - ep/(u + v + w), (-2*ep)/u + (2*ep)/(u + v + w), 0, 0, 0, 
  -(ep/(u + v + w)), (2*ep)/(u + v + w), ep/u - ep/(u + v + w), 
  -1/2*ep/u + ep/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 
  (-50*ep)/(7*u) + (50*ep)/(7*(u + v + w)), 0, 0, 
  (-3*ep)/u + (3*ep)/(u + v + w), (2*ep)/u - (2*ep)/(u + v + w), 
  ep/(2*u) - ep/(2*(u + v + w)), ep/u - (2*ep)/(u + v + w), 0, 
  (-3*ep)/(2*u) + (3*ep)/(2*(u + v + w)), -1/2*ep/u + ep/(2*(u + v + w)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -(ep/(u + w)) + ep/(u + v + w), 
  (-3*ep)/(2*(u + w)), (13*ep)/(2*u) + (19*ep)/(2*(u + w)) - 
   (5*ep)/(2*(u + v + w)), (6*ep)/(u + w) - (5*ep)/(u + v + w), 
  (-2*ep)/(u + v + w), 0, 0, (2*ep)/(u + w) - ep/(u + v + w), 
  (-4*ep)/(u + w) + (2*ep)/(u + v + w), 0, 0, 0, 
  (-2*ep)/(u + w) + ep/(u + v + w), 0, (2*ep)/(u + w) - (3*ep)/(u + v + w), 
  (3*ep)/(2*u) + (2*ep)/(u + w) + (3*ep)/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 
  (50*ep)/(7*(u + v + w)), 0, 0, (3*ep)/u + (3*ep)/(u + v + w), 
  -(ep/u) + (2*ep)/(u + w) - (2*ep)/(u + v + w), 
  -1/2*ep/u - ep/(2*(u + v + w)), (2*ep)/(u + w) - (2*ep)/(u + v + w), 
  -(ep/u) - (2*ep)/(u + w), -1/2*ep/u - (2*ep)/(u + w) + 
   (5*ep)/(2*(u + v + w)), ep/(2*u) - ep/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/(u + v + w)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -1/2*ep/u, 0, 0, 0, 0, 
  ep/(2*u), 0, 0, 0, -1/2*ep/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -1/2*ep/u, ep/(2*u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {ep/(2*u), (3*ep)/(2*u) - ep/(u + v + w), 0, -1/2*ep/u + ep/(2*(u + v + w)), 
  0, 0, -(ep/u) + ep/(u + v + w), -1/2*ep/u + (2*ep)/(u + v + w), 0, 0, 0, 
  (2*ep)/u - ep/(u + v + w), (-5*ep)/(2*u) - (3*ep)/(u + w) + 
   (2*ep)/(u + v + w), 0, 0, -(ep/u), (7*ep)/(2*u), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/(2*u), (-5*ep)/(2*u), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, -1/2*ep/u + ep/(2*(u + v + w)), 
  -(ep/u) + ep/(u + v + w), ep/u - ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, ep/u - ep/(u + v + w), 0, (-25*ep)/(7*u) + 
   (25*ep)/(7*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*ep)/u - (2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (35*ep)/u, 0, 0, 
  (-5*ep)/(u + v + w), 0, 0, (-5*ep)/u + (5*ep)/(u + v + w), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -(ep/u) - (2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 
  0}, {-(ep/(u + w)) + ep/(2*(u + v + w)), 0, 
  ep/(u + w) - ep/(2*(u + v + w)), 0, 0, 0, 0, 0, 
  -(ep/(u + w)) + ep/(u + v + w), (2*ep)/(u + w) - ep/(u + v + w), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (2*ep)/(u + w) - ep/(u + v + w), 
  ep/(u + w) - ep/(u + v + w), (50*ep)/(7*(u + w)) - (25*ep)/(7*(u + v + w)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*ep)/(u + w) - (2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (10*ep)/(u + w) - (5*ep)/(u + v + w), 0, 0, 
  0, 0, 0, 0, (-70*ep)/(u + w), 0, 0, 0, 0, 0, (5*ep)/(u + v + w), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*ep)/(u + w) - (2*ep)/(u + v + w), 0, 
  0, 0, 0, 0, 0}, {ep/(2*u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/u, 
  -(ep/u), 0, 0, 0, (-2*ep)/u, ep/u, 0, -(ep/u), ep/(u + w), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*ep)/u, ep/u, 0, 0, 0, 0}, 
 {ep/(2*(u + v + w)), 0, ep/u - ep/(2*(u + v + w)), 
  -1/2*ep/u + ep/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/u), 
  (2*ep)/u, 0, 0, 0, (2*ep)/u - ep/(u + v + w), -(ep/u) + (2*ep)/(u + v + w), 
  0, ep/u - ep/(u + v + w), -(ep/u) - (3*ep)/(u + w) + ep/(u + v + w), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/u, (-2*ep)/u, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-10*ep)/u, 0, 0, (10*ep)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, ep/u - ep/(u + v + w), 0, 0, 0}, {0, -(ep/(u + v + w)), -1/2*ep/u, 
  ep/(2*u) - (7*ep)/(2*(u + v + w)), -(ep/u) + ep/(u + v + w), 
  (2*ep)/(u + v + w), ep/(u + v + w), ep/(2*u) + ep/(u + v + w), 
  ep/u - ep/(u + v + w), 0, (25*ep)/(7*(u + v + w)), -(ep/(u + v + w)), 
  -1/2*ep/u + ep/(u + v + w), ep/(u + v + w), -(ep/u) - ep/(u + v + w), 
  ep/(u + v + w), -1/2*ep/(u + v + w), 0, 0, 0, 0, 0, 0, 
  (-50*ep)/(7*(u + v + w)), -(ep/u) - ep/(u + v + w), ep/u - ep/(u + v + w), 
  0, -(ep/u) + ep/(u + v + w), ep/(2*u) - ep/(2*(u + v + w)), ep/(u + v + w), 
  0, ep/(2*u) - ep/(2*(u + v + w)), -1/2*ep/u + ep/(2*(u + v + w)), 
  (-5*ep)/(7*u), (3*ep)/(2*u), -1/2*ep/u + ep/(u + v + w), 0, 0, 0, 0, 0, 0, 
  0, ep/u - ep/(u + v + w), 0, 0}, 
 {-1/2*ep/u - ep/(u + w) + ep/(2*(u + v + w)), 
  ep/(2*u) + ep/(u + w) - ep/(2*(u + v + w)), -(ep/(u + w)) - ep/(u + v + w), 
  (-19*ep)/(2*u) - (18*ep)/(u + w) - (5*ep)/(2*(u + v + w)), 
  (-2*ep)/u - (6*ep)/(u + w) + (2*ep)/(u + v + w), 0, 0, 0, (2*ep)/(u + w), 
  (2*ep)/u + (4*ep)/(u + w) - (2*ep)/(u + v + w), 0, 0, 0, 
  -(ep/u) - (2*ep)/(u + w) + ep/(u + v + w), ep/u + ep/(u + w) - 
   ep/(u + v + w), -(ep/u) - (2*ep)/(u + w) + ep/(u + v + w), 
  (-5*ep)/(2*u) - (2*ep)/(u + w) - ep/(2*(u + v + w)), 0, 
  ep/u + (2*ep)/(u + w) - ep/(u + v + w), -(ep/u) - ep/(u + w) + 
   ep/(u + v + w), (-25*ep)/(7*u) - (50*ep)/(7*(u + w)) + 
   (25*ep)/(7*(u + v + w)), ep/u + (2*ep)/(u + w) - ep/(u + v + w), 
  -(ep/(u + w)), (50*ep)/(7*u) + (100*ep)/(7*(u + w)) - 
   (50*ep)/(7*(u + v + w)), 0, 0, 0, -(ep/u) - (2*ep)/(u + w) + 
   ep/(u + v + w), ep/(2*u) - ep/(2*(u + v + w)), 
  -(ep/u) - (2*ep)/(u + w) + ep/(u + v + w), (2*ep)/u + (2*ep)/(u + w), 
  ep/(2*u) + (2*ep)/(u + w) - ep/(2*(u + v + w)), 
  -1/2*ep/u - (2*ep)/(u + w) + ep/(2*(u + v + w)), 0, 0, 0, 
  ep/u - ep/(u + v + w), 0, ep/u + (4*ep)/(u + w) - ep/(u + v + w), 0, 
  (-3*ep)/u - (3*ep)/(u + w), -(ep/u) - ep/(u + w) + ep/(u + v + w), 
  (10*ep)/(7*u) + (10*ep)/(7*(u + w)), 0, -(ep/u) - (2*ep)/(u + w) - 
   ep/(u + v + w), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-10*ep)/u + (5*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, (35*ep)/u, 0, 0, 
  (-10*ep)/u + (5*ep)/(u + v + w), 0, 0, (15*ep)/u - (10*ep)/(u + v + w), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, ep/u, 0, 0, 0, ep/(u + v + w), 0, 
  -(ep/u) - (2*ep)/(u + w) + ep/(u + v + w), 0, 0, (2*ep)/u, 0, 0, 
  -(ep/u) - ep/(u + v + w)}}


==> anc/canonical/AvC.m <==
{{(-2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (-2*ep)/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -(ep/(v + w)) + ep/(2*(u + v + w)), 0, 
  -(ep/(v + w)) - ep/(2*(u + v + w)), ep/(v + w) - ep/(u + v + w), 
  (2*ep)/(v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/2*ep/(v + w), 0, -1/2*ep/(v + w), (2*ep)/(v + w), 
  ep/(v + w) - ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {ep/(2*(v + w)), ep/(2*(v + w)), 0, 0, 0, 0, 0, -(ep/(v + w)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {-(ep/(v + w)), -(ep/(v + w)) + ep/(u + v + w), 
  0, 0, 0, 0, -(ep/(u + v + w)), (2*ep)/(v + w) - (2*ep)/(u + v + w), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, ep/(2*v) + ep/(2*(u + v + w)), 
  ep/(2*v) - ep/(2*(u + v + w)), 0, 0, 0, 0, (-2*ep)/v - ep/(u + v + w), 
  ep/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, ep/v, 0, 0, 0, 0, 0, 0, 
  -(ep/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/v) - ep/(u + v + w), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {ep/(2*v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/v), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {ep/(2*v), 0, 0, ep/(2*v) - ep/(2*(u + v + w)), 0, 0, 0, 0, 
  0, 0, 0, ep/(u + v + w), -(ep/v) - (2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, ep/(2*v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/v), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, ep/v, -1/2*ep/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/v), ep/v, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*ep)/(u + v + w), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {-1/2*ep/(v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(ep/(v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {-(ep/(v + w)), 0, 0, -1/2*ep/(u + v + w), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*ep)/(v + w) + ep/(u + v + w), 
  (3*ep)/(v + w) - (2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/2*ep/(u + v + w), 0, -1/2*ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -(ep/(u + v + w)), ep/(u + v + w), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {ep/v - ep/(2*(u + v + w)), 0, ep/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/v) + ep/(u + v + w), 
  (-2*ep)/v - ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -(ep/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, ep/(v + w) - ep/(2*(u + v + w)), 0, 
  ep/(v + w) - ep/(2*(u + v + w)), ep/(v + w), 
  (-2*ep)/(v + w) + ep/(u + v + w), (-2*ep)/(v + w) + ep/(u + v + w), 
  -(ep/(v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (50*ep)/(7*(v + w)) - (25*ep)/(7*(u + v + w)), 
  (2*ep)/(v + w) - (2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -1/2*ep/v + ep/(2*(u + v + w)), 0, 0, 0, 0, 
  0, 0, -(ep/v) + ep/(u + v + w), (-25*ep)/(7*v) + (25*ep)/(7*(u + v + w)), 
  ep/v - ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*ep)/v - (2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, ep/(u + v) - ep/(2*(u + v + w)), 
  (2*ep)/(u + v) - ep/(u + v + w), ep/(u + v) - ep/(2*(u + v + w)), 
  ep/(2*v) - (5*ep)/(u + v) + (3*ep)/(u + v + w), 
  (-2*ep)/(u + v) + ep/(u + v + w), 0, 0, -1/2*ep/v - ep/(u + v) + 
   ep/(u + v + w), (2*ep)/(u + v) - ep/(u + v + w), 0, 0, 0, 
  (-2*ep)/(u + v) + ep/(u + v + w), ep/(2*v) + (8*ep)/(u + v) - 
   (7*ep)/(2*(u + v + w)), (-2*ep)/(u + v) + ep/(u + v + w), 
  -1/2*ep/v + (2*ep)/(u + v) - ep/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 
  (50*ep)/(7*(u + v)) - (25*ep)/(7*(u + v + w)), 0, 0, 
  (-2*ep)/v + (10*ep)/(u + v) - (3*ep)/(u + v + w), 
  -1/2*ep/v - (3*ep)/(u + v) + ep/(u + v + w), 
  -(ep/(u + v)) + ep/(2*(u + v + w)), (-2*ep)/(u + v) + ep/(u + v + w), 
  ep/(2*v) - ep/(u + v), -1/2*ep/v + (2*ep)/(u + v) - (3*ep)/(2*(u + v + w)), 
  ep/(2*v) - ep/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (3*ep)/(2*v), (3*ep)/v, (3*ep)/(2*v), (-11*ep)/(2*v) + (3*ep)/(v + w), 
  (-4*ep)/v, 0, 0, -1/2*ep/v, ep/v, 0, 0, 0, (-4*ep)/v, (11*ep)/v, (-2*ep)/v, 
  ep/v, 0, 0, 0, 0, 0, 0, (50*ep)/(7*v), 0, 0, (3*ep)/v + (6*ep)/(u + v), 
  (-7*ep)/(2*v) - ep/(u + v + w), -1/2*ep/v, (-3*ep)/v, -1/2*ep/v, 
  (2*ep)/v - (2*ep)/(v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/2*ep/v + ep/(2*(u + v + w)), (-3*ep)/(2*v) + (3*ep)/(2*(u + v + w)), 
  (-2*ep)/v + (2*ep)/(u + v + w), (5*ep)/v - (6*ep)/(v + w) - 
   (2*ep)/(u + v + w), (2*ep)/v - (2*ep)/(u + v + w), 0, 0, 
  ep/v + (2*ep)/(u + v + w), (-2*ep)/v + (2*ep)/(u + v + w), 0, 0, 0, 
  (2*ep)/v - (2*ep)/(u + v + w), (-4*ep)/v + (7*ep)/(u + v + w), 
  (2*ep)/v - (2*ep)/(u + v + w), (2*ep)/v + ep/(u + v + w), 0, 0, 0, 0, 0, 0, 
  (-50*ep)/(7*v) + (50*ep)/(7*(u + v + w)), 0, 0, 0, 
  ep/v - (2*ep)/(u + v + w), (-2*ep)/v, (3*ep)/v - (2*ep)/(u + v + w), 
  -(ep/v), (-2*ep)/v + (2*ep)/(v + w) + ep/(u + v + w), -(ep/(u + v + w)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -(ep/v) + ep/(v + w), 
  -(ep/(v + w)) + ep/(u + v + w), (-2*ep)/v + ep/(v + w) + ep/(u + v + w), 
  (2*ep)/v - (2*ep)/(v + w), (2*ep)/v - (2*ep)/(v + w), 0, 0, 0, 0, 0, 0, 0, 
  (2*ep)/(v + w) - (2*ep)/(u + v + w), (-4*ep)/(v + w) + (4*ep)/(u + v + w), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/v + (2*ep)/(v + w) - 
   ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, (3*ep)/(2*v), 0, 0, 0, (-3*ep)/(2*v), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/v + (6*ep)/(u + v), -1/2*ep/v, ep/(2*v), 
  0, ep/(2*v) - ep/(u + v + w), -(ep/v), ep/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, (-2*ep)/(v + w) + (3*ep)/(2*(u + v + w)), 
  -(ep/(v + w)) + (2*ep)/(u + v + w), (-2*ep)/(v + w) + ep/(2*(u + v + w)), 
  (4*ep)/(v + w) - (5*ep)/(u + v + w), (4*ep)/(v + w) - (2*ep)/(u + v + w), 
  0, 0, -(ep/(u + v + w)), (2*ep)/(u + v + w), 0, 0, 0, 
  (2*ep)/(v + w) - (3*ep)/(u + v + w), (3*ep)/(2*v) - (4*ep)/(v + w) + 
   (15*ep)/(2*(u + v + w)), -(ep/(u + v + w)), 
  (3*ep)/(2*v) + ep/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 
  (50*ep)/(7*(u + v + w)), 0, 0, (3*ep)/v + (3*ep)/(u + v + w), 
  -(ep/v) - (2*ep)/(u + v + w), -1/2*ep/v - ep/(2*(u + v + w)), 
  (2*ep)/(v + w) - (2*ep)/(u + v + w), -(ep/v), 
  ep/(2*v) - (2*ep)/(v + w) + (3*ep)/(2*(u + v + w)), 
  -1/2*ep/v + ep/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/2*ep/v + ep/(u + v + w), -1/2*ep/v + (5*ep)/(2*(u + v + w)), 
  -1/2*ep/v + ep/(2*(u + v + w)), (2*ep)/v - (5*ep)/(u + v + w), 
  (2*ep)/v - (2*ep)/(u + v + w), 0, 0, -(ep/(u + v + w)), (2*ep)/(u + v + w), 
  0, 0, 0, ep/v - ep/(u + v + w), (-7*ep)/(2*v) + (13*ep)/(2*(u + v + w)), 
  (2*ep)/v - (3*ep)/(u + v + w), (-5*ep)/(2*v) + (3*ep)/(2*(u + v + w)), 0, 
  0, 0, 0, 0, 0, (-50*ep)/(7*v) + (50*ep)/(7*(u + v + w)), 0, 0, 
  (-3*ep)/v + (3*ep)/(u + v + w), ep/v - (2*ep)/(u + v + w), 
  ep/(2*v) - ep/(2*(u + v + w)), ep/v - (2*ep)/(u + v + w), ep/v, 
  (-3*ep)/(2*v) + (5*ep)/(2*(u + v + w)), -1/2*ep/v - ep/(2*(u + v + w)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-10*ep)/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (10*ep)/v, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, ep/v - ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/2*ep/v, 0, 0, 0, 0, ep/v, ep/v + ep/(v + w), 0, 0, 0, (-2*ep)/v, 
  ep/v, 0, 0, ep/v, -(ep/v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (2*ep)/v, ep/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {ep/(2*v), (3*ep)/(2*v) - ep/(u + v + w), 0, -1/2*ep/v + ep/(2*(u + v + w)), 
  0, 0, -(ep/v) + ep/(u + v + w), (-2*ep)/v - (3*ep)/(v + w) + 
   (2*ep)/(u + v + w), 0, 0, 0, (2*ep)/v - ep/(u + v + w), 
  -(ep/v) + (2*ep)/(u + v + w), 0, 0, -(ep/v), (2*ep)/v, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/v, (-2*ep)/v, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, ep/(2*(u + v + w)), ep/(u + v + w), -(ep/(u + v + w)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/(u + v + w)), 0, 
  (25*ep)/(7*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*ep)/(v + w) - (2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-70*ep)/(v + w), 0, 0, 
  (10*ep)/(v + w) - (5*ep)/(u + v + w), 0, 0, (5*ep)/(u + v + w), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (2*ep)/(v + w) - (2*ep)/(u + v + w), 0, 0, 0, 0, 
  0, 0, 0, 0}, {ep/(2*(u + v + w)), 0, -1/2*ep/(u + v + w), 0, 0, 0, 0, 0, 
  ep/(u + v + w), -(ep/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(ep/(u + v + w)), -(ep/(u + v + w)), (-25*ep)/(7*(u + v + w)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-5*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 
  (35*ep)/v, 0, 0, 0, 0, 0, (-5*ep)/v + (5*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/v) - (2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*ep/v, 0, 0, 0, 0, ep/(2*v), 
  0, 0, -1/2*ep/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*ep/v, ep/(2*v), 0, 0, 0, 0}, {ep/(2*(u + v + w)), 0, 
  ep/v - ep/(2*(u + v + w)), -1/2*ep/v + ep/(2*(u + v + w)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -(ep/v), (7*ep)/(2*v), 0, 0, 0, (2*ep)/v - ep/(u + v + w), 
  (-5*ep)/(2*v) - (3*ep)/(v + w) + (2*ep)/(u + v + w), 0, 
  ep/v - ep/(u + v + w), ep/(2*v) + ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/(2*v), (-5*ep)/(2*v), 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/(u + v + w)), 0, 0, 
  0}, {0, ep/v + (2*ep)/(v + w) - ep/(u + v + w), 
  ep/(2*v) + ep/(v + w) - ep/(2*(u + v + w)), ep/v + (2*ep)/(v + w) - 
   ep/(u + v + w), -(ep/v) + ep/(u + v + w), (-2*ep)/v - (4*ep)/(v + w) + 
   (2*ep)/(u + v + w), -(ep/v) - (2*ep)/(v + w) + ep/(u + v + w), 
  -(ep/v) - (3*ep)/(v + w) + ep/(u + v + w), ep/v - ep/(u + v + w), 0, 
  (-25*ep)/(7*v) - (50*ep)/(7*(v + w)) + (25*ep)/(7*(u + v + w)), 
  ep/v + (2*ep)/(v + w) - ep/(u + v + w), -(ep/v) - ep/(v + w) + 
   ep/(u + v + w), -(ep/v) - (2*ep)/(v + w) + ep/(u + v + w), 
  ep/(2*v) + (4*ep)/(v + w) - (7*ep)/(2*(u + v + w)), 
  -(ep/v) - (2*ep)/(v + w) + ep/(u + v + w), ep/(2*v) + ep/(v + w) - 
   ep/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, (50*ep)/(7*v) + 
   (100*ep)/(7*(v + w)) - (50*ep)/(7*(u + v + w)), 
  ep/v + (4*ep)/(v + w) - ep/(u + v + w), ep/v - ep/(u + v + w), 0, 
  ep/v + ep/(u + v + w), ep/(2*v) - ep/(2*(u + v + w)), 
  -(ep/v) - (2*ep)/(v + w) + ep/(u + v + w), 0, 
  ep/(2*v) - ep/(2*(u + v + w)), -1/2*ep/v + ep/(2*(u + v + w)), 
  (10*ep)/(7*v) + (10*ep)/(7*(v + w)), (-3*ep)/v - (3*ep)/(v + w), 
  -(ep/v) - ep/(v + w) + ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 
  -(ep/v) - (2*ep)/(v + w) - ep/(u + v + w), 0, 0}, 
 {ep/(2*(u + v + w)), -1/2*ep/(u + v + w), (-3*ep)/(2*(u + v + w)), 0, 
  ep/v + (2*ep)/(u + v + w), 0, 0, 0, -(ep/v), (-2*ep)/(u + v + w), 0, 0, 0, 
  ep/(u + v + w), (-7*ep)/(2*(u + v + w)), ep/(u + v + w), 
  (3*ep)/(2*v) - ep/(2*(u + v + w)), 0, -(ep/(u + v + w)), 
  -1/2*ep/v + ep/(u + v + w), (25*ep)/(7*(u + v + w)), -(ep/(u + v + w)), 
  ep/(2*v), (-50*ep)/(7*(u + v + w)), 0, 0, 0, ep/(u + v + w), 
  ep/(2*v) - ep/(2*(u + v + w)), ep/(u + v + w), -(ep/v), 
  -1/2*ep/v - ep/(2*(u + v + w)), ep/(2*v) + ep/(2*(u + v + w)), 0, 0, 0, 
  ep/v - ep/(u + v + w), 0, -(ep/v) - ep/(u + v + w), 0, (3*ep)/(2*v), 
  -1/2*ep/v + ep/(u + v + w), (-5*ep)/(7*v), 0, ep/v - ep/(u + v + w), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-10*ep)/v + (5*ep)/(u + v + w), 0, 0, 0, 0, 
  0, 0, (35*ep)/v, 0, 0, (-10*ep)/v + (5*ep)/(u + v + w), 0, 0, 
  (15*ep)/v - (10*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*ep)/v, 0, 0, 
  0, -(ep/v) - (2*ep)/(v + w) + ep/(u + v + w), 0, ep/(u + v + w), 0, 0, 
  ep/v, 0, 0, -(ep/v) - ep/(u + v + w)}}


==> anc/canonical/AvC2.m <==
{{(-2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (-2*ep)/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -(ep/(v + w)) + ep/(2*(u + v + w)), 0, 
  -(ep/(v + w)) - ep/(2*(u + v + w)), ep/(v + w) - ep/(u + v + w), 
  (2*ep)/(v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/2*ep/(v + w), 0, -1/2*ep/(v + w), (2*ep)/(v + w), 
  ep/(v + w) - ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {ep/(2*(v + w)), ep/(2*(v + w)), 0, 0, 0, 0, 0, -(ep/(v + w)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {-(ep/(v + w)), -(ep/(v + w)) + ep/(u + v + w), 
  0, 0, 0, 0, -(ep/(u + v + w)), (2*ep)/(v + w) - (2*ep)/(u + v + w), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, ep/(2*v) + ep/(2*(u + v + w)), 
  ep/(2*v) - ep/(2*(u + v + w)), 0, 0, 0, 0, (-2*ep)/v - ep/(u + v + w), 
  ep/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, ep/v, 0, 0, 0, 0, 0, 0, 
  -(ep/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/v) - ep/(u + v + w), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {ep/(2*v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/v), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {ep/(2*v), 0, 0, ep/(2*v) - ep/(2*(u + v + w)), 0, 0, 0, 0, 
  0, 0, 0, ep/(u + v + w), -(ep/v) - (2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, ep/(2*v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/v), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, ep/v, -1/2*ep/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/v), ep/v, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*ep)/(u + v + w), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {-1/2*ep/(v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(ep/(v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {-(ep/(v + w)), 0, 0, -1/2*ep/(u + v + w), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*ep)/(v + w) + ep/(u + v + w), 
  (3*ep)/(v + w) - (2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/2*ep/(u + v + w), 0, -1/2*ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -(ep/(u + v + w)), ep/(u + v + w), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {ep/v - ep/(2*(u + v + w)), 0, ep/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/v) + ep/(u + v + w), 
  (-2*ep)/v - ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -(ep/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, ep/(v + w) - ep/(2*(u + v + w)), 0, 
  ep/(v + w) - ep/(2*(u + v + w)), ep/(v + w), 
  (-2*ep)/(v + w) + ep/(u + v + w), (-2*ep)/(v + w) + ep/(u + v + w), 
  -(ep/(v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (50*ep)/(7*(v + w)) - (25*ep)/(7*(u + v + w)), 
  (2*ep)/(v + w) - (2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -1/2*ep/v + ep/(2*(u + v + w)), 0, 0, 0, 0, 
  0, 0, -(ep/v) + ep/(u + v + w), (-25*ep)/(7*v) + (25*ep)/(7*(u + v + w)), 
  ep/v - ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*ep)/v - (2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, ep/(u + v) - ep/(2*(u + v + w)), -1/2*ep/(u + v), 
  (9*ep)/(2*(u + v)) - ep/(2*(u + v + w)), ep/(2*v) - (5*ep)/(u + v) + 
   (3*ep)/(u + v + w), (-2*ep)/(u + v) + ep/(u + v + w), 0, 0, 
  -1/2*ep/v - ep/(u + v) + ep/(u + v + w), (2*ep)/(u + v) - ep/(u + v + w), 
  0, 0, 0, -(ep/(u + v + w)), 0, (-2*ep)/(u + v) + ep/(u + v + w), 
  -1/2*ep/v + (2*ep)/(u + v) - ep/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 
  (50*ep)/(7*(u + v)) - (25*ep)/(7*(u + v + w)), 0, 0, 
  (-2*ep)/v + (10*ep)/(u + v) - (3*ep)/(u + v + w), 
  -1/2*ep/v - (3*ep)/(u + v) + ep/(u + v + w), 
  -(ep/(u + v)) + ep/(2*(u + v + w)), (-2*ep)/(u + v) + ep/(u + v + w), 
  ep/(2*v) - ep/(u + v), -1/2*ep/v + (2*ep)/(u + v) - (3*ep)/(2*(u + v + w)), 
  ep/(2*v) - ep/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (3*ep)/(2*v), -1/2*ep/v + ep/(2*(v + w)) - ep/(2*(u + v + w)), 
  (8*ep)/v + (5*ep)/(2*(v + w)) + ep/(2*(u + v + w)), 
  (-11*ep)/(2*v) + (3*ep)/(v + w), (-4*ep)/v, 0, 0, -1/2*ep/v, ep/v, 0, 0, 0, 
  (-2*ep)/(v + w), (2*ep)/(v + w) - (2*ep)/(u + v + w), (-2*ep)/v, ep/v, 0, 
  0, 0, 0, 0, 0, (50*ep)/(7*v), 0, 0, (3*ep)/v + (6*ep)/(u + v), 
  (-7*ep)/(2*v) - ep/(u + v + w), -1/2*ep/v, (-3*ep)/v, -1/2*ep/v, 
  (2*ep)/v - (2*ep)/(v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/2*ep/v + ep/(2*(u + v + w)), -1/2*ep/(v + w) - ep/(2*(u + v + w)), 
  (-11*ep)/v - (5*ep)/(2*(v + w)) + (3*ep)/(2*(u + v + w)), 
  (5*ep)/v - (6*ep)/(v + w) - (2*ep)/(u + v + w), 
  (2*ep)/v - (2*ep)/(u + v + w), 0, 0, ep/v + (2*ep)/(u + v + w), 
  (-2*ep)/v + (2*ep)/(u + v + w), 0, 0, 0, 
  (2*ep)/(v + w) - (2*ep)/(u + v + w), (-2*ep)/(v + w) + (2*ep)/(u + v + w), 
  (2*ep)/v - (2*ep)/(u + v + w), (2*ep)/v + ep/(u + v + w), 0, 0, 0, 0, 0, 0, 
  (-50*ep)/(7*v) + (50*ep)/(7*(u + v + w)), 0, 0, 0, 
  ep/v - (2*ep)/(u + v + w), (-2*ep)/v, (3*ep)/v - (2*ep)/(u + v + w), 
  -(ep/v), (-2*ep)/v + (2*ep)/(v + w) + ep/(u + v + w), -(ep/(u + v + w)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -(ep/v) + ep/(v + w), 
  -(ep/(v + w)) + ep/(u + v + w), (-4*ep)/v - (3*ep)/(v + w) + 
   (3*ep)/(u + v + w), (2*ep)/v - (2*ep)/(v + w), (2*ep)/v - (2*ep)/(v + w), 
  0, 0, 0, 0, 0, 0, 0, (2*ep)/(v + w) - (2*ep)/(u + v + w), 
  (-4*ep)/(v + w) + (4*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, ep/v + (2*ep)/(v + w) - ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, ep/(2*(u + v + w)), 
  (11*ep)/(2*v) + (6*ep)/(u + v + w), (3*ep)/(2*v), 0, 0, 0, (-3*ep)/(2*v), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*ep)/v + (6*ep)/(u + v), -1/2*ep/v, ep/(2*v), 0, 
  ep/(2*v) - ep/(u + v + w), -(ep/v), ep/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, (-2*ep)/(v + w) + (3*ep)/(2*(u + v + w)), 
  -(ep/v) - ep/(2*(v + w)) + ep/(2*(u + v + w)), 
  ep/(2*v) - (7*ep)/(2*(v + w)) + (3*ep)/(u + v + w), 
  (4*ep)/(v + w) - (5*ep)/(u + v + w), (4*ep)/(v + w) - (2*ep)/(u + v + w), 
  0, 0, -(ep/(u + v + w)), (2*ep)/(u + v + w), 0, 0, 0, -(ep/(u + v + w)), 
  (-2*ep)/(v + w) + (2*ep)/(u + v + w), -(ep/(u + v + w)), 
  (3*ep)/(2*v) + ep/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 
  (50*ep)/(7*(u + v + w)), 0, 0, (3*ep)/v + (3*ep)/(u + v + w), 
  -(ep/v) - (2*ep)/(u + v + w), -1/2*ep/v - ep/(2*(u + v + w)), 
  (2*ep)/(v + w) - (2*ep)/(u + v + w), -(ep/v), 
  ep/(2*v) - (2*ep)/(v + w) + (3*ep)/(2*(u + v + w)), 
  -1/2*ep/v + ep/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/2*ep/v + ep/(u + v + w), ep/v, (-13*ep)/(2*v) - 
   (5*ep)/(2*(u + v + w)), (2*ep)/v - (5*ep)/(u + v + w), 
  (2*ep)/v - (2*ep)/(u + v + w), 0, 0, -(ep/(u + v + w)), (2*ep)/(u + v + w), 
  0, 0, 0, ep/(u + v + w), 0, (2*ep)/v - (3*ep)/(u + v + w), 
  (-5*ep)/(2*v) + (3*ep)/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 
  (-50*ep)/(7*v) + (50*ep)/(7*(u + v + w)), 0, 0, 
  (-3*ep)/v + (3*ep)/(u + v + w), ep/v - (2*ep)/(u + v + w), 
  ep/(2*v) - ep/(2*(u + v + w)), ep/v - (2*ep)/(u + v + w), ep/v, 
  (-3*ep)/(2*v) + (5*ep)/(2*(u + v + w)), -1/2*ep/v - ep/(2*(u + v + w)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-10*ep)/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (10*ep)/v, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, ep/v - ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/2*ep/v, 0, 0, 0, 0, ep/v, ep/v + ep/(v + w), 0, 0, 0, (-2*ep)/v, 
  ep/v, 0, 0, ep/v, -(ep/v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (2*ep)/v, ep/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {ep/(2*v), (3*ep)/(2*v) - ep/(u + v + w), 0, -1/2*ep/v + ep/(2*(u + v + w)), 
  0, 0, -(ep/v) + ep/(u + v + w), (-2*ep)/v - (3*ep)/(v + w) + 
   (2*ep)/(u + v + w), 0, 0, 0, (2*ep)/v - ep/(u + v + w), 
  -(ep/v) + (2*ep)/(u + v + w), 0, 0, -(ep/v), (2*ep)/v, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/v, (-2*ep)/v, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, ep/(2*(u + v + w)), ep/(u + v + w), -(ep/(u + v + w)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/(u + v + w)), 0, 
  (25*ep)/(7*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*ep)/(v + w) - (2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-70*ep)/(v + w), 0, 0, 
  (10*ep)/(v + w) - (5*ep)/(u + v + w), 0, 0, (5*ep)/(u + v + w), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (2*ep)/(v + w) - (2*ep)/(u + v + w), 0, 0, 0, 0, 
  0, 0, 0, 0}, {ep/(2*(u + v + w)), 0, -1/2*ep/(u + v + w), 0, 0, 0, 0, 0, 
  ep/(u + v + w), -(ep/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(ep/(u + v + w)), -(ep/(u + v + w)), (-25*ep)/(7*(u + v + w)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-5*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 
  (35*ep)/v, 0, 0, 0, 0, 0, (-5*ep)/v + (5*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/v) - (2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*ep/v, 0, 0, 0, 0, ep/(2*v), 
  0, 0, -1/2*ep/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*ep/v, ep/(2*v), 0, 0, 0, 0}, {ep/(2*(u + v + w)), 0, 
  ep/v - ep/(2*(u + v + w)), -1/2*ep/v + ep/(2*(u + v + w)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -(ep/v), (7*ep)/(2*v), 0, 0, 0, (2*ep)/v - ep/(u + v + w), 
  (-5*ep)/(2*v) - (3*ep)/(v + w) + (2*ep)/(u + v + w), 0, 
  ep/v - ep/(u + v + w), ep/(2*v) + ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/(2*v), (-5*ep)/(2*v), 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/(u + v + w)), 0, 0, 
  0}, {0, ep/v + (2*ep)/(v + w) - ep/(u + v + w), ep/v + ep/(v + w), 
  (5*ep)/(2*v) + (6*ep)/(v + w) - (7*ep)/(2*(u + v + w)), 
  -(ep/v) + ep/(u + v + w), (-2*ep)/v - (4*ep)/(v + w) + (2*ep)/(u + v + w), 
  -(ep/v) - (2*ep)/(v + w) + ep/(u + v + w), -(ep/v) - (3*ep)/(v + w) + 
   ep/(u + v + w), ep/v - ep/(u + v + w), 0, 
  (-25*ep)/(7*v) - (50*ep)/(7*(v + w)) + (25*ep)/(7*(u + v + w)), 
  ep/v + (2*ep)/(v + w) - ep/(u + v + w), -(ep/v) - ep/(v + w) + 
   ep/(u + v + w), -(ep/v) - (2*ep)/(v + w) + ep/(u + v + w), 
  (2*ep)/v + (4*ep)/(v + w) - ep/(u + v + w), -(ep/v) - (2*ep)/(v + w) + 
   ep/(u + v + w), ep/(2*v) + ep/(v + w) - ep/(2*(u + v + w)), 0, 0, 0, 0, 0, 
  0, (50*ep)/(7*v) + (100*ep)/(7*(v + w)) - (50*ep)/(7*(u + v + w)), 
  ep/v + (4*ep)/(v + w) - ep/(u + v + w), ep/v - ep/(u + v + w), 0, 
  ep/v + ep/(u + v + w), ep/(2*v) - ep/(2*(u + v + w)), 
  -(ep/v) - (2*ep)/(v + w) + ep/(u + v + w), 0, 
  ep/(2*v) - ep/(2*(u + v + w)), -1/2*ep/v + ep/(2*(u + v + w)), 
  (10*ep)/(7*v) + (10*ep)/(7*(v + w)), (-3*ep)/v - (3*ep)/(v + w), 
  -(ep/v) - ep/(v + w) + ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 
  -(ep/v) - (2*ep)/(v + w) - ep/(u + v + w), 0, 0}, 
 {ep/(2*(u + v + w)), -1/2*ep/(u + v + w), (3*ep)/(2*v) - ep/(u + v + w), 
  (23*ep)/(2*v) - (5*ep)/(2*(u + v + w)), ep/v + (2*ep)/(u + v + w), 0, 0, 0, 
  -(ep/v), (-2*ep)/(u + v + w), 0, 0, 0, ep/(u + v + w), 
  ep/(2*v) - ep/(u + v + w), ep/(u + v + w), 
  (3*ep)/(2*v) - ep/(2*(u + v + w)), 0, -(ep/(u + v + w)), 
  -1/2*ep/v + ep/(u + v + w), (25*ep)/(7*(u + v + w)), -(ep/(u + v + w)), 
  ep/(2*v), (-50*ep)/(7*(u + v + w)), 0, 0, 0, ep/(u + v + w), 
  ep/(2*v) - ep/(2*(u + v + w)), ep/(u + v + w), -(ep/v), 
  -1/2*ep/v - ep/(2*(u + v + w)), ep/(2*v) + ep/(2*(u + v + w)), 0, 0, 0, 
  ep/v - ep/(u + v + w), 0, -(ep/v) - ep/(u + v + w), 0, (3*ep)/(2*v), 
  -1/2*ep/v + ep/(u + v + w), (-5*ep)/(7*v), 0, ep/v - ep/(u + v + w), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-10*ep)/v + (5*ep)/(u + v + w), 0, 0, 0, 0, 
  0, 0, (35*ep)/v, 0, 0, (-10*ep)/v + (5*ep)/(u + v + w), 0, 0, 
  (15*ep)/v - (10*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*ep)/v, 0, 0, 
  0, -(ep/v) - (2*ep)/(v + w) + ep/(u + v + w), 0, ep/(u + v + w), 0, 0, 
  ep/v, 0, 0, -(ep/v) - ep/(u + v + w)}}


==> anc/canonical/AwC.m <==
{{(-2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -(ep/(v + w)) + ep/(2*(u + v + w)), 0, 
  -(ep/(v + w)) - ep/(2*(u + v + w)), ep/(v + w) - ep/(u + v + w), 
  (2*ep)/(v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/2*ep/(v + w), 0, -1/2*ep/(v + w), (2*ep)/(v + w), 
  ep/(v + w) - ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {ep/(2*(v + w)), ep/(2*(v + w)), 0, 0, 0, 0, 0, -(ep/(v + w)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {-(ep/(v + w)), -(ep/(v + w)) + ep/(u + v + w), 
  0, 0, 0, 0, -(ep/(u + v + w)), (2*ep)/(v + w) - (2*ep)/(u + v + w), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (-2*ep)/(u + w) + ep/(2*(u + v + w)), -1/2*ep/(u + v + w), 0, 0, 0, 
  0, (3*ep)/(u + w) - ep/(u + v + w), (-2*ep)/(u + w), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, -(ep/(u + w)), 0, 0, 0, 0, 0, 0, 
  -(ep/(u + w)) - ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {-1/2*ep/(u + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/(u + w)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {-(ep/(u + w)), 0, 0, -1/2*ep/(u + v + w), 0, 0, 0, 0, 
  0, 0, 0, (-2*ep)/(u + w) + ep/(u + v + w), 
  (3*ep)/(u + w) - (2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*ep)/(u + v + w), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {-1/2*ep/(v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(ep/(v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {-(ep/(v + w)), 0, 0, -1/2*ep/(u + v + w), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*ep)/(v + w) + ep/(u + v + w), 
  (3*ep)/(v + w) - (2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {ep/(2*(u + w)) - ep/(2*(u + v + w)), 0, ep/(2*(u + w)) - 
   ep/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(ep/(u + v + w)), -(ep/(u + w)) + ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(ep/(u + w)) - ep/(2*(u + v + w)), 0, -(ep/(u + w)) + ep/(2*(u + v + w)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/(u + v + w), 
  (2*ep)/(u + w) - ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -(ep/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, ep/(v + w) - ep/(2*(u + v + w)), 0, 
  ep/(v + w) - ep/(2*(u + v + w)), ep/(v + w), 
  (-2*ep)/(v + w) + ep/(u + v + w), (-2*ep)/(v + w) + ep/(u + v + w), 
  -(ep/(v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (50*ep)/(7*(v + w)) - (25*ep)/(7*(u + v + w)), 
  (2*ep)/(v + w) - (2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, ep/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 
  ep/(u + v + w), (25*ep)/(7*(u + v + w)), -(ep/(u + v + w)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (2*ep)/(u + w) - (2*ep)/(u + v + w), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/2*ep/(u + v + w), -(ep/(u + v + w)), -1/2*ep/(u + v + w), 
  -1/2*ep/w + (3*ep)/(u + v + w), ep/(u + v + w), 0, 0, 
  -1/2*ep/w + ep/(u + v + w), -(ep/(u + v + w)), 0, 0, 0, ep/(u + v + w), 
  -1/2*ep/w - (7*ep)/(2*(u + v + w)), ep/(u + v + w), 
  -1/2*ep/w - ep/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, (-25*ep)/(7*(u + v + w)), 
  0, 0, (-2*ep)/w - (3*ep)/(u + v + w), ep/(2*w) + ep/(u + v + w), 
  ep/(2*(u + v + w)), ep/(u + v + w), ep/(2*w), 
  ep/(2*w) - (3*ep)/(2*(u + v + w)), ep/(2*w) - ep/(2*(u + v + w)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, (-3*ep)/(2*w) + (3*ep)/(v + w), 
  0, 0, 0, (-3*ep)/(2*w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*ep)/w, ep/(2*w) - ep/(u + v + w), -1/2*ep/w, 0, ep/(2*w), 
  ep/w - (2*ep)/(v + w), ep/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ep/(2*(u + v + w)), (3*ep)/(2*(u + v + w)), (2*ep)/(u + v + w), 
  (3*ep)/w - (6*ep)/(v + w) - (2*ep)/(u + v + w), (-2*ep)/(u + v + w), 0, 0, 
  (3*ep)/w - (6*ep)/(u + w) + (2*ep)/(u + v + w), (2*ep)/(u + v + w), 0, 0, 
  0, (-2*ep)/(u + v + w), (-3*ep)/w + (7*ep)/(u + v + w), 
  (-2*ep)/(u + v + w), (-3*ep)/w + ep/(u + v + w), 0, 0, 0, 0, 0, 0, 
  (50*ep)/(7*(u + v + w)), 0, 0, 0, ep/w - (2*ep)/(u + v + w), (2*ep)/w, 
  (-2*ep)/(u + v + w), ep/w, -(ep/w) + (2*ep)/(v + w) + ep/(u + v + w), 
  -(ep/w) + (2*ep)/(u + w) - ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, ep/(v + w), -(ep/(v + w)) + ep/(u + v + w), 
  ep/(v + w) + ep/(u + v + w), (-2*ep)/(v + w), (-2*ep)/(v + w), 0, 0, 0, 0, 
  0, 0, 0, (2*ep)/(v + w) - (2*ep)/(u + v + w), 
  (-4*ep)/(v + w) + (4*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (2*ep)/(v + w) - ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, (-3*ep)/(2*w), 0, 0, 0, 
  (-3*ep)/(2*w) + (3*ep)/(u + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (-3*ep)/w, ep/(2*w), -1/2*ep/w, 0, ep/(2*w) - ep/(u + v + w), 
  ep/w, ep/w - (2*ep)/(u + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-2*ep)/(v + w) + (3*ep)/(2*(u + v + w)), 
  -(ep/(v + w)) + (2*ep)/(u + v + w), (-2*ep)/(v + w) + ep/(2*(u + v + w)), 
  (4*ep)/(v + w) - (5*ep)/(u + v + w), (4*ep)/(v + w) - (2*ep)/(u + v + w), 
  0, 0, -(ep/(u + v + w)), (2*ep)/(u + v + w), 0, 0, 0, 
  (2*ep)/(v + w) - (3*ep)/(u + v + w), (-3*ep)/(2*w) - (4*ep)/(v + w) + 
   (15*ep)/(2*(u + v + w)), -(ep/(u + v + w)), 
  (-3*ep)/(2*w) + ep/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 
  (50*ep)/(7*(u + v + w)), 0, 0, (-3*ep)/w + (3*ep)/(u + v + w), 
  ep/w - (2*ep)/(u + v + w), ep/(2*w) - ep/(2*(u + v + w)), 
  (2*ep)/(v + w) - (2*ep)/(u + v + w), ep/w, ep/(2*w) - (2*ep)/(v + w) + 
   (3*ep)/(2*(u + v + w)), ep/(2*w) + ep/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, -(ep/(u + w)) + ep/(u + v + w), 
  (-4*ep)/(u + w) + (5*ep)/(2*(u + v + w)), ep/(2*(u + v + w)), 
  (6*ep)/(u + w) - (5*ep)/(u + v + w), (-2*ep)/(u + v + w), 0, 0, 
  (2*ep)/(u + w) - ep/(u + v + w), (-4*ep)/(u + w) + (2*ep)/(u + v + w), 0, 
  0, 0, -(ep/(u + v + w)), (-3*ep)/(2*w) - (6*ep)/(u + w) + 
   (13*ep)/(2*(u + v + w)), (2*ep)/(u + w) - (3*ep)/(u + v + w), 
  (-3*ep)/(2*w) + (2*ep)/(u + w) + (3*ep)/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 
  (50*ep)/(7*(u + v + w)), 0, 0, (-3*ep)/w + (3*ep)/(u + v + w), 
  ep/w + (2*ep)/(u + w) - (2*ep)/(u + v + w), ep/(2*w) - ep/(2*(u + v + w)), 
  (2*ep)/(u + w) - (2*ep)/(u + v + w), ep/w - (2*ep)/(u + w), 
  ep/(2*w) - (2*ep)/(u + w) + (5*ep)/(2*(u + v + w)), 
  ep/(2*w) - ep/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -(ep/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, -1/2*ep/w + ep/(v + w), 0, 0, 0, 0, -1/2*ep/w, 0, 
  0, 0, ep/(2*w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*ep/w, -1/2*ep/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -(ep/(u + v + w)), 0, ep/(2*(u + v + w)), 0, 0, ep/(u + v + w), 
  (3*ep)/(2*w) - (3*ep)/(v + w) + (2*ep)/(u + v + w), 0, 0, 0, 
  -(ep/(u + v + w)), (3*ep)/(2*w) - (3*ep)/(u + w) + (2*ep)/(u + v + w), 0, 
  0, 0, (-3*ep)/(2*w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*ep)/(2*w), (3*ep)/(2*w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, ep/(2*(u + v + w)), ep/(u + v + w), -(ep/(u + v + w)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -(ep/(u + v + w)), 0, (25*ep)/(7*(u + v + w)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*ep)/(v + w) - (2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-70*ep)/(v + w), 0, 0, 
  (10*ep)/(v + w) - (5*ep)/(u + v + w), 0, 0, (5*ep)/(u + v + w), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (2*ep)/(v + w) - (2*ep)/(u + v + w), 0, 0, 0, 0, 
  0, 0, 0, 0}, {-(ep/(u + w)) + ep/(2*(u + v + w)), 0, 
  ep/(u + w) - ep/(2*(u + v + w)), 0, 0, 0, 0, 0, 
  -(ep/(u + w)) + ep/(u + v + w), (2*ep)/(u + w) - ep/(u + v + w), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (2*ep)/(u + w) - ep/(u + v + w), 
  ep/(u + w) - ep/(u + v + w), (50*ep)/(7*(u + w)) - (25*ep)/(7*(u + v + w)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*ep)/(u + w) - (2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (10*ep)/(u + w) - (5*ep)/(u + v + w), 0, 0, 
  0, 0, 0, 0, (-70*ep)/(u + w), 0, 0, 0, 0, 0, (5*ep)/(u + v + w), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*ep)/(u + w) - (2*ep)/(u + v + w), 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/(2*w), 0, 0, 
  0, 0, -1/2*ep/w, 0, 0, -1/2*ep/w + ep/(u + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -1/2*ep/w, -1/2*ep/w, 0, 0, 0, 0}, 
 {ep/(2*(u + v + w)), 0, -1/2*ep/(u + v + w), ep/(2*(u + v + w)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (-3*ep)/(2*w), 0, 0, 0, -(ep/(u + v + w)), 
  (3*ep)/(2*w) - (3*ep)/(v + w) + (2*ep)/(u + v + w), 0, -(ep/(u + v + w)), 
  (3*ep)/(2*w) - (3*ep)/(u + w) + ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/(2*w), (3*ep)/(2*w), 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/(u + v + w)), 0, 0, 
  0}, {0, (2*ep)/(v + w) - ep/(u + v + w), ep/(v + w) - ep/(2*(u + v + w)), 
  (2*ep)/(v + w) - ep/(u + v + w), -(ep/w) + ep/(u + v + w), 
  (-4*ep)/(v + w) + (2*ep)/(u + v + w), (-2*ep)/(v + w) + ep/(u + v + w), 
  ep/(2*w) - (3*ep)/(v + w) + ep/(u + v + w), -(ep/w) - ep/(u + v + w), 0, 
  (-50*ep)/(7*(v + w)) + (25*ep)/(7*(u + v + w)), 
  (2*ep)/(v + w) - ep/(u + v + w), ep/(2*w) - ep/(v + w) + ep/(u + v + w), 
  (-2*ep)/(v + w) + ep/(u + v + w), (3*ep)/(2*w) + (4*ep)/(v + w) - 
   (7*ep)/(2*(u + v + w)), (-2*ep)/(v + w) + ep/(u + v + w), 
  ep/(v + w) - ep/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 
  (100*ep)/(7*(v + w)) - (50*ep)/(7*(u + v + w)), 
  -(ep/w) + (4*ep)/(v + w) - ep/(u + v + w), -(ep/w) - ep/(u + v + w), 0, 
  -(ep/w) + ep/(u + v + w), -1/2*ep/w - ep/(2*(u + v + w)), 
  (-2*ep)/(v + w) + ep/(u + v + w), 0, ep/(2*w) - ep/(2*(u + v + w)), 
  ep/(2*w) + ep/(2*(u + v + w)), (-5*ep)/(7*w) + (10*ep)/(7*(v + w)), 
  (3*ep)/(2*w) - (3*ep)/(v + w), ep/(2*w) - ep/(v + w) + ep/(u + v + w), 0, 
  0, 0, 0, 0, 0, 0, ep/w - (2*ep)/(v + w) - ep/(u + v + w), 0, 0}, 
 {-(ep/(u + w)) + ep/(2*(u + v + w)), ep/(u + w) - ep/(2*(u + v + w)), 
  (3*ep)/(u + w) - (3*ep)/(2*(u + v + w)), 0, -(ep/w) - (6*ep)/(u + w) + 
   (2*ep)/(u + v + w), 0, 0, 0, -(ep/w) + (2*ep)/(u + w), 
  (4*ep)/(u + w) - (2*ep)/(u + v + w), 0, 0, 0, 
  (-2*ep)/(u + w) + ep/(u + v + w), (7*ep)/(u + w) - (7*ep)/(2*(u + v + w)), 
  (-2*ep)/(u + w) + ep/(u + v + w), (3*ep)/(2*w) - (2*ep)/(u + w) - 
   ep/(2*(u + v + w)), 0, (2*ep)/(u + w) - ep/(u + v + w), 
  ep/(2*w) - ep/(u + w) + ep/(u + v + w), (-50*ep)/(7*(u + w)) + 
   (25*ep)/(7*(u + v + w)), (2*ep)/(u + w) - ep/(u + v + w), 
  ep/(2*w) - ep/(u + w), (100*ep)/(7*(u + w)) - (50*ep)/(7*(u + v + w)), 0, 
  0, 0, (-2*ep)/(u + w) + ep/(u + v + w), -1/2*ep/w - ep/(2*(u + v + w)), 
  (-2*ep)/(u + w) + ep/(u + v + w), -(ep/w) + (2*ep)/(u + w), 
  ep/(2*w) + (2*ep)/(u + w) - ep/(2*(u + v + w)), 
  ep/(2*w) - (2*ep)/(u + w) + ep/(2*(u + v + w)), 0, 0, 0, 
  -(ep/w) - ep/(u + v + w), 0, -(ep/w) + (4*ep)/(u + w) - ep/(u + v + w), 0, 
  (3*ep)/(2*w) - (3*ep)/(u + w), ep/(2*w) - ep/(u + w) + ep/(u + v + w), 
  (-5*ep)/(7*w) + (10*ep)/(7*(u + w)), 0, ep/w - (2*ep)/(u + w) - 
   ep/(u + v + w), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (5*ep)/(u + v + w), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (5*ep)/(u + v + w), 0, 0, (-10*ep)/(u + v + w), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -(ep/w), 0, 0, 0, ep/w - (2*ep)/(v + w) + 
   ep/(u + v + w), 0, ep/w - (2*ep)/(u + w) + ep/(u + v + w), 0, 0, -(ep/w), 
  0, 0, ep/w - ep/(u + v + w)}}


==> anc/canonical/AwC2.m <==
{{(-2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -(ep/(v + w)) + ep/(2*(u + v + w)), 0, 
  -(ep/(v + w)) - ep/(2*(u + v + w)), ep/(v + w) - ep/(u + v + w), 
  (2*ep)/(v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/2*ep/(v + w), 0, -1/2*ep/(v + w), (2*ep)/(v + w), 
  ep/(v + w) - ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {ep/(2*(v + w)), ep/(2*(v + w)), 0, 0, 0, 0, 0, -(ep/(v + w)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {-(ep/(v + w)), -(ep/(v + w)) + ep/(u + v + w), 
  0, 0, 0, 0, -(ep/(u + v + w)), (2*ep)/(v + w) - (2*ep)/(u + v + w), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (-2*ep)/(u + w) + ep/(2*(u + v + w)), -1/2*ep/(u + v + w), 0, 0, 0, 
  0, (3*ep)/(u + w) - ep/(u + v + w), (-2*ep)/(u + w), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, -(ep/(u + w)), 0, 0, 0, 0, 0, 0, 
  -(ep/(u + w)) - ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {-1/2*ep/(u + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/(u + w)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {-(ep/(u + w)), 0, 0, -1/2*ep/(u + v + w), 0, 0, 0, 0, 
  0, 0, 0, (-2*ep)/(u + w) + ep/(u + v + w), 
  (3*ep)/(u + w) - (2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*ep)/(u + v + w), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {-1/2*ep/(v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(ep/(v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {-(ep/(v + w)), 0, 0, -1/2*ep/(u + v + w), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*ep)/(v + w) + ep/(u + v + w), 
  (3*ep)/(v + w) - (2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {ep/(2*(u + w)) - ep/(2*(u + v + w)), 0, ep/(2*(u + w)) - 
   ep/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(ep/(u + v + w)), -(ep/(u + w)) + ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(ep/(u + w)) - ep/(2*(u + v + w)), 0, -(ep/(u + w)) + ep/(2*(u + v + w)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/(u + v + w), 
  (2*ep)/(u + w) - ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -(ep/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, ep/(v + w) - ep/(2*(u + v + w)), 0, 
  ep/(v + w) - ep/(2*(u + v + w)), ep/(v + w), 
  (-2*ep)/(v + w) + ep/(u + v + w), (-2*ep)/(v + w) + ep/(u + v + w), 
  -(ep/(v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (50*ep)/(7*(v + w)) - (25*ep)/(7*(u + v + w)), 
  (2*ep)/(v + w) - (2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, ep/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 
  ep/(u + v + w), (25*ep)/(7*(u + v + w)), -(ep/(u + v + w)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (2*ep)/(u + w) - (2*ep)/(u + v + w), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/2*ep/(u + v + w), ep/(4*w), (-7*ep)/(4*w) - ep/(2*(u + v + w)), 
  -1/2*ep/w + (3*ep)/(u + v + w), ep/(u + v + w), 0, 0, 
  -1/2*ep/w + ep/(u + v + w), -(ep/(u + v + w)), 0, 0, 0, 
  ep/w - ep/(u + v + w), 0, ep/(u + v + w), -1/2*ep/w - ep/(2*(u + v + w)), 
  0, 0, 0, 0, 0, 0, (-25*ep)/(7*(u + v + w)), 0, 0, 
  (-2*ep)/w - (3*ep)/(u + v + w), ep/(2*w) + ep/(u + v + w), 
  ep/(2*(u + v + w)), ep/(u + v + w), ep/(2*w), 
  ep/(2*w) - (3*ep)/(2*(u + v + w)), ep/(2*w) - ep/(2*(u + v + w)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, ep/(2*(v + w)) - ep/(2*(u + v + w)), 
  (-3*ep)/w + (5*ep)/(2*(v + w)) + ep/(2*(u + v + w)), 
  (-3*ep)/(2*w) + (3*ep)/(v + w), 0, 0, 0, (-3*ep)/(2*w), 0, 0, 0, 0, 
  (2*ep)/w - (2*ep)/(v + w), (2*ep)/(v + w) - (2*ep)/(u + v + w), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (-3*ep)/w, ep/(2*w) - ep/(u + v + w), -1/2*ep/w, 0, 
  ep/(2*w), ep/w - (2*ep)/(v + w), ep/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, ep/(2*(u + v + w)), (3*ep)/(2*w) + (3*ep)/(2*(u + w)) - 
   ep/(2*(v + w)) - ep/(2*(u + v + w)), (3*ep)/(2*w) + (17*ep)/(2*(u + w)) - 
   (5*ep)/(2*(v + w)) + (3*ep)/(2*(u + v + w)), 
  (3*ep)/w - (6*ep)/(v + w) - (2*ep)/(u + v + w), (-2*ep)/(u + v + w), 0, 0, 
  (3*ep)/w - (6*ep)/(u + w) + (2*ep)/(u + v + w), (2*ep)/(u + v + w), 0, 0, 
  0, (-2*ep)/w + (2*ep)/(u + w) + (2*ep)/(v + w) - (2*ep)/(u + v + w), 
  (-2*ep)/(v + w) + (2*ep)/(u + v + w), (-2*ep)/(u + v + w), 
  (-3*ep)/w + ep/(u + v + w), 0, 0, 0, 0, 0, 0, (50*ep)/(7*(u + v + w)), 0, 
  0, 0, ep/w - (2*ep)/(u + v + w), (2*ep)/w, (-2*ep)/(u + v + w), ep/w, 
  -(ep/w) + (2*ep)/(v + w) + ep/(u + v + w), -(ep/w) + (2*ep)/(u + w) - 
   ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ep/(v + w), -(ep/(v + w)) + ep/(u + v + w), 
  (-3*ep)/(v + w) + (3*ep)/(u + v + w), (-2*ep)/(v + w), (-2*ep)/(v + w), 0, 
  0, 0, 0, 0, 0, 0, (2*ep)/(v + w) - (2*ep)/(u + v + w), 
  (-4*ep)/(v + w) + (4*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (2*ep)/(v + w) - ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, (-3*ep)/(2*(u + w)) + ep/(2*(u + v + w)), 
  (-3*ep)/w - (17*ep)/(2*(u + w)) + (6*ep)/(u + v + w), (-3*ep)/(2*w), 0, 0, 
  0, (-3*ep)/(2*w) + (3*ep)/(u + w), 0, 0, 0, 0, (2*ep)/w - (2*ep)/(u + w), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/w, ep/(2*w), -1/2*ep/w, 0, 
  ep/(2*w) - ep/(u + v + w), ep/w, ep/w - (2*ep)/(u + w), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, (-2*ep)/(v + w) + (3*ep)/(2*(u + v + w)), 
  (3*ep)/(4*w) - ep/(2*(v + w)) + ep/(2*(u + v + w)), 
  (-9*ep)/(4*w) - (7*ep)/(2*(v + w)) + (3*ep)/(u + v + w), 
  (4*ep)/(v + w) - (5*ep)/(u + v + w), (4*ep)/(v + w) - (2*ep)/(u + v + w), 
  0, 0, -(ep/(u + v + w)), (2*ep)/(u + v + w), 0, 0, 0, 
  ep/w - ep/(u + v + w), (-2*ep)/(v + w) + (2*ep)/(u + v + w), 
  -(ep/(u + v + w)), (-3*ep)/(2*w) + ep/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 
  (50*ep)/(7*(u + v + w)), 0, 0, (-3*ep)/w + (3*ep)/(u + v + w), 
  ep/w - (2*ep)/(u + v + w), ep/(2*w) - ep/(2*(u + v + w)), 
  (2*ep)/(v + w) - (2*ep)/(u + v + w), ep/w, ep/(2*w) - (2*ep)/(v + w) + 
   (3*ep)/(2*(u + v + w)), ep/(2*w) + ep/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, -(ep/(u + w)) + ep/(u + v + w), 
  (3*ep)/(4*w) - (3*ep)/(2*(u + w)), (-9*ep)/(4*w) + (19*ep)/(2*(u + w)) - 
   (5*ep)/(2*(u + v + w)), (6*ep)/(u + w) - (5*ep)/(u + v + w), 
  (-2*ep)/(u + v + w), 0, 0, (2*ep)/(u + w) - ep/(u + v + w), 
  (-4*ep)/(u + w) + (2*ep)/(u + v + w), 0, 0, 0, 
  ep/w - (2*ep)/(u + w) + ep/(u + v + w), 0, 
  (2*ep)/(u + w) - (3*ep)/(u + v + w), (-3*ep)/(2*w) + (2*ep)/(u + w) + 
   (3*ep)/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, (50*ep)/(7*(u + v + w)), 0, 0, 
  (-3*ep)/w + (3*ep)/(u + v + w), ep/w + (2*ep)/(u + w) - (2*ep)/(u + v + w), 
  ep/(2*w) - ep/(2*(u + v + w)), (2*ep)/(u + w) - (2*ep)/(u + v + w), 
  ep/w - (2*ep)/(u + w), ep/(2*w) - (2*ep)/(u + w) + (5*ep)/(2*(u + v + w)), 
  ep/(2*w) - ep/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -(ep/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, -1/2*ep/w + ep/(v + w), 0, 0, 0, 0, -1/2*ep/w, 0, 
  0, 0, ep/(2*w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*ep/w, -1/2*ep/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -(ep/(u + v + w)), 0, ep/(2*(u + v + w)), 0, 0, ep/(u + v + w), 
  (3*ep)/(2*w) - (3*ep)/(v + w) + (2*ep)/(u + v + w), 0, 0, 0, 
  -(ep/(u + v + w)), (3*ep)/(2*w) - (3*ep)/(u + w) + (2*ep)/(u + v + w), 0, 
  0, 0, (-3*ep)/(2*w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*ep)/(2*w), (3*ep)/(2*w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, ep/(2*(u + v + w)), ep/(u + v + w), -(ep/(u + v + w)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -(ep/(u + v + w)), 0, (25*ep)/(7*(u + v + w)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*ep)/(v + w) - (2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-70*ep)/(v + w), 0, 0, 
  (10*ep)/(v + w) - (5*ep)/(u + v + w), 0, 0, (5*ep)/(u + v + w), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (2*ep)/(v + w) - (2*ep)/(u + v + w), 0, 0, 0, 0, 
  0, 0, 0, 0}, {-(ep/(u + w)) + ep/(2*(u + v + w)), 0, 
  ep/(u + w) - ep/(2*(u + v + w)), 0, 0, 0, 0, 0, 
  -(ep/(u + w)) + ep/(u + v + w), (2*ep)/(u + w) - ep/(u + v + w), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (2*ep)/(u + w) - ep/(u + v + w), 
  ep/(u + w) - ep/(u + v + w), (50*ep)/(7*(u + w)) - (25*ep)/(7*(u + v + w)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*ep)/(u + w) - (2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (10*ep)/(u + w) - (5*ep)/(u + v + w), 0, 0, 
  0, 0, 0, 0, (-70*ep)/(u + w), 0, 0, 0, 0, 0, (5*ep)/(u + v + w), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*ep)/(u + w) - (2*ep)/(u + v + w), 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/(2*w), 0, 0, 
  0, 0, -1/2*ep/w, 0, 0, -1/2*ep/w + ep/(u + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -1/2*ep/w, -1/2*ep/w, 0, 0, 0, 0}, 
 {ep/(2*(u + v + w)), 0, -1/2*ep/(u + v + w), ep/(2*(u + v + w)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (-3*ep)/(2*w), 0, 0, 0, -(ep/(u + v + w)), 
  (3*ep)/(2*w) - (3*ep)/(v + w) + (2*ep)/(u + v + w), 0, -(ep/(u + v + w)), 
  (3*ep)/(2*w) - (3*ep)/(u + w) + ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/(2*w), (3*ep)/(2*w), 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/(u + v + w)), 0, 0, 
  0}, {0, (2*ep)/(v + w) - ep/(u + v + w), (-3*ep)/(4*w) + ep/(v + w), 
  (-3*ep)/(4*w) + (6*ep)/(v + w) - (7*ep)/(2*(u + v + w)), 
  -(ep/w) + ep/(u + v + w), (-4*ep)/(v + w) + (2*ep)/(u + v + w), 
  (-2*ep)/(v + w) + ep/(u + v + w), ep/(2*w) - (3*ep)/(v + w) + 
   ep/(u + v + w), -(ep/w) - ep/(u + v + w), 0, 
  (-50*ep)/(7*(v + w)) + (25*ep)/(7*(u + v + w)), 
  (2*ep)/(v + w) - ep/(u + v + w), ep/(2*w) - ep/(v + w) + ep/(u + v + w), 
  ep/w - (2*ep)/(v + w) + ep/(u + v + w), -(ep/w) + (4*ep)/(v + w) - 
   ep/(u + v + w), (-2*ep)/(v + w) + ep/(u + v + w), 
  ep/(v + w) - ep/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 
  (100*ep)/(7*(v + w)) - (50*ep)/(7*(u + v + w)), 
  -(ep/w) + (4*ep)/(v + w) - ep/(u + v + w), -(ep/w) - ep/(u + v + w), 0, 
  -(ep/w) + ep/(u + v + w), -1/2*ep/w - ep/(2*(u + v + w)), 
  (-2*ep)/(v + w) + ep/(u + v + w), 0, ep/(2*w) - ep/(2*(u + v + w)), 
  ep/(2*w) + ep/(2*(u + v + w)), (-5*ep)/(7*w) + (10*ep)/(7*(v + w)), 
  (3*ep)/(2*w) - (3*ep)/(v + w), ep/(2*w) - ep/(v + w) + ep/(u + v + w), 0, 
  0, 0, 0, 0, 0, 0, ep/w - (2*ep)/(v + w) - ep/(u + v + w), 0, 0}, 
 {-(ep/(u + w)) + ep/(2*(u + v + w)), ep/(u + w) - ep/(2*(u + v + w)), 
  ep/(4*w) - ep/(u + w) - ep/(u + v + w), (19*ep)/(4*w) - (18*ep)/(u + w) - 
   (5*ep)/(2*(u + v + w)), -(ep/w) - (6*ep)/(u + w) + (2*ep)/(u + v + w), 0, 
  0, 0, -(ep/w) + (2*ep)/(u + w), (4*ep)/(u + w) - (2*ep)/(u + v + w), 0, 0, 
  0, ep/w - (2*ep)/(u + w) + ep/(u + v + w), -1/2*ep/w + ep/(u + w) - 
   ep/(u + v + w), (-2*ep)/(u + w) + ep/(u + v + w), 
  (3*ep)/(2*w) - (2*ep)/(u + w) - ep/(2*(u + v + w)), 0, 
  (2*ep)/(u + w) - ep/(u + v + w), ep/(2*w) - ep/(u + w) + ep/(u + v + w), 
  (-50*ep)/(7*(u + w)) + (25*ep)/(7*(u + v + w)), 
  (2*ep)/(u + w) - ep/(u + v + w), ep/(2*w) - ep/(u + w), 
  (100*ep)/(7*(u + w)) - (50*ep)/(7*(u + v + w)), 0, 0, 0, 
  (-2*ep)/(u + w) + ep/(u + v + w), -1/2*ep/w - ep/(2*(u + v + w)), 
  (-2*ep)/(u + w) + ep/(u + v + w), -(ep/w) + (2*ep)/(u + w), 
  ep/(2*w) + (2*ep)/(u + w) - ep/(2*(u + v + w)), 
  ep/(2*w) - (2*ep)/(u + w) + ep/(2*(u + v + w)), 0, 0, 0, 
  -(ep/w) - ep/(u + v + w), 0, -(ep/w) + (4*ep)/(u + w) - ep/(u + v + w), 0, 
  (3*ep)/(2*w) - (3*ep)/(u + w), ep/(2*w) - ep/(u + w) + ep/(u + v + w), 
  (-5*ep)/(7*w) + (10*ep)/(7*(u + w)), 0, ep/w - (2*ep)/(u + w) - 
   ep/(u + v + w), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (5*ep)/(u + v + w), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (5*ep)/(u + v + w), 0, 0, (-10*ep)/(u + v + w), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -(ep/w), 0, 0, 0, ep/w - (2*ep)/(v + w) + 
   ep/(u + v + w), 0, ep/w - (2*ep)/(u + w) + ep/(u + v + w), 0, 0, -(ep/w), 
  0, 0, ep/w - ep/(u + v + w)}}


==> anc/canonical/TC2.m <==
{{(3*m - u - v - w)/(2*ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, u/(2*ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, v/(2*ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, m/(2*ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, -1/2*1/(ep^2*(-1 + 2*ep)*(-1 + 3*ep)), 
  (3*m - v - w)/(ep^2*(-1 + 2*ep)*(-1 + 3*ep)*(v + w)), 
  (-3*m + u + v + w)/(ep^2*(-1 + 2*ep)*(-1 + 3*ep)*(u + v + w)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, -(1/(ep^2*(-1 + 2*ep)*(v + w))), 
  1/(ep^2*(-1 + 2*ep)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, -1/2*1/(ep^2*(-1 + 2*ep)*(-1 + 3*ep)), 0, 0, 0, 0, 
  1/(ep^2*(-1 + 2*ep)*(-1 + 3*ep)), (-3*m + u + v + w)/
   (ep^2*(-1 + 2*ep)*(-1 + 3*ep)*(v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 1/(ep^3*(v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, -1/2*1/(ep^2*(-1 + 2*ep)*(-1 + 3*ep)), 0, 0, 0, 0, 0, 
  m/(ep^2*(-1 + 2*ep)*(-1 + 3*ep)*(u + w)), 
  (3*m - u - v - w)/(ep^2*(-1 + 2*ep)*(-1 + 3*ep)*(u + v + w)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(1/(ep^2*(-1 + 2*ep)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 25/(7*ep^2*(-1 + 2*ep)^2), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(ep^2*(-1 + 2*ep)*(-1 + 3*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(ep^3*(u + w)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(ep^2*(-1 + 2*ep)*(-1 + 3*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(ep^3*v), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(ep^2*(-1 + 2*ep)*(-1 + 3*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(ep^3*u), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 25/(ep^2*(-1 + 2*ep)^2), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(ep^2*(-1 + 2*ep)*(-1 + 3*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 1/(ep^3*(v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  25/(7*ep^2*(-1 + 2*ep)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {1/(2*ep^2*(-1 + 2*ep)*(-1 + 3*ep)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(1/(ep^2*(-1 + 2*ep)*(-1 + 3*ep))), 
  v/(ep^2*(-1 + 2*ep)*(-1 + 3*ep)*(u + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(ep^3*(u + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 25/(7*ep^2*(-1 + 2*ep)^2), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(ep^4*(v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 1/(ep^4*(u + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 1/(ep^4*(u + v)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 1/(2*ep^3*v*(u + v + w)), 
  -1/2*1/(ep^3*v*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  2/(ep^3*v*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(ep^3*v*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 1/(ep^3*u*v), 11/(2*ep^3*u*v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(ep^3*u*v), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1/(ep^2*m*v*(u + v + w)), 
  (u - 2*v - 2*w)/(ep^2*m*u*v*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2/(ep^2*m*v*(u + v + w)), 4/(ep^2*m*v*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (v + w)/(ep^2*m*u*v*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -1/2*1/(ep^3*u*(u + v + w)), 
  -6/(ep^3*u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(ep^3*u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, -1/4*1/(ep^3*m*(v + w)), 
  -5/(4*ep^3*m*(v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(ep^3*m*(v + w)), 
  -(1/(ep^3*m*(v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(ep^3*m*(v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 3/(4*ep^3*m*(u + w)), 17/(4*ep^3*m*(u + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 1/(ep^3*m*(u + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 1/(ep^3*m*(u + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-10*(-1 + 7*ep))/(7*ep^3*(-1 + 2*ep)*v), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (20*(-1 + 7*ep))/(7*ep^3*(-1 + 2*ep)*v), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(ep^3*v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -(1/(ep^3*(-1 + 2*ep)*v)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(ep^3*u*v), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(ep^4*(v + w)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -5/(7*ep^3*(-1 + 2*ep)*(v + w)), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(ep^4*(u + w)), 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -5/(7*ep^3*(-1 + 2*ep)*(u + w)), 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(1/(ep^3*(-1 + 2*ep)*u)), 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(ep^3*u*v), 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-10*(-1 + 7*ep))/(7*ep^3*(-1 + 2*ep)*u), 0, 0, 
  (20*(-1 + 7*ep))/(7*ep^3*(-1 + 2*ep)*u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 1/(ep^3*u), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (10*(-1 + 7*ep))/(7*ep^4*v*(v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-20*(-1 + 7*ep))/(7*ep^4*v*(v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*(-1 + 7*ep))/(7*ep^4*v*(v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(ep^4*v*(v + w)), 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (10*(-1 + 7*ep))/(7*ep^4*u*(u + w)), 0, 0, 
  (-20*(-1 + 7*ep))/(7*ep^4*u*(u + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (-2*(-1 + 7*ep))/(7*ep^4*u*(u + w)), 0, 
  1/(ep^4*u*(u + w)), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-10*(-1 + 7*ep))/(7*ep^3*(-1 + 2*ep)*u*v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-10*(-1 + 7*ep))/(7*ep^3*(-1 + 2*ep)*u*v), 0, 0, 
  (40*(-1 + 7*ep))/(7*ep^3*(-1 + 2*ep)*u*v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*(-1 + 7*ep))/(7*ep^3*(-1 + 2*ep)*u*v), 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*(-1 + 7*ep))/(7*ep^3*(-1 + 2*ep)*u*v), 0, 0, 
  -5/(7*ep^3*(-1 + 2*ep)*u*v)}}


==> anc/canonical/expM2.m <==
{{1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, m^(-2*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-1 + m^(2*ep))/(4*m^(2*ep)), 0, (-1 + m^(2*ep))/(4*m^(2*ep)), 
  (1 + m^(2*ep))/(2*m^(2*ep)), -1/2*(-1 + m^(2*ep))/m^(2*ep), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, (-1 + m^(2*ep))/(4*m^(2*ep)), 0, 
  -1/4*(-1 + m^(2*ep))/m^(2*ep), -1/2*(-1 + m^(2*ep))/m^(2*ep), 
  (1 + m^(2*ep))/(2*m^(2*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, m^(-ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-1 + m^ep)/(2*m^ep), (-1 + m^ep)/(2*m^ep), 0, 0, 0, 0, 0, m^(-ep), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, (-1 + m^(2*ep))/(2*m^(2*ep)), 0, 
  0, 0, 0, 0, m^(-2*ep), (-1 + m^(2*ep))/(2*m^(2*ep)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-1 + m^(2*ep))/(4*m^(2*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-1 + m^(2*ep))/(2*m^(2*ep)), m^(-2*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -1/2*(-1 + m^ep)/m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, m^(-ep), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, -1/4*(-1 - m^(2*ep) + 2*m^(3*ep))/m^(3*ep), 
  (-1 + m^ep)/(2*m^(3*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-1 + m^(2*ep))/(2*m^(3*ep)), m^(-3*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/2*(-1 + m^ep)/m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, m^(-ep), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, -1/4*(-1 - m^(2*ep) + 2*m^(3*ep))/m^(3*ep), 0, 
  (-1 + m^ep)/(2*m^(3*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-1 + m^(2*ep))/(2*m^(3*ep)), m^(-3*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-1 + m^(2*ep))/(4*m^(2*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (-1 + m^(2*ep))/(2*m^(2*ep)), m^(-2*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, m^(-ep), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-1 + m^ep)/(2*m^ep), 0, (-1 + m^ep)/(2*m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, m^(-ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, m^(-ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(-1 + m^ep)^2/(4*m^(2*ep)), 
  -1/2*(-1 + m^ep)/m^(2*ep), 0, -1/4*(-1 + m^(2*ep))/m^(2*ep), 
  -1/2*(-1 + m^(2*ep))/m^(2*ep), (-1 + m^(2*ep))/(2*m^(2*ep)), 
  (-1 + m^ep)/m^(2*ep), (-1 + m^ep)/m^(2*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (-25*(-1 + m^ep))/(7*m^(2*ep)), m^(-2*ep), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/2*(-1 + m^ep)/m^ep, (-1 + m^ep)/(4*m^ep), (-9*(-1 + m^ep))/(4*m^ep), 
  (5*(-1 + m^ep))/(2*m^ep), (-1 + m^ep)/m^ep, 0, 0, (-1 + m^ep)/(2*m^ep), 
  -1 + m^(-ep), 0, 0, 0, 0, 0, (-1 + m^ep)/m^ep, -1 + m^(-ep), 0, 0, 0, 0, 0, 
  0, (-25*(-1 + m^ep))/(7*m^ep), 0, 0, -((-3 + 2*m^ep)/m^ep), 
  (3*(-1 + m^ep))/(2*m^ep), (-1 + m^ep)/(2*m^ep), (-1 + m^ep)/m^ep, 
  (-1 + m^ep)/(2*m^ep), -1 + m^(-ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, -1/4*(-2 + m^ep - 2*m^(2*ep) + 3*m^(3*ep))/m^(3*ep), 
  (-1 + m^ep)/(2*m^ep), -1/4*(-8 + m^ep - 10*m^(2*ep) + 17*m^(3*ep))/
    m^(3*ep), (-2 + m^ep - 7*m^(2*ep) + 8*m^(3*ep))/(2*m^(3*ep)), 
  (-2 + m^ep - 4*m^(2*ep) + 5*m^(3*ep))/(2*m^(3*ep)), 0, 0, 
  (-1 + m^ep)/(2*m^ep), -1 + m^(-ep), 0, 0, 0, 0, 0, (2*(-1 + m^ep))/m^ep, 
  -1 + m^(-ep), 0, 0, 0, 0, 0, 0, (-50*(-1 + m^ep))/(7*m^ep), 0, 0, 
  (-3*(-1 + m^ep))/m^ep, (-3 + 5*m^ep)/(2*m^ep), (-1 + m^ep)/(2*m^ep), 
  (-1 - 3*m^(2*ep) + 4*m^(3*ep))/(2*m^(3*ep)), (-1 + m^ep)/(2*m^ep), 
  (-2*(-1 + m^ep))/m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-1 + m^ep)/(2*m^(3*ep)), -1 + m^(-2*ep), (2*(1 - 2*m^ep + m^(3*ep)))/
   m^(3*ep), -1/2*(-5 + 2*m^ep - 5*m^(2*ep) + 8*m^(3*ep))/m^(3*ep), 
  -((-1 + m^ep - m^(2*ep) + m^(3*ep))/m^(3*ep)), 0, 0, 
  (1 - 4*m^ep + m^(2*ep) + 2*m^(3*ep))/(2*m^(3*ep)), 
  (-1 + m^ep - m^(2*ep) + m^(3*ep))/m^(3*ep), 0, 0, 0, 0, 0, 
  (-2*(-1 + m^ep))/m^ep, -1/2*(-3 - m^(2*ep) + 4*m^(3*ep))/m^(3*ep), 0, 0, 0, 
  0, 0, 0, (50*(-1 + m^ep))/(7*m^ep), 0, 0, 0, 
  -1/2*(-1 - m^(2*ep) + 2*m^(3*ep))/m^(3*ep), 1, -2 + m^(-3*ep) + m^(-ep), 
  (-1 - m^(2*ep) + 2*m^(3*ep))/(2*m^(3*ep)), (-1 - 3*m^(2*ep) + 4*m^(3*ep))/
   (2*m^(3*ep)), -1/2*(-1 + m^(2*ep))/m^(3*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, (-1 + m^ep)/m^(3*ep), 0, (4*(-1 + m^ep))/m^(3*ep), 
  (-2*(-1 + m^ep))/m^(3*ep), (-2*(-1 + m^ep))/m^(3*ep), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, m^(-3*ep), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/2*(-1 - 2*m^(2*ep) + 3*m^(3*ep))/m^(3*ep), 
  (-1 + m^(2*ep))/(2*m^(2*ep)), -1/2*((-1 + m^ep)^2*(10 + 7*m^ep))/m^(3*ep), 
  (-3 - 8*m^(2*ep) + 11*m^(3*ep))/(2*m^(3*ep)), (-1 + m^ep)/m^ep, 0, 0, 
  (-1 + 2*m^ep - 2*m^(2*ep) + m^(3*ep))/(2*m^(3*ep)), 
  -1/2*(-2 + m^ep - 4*m^(2*ep) + 5*m^(3*ep))/m^(3*ep), 0, 0, 0, 0, 0, 
  (-1 - m^(2*ep) + 2*m^(3*ep))/m^(3*ep), 
  -1/2*(-1 - m^(2*ep) + 2*m^(3*ep))/m^(3*ep), 0, 0, 0, 0, 0, 0, 
  (-50*(-1 + m^ep))/(7*m^ep), 0, 0, (-3*(-1 + m^ep))/m^ep, 
  (-1 - 4*m^(2*ep) + 5*m^(3*ep))/(2*m^(3*ep)), (-1 + m^ep)/(2*m^ep), 
  (-1 - 3*m^(2*ep) + 4*m^(3*ep))/(2*m^(3*ep)), (1 + m^(3*ep))/(2*m^(3*ep)), 
  -1/2*(-1 - 3*m^(2*ep) + 4*m^(3*ep))/m^(3*ep), (-1 + m^(2*ep))/(2*m^(3*ep)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, (-1 + m^(2*ep))/(2*m^(3*ep)), 
  (-1 + m^ep)/(4*m^ep), (-8 + 7*m^ep + m^(2*ep))/(4*m^(3*ep)), 
  -((-1 + m^(2*ep))/m^(3*ep)), -((-1 + m^(2*ep))/m^(3*ep)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*(-1 + m^(2*ep))/m^(3*ep), 0, m^(-ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, (-1 + m^(2*ep))/(4*m^(3*ep)), -1/4*(-1 + m^ep)/m^ep, 
  -1/4*(-18 + 17*m^ep + m^(2*ep))/m^(3*ep), (-3*(-1 + m^(2*ep)))/
   (2*m^(3*ep)), 0, 0, 0, -1/2*(-1 + m^(2*ep))/m^(3*ep), 
  (-1 + m^(2*ep))/m^(3*ep), 0, 0, 0, 0, 0, -1/2*(-1 + m^(2*ep))/m^(3*ep), 
  -1/2*(-1 + m^(2*ep))/m^(3*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*(-1 + m^(2*ep))/m^(3*ep), 0, -1/2*(-1 + m^(2*ep))/m^(3*ep), 
  (-1 + m^(2*ep))/(2*m^(3*ep)), (-1 + m^(2*ep))/(2*m^(3*ep)), 
  (1 + m^(2*ep))/(2*m^(3*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (5*(-1 + m^(2*ep)))/m^(2*ep), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (-10*(-1 + m^ep))/m^(2*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  m^(-2*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-1 + m^ep)/(2*m^ep), 0, 0, 0, 0, -((-1 + m^ep)/m^(2*ep)), 
  -1/2*(-1 + m^(2*ep))/m^(2*ep), 0, 0, 0, (-1 + m^(2*ep))/m^(2*ep), 
  -1/2*(-1 + m^(2*ep))/m^(2*ep), 0, 0, -((-1 + m^ep)/m^(2*ep)), 
  (-1 + m^(2*ep))/(2*m^(2*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -1/2*(-3 + m^(2*ep))/m^(2*ep), -1/2*(-1 + m^(2*ep))/m^(2*ep), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {-1/4*(-1 - 2*m^ep + 3*m^(2*ep))/m^(2*ep), 
  -1/4*(-1 - 5*m^(2*ep) + 6*m^(3*ep))/m^(3*ep), 0, (-1 + m^ep)/(2*m^(3*ep)), 
  0, 0, (-1 + m^ep)/m^(2*ep), (-1 - 2*m^ep + 3*m^(2*ep))/(2*m^(2*ep)), 0, 0, 
  0, (-3*(-1 + m^(2*ep)))/(2*m^(2*ep)), (3*(-1 + m^(2*ep)))/(2*m^(2*ep)), 0, 
  0, (-1 - 2*m^ep + 3*m^(2*ep))/(2*m^(3*ep)), 
  -1/2*(-2 - m^ep + 3*m^(3*ep))/m^(3*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (3*(-1 + m^(2*ep)))/(2*m^(2*ep)), 
  (-1 + 3*m^(2*ep))/(2*m^(2*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (35*(-1 + m^ep))/m^ep, 
  0, 0, (-5*(-1 + m^ep))/m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, m^(-ep), 0, 0, 0, 0, 0, 0, 0, 0}, {(-1 + m^(2*ep))/(4*m^(2*ep)), 0, 
  -1/4*(-1 + m^(2*ep))/m^(2*ep), 0, 0, 0, 0, 0, 0, 
  -1/2*(-1 + m^(2*ep))/m^(2*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((-1 + m^ep)/m^(2*ep)), 0, (-25*(-1 + m^ep))/(7*m^(2*ep)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, m^(-2*ep), 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-5*(-1 + m^ep))/m^ep, 0, 0, 0, 0, 0, 0, 
  (35*(-1 + m^ep))/m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, m^(-ep), 0, 0, 0, 0, 0, 0}, {-1/2*(-1 + m^ep)/m^(2*ep), 0, 
  (-1 + m^ep)^2/(2*m^(2*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((-1 + m^ep)/m^(2*ep)), (-1 + m^(2*ep))/(2*m^(2*ep)), 0, 0, 0, 
  (-1 + m^(2*ep))/m^(2*ep), -1/2*(-1 + m^(2*ep))/m^(2*ep), 0, 
  (-1 + m^ep)/m^(2*ep), -1/2*(-1 + m^ep)^2/m^(2*ep), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*(-3 + m^(2*ep))/m^(2*ep), 
  -1/2*(-1 + m^(2*ep))/m^(2*ep), 0, 0, 0, 0}, 
 {-1/4*(1 - 4*m^ep + 3*m^(2*ep))/m^(2*ep), 0, 
  -1/4*(-1 + 2*m^ep - 7*m^(2*ep) + 6*m^(3*ep))/m^(3*ep), 
  (-1 + m^ep)/(2*m^(3*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-1 - 2*m^ep + 3*m^(2*ep))/(2*m^(3*ep)), 
  -1/2*(-2 - m^ep + 3*m^(3*ep))/m^(3*ep), 0, 0, 0, 
  (-3*(-1 + m^(2*ep)))/(2*m^(2*ep)), (3*(-1 + m^(2*ep)))/(2*m^(2*ep)), 0, 
  -((-1 + m^ep)/m^(2*ep)), (1 - 4*m^ep + 3*m^(2*ep))/(2*m^(2*ep)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*(-1 + m^(2*ep)))/(2*m^(2*ep)), 
  (-1 + 3*m^(2*ep))/(2*m^(2*ep)), 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (5*(-1 + m^(2*ep)))/m^(2*ep), 0, 0, (-10*(-1 + m^ep))/m^(2*ep), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, m^(-2*ep), 0, 0, 0}, 
 {(-1 + m^ep)^2/(4*m^(2*ep)), -1/4*(-2 - m^ep + 3*m^(3*ep))/m^(3*ep), 
  -1/4*(-1 + m^(3*ep))/m^(3*ep), -1/4*(-6 - m^(2*ep) + 7*m^(3*ep))/m^(3*ep), 
  (-1 + m^ep - m^(2*ep) + m^(3*ep))/m^(3*ep), (-1 - m^(2*ep) + 2*m^(3*ep))/
   m^(3*ep), (2*(-1 + m^ep))/m^(2*ep), (-3 + 2*m^ep + m^(2*ep))/(2*m^(2*ep)), 
  0, 0, (25*(-1 + m^(2*ep)))/(7*m^(2*ep)), -1 + m^(-2*ep), 
  (-1 + m^(2*ep))/(2*m^(2*ep)), (-1 + m^(2*ep))/(2*m^(3*ep)), -1 + m^(-3*ep), 
  (-1 + m^(2*ep))/m^(2*ep), -1/2*(-1 + m^(2*ep))/m^(2*ep), 0, 0, 0, 0, 0, 0, 
  (-25*(-3 + 2*m^ep + m^(2*ep)))/(7*m^(2*ep)), -1 + m^(-2*ep), 0, 0, 0, 0, 
  (-1 - m^(2*ep) + 2*m^(3*ep))/(2*m^(3*ep)), 0, -1 + m^(-ep), 0, 
  (-5*(-1 + m^(2*ep)))/(7*m^(2*ep)), (3*(-1 + m^(2*ep)))/(2*m^(2*ep)), 
  (-1 + m^(2*ep))/(2*m^(2*ep)), 0, 0, 0, 0, 0, 0, 0, 1, 0, 0}, 
 {(-3 + 2*m^ep + m^(2*ep))/(4*m^(2*ep)), 
  -1/4*(-1 - m^(2*ep) + 2*m^(3*ep))/m^(3*ep), 
  -1/4*(3 - 5*m^ep + 2*m^(2*ep))/m^(2*ep), (-18 - m^(2*ep) + 19*m^(3*ep))/
   (4*m^(3*ep)), (3*(-1 - m^(2*ep) + 2*m^(3*ep)))/(2*m^(3*ep)), 0, 0, 0, 
  -1/2*(-1 + m^ep)^2/m^(3*ep), -2 + m^(-3*ep) + m^(-ep), 0, 0, 0, 
  (-1 + m^ep)/m^(2*ep), -1/2*(-1 + m^(2*ep))/m^(2*ep), 
  (-1 - m^(2*ep) + 2*m^(3*ep))/(2*m^(3*ep)), (-1 - m^(2*ep) + 2*m^(3*ep))/
   (2*m^(3*ep)), 0, -1 + m^(-2*ep), (-1 + m^(2*ep))/(2*m^(2*ep)), 
  (25*(-1 + m^(2*ep)))/(7*m^(2*ep)), (-2*(-1 + m^ep))/m^(2*ep), 
  (-1 + m^ep)^2/(2*m^(2*ep)), (-25*(-3 + 2*m^ep + m^(2*ep)))/(7*m^(2*ep)), 0, 
  0, 0, (-1 - m^(2*ep) + 2*m^(3*ep))/(2*m^(3*ep)), 0, 
  (-1 - m^(2*ep) + 2*m^(3*ep))/(2*m^(3*ep)), 
  -1/2*(-1 - m^(2*ep) + 2*m^(3*ep))/m^(3*ep), 
  -1/2*(-1 - m^(2*ep) + 2*m^(3*ep))/m^(3*ep), (-1 + m^(2*ep))/(2*m^(3*ep)), 
  0, 0, 0, 0, 0, -1 + m^(-2*ep), 0, (3*(-1 + m^(2*ep)))/(2*m^(2*ep)), 
  (-1 + m^(2*ep))/(2*m^(2*ep)), (-5*(-1 + m^(2*ep)))/(7*m^(2*ep)), 0, 1, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (5*(-1 - m^ep + 2*m^(2*ep)))/m^(2*ep), 0, 0, 
  0, 0, 0, 0, (-70*(-1 + m^ep))/m^ep, 0, 0, (5*(-1 - m^ep + 2*m^(2*ep)))/
   m^(2*ep), 0, 0, (-20*(-1 + m^ep))/m^(2*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1 + m^(-2*ep), 0, 0, 0, (-1 + m^ep)/m^ep, 0, (-1 + m^ep)/m^ep, 0, 0, 
  -1 + m^(-2*ep), 0, 0, 1}}


==> anc/canonical/expM2inv.m <==
{{1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, m^(2*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (1 - m^(2*ep))/4, 0, (1 - m^(2*ep))/4, (1 + m^(2*ep))/2, 
  (-1 + m^(2*ep))/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (1 - m^(2*ep))/4, 0, (-1 + m^(2*ep))/4, (-1 + m^(2*ep))/2, 
  (1 + m^(2*ep))/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(1 - m^ep)/2, (1 - m^ep)/2, 0, 0, 0, 0, 0, m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, (1 - m^(2*ep))/2, 0, 0, 0, 0, 0, m^(2*ep), 
  (1 - m^(2*ep))/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(1 - m^(2*ep))/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (1 - m^(2*ep))/2, m^(2*ep), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, (-1 + m^ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, (-2 + m^ep + m^(3*ep))/4, 
  -1/2*(m^(2*ep)*(-1 + m^ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*(m^ep*(-1 + m^(2*ep))), m^(3*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-1 + m^ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, m^ep, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, (-2 + m^ep + m^(3*ep))/4, 0, -1/2*(m^(2*ep)*(-1 + m^ep)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -1/2*(m^ep*(-1 + m^(2*ep))), m^(3*ep), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(1 - m^(2*ep))/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (1 - m^(2*ep))/2, m^(2*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {(1 - m^ep)/2, 0, (1 - m^ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {(-1 + m^ep)^2/4, (m^ep*(-1 + m^ep))/2, 0, 
  (-1 + m^(2*ep))/4, (-1 + m^(2*ep))/2, (1 - m^(2*ep))/2, 
  -(m^ep*(-1 + m^ep)), -(m^ep*(-1 + m^ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (25*m^ep*(-1 + m^ep))/7, m^(2*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, (-1 + m^ep)/2, (1 - m^ep)/4, 
  (9*(-1 + m^ep))/4, (-5*(-1 + m^ep))/2, 1 - m^ep, 0, 0, (1 - m^ep)/2, 
  -1 + m^ep, 0, 0, 0, 0, 0, 1 - m^ep, -1 + m^ep, 0, 0, 0, 0, 0, 0, 
  (25*(-1 + m^ep))/7, 0, 0, -2 + 3*m^ep, (-3*(-1 + m^ep))/2, (1 - m^ep)/2, 
  1 - m^ep, (1 - m^ep)/2, -1 + m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, (-3 + 2*m^ep - m^(2*ep) + 2*m^(3*ep))/4, (1 - m^ep)/2, 
  (-17 + 10*m^ep - m^(2*ep) + 8*m^(3*ep))/4, 
  (8 - 7*m^ep + m^(2*ep) - 2*m^(3*ep))/2, 
  (5 - 4*m^ep + m^(2*ep) - 2*m^(3*ep))/2, 0, 0, (1 - m^ep)/2, -1 + m^ep, 0, 
  0, 0, 0, 0, -2*(-1 + m^ep), -1 + m^ep, 0, 0, 0, 0, 0, 0, 
  (50*(-1 + m^ep))/7, 0, 0, 3*(-1 + m^ep), (5 - 3*m^ep)/2, (1 - m^ep)/2, 
  (4 - 3*m^ep - m^(3*ep))/2, (1 - m^ep)/2, 2*(-1 + m^ep), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, -1/2*(m^(2*ep)*(-1 + m^ep)), -1 + m^(2*ep), 
  2*(1 - 2*m^(2*ep) + m^(3*ep)), (-8 + 5*m^ep - 2*m^(2*ep) + 5*m^(3*ep))/2, 
  (-1 + m^ep)*(1 + m^(2*ep)), 0, 0, (2 + m^ep - 4*m^(2*ep) + m^(3*ep))/2, 
  -((-1 + m^ep)*(1 + m^(2*ep))), 0, 0, 0, 0, 0, 2*(-1 + m^ep), 
  (-4 + m^ep + 3*m^(3*ep))/2, 0, 0, 0, 0, 0, 0, (-50*(-1 + m^ep))/7, 0, 0, 0, 
  (-2 + m^ep + m^(3*ep))/2, 1, -2 + m^ep + m^(3*ep), (2 - m^ep - m^(3*ep))/2, 
  (4 - 3*m^ep - m^(3*ep))/2, (m^ep*(-1 + m^ep)*(1 + m^ep))/2, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, -(m^(2*ep)*(-1 + m^ep)), 0, 
  -4*m^(2*ep)*(-1 + m^ep), 2*m^(2*ep)*(-1 + m^ep), 2*m^(2*ep)*(-1 + m^ep), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, m^(3*ep), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-3 + 2*m^ep + m^(3*ep))/2, (1 - m^(2*ep))/2, 
  -1/2*((-1 + m^ep)^2*(7 + 10*m^ep)), (11 - 8*m^ep - 3*m^(3*ep))/2, 1 - m^ep, 
  0, 0, (1 - 2*m^ep + 2*m^(2*ep) - m^(3*ep))/2, 
  (-5 + 4*m^ep - m^(2*ep) + 2*m^(3*ep))/2, 0, 0, 0, 0, 0, 
  2 - m^ep - m^(3*ep), (-2 + m^ep + m^(3*ep))/2, 0, 0, 0, 0, 0, 0, 
  (50*(-1 + m^ep))/7, 0, 0, 3*(-1 + m^ep), (5 - 4*m^ep - m^(3*ep))/2, 
  (1 - m^ep)/2, (4 - 3*m^ep - m^(3*ep))/2, (1 + m^(3*ep))/2, 
  (-4 + 3*m^ep + m^(3*ep))/2, -1/2*(m^ep*(-1 + m^ep)*(1 + m^ep)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, (m^ep*(1 - m^(2*ep)))/2, (1 - m^ep)/4, 
  (m^ep*(1 + 7*m^ep - 8*m^(2*ep)))/4, m^ep*(-1 + m^(2*ep)), 
  m^ep*(-1 + m^(2*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (m^ep*(-1 + m^(2*ep)))/2, 0, m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, -1/4*(m^ep*(-1 + m^(2*ep))), (-1 + m^ep)/4, 
  (m^ep*(-1 - 17*m^ep + 18*m^(2*ep)))/4, (3*m^ep*(-1 + m^(2*ep)))/2, 0, 0, 0, 
  (m^ep*(-1 + m^(2*ep)))/2, -(m^ep*(-1 + m^(2*ep))), 0, 0, 0, 0, 0, 
  (m^ep*(-1 + m^(2*ep)))/2, (m^ep*(-1 + m^ep)*(1 + m^ep))/2, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (m^ep*(-1 + m^ep)*(1 + m^ep))/2, 0, 
  (m^ep*(-1 + m^(2*ep)))/2, -1/2*(m^ep*(-1 + m^ep)*(1 + m^ep)), 
  -1/2*(m^ep*(-1 + m^(2*ep))), (m^ep*(1 + m^(2*ep)))/2, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5*(-1 + m^(2*ep)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10*m^ep*(-1 + m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, m^(2*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (1 - m^ep)/2, 0, 0, 0, 0, m^ep*(-1 + m^ep), (-1 + m^(2*ep))/2, 0, 0, 0, 
  1 - m^(2*ep), (-1 + m^(2*ep))/2, 0, 0, m^ep*(-1 + m^ep), (1 - m^(2*ep))/2, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-1 + 3*m^(2*ep))/2, 
  (-1 + m^(2*ep))/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/4*((3 - m^(2*ep))*(-3 + 2*m^ep + m^(2*ep)))/(-3 + m^(2*ep)), 
  -1/4*((3 - m^(2*ep))*(-6 + 5*m^ep + m^(3*ep)))/(-3 + m^(2*ep)), 0, 
  (m^(2*ep)*(-1 + m^ep)*(3 - m^(2*ep)))/(2*(-3 + m^(2*ep))), 0, 0, 
  (m^ep*(-1 + m^ep)*(3 - m^(2*ep)))/(-3 + m^(2*ep)), 
  ((3 - m^(2*ep))*(-3 + 2*m^ep + m^(2*ep)))/(2*(-3 + m^(2*ep))), 0, 0, 0, 
  (-3*(3 - m^(2*ep))*(-1 + m^(2*ep)))/(2*(-3 + m^(2*ep))), 
  (3*(3 - m^(2*ep))*(-1 + m^(2*ep)))/(2*(-3 + m^(2*ep))), 0, 0, 
  (m^ep*(3 - m^(2*ep))*(-3 + 2*m^ep + m^(2*ep)))/(2*(-3 + m^(2*ep))), 
  -1/2*((3 - m^(2*ep))*(-3 + m^(2*ep) + 2*m^(3*ep)))/(-3 + m^(2*ep)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*(3 - m^(2*ep))*(-1 + m^(2*ep)))/(2*(-3 + m^(2*ep))), (3 - m^(2*ep))/2, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -35*(-1 + m^ep), 0, 0, 5*(-1 + m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, m^ep, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(1 - m^(2*ep))/4, 0, (-1 + m^(2*ep))/4, 0, 0, 0, 0, 0, 0, 
  (-1 + m^(2*ep))/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, m^ep*(-1 + m^ep), 0, 
  (25*m^ep*(-1 + m^ep))/7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  m^(2*ep), 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  5*(-1 + m^ep), 0, 0, 0, 0, 0, 0, -35*(-1 + m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, m^ep, 0, 0, 0, 0, 0, 0}, 
 {(m^ep*(-1 + m^ep))/2, 0, (-1 + m^ep)^2/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  m^ep*(-1 + m^ep), (1 - m^(2*ep))/2, 0, 0, 0, 1 - m^(2*ep), 
  (-1 + m^(2*ep))/2, 0, -(m^ep*(-1 + m^ep)), -1/2*(-1 + m^ep)^2, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-1 + 3*m^(2*ep))/2, 
  (-1 + m^(2*ep))/2, 0, 0, 0, 0}, {((3 - m^(2*ep))*(3 - 4*m^ep + m^(2*ep)))/
   (4*(-3 + m^(2*ep))), 0, 
  -1/4*((3 - m^(2*ep))*(-6 + 7*m^ep - 2*m^(2*ep) + m^(3*ep)))/
    (-3 + m^(2*ep)), (m^(2*ep)*(-1 + m^ep)*(3 - m^(2*ep)))/
   (2*(-3 + m^(2*ep))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (m^ep*(3 - m^(2*ep))*(-3 + 2*m^ep + m^(2*ep)))/(2*(-3 + m^(2*ep))), 
  -1/2*((3 - m^(2*ep))*(-3 + m^(2*ep) + 2*m^(3*ep)))/(-3 + m^(2*ep)), 0, 0, 
  0, (-3*(3 - m^(2*ep))*(-1 + m^(2*ep)))/(2*(-3 + m^(2*ep))), 
  (3*(3 - m^(2*ep))*(-1 + m^(2*ep)))/(2*(-3 + m^(2*ep))), 0, 
  -((m^ep*(-1 + m^ep)*(3 - m^(2*ep)))/(-3 + m^(2*ep))), 
  -1/2*((3 - m^(2*ep))*(3 - 4*m^ep + m^(2*ep)))/(-3 + m^(2*ep)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*(3 - m^(2*ep))*(-1 + m^(2*ep)))/
   (2*(-3 + m^(2*ep))), (3 - m^(2*ep))/2, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -5*(-1 + m^(2*ep)), 0, 0, 10*m^ep*(-1 + m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, m^(2*ep), 0, 0, 0}, 
 {(-1 + m^ep)^2/4, (-3 + m^(2*ep) + 2*m^(3*ep))/4, (-1 + m^(3*ep))/4, 
  (-7 + m^ep + 6*m^(3*ep))/4, 1 - m^ep + m^(2*ep) - m^(3*ep), 
  2 - m^ep - m^(3*ep), -2*m^ep*(-1 + m^ep), (1 + 2*m^ep - 3*m^(2*ep))/2, 0, 
  0, (-25*(-1 + m^(2*ep)))/7, -1 + m^(2*ep), (1 - m^(2*ep))/2, 
  -1/2*(m^ep*(-1 + m^(2*ep))), -1 + m^(3*ep), 1 - m^(2*ep), 
  (-1 + m^(2*ep))/2, 0, 0, 0, 0, 0, 0, (25*(-1 - 2*m^ep + 3*m^(2*ep)))/7, 
  -1 + m^(2*ep), 0, 0, 0, 0, (2 - m^ep - m^(3*ep))/2, 0, -1 + m^ep, 0, 
  (5*(-1 + m^(2*ep)))/7, (-3*(-1 + m^(2*ep)))/2, (1 - m^(2*ep))/2, 0, 0, 0, 
  0, 0, 0, 0, 1, 0, 0}, {(1 + 2*m^ep - 3*m^(2*ep))/4, 
  (-2 + m^ep + m^(3*ep))/4, (-2 + 5*m^ep - 3*m^(2*ep))/4, 
  (19 - m^ep - 18*m^(3*ep))/4, (-3*(-2 + m^ep + m^(3*ep)))/2, 0, 0, 0, 
  -1/2*(m^ep*(-1 + m^ep)^2), -2 + m^ep + m^(3*ep), 0, 0, 0, 
  -(m^ep*(-1 + m^ep)), (-1 + m^(2*ep))/2, (2 - m^ep - m^(3*ep))/2, 
  (2 - m^ep - m^(3*ep))/2, 0, -1 + m^(2*ep), (1 - m^(2*ep))/2, 
  (-25*(-1 + m^(2*ep)))/7, 2*m^ep*(-1 + m^ep), (-1 + m^ep)^2/2, 
  (25*(-1 - 2*m^ep + 3*m^(2*ep)))/7, 0, 0, 0, (2 - m^ep - m^(3*ep))/2, 0, 
  (2 - m^ep - m^(3*ep))/2, (-2 + m^ep + m^(3*ep))/2, 
  (-2 + m^ep + m^(3*ep))/2, -1/2*(m^ep*(-1 + m^(2*ep))), 0, 0, 0, 0, 0, 
  -1 + m^(2*ep), 0, (-3*(-1 + m^(2*ep)))/2, (1 - m^(2*ep))/2, 
  (5*(-1 + m^(2*ep)))/7, 0, 1, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -5*(-2 + m^ep + m^(2*ep)), 0, 0, 0, 0, 0, 0, 70*(-1 + m^ep), 0, 0, 
  -5*(-2 + m^ep + m^(2*ep)), 0, 0, 20*m^ep*(-1 + m^ep), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -1 + m^(2*ep), 0, 0, 0, 1 - m^ep, 0, 1 - m^ep, 0, 0, -1 + m^(2*ep), 
  0, 0, 1}}


==> anc/canonical/tripent-fie-QMC-ep2-a12.m <==
fieasyQMCresEp2a12[1] = 0.8884367906173537 + 0.079365/ep^2 - 
    0.4021745575101798/ep + ep^2*(4.436932463229685 + 1.17851*^-11*pm9108) + 
    ep*(-2.0772675011113972 + 9.239*^-13*pm9109) + 7.3*^-14*pm9110
 
fieasyQMCresEp2a12[2] = -0.5176036548604609 - 0.07936507936508/ep^2 + 
    4.845623*^-10*pm9169 + (0.0423568899966306 + 2.63*^-14*pm9170 + 
      0.07936507936508*Log[m])/ep + (0.1957594327362596 + 5.2*^-14*pm9168)*
     Log[m] - 0.07936507936508*Log[m]^2 + 
    ep*(0.9159667399518252 + 2.9725493*^-9*pm9167 + 
      (0.3904347283145508 + 1.0342*^-12*pm9166)*Log[m] + 
      (-0.1957594327362596 + 5.2*^-14*pm9165)*Log[m]^2 + 
      0.0529100529100533*Log[m]^3) + ep^2*(-1.5999578068358495 + 
      1.79658379*^-8*pm9164 + (0.1213709055450872 + 1.5003*^-11*pm9163)*
       Log[m] + (-0.3904347283145508 + 1.0342*^-12*pm9162)*Log[m]^2 + 
      (0.1305062884908397 + 3.47*^-14*pm9161)*Log[m]^3 - 
      0.0264550264550267*Log[m]^4)
 
fieasyQMCresEp2a12[3] = 1/(ep^2*u) - (2*Log[u])/(ep*u) - 
    (Pi^2 - 12*Log[u]^2)/(6*u) + (ep*(Pi^2*Log[u] - 4*Log[u]^3 - 32*Zeta[3]))/
     (3*u) - (ep^2*(19*Pi^4 + 40*Pi^2*Log[u]^2 - 80*Log[u]^4 - 
       2560*Log[u]*Zeta[3]))/(120*u)
 
fieasyQMCresEp2a12[4] = 1.5130859353531123 + 1.448988181*^-7*pm9257 + 
    (2.3788*^-10 + 5.245161*^-10*pm9259)/ep + 
    (-0.5296149467286833 + 5.733633*^-10*pm9256)*Log[m] + 
    (0.051657284491657 + 1.5*^-15*pm9255)*Log[m]^2 + 
    ep*(0.6707582022074683 + 6.38305835*^-7*pm9254 + 
      (-1.6852807676376442 + 1.329008012*^-7*pm9253)*Log[m] + 
      (0.5189788549243086 + 3.732416*^-10*pm9252)*Log[m]^2 + 
      (-0.051657284491657 + 5.*^-16*pm9251)*Log[m]^3) + 
    ep^2*(8.973144262915952 + 2.2917895018*^-6*pm9250 + 
      (-4.5928549022130385 + 6.105743848*^-7*pm9249)*Log[m] + 
      (1.710271579485994 + 6.65243517*^-8*pm9248)*Log[m]^2 + 
      (-0.3424405393480809 + 2.021553*^-10*pm9247)*Log[m]^3 + 
      (0.0301334159534666 + 1.*^-16*pm9246)*Log[m]^4)
 
fieasyQMCresEp2a12[5] = 0.7012351261342513 - 1.*^-15/ep^2 + 
    1.31331563*^-8*pm9319 + (-0.576049142658224 + 9.14*^-14*pm9320 + 
      0.145802766399123*Log[m])/ep + (0.0370385321575603 + 9.1*^-14*pm9318)*
     Log[m] - 0.0729013831995615*Log[m]^2 + 
    ep*(-2.004228231204552 + 1.221818747*^-7*pm9317 + 
      (0.1008948812658928 + 1.3085417*^-8*pm9316)*Log[m] + 
      (-0.0185192660787802 + 4.55*^-14*pm9315)*Log[m]^2 + 
      0.0243004610665205*Log[m]^3) + ep^2*(4.8920852642323505 + 
      8.904649076*^-7*pm9314 + (-0.375102940473721 + 1.216987055*^-7*pm9313)*
       Log[m] + (-0.0504474406329464 + 6.5427085*^-9*pm9312)*Log[m]^2 + 
      (0.0061730886929267 + 1.52*^-14*pm9311)*Log[m]^3 - 
      0.0060751152666301*Log[m]^4)
 
fieasyQMCresEp2a12[6] = -0.0285318307788065 + 8.173607*^-10*pm9379 + 
    (-0.5760491426582297 + 5.23*^-14*pm9380 + 0.145802766399122*Log[m])/ep + 
    (0.5097731058324796 + 1.04*^-13*pm9378)*Log[m] - 
    0.145802766399122*Log[m]^2 + ep*(-3.102031917955921 + 
      8.1891785*^-9*pm9377 + (1.4100807990051507 + 2.0962*^-12*pm9376)*
       Log[m] + (-0.5097731058324796 + 1.04*^-13*pm9375)*Log[m]^2 + 
      0.0972018442660813*Log[m]^3) + ep^2*(1.8661721399471247 + 
      6.56336718*^-8*pm9374 + (2.433859870731676 + 3.04278*^-11*pm9373)*
       Log[m] + (-1.4100807990051507 + 2.0962*^-12*pm9372)*Log[m]^2 + 
      (0.339848737221653 + 6.93*^-14*pm9371)*Log[m]^3 - 
      0.0486009221330407*Log[m]^4)
 
fieasyQMCresEp2a12[7] = 0.09081749754711 - 1./(ep^2*m) + 
    6.223763*^-10*pm9457 + (0.089054771981804 + 1.*^-15*pm9456)*Log[m] + 
    (-0.8368491901941915 + 2.92*^-13*pm9461 + 1.*Log[m])/(ep*m) + 
    (-2.61557928501519 + 4.2958827*^-8*pm9459 + 
      (0.8368491901941915 + 2.92*^-13*pm9458)*Log[m] - 0.5*Log[m]^2)/m + 
    ep*(1.883416083252598 + 8.9662407*^-9*pm9452 + 
      (-0.4767874147009892 + 7.9879*^-11*pm9451)*Log[m] + 
      (-0.044527385990902 + 5.*^-16*pm9450)*Log[m]^2 + 
      (-2.2267990504416324 + 4.062600849*^-7*pm9455 + 
        (2.61557928501519 + 4.2958827*^-8*pm9454)*Log[m] + 
        (-0.4184245950970958 + 1.46*^-13*pm9453)*Log[m]^2 + 
        0.1666666666666666*Log[m]^3)/m) + 
    ep^2*(0.9876190837552774 + 6.88997482*^-8*pm9445 + 
      (-1.1289432176172691 + 4.142453*^-10*pm9444)*Log[m] + 
      (0.2383937073504946 + 3.99395*^-11*pm9443)*Log[m]^2 + 
      (0.0148424619969673 + 2.*^-16*pm9442)*Log[m]^3 + 
      (-5.425849337322645 + 2.9756216239*^-6*pm9449 + 
        (2.2267990504416324 + 4.062600849*^-7*pm9448)*Log[m] + 
        (-1.307789642507595 + 2.14794135*^-8*pm9447)*Log[m]^2 + 
        (0.1394748650323652 + 4.87*^-14*pm9446)*Log[m]^3 - 
        0.0416666666666667*Log[m]^4)/m)
 
fieasyQMCresEp2a12[8] = 1/(ep^2*v) - (2*Log[v])/(ep*v) - 
    (Pi^2 - 12*Log[v]^2)/(6*v) + (ep*(Pi^2*Log[v] - 4*Log[v]^3 - 32*Zeta[3]))/
     (3*v) - (ep^2*(19*Pi^4 + 40*Pi^2*Log[v]^2 - 80*Log[v]^4 - 
       2560*Log[v]*Zeta[3]))/(120*v)
 
fieasyQMCresEp2a12[9] = -0.2966568230730717 - 0.07936507936508/ep^2 + 
    ep^2*(-1.282776597578404 + 1.547295856*^-7*pm9487) + 
    ep*(1.2839662420830713 + 2.36523999*^-8*pm9488) + 2.759476*^-9*pm9489 + 
    (0.1581199870362668 + 2.2*^-14*pm9490)/ep
 
fieasyQMCresEp2a12[10] = 1/(ep^2*m) - (2*Log[m])/(ep*m) - 
    (Pi^2 - 12*Log[m]^2)/(6*m) + (ep*(Pi^2*Log[m] - 4*Log[m]^3 - 32*Zeta[3]))/
     (3*m) - (ep^2*(19*Pi^4 + 40*Pi^2*Log[m]^2 - 80*Log[m]^4 - 
       2560*Log[m]*Zeta[3]))/(120*m)
 
fieasyQMCresEp2a12[11] = 2.355095472315252 + 
    ep^2*(3.7360122686985258 + 6.32724598*^-8*pm9516) + 
    ep*(-0.258159392319788 + 2.23895871*^-8*pm9517) + 5.9718897*^-9*pm9518 + 
    (0.0076881611732975 + 1.112939*^-9*pm9519)/ep + 
    (1. + 1.2*^-14*pm9520)/ep^2
 
fieasyQMCresEp2a12[12] = 2.1138587344294955 + 
    ep^2*(6.650111455651339 + 1.3761662117*^-6*pm9546) + 
    ep*(4.749660283828826 + 2.128930584*^-7*pm9547) + 2.46902091*^-8*pm9548 + 
    (1.0413849747566641 + 2.01766*^-9*pm9549)/ep + 
    (0.499999999999996 + 9.*^-15*pm9550)/ep^2
 
fieasyQMCresEp2a12[13] = 0.946557111670341 + 
    ep^2*(5.510779815257445 + 1.339891947*^-7*pm9563) + 
    ep*(-0.6120829257248044 + 4.0932272*^-8*pm9564) + 6.907335*^-9*pm9565
 
fieasyQMCresEp2a12[14] = 0.3900763460943107 + 6.806775*^-10*pm9624 + 
    (-0.52583664750211 + 4.02*^-14*pm9625 + 0.12952792665758*Log[m])/ep + 
    (0.366104786321414 + 8.*^-14*pm9623)*Log[m] - 0.12952792665758*Log[m]^2 + 
    ep*(-2.3812953747533996 + 6.7000426*^-9*pm9622 + 
      (0.8482162607590508 + 1.5982*^-12*pm9621)*Log[m] + 
      (-0.366104786321414 + 8.*^-14*pm9620)*Log[m]^2 + 
      0.0863519511050533*Log[m]^3) + 
    ep^2*(3.83338714683154 + 5.27970407*^-8*pm9619 + 
      (0.8628661767425396 + 2.32156*^-11*pm9618)*Log[m] + 
      (-0.8482162607590508 + 1.5982*^-12*pm9617)*Log[m]^2 + 
      (0.2440698575476094 + 5.33*^-14*pm9616)*Log[m]^3 - 
      0.0431759755525267*Log[m]^4)
 
fieasyQMCresEp2a12[15] = 5.968819917560634 + 4.40145346*^-8*pm9662 + 
    (0.499999999999996 + 1.2*^-14*pm9665)/ep^2 + 
    (-3.54138497191083 + 3.3138*^-9*pm9661)*Log[m] + 
    (0.499999999999998 + 6.*^-15*pm9660)*Log[m]^2 + 
    (2.499999994610347 + 3.3138*^-9*pm9664 + 
      (-0.999999999999996 + 1.2*^-14*pm9663)*Log[m])/ep + 
    ep*(14.788212376954068 + 4.103046238*^-7*pm9659 + 
      (-9.480835555083647 + 4.40145346*^-8*pm9658)*Log[m] + 
      (1.770692485955415 + 1.6569*^-9*pm9657)*Log[m]^2 + 
      (-0.166666666666666 + 2.*^-15*pm9656)*Log[m]^3) + 
    ep^2*(25.860263559321034 + 2.8393399419*^-6*pm9655 + 
      (-20.019477594468533 + 4.103046238*^-7*pm9654)*Log[m] + 
      (4.740417777541824 + 2.20072673*^-8*pm9653)*Log[m]^2 + 
      (-0.590230828651805 + 5.523*^-10*pm9652)*Log[m]^3 + 
      (0.0416666666666665 + 5.*^-16*pm9651)*Log[m]^4)
 
fieasyQMCresEp2a12[16] = -0.7562314839751046 - 6.97674419*^-8/ep^3 + 
    1.2218929*^-8*pm9707 + (-8.34251965*^-8 + 6.97674419*^-8*Log[m])/ep^2 + 
    (2.1601043246768277 + 1.14*^-13*pm9706)*Log[m] - 
    0.848032031654178*Log[m]^2 + 0.3488372209302326*Log[m]^3 + 
    (-1.2598663459972177 + 1.14*^-13*pm9708 + 0.6784256753784601*Log[m] - 
      0.2325581744186047*Log[m]^2)/ep + 
    ep*(-4.498934811186332 + 1.041318338*^-7*pm9705 + 
      (3.592915223957174 + 1.2218929*^-8*pm9704)*Log[m] + 
      (-2.790037644269188 + 5.7*^-14*pm9703)*Log[m]^2 + 
      0.7914965378496737*Log[m]^3 - 0.3100775222868218*Log[m]^4) + 
    ep^2*(3.1771858752015136 + 6.597469606*^-7*pm9702 + 
      (4.664441860367537 + 1.041318338*^-7*pm9701)*Log[m] + 
      (-3.184915841826386 + 6.1094645*^-9*pm9700)*Log[m]^2 + 
      (2.5762408956465412 + 1.9*^-14*pm9699)*Log[m]^3 - 
      0.5794885299361293*Log[m]^4 + 0.2034883726744186*Log[m]^5)
 
fieasyQMCresEp2a12[17] = 6.356138904084318 + 4.4836075*^-8*pm9745 + 
    (0.499999999999988 + 1.4*^-14*pm9748)/ep^2 + 
    (-3.8368491842395342 + 3.399293*^-9*pm9744)*Log[m] + 
    (0.499999999999994 + 7.*^-15*pm9743)*Log[m]^2 + 
    (2.499999994045215 + 3.399293*^-9*pm9747 + 
      (-0.999999999999988 + 1.4*^-14*pm9746)*Log[m])/ep + 
    ep*(15.473969159958788 + 4.224751942*^-7*pm9742 + 
      (-10.570837627983412 + 4.4836075*^-8*pm9741)*Log[m] + 
      (1.9184245921197671 + 1.6996465*^-9*pm9740)*Log[m]^2 + 
      (-0.1666666666666646 + 2.3*^-15*pm9739)*Log[m]^3) + 
    ep^2*(28.461828538854284 + 2.9533342098*^-6*pm9738 + 
      (-22.979604034461957 + 4.224751942*^-7*pm9737)*Log[m] + 
      (5.285418813991706 + 2.24180375*^-8*pm9736)*Log[m]^2 + 
      (-0.6394748640399224 + 5.665488*^-10*pm9735)*Log[m]^3 + 
      (0.0416666666666662 + 6.*^-16*pm9734)*Log[m]^4)
 
fieasyQMCresEp2a12[18] = 1.586275104177317 + 7.75596187*^-8*pm9793 + 
    (7.972*^-12 + 1.125343*^-10*pm9794)/ep + 
    (-0.666582039629733 + 7.8053*^-11*pm9792)*Log[m] + 
    ep*(0.7574717342003137 + 3.636291306*^-7*pm9791 + 
      (-2.0165711942743423 + 6.443534*^-8*pm9790)*Log[m] + 
      (0.3332910198148665 + 3.90265*^-11*pm9789)*Log[m]^2) + 
    ep^2*(9.009102402627683 + 1.8016782729*^-6*pm9788 + 
      (-5.418836486875671 + 2.864551295*^-7*pm9787)*Log[m] + 
      (1.0082855971371711 + 3.221767*^-8*pm9786)*Log[m]^2 + 
      (-0.1110970066049555 + 1.30088*^-11*pm9785)*Log[m]^3)
 
fieasyQMCresEp2a12[19] = 0.0055977962054857 + 7.11612598*^-8*pm9938 + 
    (-1.0824514093*^-6 + 3.*^-15*pm9941 - 4.9760059*^-7*Log[m])/ep^2 + 
    (0.1025444283330749 + 2.79658*^-10*pm9937)*Log[m] + 
    (-0.0420105669741138 + 1.5*^-15*pm9936)*Log[m]^2 + 
    0.0276839170665683*Log[m]^3 + (-0.0999907811962828 + 
      3.313326*^-10*pm9940 + (0.0538456406143251 + 3.*^-15*pm9939)*Log[m] - 
      0.018455751199705*Log[m]^2)/ep + 
    ep*(0.0283429461185715 + 3.179271722*^-7*pm9935 + 
      (-0.1249386853216394 + 5.92423507*^-8*pm9934)*Log[m] + 
      (-0.0960876515540199 + 1.39829*^-10*pm9933)*Log[m]^2 + 
      (0.0248749395918592 + 5.*^-16*pm9932)*Log[m]^3 - 
      0.0246079792666421*Log[m]^4) + ep^2*(0.7297010731822927 + 
      8.403601028*^-7*pm9931 + (-0.7872867302499672 + 2.859687803*^-7*pm9930)*
       Log[m] + (0.273913382866219 + 2.96211754*^-8*pm9929)*Log[m]^2 + 
      (0.0570437463045436 + 4.66097*^-11*pm9928)*Log[m]^3 + 
      (-0.0122641331484323 + 1.*^-16*pm9927)*Log[m]^4 + 
      0.0161489958533284*Log[m]^5)
 
fieasyQMCresEp2a12[20] = -1.1033117028734307 - 4.766539953*^-7/ep^2 + 
    1.1374708*^-8*pm9983 + (2.7816042285612217 + 1.27*^-13*pm9982)*Log[m] - 
    0.9087118084876858*Log[m]^2 + 0.46875*Log[m]^3 + 
    (-1.4508722606334485 + 1.27*^-13*pm9984 + 0.726969732782546*Log[m] - 
      0.3125*Log[m]^2)/ep + ep*(-5.320643499389861 + 9.91440179*^-8*pm9981 + 
      (4.364881270953341 + 1.1374708*^-8*pm9980)*Log[m] + 
      (-3.5070393295095172 + 6.35*^-14*pm9979)*Log[m]^2 + 
      0.8481308782589747*Log[m]^3 - 0.4166666666666667*Log[m]^4) + 
    ep^2*(2.830243066395711 + 5.887847278*^-7*pm9978 + 
      (6.694221368677891 + 9.91440179*^-8*pm9977)*Log[m] + 
      (-3.4730354623365916 + 5.687354*^-9*pm9976)*Log[m]^2 + 
      (3.1995766757504 + 2.12*^-14*pm9975)*Log[m]^3 - 
      0.6209529261370533*Log[m]^4 + 0.2734375*Log[m]^5)
 
fieasyQMCresEp2a12[21] = -0.2763640309819884 + 1.999999998*^-6/ep^3 + 
    4.034521499*^-7*pm10194 + (8.25663697*^-8 + 6.4*^-15*pm10197 - 
      4.41860465*^-6*Log[m])/ep^2 + 
    (1.1818170927150689 + 2.925151*^-10*pm10193)*Log[m] + 
    (-0.4763378974384577 + 2.5*^-15*pm10192)*Log[m]^2 + 
    0.2180192635658917*Log[m]^3 + (-0.2558741969410416 + 
      1.0614082*^-9*pm10196 + (0.2033357893358192 + 5.*^-15*pm10195)*Log[m] - 
      0.145343790697675*Log[m]^2)/ep + 
    ep*(-0.0258888927410753 + 1.8140254542*^-6*pm10191 + 
      (2.6396269732603557 + 1.170633052*^-7*pm10190)*Log[m] + 
      (-1.9165488523076433 + 1.462577*^-10*pm10189)*Log[m]^2 + 
      (0.5926941613016247 + 8.*^-16*pm10188)*Log[m]^3 - 
      0.1937959825581396*Log[m]^4) + ep^2*(2.6459716937361457 + 
      5.4906641944*^-6*pm10187 + (6.22157614652242 + 4.020171229*^-7*pm10186)*
       Log[m] + (-3.368086337054413 + 5.85316527*^-8*pm10185)*Log[m]^2 + 
      (2.128333242874083 + 4.87527*^-11*pm10184)*Log[m]^3 + 
      (-0.5032321166344721 + 2.*^-16*pm10183)*Log[m]^4 + 
      0.1271789631782946*Log[m]^5)
 
fieasyQMCresEp2a12[22] = -0.0586966271523737 - 1.999999998*^-6/ep^3 + 
    2.895924994*^-7*pm10462 + (0.0043900179441436 + 0.018457/m + 
      2.8*^-15*pm10466 + 4.972417522*^-6*Log[m])/ep^2 + 
    (0.4240162958144398 + 2.43925*^-10*pm10461)*Log[m] + 
    (-0.2710397428433722 + 1.*^-15*pm10460)*Log[m]^2 + 
    0.0507088287362537*Log[m]^3 + (-0.3220223086404062 + 9.6*^-14*pm10463 + 
      0.324470526998975*Log[m] - 0.1909135*Log[m]^2)/m + 
    (-0.0585425459085443 + 5.042474*^-10*pm10465 + 
      (-0.058618526998973 + 0.054217*Log[m])/m + 
      (0.0533828525591666 + 2.*^-15*pm10464)*Log[m] - 
      0.033808486208761*Log[m]^2)/ep + 
    ep*(0.3050239348331568 + 1.3314490754*^-6*pm10457 + 
      (1.1800984506330914 + 6.79866492*^-8*pm10456)*Log[m] + 
      (-0.7728263738448933 + 1.219626*^-10*pm10455)*Log[m]^2 + 
      (0.382437005746183 + 3.*^-16*pm10454)*Log[m]^3 - 
      0.0450733738507301*Log[m]^4 + (-0.810511433393114 + 
        1.742*^-12*pm10459 + (1.3054131201537675 + 1.92*^-13*pm10458)*
         Log[m] - 0.6353207365005185*Log[m]^2 + 0.2639721666666667*Log[m]^3)/
       m) + ep^2*(2.0626684860889206 + 4.2355168692*^-6*pm10450 + 
      (2.710227839675781 + 2.253793833*^-7*pm10449)*Log[m] + 
      (-2.112769978804791 + 3.39933246*^-8*pm10448)*Log[m]^2 + 
      (0.9097995003183504 + 4.06543*^-11*pm10447)*Log[m]^3 + 
      (-0.3385481241526416 + 1.*^-16*pm10446)*Log[m]^4 + 
      0.0295790414368127*Log[m]^5 + (-1.1539264284992223 + 
        2.39682*^-11*pm10453 + (2.4636773903449853 + 3.484*^-12*pm10452)*
         Log[m] + (-2.2974658744632004 + 1.92*^-13*pm10451)*Log[m]^2 + 
        0.7343973671685559*Log[m]^3 - 0.2345084583333334*Log[m]^4)/m)
 
fieasyQMCresEp2a12[23] = -0.0208642407381659 - 1.*^-6/ep^3 + 
    9.19343467*^-8*pm10610 + (-5.82832939*^-8 + 3.6*^-15*pm10613 + 
      2.206349206*^-6*Log[m])/ep^2 + (0.152606689052748 + 4.162*^-10*pm10609)*
     Log[m] + (-0.0454564932583453 + 1.5*^-15*pm10608)*Log[m]^2 + 
    0.0372043677248677*Log[m]^3 + (-0.1151452526333928 + 
      5.948451*^-10*pm10612 + (0.0576961475584872 + 3.*^-15*pm10611)*Log[m] - 
      0.024804103174603*Log[m]^2)/ep + 
    ep*(-0.0414043339555339 + 3.769910599*^-7*pm10607 + 
      (-0.0912908134737069 + 7.38151338*^-8*pm10606)*Log[m] + 
      (-0.1600513910361572 + 2.081*^-10*pm10605)*Log[m]^2 + 
      (0.0273166280815118 + 5.*^-16*pm10604)*Log[m]^3 - 
      0.0330700085978836*Log[m]^4) + ep^2*(0.6843389270472041 + 
      1.227346328*^-6*pm10603 + (-0.7143407651212932 + 
        3.049113858*^-7*pm10602)*Log[m] + 
      (0.2443019708941446 + 3.69075669*^-8*pm10601)*Log[m]^2 + 
      (0.1153504538967716 + 6.93667*^-11*pm10600)*Log[m]^3 + 
      (-0.0137305268584063 + 1.*^-16*pm10599)*Log[m]^4 + 
      0.0217020183862434*Log[m]^5)
 
fieasyQMCresEp2a12[24] = 1.0026749547211737 + 4.119551046*^-7*pm10849 + 
    (4.708*^-13 + 1.1007*^-12*pm10850)/la + 
    (3.53*^-14 + 1.075*^-13*pm10853 + 6.*^-16*Log[m])/ep^2 + 
    (-1.6628785484189073 + 1.32214377*^-8*pm10848)*Log[m] + 
    (0.5543100538236516 + 4.32*^-14*pm10847)*Log[m]^2 - 
    0.2325581395348836*Log[m]^3 + (1.2598665022924578 + 
      1.59696784*^-8*pm10852 + (-0.6784255919533109 + 8.64*^-14*pm10851)*
       Log[m] + 0.2325581395348834*Log[m]^2)/ep + 
    ep*(3.7152252077469936 + 2.325091281*^-6*pm10845 + 
      (9.7945*^-12 + 1.39249*^-11*pm10846)/la + 
      (-2.847482418505482 + 1.49130229*^-7*pm10843 + 
        (-4.708*^-13 + 1.1007*^-12*pm10844)/la)*Log[m] + 
      (1.778572044739819 + 6.6107189*^-9*pm10842)*Log[m]^2 + 
      (-0.328168189839215 + 1.44*^-14*pm10841)*Log[m]^3 + 
      0.1356589147286821*Log[m]^4) + ep^2*(2.3104661328221687 + 
      0.0000135572957761*pm10839 + (1.4387*^-10 + 1.578715*^-10*pm10840)/la + 
      (-4.825885188547044 + 1.2036400606*^-6*pm10837 + 
        (-9.7945*^-12 + 1.39249*^-11*pm10838)/la)*Log[m] + 
      (2.1131182663750208 + 7.45651155*^-8*pm10835 + 
        (2.354*^-13 + 5.504*^-13*pm10836)/la)*Log[m]^2 + 
      (-1.2242791952667722 + 2.203573*^-9*pm10834)*Log[m]^3 + 
      (0.1537411334088024 + 3.6*^-15*pm10833)*Log[m]^4 - 
      0.0581395348837209*Log[m]^5)
 
fieasyQMCresEp2a12[25] = 1.8294477227346375 + 3.863327463*^-7*pm10991 + 
    (-2.5309662028457103 + 2.2637744*^-8*pm10990)*Log[m] + 
    (0.8730416826961499 + 4.45*^-14*pm10989)*Log[m]^2 - 
    0.2325581395348836*Log[m]^3 + (1.2598664979443683 + 
      2.45371915*^-8*pm10993 + (-0.6784255919533063 + 8.9*^-14*pm10992)*
       Log[m] + 0.2325581395348836*Log[m]^2)/ep + 
    ep*(6.028383200256318 + 3.1599646297*^-6*pm10988 + 
      (-6.091586914442443 + 2.950323012*^-7*pm10987)*Log[m] + 
      (2.725834739373179 + 1.1318872*^-8*pm10986)*Log[m]^2 + 
      (-0.6468998187117144 + 1.48*^-14*pm10985)*Log[m]^3 + 
      0.1356589147286822*Log[m]^4) + ep^2*(4.934604923490671 + 
      0.0000211100193259*pm10984 + (-12.126472563871658 + 
        2.6289922233*^-6*pm10983)*Log[m] + 
      (5.335062555043616 + 1.475161506*^-7*pm10982)*Log[m]^2 + 
      (-1.8821793384246068 + 3.7729573*^-9*pm10981)*Log[m]^3 + 
      (0.3396679169177608 + 3.7*^-15*pm10980)*Log[m]^4 - 
      0.0581395348837209*Log[m]^5)
 
fieasyQMCresEp2a12[26] = 0.4883363407168965 - 2.*^-15/ep^3 + 
    4.0470837*^-7*pm11329 + (3.848616*^-10 + 3.78521*^-10*pm11330)/la + 
    (2.138006*^-10 + 1.25051*^-10*pm11333 + 2.*^-15*Log[m])/ep^2 + 
    (-0.3887603144497559 + 3.6948005*^-9*pm11328)*Log[m] + 
    (0.1470760106158441 + 2.49*^-14*pm11327)*Log[m]^2 - 
    0.0169538100464077*Log[m]^3 + (1.9027035*^-9 + 5.08932341*^-8*pm11332 - 
      2.*^-15*Log[m]^2)/ep + ep*(1.0013063938341595 + 
      8.336376258*^-7*pm11325 + (2.3965976*^-9 + 2.4236226*^-9*pm11326)/la + 
      (-1.4828408822789392 + 1.882356975*^-7*pm11323 + 
        (-3.848616*^-10 + 3.78521*^-10*pm11324)/la)*Log[m] + 
      (0.6236173631882309 + 3.4340972*^-9*pm11322)*Log[m]^2 + 
      (-0.2074497248982618 + 1.52*^-14*pm11321)*Log[m]^3 + 
      0.0254307150696128*Log[m]^4) + ep^2*(2.5626750803743645 + 
      2.4396722226*^-6*pm11319 + (1.24464526*^-8 + 1.60922934*^-8*pm11320)/
       la + (-3.7780999308566576 + 6.585090061*^-7*pm11317 + 
        (-2.3965976*^-9 + 2.4236226*^-9*pm11318)/la)*Log[m] + 
      (1.9982039858143696 + 9.80956234*^-8*pm11315 + 
        (1.924308*^-10 + 1.892605*^-10*pm11316)/la)*Log[m]^2 + 
      (-0.6923960052679458 + 2.2376285*^-9*pm11314)*Log[m]^3 + 
      (0.1763549109495392 + 7.4*^-15*pm11313)*Log[m]^4 - 
      0.021192262558011*Log[m]^5)
 
fieasyQMCresEp2a12[27] = -0.0295062777671837 + 3.72093023*^-7/ep^3 + 
    3.34274831*^-7*pm11502 + (-2.398335769*^-7 + 4.*^-15*pm11504 - 
      1.1627906977*^-6*Log[m])/ep^2 + 
    (0.7676638508138023 + 1.201*^-13*pm11501)*Log[m] - 
    0.2108723195369745*Log[m]^2 + 0.1816850620155039*Log[m]^3 + 
    (-0.2558721443227729 + 8.78884*^-10*pm11503 + 0.203336276868513*Log[m] - 
      0.145347465116279*Log[m]^2)/ep + 
    ep*(-0.1944748843618967 + 1.3878152725*^-6*pm11500 + 
      (0.7562934035115876 + 1.23453431*^-8*pm11499)*Log[m] + 
      (-0.8882820249969521 + 8.91*^-14*pm11498)*Log[m]^2 + 
      0.185359215006882*Log[m]^3 - 0.1392921259689922*Log[m]^4) + 
    ep^2*(1.0338734886539238 + 4.9936841874*^-6*pm11496 + 
      (-4.7*^-14 + 2.103*^-13*pm11497)/la + 
      (1.2748490364825535 + 1.217377813*^-7*pm11495)*Log[m] + 
      (-0.2251433495568356 + 6.1726717*^-9*pm11494)*Log[m]^2 + 
      (0.776519366763194 + 5.3*^-14*pm11493)*Log[m]^3 - 
      0.1355732654852246*Log[m]^4 + 0.0817585135658915*Log[m]^5)
 
fieasyQMCresEp2a12[28] = -0.3041334463148711 + 3.822046027*^-7*pm11693 + 
    (0.326249535273192 + 3.25316*^-10*pm11692)*Log[m] + 
    (-0.121955235342232 + 1.5*^-15*pm11691)*Log[m]^2 + 
    (-0.457267238133954 + 1.730362948*^-7*pm11696 + 
      (1.0952630854827503 + 3.78175*^-10*pm11695)*Log[m] + 
      (-0.291605532798244 + 3.*^-15*pm11694)*Log[m]^2)/m + 
    (-0.0737794413270245 + 7.70032*^-10*pm11698 + 
      (0.02464040836879 + 3.*^-15*pm11697)*Log[m] + 
      (-0.576049142653916 + 3.78175*^-10*pm11700 + 
        (0.145802766399122 + 6.*^-15*pm11699)*Log[m])/m)/ep + 
    ep*(-0.7964277023550754 + 1.5317104081*^-6*pm11686 + 
      (1.1379499783958216 + 1.535152194*^-7*pm11685)*Log[m] + 
      (-0.5093565389521519 + 1.626581*^-10*pm11684)*Log[m]^2 + 
      (0.1623991793726897 + 5.*^-16*pm11683)*Log[m]^3 + 
      (-0.4992426209744956 + 7.551428303*^-7*pm11690 + 
        (2.1632097953270994 + 1.730362948*^-7*pm11689)*Log[m] + 
        (-1.3264524569846263 + 1.890875*^-10*pm11688)*Log[m]^2 + 
        (0.3159059938647644 + 1.*^-15*pm11687)*Log[m]^3)/m) + 
    ep^2*(-1.8218396415961704 + 5.5254884555*^-6*pm11677 + 
      (3.231985217929489 + 3.738245028*^-7*pm11676)*Log[m] + 
      (-1.866564543782598 + 7.67576097*^-8*pm11675)*Log[m]^2 + 
      (0.537105945991171 + 5.42194*^-11*pm11674)*Log[m]^3 + 
      (-0.1379665720875194 + 1.*^-16*pm11673)*Log[m]^4 + 
      (1.5760791352068484 + 3.0280552652*^-6*pm11682 + 
        (3.9570569366657105 + 7.551428303*^-7*pm11681)*Log[m] + 
        (-3.640518733453268 + 8.65181474*^-8*pm11680)*Log[m]^2 + 
        (1.220971733238127 + 6.30292*^-11*pm11679)*Log[m]^3 + 
        (-0.2430046106652034 + 2.*^-16*pm11678)*Log[m]^4)/m)
 
fieasyQMCresEp2a12[29] = 0.107417643731386 + 6.829075*^-10*pm11761 + 
    (-0.525836647502113 + 4.02*^-14*pm11762 + 0.12952792665758*Log[m])/ep + 
    (0.435731344025892 + 8.*^-14*pm11760)*Log[m] - 
    0.12952792665758*Log[m]^2 + ep*(-2.783038375829317 + 
      6.7971355*^-9*pm11759 + (1.1698297725732838 + 1.5982*^-12*pm11758)*
       Log[m] + (-0.435731344025892 + 8.*^-14*pm11757)*Log[m]^2 + 
      0.0863519511050533*Log[m]^3) + ep^2*(2.4401641163451595 + 
      5.34699778*^-8*pm11756 + (1.8890636246891133 + 2.32016*^-11*pm11755)*
       Log[m] + (-1.1698297725732838 + 1.5982*^-12*pm11754)*Log[m]^2 + 
      (0.290487562683928 + 5.33*^-14*pm11753)*Log[m]^3 - 
      0.0431759755525267*Log[m]^4)
 
fieasyQMCresEp2a12[30] = -0.2537493422736098 + 1.627691428*^-7*pm11951 + 
    (0.2609138331821368 + 1.53349*^-10*pm11950)*Log[m] + 
    (-0.114424363679304 + 5.*^-16*pm11949)*Log[m]^2 + 
    (-0.2752307293821744 + 2.853273987*^-7*pm11954 + 
      (0.943775869388275 + 7.22691*^-10*pm11953)*Log[m] + 
      (-0.25905585331516 + 3.*^-15*pm11952)*Log[m]^2)/m + 
    (-0.0648218493207491 + 4.316696*^-10*pm11956 + 
      (0.020874972537326 + 1.*^-15*pm11955)*Log[m] + 
      (-0.525836646488259 + 7.22691*^-10*pm11958 + 
        (0.12952792665758 + 6.*^-15*pm11957)*Log[m])/m)/ep + 
    ep*(-0.6203168843822227 + 6.987315893*^-7*pm11944 + 
      (0.9716321007470916 + 8.98617974*^-8*pm11943)*Log[m] + 
      (-0.3813858986975766 + 7.66746*^-11*pm11942)*Log[m]^2 + 
      (0.1542407350711843 + 2.*^-16*pm11941)*Log[m]^3 + 
      (-0.0272846808716976 + 7.996676821*^-7*pm11948 + 
        (1.6402442299510642 + 2.853273987*^-7*pm11947)*Log[m] + 
        (-1.0987967690441613 + 3.613455*^-10*pm11946)*Log[m]^2 + 
        (0.2806438410914233 + 1.*^-15*pm11945)*Log[m]^3)/m) + 
    ep^2*(-1.4297610905376623 + 2.7172087869*^-6*pm11935 + 
      (2.750177097207332 + 3.397355036*^-7*pm11934)*Log[m] + 
      (-1.5281860205544842 + 4.49308987*^-8*pm11933)*Log[m]^2 + 
      (0.3919891937744792 + 2.55583*^-11*pm11932)*Log[m]^3 - 
      0.131690845701746*Log[m]^4 + (2.503445759687283 + 
        3.905848911*^-6*pm11940 + (2.603747382185369 + 7.996676821*^-7*
           pm11939)*Log[m] + (-2.8676423658288663 + 1.426636994*^-7*pm11938)*
         Log[m]^2 + (0.9931744240314112 + 1.204485*^-10*pm11937)*Log[m]^3 + 
        (-0.2158798777626334 + 2.*^-16*pm11936)*Log[m]^4)/m)
 
fieasyQMCresEp2a12[31] = 2.924730499220701 + 
    ep^2*(5.428634707701204 + 5.57288108*^-8*pm11986) + 
    ep*(-2.9927334015661935 + 2.34590559*^-8*pm11987) + 
    6.9531781*^-9*pm11988 + (-1.067393630040407 + 1.437462*^-9*pm11989)/ep + 
    (1.000000000000001 + 1.7*^-14*pm11990)/ep^2
 
fieasyQMCresEp2a12[32] = 2.304343557523712 + 
    ep^2*(7.276286773875637 + 1.4913009018*^-6*pm12016) + 
    ep*(6.146480035094564 + 2.257557719*^-7*pm12017) + 
    2.56905129*^-8*pm12018 + (1.3368491876352562 + 2.07384*^-9*pm12019)/ep + 
    (0.499999999999996 + 9.*^-15*pm12020)/ep^2
 
fieasyQMCresEp2a12[33] = 0.3662190944497154 + 8.305777*^-10*pm12079 + 
    (-0.5760491426582268 + 5.23*^-14*pm12080 + 0.145802766399122*Log[m])/ep + 
    (0.4098584063911836 + 1.04*^-13*pm12078)*Log[m] - 
    0.145802766399122*Log[m]^2 + ep*(-2.4598534998484856 + 
      8.0892766*^-9*pm12077 + (0.9412472620739368 + 2.0982*^-12*pm12076)*
       Log[m] + (-0.4098584063911836 + 1.04*^-13*pm12075)*Log[m]^2 + 
      0.0972018442660813*Log[m]^3) + ep^2*(3.905066325729796 + 
      6.49059444*^-8*pm12074 + (0.9215444107814657 + 3.04598*^-11*pm12073)*
       Log[m] + (-0.9412472620739368 + 2.0982*^-12*pm12072)*Log[m]^2 + 
      (0.2732389375941224 + 6.93*^-14*pm12071)*Log[m]^3 - 
      0.0486009221330407*Log[m]^4)
 
fieasyQMCresEp2a12[34] = 2.401016599334354 + 
    ep^2*(3.762884862156908 + 7.28608188*^-8*pm12106) + 
    ep*(0.442321581957864 + 2.45565171*^-8*pm12107) + 6.3255971*^-9*pm12108 + 
    (0.3031523740549816 + 1.148467*^-9*pm12109)/ep + 
    (1. + 1.2*^-14*pm12110)/ep^2
 
fieasyQMCresEp2a12[35] = 1.0740543077679383 + 
    ep^2*(6.183816266654097 + 2.11568247*^-7*pm12123) + 
    ep*(-0.3803820901289374 + 5.91354333*^-8*pm12124) + 1.0570207*^-8*pm12125
 
fieasyQMCresEp2a12[36] = 0.0561121541666427 + 1.938427587*^-7*pm12187 + 
    (-0.2287293652294774 + 1.36246*^-10*pm12186)*Log[m] + 
    (0.072901383199562 + 1.*^-15*pm12185)*Log[m]^2 + 
    (0.5760491429672963 + 5.147774*^-10*pm12189 + 
      (-0.145802766399124 + 2.*^-15*pm12188)*Log[m])/ep + 
    ep*(1.5229356165246368 + 7.504212625*^-7*pm12184 + 
      (-0.5329721227344888 + 6.546818*^-10*pm12183)*Log[m] + 
      (0.1143646826147387 + 6.8123*^-11*pm12182)*Log[m]^2 + 
      (-0.0243004610665207 + 3.*^-16*pm12181)*Log[m]^3) + 
    ep^2*(0.0247631938752214 + 1.8294930991*^-6*pm12180 + 
      (-0.6148659363450723 + 2.4655932*^-9*pm12179)*Log[m] + 
      (0.2664860613672444 + 3.273409*^-10*pm12178)*Log[m]^2 + 
      (-0.0381215608715796 + 2.27077*^-11*pm12177)*Log[m]^3 + 
      (0.0060751152666302 + 1.*^-16*pm12176)*Log[m]^4)
 
fieasyQMCresEp2a12[37] = 0.7735729693564707 + 5.2187309*^-9*pm12249 + 
    (-0.525836647502134 + 2.67*^-14*pm12250 + 0.12952792665758*Log[m])/ep + 
    (0.008720772729462 + 2.6*^-14*pm12248)*Log[m] - 
    0.06476396332879*Log[m]^2 + ep*(-1.9230415342719285 + 
      5.83224726*^-8*pm12247 + (0.0705574603709953 + 5.137479*^-9*pm12246)*
       Log[m] + (-0.004360386364731 + 1.3*^-14*pm12245)*Log[m]^2 + 
      0.0215879877762633*Log[m]^3) + ep^2*(4.853804464224031 + 
      5.15611298*^-7*pm12244 + (-0.3604299779550822 + 5.76264276*^-8*pm12243)*
       Log[m] + (-0.0352787301854977 + 2.5687395*^-9*pm12242)*Log[m]^2 + 
      (0.001453462121577 + 4.3*^-15*pm12241)*Log[m]^3 - 
      0.0053969969440658*Log[m]^4)
 
fieasyQMCresEp2a12[38] = 3.4300884375279814 + 7.4260674*^-9*pm12287 + 
    (1. + 1.2*^-14*pm12290)/ep^2 + (-1.4663031840713896 + 
      1.303649*^-9*pm12286)*Log[m] + (0.5 + 6.*^-15*pm12285)*Log[m]^2 + 
    (1.4663031840713896 + 1.303649*^-9*pm12289 + (-1. + 1.2*^-14*pm12288)*
       Log[m])/ep + ep*(3.7024113848592375 + 3.40638349*^-8*pm12284 + 
      (-3.4300884375279814 + 7.4260674*^-9*pm12283)*Log[m] + 
      (0.7331515920356948 + 6.518245*^-10*pm12282)*Log[m]^2 + 
      (-0.1666666666666666 + 2.*^-15*pm12281)*Log[m]^3) + 
    ep^2*(6.057338648835245 + 1.249436975*^-7*pm12280 + 
      (-3.7024113848592375 + 3.40638349*^-8*pm12279)*Log[m] + 
      (1.7150442187639907 + 3.7130337*^-9*pm12278)*Log[m]^2 + 
      (-0.2443838640118982 + 2.172748*^-10*pm12277)*Log[m]^3 + 
      (0.0416666666666667 + 5.*^-16*pm12276)*Log[m]^4)
 
fieasyQMCresEp2a12[39] = 1.4831514234370866 + 1.160509466*^-7*pm12377 + 
    (-8.44196*^-11 + 2.872873*^-10*pm12379)/ep + 
    (-0.5135854733035278 + 3.907*^-10*pm12376)*Log[m] + 
    (0.049413038102832 + 2.5*^-15*pm12375)*Log[m]^2 + 
    ep*(0.5905802921708059 + 5.256071417*^-7*pm12374 + 
      (-1.618262039561836 + 1.038228896*^-7*pm12373)*Log[m] + 
      (0.5001108949744199 + 3.338522*^-10*pm12372)*Log[m]^2 + 
      (-0.0494130381028313 + 1.4*^-15*pm12371)*Log[m]^3) + 
    ep^2*(8.778712518187662 + 1.8483232309*^-6*pm12370 + 
      (-4.419326774263887 + 4.973590332*^-7*pm12369)*Log[m] + 
      (1.6410124128090364 + 5.20104133*^-8*pm12368)*Log[m]^2 + 
      (-0.3289157372065773 + 2.120377*^-10*pm12367)*Log[m]^3 + 
      (0.0288242722266515 + 7.*^-16*pm12366)*Log[m]^4)
 
fieasyQMCresEp2a12[40] = -0.0045584256988974 + 1.287434066*^-7*pm12442 + 
    (-0.1981500679980432 + 1.5906*^-10*pm12441)*Log[m] + 
    (0.0647639633287905 + 1.*^-15*pm12440)*Log[m]^2 + 
    (0.5258366477067604 + 4.340197*^-10*pm12444 + 
      (-0.129527926657581 + 2.*^-15*pm12443)*Log[m])/ep + 
    ep*(1.3831946622910738 + 4.720049925*^-7*pm12439 + 
      (-0.4621698295132253 + 7.73145*^-10*pm12438)*Log[m] + 
      (0.0990750339990216 + 7.953*^-11*pm12437)*Log[m]^2 + 
      (-0.0215879877762635 + 3.*^-16*pm12436)*Log[m]^3) + 
    ep^2*(-0.1262548491354118 + 1.1516728189*^-6*pm12435 + 
      (-0.5203309757258253 + 2.7637071*^-9*pm12434)*Log[m] + 
      (0.2310849147566126 + 3.865725*^-10*pm12433)*Log[m]^2 + 
      (-0.0330250113330072 + 2.651*^-11*pm12432)*Log[m]^3 + 
      (0.0053969969440659 + 1.*^-16*pm12431)*Log[m]^4)
 
fieasyQMCresEp2a12[41] = 2.013165325646356 + 4.883651543*^-7*pm12588 + 
    (6.857*^-13 + 1.1756*^-12*pm12589)/la + 
    (-2.949643159979151 + 1.6964289*^-8*pm12587)*Log[m] + 
    (0.8961520615349703 + 5.7*^-14*pm12586)*Log[m]^2 - 0.3125*Log[m]^3 + 
    (1.4508712414904463 + 2.1315689*^-8*pm12591 + 
      (-0.7269692561285878 + 1.14*^-13*pm12590)*Log[m] + 0.3125*Log[m]^2)/
     ep + ep*(6.5253905748750425 + 3.5532022188*^-6*pm12584 + 
      (1.45816*^-11 + 1.53748*^-11*pm12585)/la + 
      (-6.551851407882424 + 2.682915487*^-7*pm12582 + 
        (-6.857*^-13 + 1.1756*^-12*pm12583)/la)*Log[m] + 
      (3.0678388273680257 + 8.4821445*^-9*pm12581)*Log[m]^2 + 
      (-0.6538289761587746 + 1.9*^-14*pm12580)*Log[m]^3 + 
      0.1822916666666667*Log[m]^4) + ep^2*(5.0656807297639785 + 
      0.0000169599232664*pm12578 + (2.231347*^-10 + 1.778676*^-10*pm12579)/
       la + (-13.41677570444796 + 2.3599620256*^-6*pm12576 + 
        (-1.45816*^-11 + 1.53748*^-11*pm12577)/la)*Log[m] + 
      (5.307021703558108 + 1.341457744*^-7*pm12574 + 
        (3.428*^-13 + 5.878*^-13*pm12575)/la)*Log[m]^2 + 
      (-2.084624440708309 + 2.8273815*^-9*pm12573)*Log[m]^3 + 
      (0.3410130551965858 + 4.7*^-15*pm12572)*Log[m]^4 - 0.078125*Log[m]^5)
 
fieasyQMCresEp2a12[42] = 0.0082904713409076 + 3.72093023*^-7/ep^3 + 
    3.160211127*^-7*pm12765 + (9.99999999*^-7 + 3.8*^-14*pm12766)/la + 
    (-1.8600524999*^-6 + 4.*^-15*pm12768 - 1.1627906977*^-6*Log[m])/ep^2 + 
    (0.7376266814410745 + 1.096*^-13*pm12764)*Log[m] - 
    0.1894004397558944*Log[m]^2 + 0.1816850620155039*Log[m]^3 + 
    (-0.2558742365005664 + 7.30189*^-10*pm12767 + 0.2033378970874336*Log[m] - 
      0.145347465116279*Log[m]^2)/ep + 
    ep*(-0.2065390983864468 + 1.2725131135*^-6*pm12762 + 
      (1.1544313116*^-6 + 5.019*^-13*pm12763)/la + 
      (0.5889907570246488 + 9.7582832*^-9*pm12760 + 
        (-9.99999999*^-7 + 3.8*^-14*pm12761)/la)*Log[m] + 
      (-0.8859072511220074 + 1.01*^-13*pm12759)*Log[m]^2 + 
      0.1746231400980987*Log[m]^3 - 0.1392921259689922*Log[m]^4) + 
    ep^2*(1.0111549608648307 + 4.3579267818*^-6*pm12757 + 
      (6.663558643*^-7 + 6.4689*^-12*pm12758)/la + 
      (1.1183222924692755 + 1.110700441*^-7*pm12755 + 
        (-1.1544313116*^-6 + 5.019*^-13*pm12756)/la)*Log[m] + 
      (-0.1382991537904528 + 4.8791418*^-9*pm12753 + 
        (4.999999995*^-7 + 1.9*^-14*pm12754)/la)*Log[m]^2 + 
      (0.798231073850908 + 6.58*^-14*pm12752)*Log[m]^3 - 
      0.1391521146427698*Log[m]^4 + 0.0817585135658915*Log[m]^5)
 
fieasyQMCresEp2a12[43] = 1.172776649484201 + 7.415471482*^-7*pm13004 + 
    (6.357*^-13 + 1.0465*^-12*pm13005)/la + (4.57*^-14 + 1.903*^-13*pm13008)/
     ep^2 + (-2.0909738743265813 + 3.49635027*^-8*pm13003)*Log[m] + 
    (0.560189001766885 + 8.49*^-14*pm13002)*Log[m]^2 - 0.3125*Log[m]^3 + 
    (1.4508712439561235 + 3.71030378*^-8*pm13007 + 
      (-0.7269692561286142 + 1.697*^-13*pm13006)*Log[m] + 0.3125*Log[m]^2)/
     ep + ep*(4.343637291411455 + 4.4568445823*^-6*pm13000 + 
      (1.31599*^-11 + 1.32311*^-11*pm13001)/la + 
      (-3.0967699955822976 + 4.056077473*^-7*pm12998 + 
        (-6.357*^-13 + 1.0465*^-12*pm12999)/la)*Log[m] + 
      (2.246437010067636 + 1.74817514*^-8*pm12997)*Log[m]^2 + 
      (-0.3178659163906805 + 2.83*^-14*pm12996)*Log[m]^3 + 
      0.1822916666666667*Log[m]^4) + ep^2*(2.633947529968403 + 
      0.0000243326585013*pm12994 + (1.933177*^-10 + 1.500058*^-10*pm12995)/
       la + (-6.046196158817855 + 3.2439881449*^-6*pm12992 + 
        (-1.31599*^-11 + 1.32311*^-11*pm12993)/la)*Log[m] + 
      (2.1099681677703397 + 2.02803874*^-7*pm12990 + 
        (3.178*^-13 + 5.232*^-13*pm12991)/la)*Log[m]^2 + 
      (-1.549445718625337 + 5.8272505*^-9*pm12989)*Log[m]^3 + 
      (0.145034603665196 + 7.1*^-15*pm12988)*Log[m]^4 - 0.078125*Log[m]^5)
 
fieasyQMCresEp2a12[44] = 0.5619917247343057 + 1.*^-15/ep^3 + 
    4.379967942*^-7*pm13343 + (-2.371146*^-10 + 4.906038*^-10*pm13344)/la + 
    (1.38487*^-10 + 1.13834*^-10*pm13347 - 2.*^-15*Log[m])/ep^2 + 
    (-0.4273669224785452 + 1.9398792*^-9*pm13342)*Log[m] + 
    (0.1769855078256404 + 1.7*^-14*pm13341)*Log[m]^2 - 
    0.0202387385402513*Log[m]^3 + (-4.65662299*^-8 + 3.38891999*^-8*pm13346 + 
      4.*^-15*Log[m]^2)/ep + ep*(1.1303028320467459 + 
      8.950827627*^-7*pm13339 + (1.0409521*^-9 + 3.7237751*^-9*pm13340)/la + 
      (-1.7717576464800084 + 1.984353259*^-7*pm13337 + 
        (2.371146*^-10 + 4.906038*^-10*pm13338)/la)*Log[m] + 
      (0.6642088408166908 + 1.7015324*^-9*pm13336)*Log[m]^2 + 
      (-0.2422885114037637 + 1.47*^-14*pm13335)*Log[m]^3 + 
      0.0303581078103738*Log[m]^4) + ep^2*(2.914963027264168 + 
      2.7114476596*^-6*pm13333 + (1.84465164*^-8 + 2.76745542*^-8*pm13334)/
       la + (-4.413111134302755 + 7.197094963*^-7*pm13331 + 
        (-1.0409521*^-9 + 3.7237751*^-9*pm13332)/la)*Log[m] + 
      (2.249129483229328 + 9.98073581*^-8*pm13329 + 
        (-1.185573*^-10 + 2.453019*^-10*pm13330)/la)*Log[m]^2 + 
      (-0.7350365588816048 + 1.2860244*^-9*pm13328)*Log[m]^3 + 
      (0.201196051598812 + 1.05*^-14*pm13327)*Log[m]^4 - 
      0.0252984231753108*Log[m]^5)
 
fieasyQMCresEp2a12[45] = 0.256588176058693 + 4.270631926*^-7*pm13676 + 
    (2.978*^-13 + 4.829*^-13*pm13677)/la + 
    (-5.340242*^-10 + 2.77498*^-10*pm13680 + 3.3*^-15*Log[m])/ep^2 + 
    (-0.7301448083574767 + 1.16087612*^-8*pm13675)*Log[m] + 
    (0.2146311147813138 + 2.91*^-14*pm13674)*Log[m]^2 - 
    0.1453488372093018*Log[m]^3 + (0.2558696219897958 + 
      1.192262174*^-7*pm13679 + (-0.2033360370349626 + 5.82*^-14*pm13678)*
       Log[m] + 0.1453488372093007*Log[m]^2)/ep + 
    ep*(0.718208247745009 + 1.1946739137*^-6*pm13672 + 
      (6.1238*^-12 + 6.1282*^-12*pm13673)/la + 
      (-0.9671432236583686 + 1.328321095*^-7*pm13670 + 
        (-2.978*^-13 + 4.829*^-13*pm13671)/la)*Log[m] + 
      (0.9403421095983228 + 5.8043806*^-9*pm13669)*Log[m]^2 + 
      (-0.1468524357696594 + 9.7*^-15*pm13668)*Log[m]^3 + 
      0.0847868217054262*Log[m]^4) + ep^2*(0.4162905318178234 + 
      6.4194487537*^-6*pm13666 + (8.99182*^-11 + 6.95282*^-11*pm13667)/la + 
      (-2.180279521492505 + 1.0566479322*^-6*pm13664 + 
        (-6.1238*^-12 + 6.1282*^-12*pm13665)/la)*Log[m] + 
      (0.8296026793828324 + 6.64160548*^-8*pm13662 + 
        (1.489*^-13 + 2.415*^-13*pm13663)/la)*Log[m]^2 + 
      (-0.6969605068124721 + 1.9347935*^-9*pm13661)*Log[m]^3 + 
      (0.0743674743636923 + 2.4*^-15*pm13660)*Log[m]^4 - 
      0.0363372093023256*Log[m]^5)
 
fieasyQMCresEp2a12[46] = -0.2259712869976188 - 1./(ep^2*m) + 
    1.74193269*^-8*pm13758 + (0.291472336332874 + 1.9*^-14*pm13757)*Log[m] + 
    (0.322774408605554 + 4.5995694*^-8*pm13760 + 
      (-0.5336968139575615 + 2.65*^-13*pm13759)*Log[m] - 0.5*Log[m]^2)/m + 
    (-0.238095238095236 + 1.91*^-14*pm13761 + 
      (0.5336968139575615 + 2.65*^-13*pm13762 + 1.*Log[m])/m)/ep + 
    ep*(0.60703751137296 + 2.043645577*^-7*pm13753 + 
      (-0.0632775628497449 + 1.7417612*^-8*pm13752)*Log[m] + 
      (-0.145736168166437 + 9.5*^-15*pm13751)*Log[m]^2 + 
      (4.57460070868331 + 5.278558215*^-7*pm13756 + 
        (-0.322774408605554 + 4.5995694*^-8*pm13755)*Log[m] + 
        (0.2668484069787808 + 1.325*^-13*pm13754)*Log[m]^2 + 
        0.1666666666666666*Log[m]^3)/m) + 
    ep^2*(-0.9869617241961082 + 1.7259307194*^-6*pm13746 + 
      (0.121858695721929 + 2.043415556*^-7*pm13745)*Log[m] + 
      (0.0316387814248724 + 8.708806*^-9*pm13744)*Log[m]^2 + 
      (0.0485787227221457 + 3.2*^-15*pm13743)*Log[m]^3 + 
      (4.558811589047415 + 4.2569886868*^-6*pm13750 + 
        (-4.57460070868331 + 5.278558215*^-7*pm13749)*Log[m] + 
        (0.161387204302777 + 2.2997847*^-8*pm13748)*Log[m]^2 + 
        (-0.0889494689929269 + 4.42*^-14*pm13747)*Log[m]^3 - 
        0.0416666666666667*Log[m]^4)/m)


==> anc/ibp/AmatrixM.m <==
{{(-3*(-1 + 2*ep))/(3*m - u - v - w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, -((-1 + 2*ep)/m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, -(((-2 + 3*ep)*(12*m - 2*u - 5*v - 5*w))/
    ((3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2))), 0, ((-2 + 3*ep)*(-12*m^2 + 36*ep*m^2 + 4*m*u - 10*ep*m*u + 
     m*v - 7*ep*m*v + u*v - 2*ep*u*v + v^2 - 2*ep*v^2 + m*w - 7*ep*m*w + 
     u*w - 2*ep*u*w + 2*v*w - 4*ep*v*w + w^2 - 2*ep*w^2))/
   (ep*m*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), -((12*m^2 + 60*ep*m^2 - 4*m*u - 22*ep*m*u + 2*ep*u^2 - m*v - 
     49*ep*m*v - u*v + 9*ep*u*v - v^2 + 10*ep*v^2 - m*w - 49*ep*m*w - u*w + 
     9*ep*u*w - 2*v*w + 20*ep*v*w - w^2 + 10*ep*w^2)/
    ((3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2))), ((3*m - u - v - w)*(4*m + v + w))/(16*m^2 - 4*m*u - 8*m*v + 
    v^2 - 8*m*w + 2*v*w + w^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ((-2 + 3*ep)*(-1 + 3*ep)*(4*m + v + w))/(m*(3*m - u - v - w)*
    (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)), 0, 
  ((-2 + 3*ep)*(-1 + 3*ep)*(-12*m + 20*ep*m + 2*u - 4*ep*u + 5*v - 11*ep*v + 
     5*w - 11*ep*w))/(ep*m*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 
     8*m*w + 2*v*w + w^2)), 
  ((-1 + 3*ep)*(-12*m^2 + 20*ep*m^2 + 2*m*u - 4*ep*m*u + 5*m*v - 3*ep*m*v - 
     ep*u*v - 2*ep*v^2 + 5*m*w - 3*ep*m*w - ep*u*w - 4*ep*v*w - 2*ep*w^2))/
   (m*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), -((84*m^3 + 36*ep*m^3 - 30*m^2*u - 14*ep*m^2*u + 2*m*u^2 + 
     2*ep*m*u^2 - 51*m^2*v - 23*ep*m^2*v + 7*m*u*v + 3*ep*m*u*v + 8*m*v^2 + 
     10*ep*m*v^2 - 2*ep*u*v^2 - 2*ep*v^3 - 51*m^2*w - 23*ep*m^2*w + 7*m*u*w + 
     3*ep*m*u*w + 16*m*v*w + 20*ep*m*v*w - 4*ep*u*v*w - 6*ep*v^2*w + 
     8*m*w^2 + 10*ep*m*w^2 - 2*ep*u*w^2 - 6*ep*v*w^2 - 2*ep*w^3)/
    (m*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-2 + 3*ep)*(2*m*u - 4*m*v + u*v + v^2 - 4*m*w + u*w + 2*v*w + w^2))/
   (m*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), ((-2 + 3*ep)*(4*m + v + w))/
   (m*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)), 0, 0, 0, 0, 
  -((ep*(32*m^2 - 6*m*u - 12*m*v + v^2 - 12*m*w + 2*v*w + w^2))/
    (m*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2))), 
  (ep*u*(12*m - 2*u - 5*v - 5*w))/((-1 + 2*ep)*(16*m^2 - 4*m*u - 8*m*v + 
     v^2 - 8*m*w + 2*v*w + w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(4*m + v + w))/
   (ep*m*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(2*m*u - 4*m*v + u*v + 
      v^2 - 4*m*w + u*w + 2*v*w + w^2))/(ep*m*u*(3*m - u - v - w)*
     (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2))), 0, 0, 0, 0, 
  ((-1 + 2*ep)*(-1 + 3*ep)*(12*m - 2*u - 5*v - 5*w))/
   ((3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)), 
  -((48*m^3 - 22*m^2*u + 14*ep*m^2*u + 2*m*u^2 - 2*ep*m*u^2 - 28*m^2*v - 
     4*ep*m^2*v + 6*m*u*v - 6*ep*m*u*v + 4*m*v^2 + 5*ep*m*v^2 - ep*u*v^2 - 
     ep*v^3 - 28*m^2*w - 4*ep*m^2*w + 6*m*u*w - 6*ep*m*u*w + 8*m*v*w + 
     10*ep*m*v*w - 2*ep*u*v*w - 3*ep*v^2*w + 4*m*w^2 + 5*ep*m*w^2 - 
     ep*u*w^2 - 3*ep*v*w^2 - ep*w^3)/(m*(3*m - u - v - w)*
     (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2))), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, ((-2 + 3*ep)*(-12*m^2 + 24*ep*m^2 + m*u + 2*ep*m*u + u^2 - 3*ep*u^2 + 
     4*m*v - 10*ep*m*v + u*v - 3*ep*u*v + m*w + 2*ep*m*w + 2*u*w - 6*ep*u*w + 
     v*w - 3*ep*v*w + w^2 - 3*ep*w^2))/(ep*m*(3*m - u - v - w)*
    (16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)), 
  -(((-2 + 3*ep)*(4*m*u - u^2 - 2*m*v - u*v + 4*m*w - 2*u*w - v*w - w^2))/
    (m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2))), 0, 0, 0, 0, -((96*ep*m^3 - 52*ep*m^2*u + 7*ep*m*u^2 + 
     12*m^2*v - 70*ep*m^2*v - m*u*v + 9*ep*m*u*v - u^2*v + 3*ep*u^2*v - 
     4*m*v^2 + 14*ep*m*v^2 - u*v^2 + 3*ep*u*v^2 - 52*ep*m^2*w + 14*ep*m*u*w - 
     m*v*w + 9*ep*m*v*w - 2*u*v*w + 6*ep*u*v*w - v^2*w + 3*ep*v^2*w + 
     7*ep*m*w^2 - v*w^2 + 3*ep*v*w^2)/(m*(3*m - u - v - w)*
     (16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2))), 
  (v*(3*m - u - v - w)*(4*m + u + w))/
   (m*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, 
 {0, 0, -(((-2 + 3*ep)*(-1 + 3*ep)*(4*m*u - 8*ep*m*u - u^2 + 2*ep*u^2 - 
      2*m*v + 8*ep*m*v - u*v + 3*ep*u*v + 4*m*w - 8*ep*m*w - 2*u*w + 
      4*ep*u*w - v*w + 3*ep*v*w - w^2 + 2*ep*w^2))/
    (ep*m*v*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2))), ((-2 + 3*ep)*(-1 + 3*ep)*(4*m + u + w))/
   (m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)), 0, 0, 0, 0, ((-1 + 3*ep)*(28*ep*m^2 - 4*m*u - ep*m*u + u^2 - 
     2*ep*u^2 + 2*m*v - 12*ep*m*v + u*v - 3*ep*u*v - 4*m*w - ep*m*w + 2*u*w - 
     4*ep*u*w + v*w - 3*ep*v*w + w^2 - 2*ep*w^2))/
   (m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)), -((48*m^3 - 12*m^2*u - 20*ep*m^2*u - 4*m*u^2 + 13*ep*m*u^2 + 
     u^3 - 2*ep*u^3 - 18*m^2*v + 34*ep*m^2*v - 5*m*u*v + 3*ep*m*u*v + 
     2*u^2*v - 5*ep*u^2*v + 2*m*v^2 - 10*ep*m*v^2 + u*v^2 - 3*ep*u*v^2 - 
     12*m^2*w - 20*ep*m^2*w - 8*m*u*w + 26*ep*m*u*w + 3*u^2*w - 6*ep*u^2*w - 
     5*m*v*w + 3*ep*m*v*w + 4*u*v*w - 10*ep*u*v*w + v^2*w - 3*ep*v^2*w - 
     4*m*w^2 + 13*ep*m*w^2 + 3*u*w^2 - 6*ep*u*w^2 + 2*v*w^2 - 5*ep*v*w^2 + 
     w^3 - 2*ep*w^3)/(m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 
      8*m*w + 2*u*w + w^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/(3*m - u - v - w), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {-(((-2 + 3*ep)*(12*m - 5*u - 2*v - 5*w))/
    ((3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2))), 0, 0, ((-2 + 3*ep)*(4*m + u + w))/
   (m*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)), 0, 0, 0, 0, 0, 
  0, 0, (-2*ep*(8*m - 2*u - v - 2*w))/(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
    2*u*w + w^2), (ep*(4*m*u - u^2 - 2*m*v - u*v + 4*m*w - 2*u*w - v*w - 
     w^2))/((-1 + 2*ep)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(4*m + u + w))/
   (ep*m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)), 0, 0, ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*
    (12*m - 5*u - 2*v - 5*w))/(ep*m*(3*m - u - v - w)*
    (16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)), 0, 0, 0, 0, 0, 0, 
  0, ((-1 + 2*ep)*(-1 + 3*ep)*(4*m*u - u^2 - 2*m*v - u*v + 4*m*w - 2*u*w - 
     v*w - w^2))/(m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
     2*u*w + w^2)), (-2*(24*m^3 + 24*ep*m^3 - 14*m^2*u - 22*ep*m^2*u + 
     2*m*u^2 + 8*ep*m*u^2 - ep*u^3 - 11*m^2*v - 7*ep*m^2*v + 3*m*u*v + 
     3*ep*m*u*v - ep*u^2*v + m*v^2 + ep*m*v^2 - 14*m^2*w - 22*ep*m^2*w + 
     4*m*u*w + 16*ep*m*u*w - 3*ep*u^2*w + 3*m*v*w + 3*ep*m*v*w - 2*ep*u*v*w + 
     2*m*w^2 + 8*ep*m*w^2 - 3*ep*u*w^2 - ep*v*w^2 - ep*w^3))/
   (m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, (-2 + 3*ep)/(m*(4*m - v)), 
  (-2*(-2 + 3*ep))/(m*(4*m - v)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((ep*(6*m - v))/(m*(4*m - v))), (ep*v)/((-1 + 2*ep)*(4*m - v)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, (2*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/
   (ep*m*(4*m - v)*v), -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/
    (ep*m^2*(4*m - v))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + 2*ep)*(-1 + 3*ep))/(m*(4*m - v))), 
  -((2*m + 6*ep*m - 3*ep*v)/(m*(4*m - v))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-2 + 3*ep)/(m*(4*m - u)), 0, (-2*(-2 + 3*ep))/(m*(4*m - u)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -((ep*(6*m - u))/(m*(4*m - u))), 
  (ep*u)/((-1 + 2*ep)*(4*m - u)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (2*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/(ep*m*(4*m - u)*u), 0, 
  -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/(ep*m^2*(4*m - u))), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -(((-1 + 2*ep)*(-1 + 3*ep))/(m*(4*m - u))), 
  -((2*m + 6*ep*m - 3*ep*u)/(m*(4*m - u))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-6*ep)/(3*m - u - v - w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(((-2 + 3*ep)*(12*m - 2*u - 5*v - 5*w))/((3*m - u - v - w)*
     (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2))), 0, 0, 
  ((-2 + 3*ep)*(4*m + v + w))/(m*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
     2*v*w + w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*ep*(8*m - u - 2*v - 2*w))/(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
    2*v*w + w^2), -((ep*(2*m*u - 4*m*v + u*v + v^2 - 4*m*w + u*w + 2*v*w + 
      w^2))/((-1 + 2*ep)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(4*m + v + w))/
   (ep*m*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), 0, 0, ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*
    (12*m - 2*u - 5*v - 5*w))/(ep*m*(3*m - u - v - w)*
    (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(2*m*u - 4*m*v + u*v + v^2 - 4*m*w + u*w + 
      2*v*w + w^2))/(m*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 
      8*m*w + 2*v*w + w^2))), 
  (-2*(24*m^3 + 24*ep*m^3 - 11*m^2*u - 7*ep*m^2*u + m*u^2 + ep*m*u^2 - 
     14*m^2*v - 22*ep*m^2*v + 3*m*u*v + 3*ep*m*u*v + 2*m*v^2 + 8*ep*m*v^2 - 
     ep*u*v^2 - ep*v^3 - 14*m^2*w - 22*ep*m^2*w + 3*m*u*w + 3*ep*m*u*w + 
     4*m*v*w + 16*ep*m*v*w - 2*ep*u*v*w - 3*ep*v^2*w + 2*m*w^2 + 8*ep*m*w^2 - 
     ep*u*w^2 - 3*ep*v*w^2 - ep*w^3))/(m*(3*m - u - v - w)*
    (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*ep)/(3*m - u - v - w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(((-2 + 3*ep)*(4*m*u - u^2 - 2*m*v - u*v + 4*m*w - 2*u*w - v*w - w^2))/
    (m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2))), 0, ((-2 + 3*ep)*(4*m + u + w))/
   (m*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((ep*(32*m^2 - 12*m*u + u^2 - 6*m*v - 12*m*w + 2*u*w + w^2))/
    (m*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2))), 
  (ep*v*(12*m - 5*u - 2*v - 5*w))/((-1 + 2*ep)*(16*m^2 - 8*m*u + u^2 - 
     4*m*v - 8*m*w + 2*u*w + w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(4*m + u + w))/
   (ep*m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)), 0, -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*
     (-4*m*u + u^2 + 2*m*v + u*v - 4*m*w + 2*u*w + v*w + w^2))/
    (ep*m*v*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + 2*ep)*(-1 + 3*ep)*(12*m - 5*u - 2*v - 5*w))/
   ((3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)), 
  -((48*m^3 - 28*m^2*u - 4*ep*m^2*u + 4*m*u^2 + 5*ep*m*u^2 - ep*u^3 - 
     22*m^2*v + 14*ep*m^2*v + 6*m*u*v - 6*ep*m*u*v - ep*u^2*v + 2*m*v^2 - 
     2*ep*m*v^2 - 28*m^2*w - 4*ep*m^2*w + 8*m*u*w + 10*ep*m*u*w - 
     3*ep*u^2*w + 6*m*v*w - 6*ep*m*v*w - 2*ep*u*v*w + 4*m*w^2 + 5*ep*m*w^2 - 
     3*ep*u*w^2 - ep*v*w^2 - ep*w^3)/(m*(3*m - u - v - w)*
     (16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2))), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((ep*(6*m - u - v - w))/(m*(3*m - u - v - w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(12*m - 2*u - 5*v - 5*w))/
   (ep^2*m*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), ((-1 + 2*ep)*(-1 + 3*ep)*(4*m + v + w))/
   (ep*m*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)), 
  ((-1 + 2*ep)*(12*m - 2*u - 5*v - 5*w))/
   (ep*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)), 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(2*m*u - 4*m*v + u*v + v^2 - 4*m*w + u*w + 
      2*v*w + w^2))/(ep*m*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 
      8*m*w + 2*v*w + w^2))), 
  -((u*(4*m + v + w))/(m*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + 2*ep)^2*(2*m*u - 4*m*v + u*v + v^2 - 4*m*w + u*w + 2*v*w + w^2))/
   (ep*m*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), (-2*(24*m^3 + 48*ep*m^3 - 11*m^2*u - 18*ep*m^2*u + m*u^2 + 
     2*ep*m*u^2 - 14*m^2*v - 36*ep*m^2*v + 3*m*u*v + 6*ep*m*u*v + 2*m*v^2 + 
     10*ep*m*v^2 - ep*u*v^2 - ep*v^3 - 14*m^2*w - 36*ep*m^2*w + 3*m*u*w + 
     6*ep*m*u*w + 4*m*v*w + 20*ep*m*v*w - 2*ep*u*v*w - 3*ep*v^2*w + 2*m*w^2 + 
     10*ep*m*w^2 - ep*u*w^2 - 3*ep*v*w^2 - ep*w^3))/
   (m*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(-4*m*u + u^2 + 2*m*v + u*v - 
      4*m*w + 2*u*w + v*w + w^2))/(ep^2*m*v*(3*m - u - v - w)*
     (16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2))), 0, 0, 0, 0, 0, 
  ((-1 + 2*ep)*(-1 + 3*ep)*(4*m + u + w))/
   (ep*m*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)), 
  ((-1 + 2*ep)*(4*m*u - u^2 - 2*m*v - u*v + 4*m*w - 2*u*w - v*w - w^2))/
   (ep*m*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)), 
  -(((-1 + 2*ep)^2*(12*m - 5*u - 2*v - 5*w))/(ep*(3*m - u - v - w)*
     (16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2))), 
  ((-1 + 2*ep)*(-1 + 3*ep)*(12*m - 5*u - 2*v - 5*w))/
   (ep*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)), -((4*m + u + w)/(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*(24*m^2 - 14*m*u + 4*ep*m*u + 2*u^2 - ep*u^2 - 11*m*v + 10*ep*m*v + 
     3*u*v - 6*ep*u*v + v^2 - 2*ep*v^2 - 14*m*w + 4*ep*m*w + 4*u*w - 
     2*ep*u*w + 3*v*w - 6*ep*v*w + 2*w^2 - ep*w^2))/
   ((3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*v*(4*m*u - u^2 + 4*m*v - 2*u*v - 
     v^2 - 2*m*w - u*w - v*w)*(16*m^3 - 12*m^2*u + 2*m*u^2 - 8*m^2*v + 
     5*m*u*v + m*v^2 - u*v^2 - 8*m^2*w + 3*m*u*w + 2*m*v*w - u*v*w + m*w^2))/
   (ep^2*m*u*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
     4*m*w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(28672*m^9*u - 44032*m^8*u^2 + 
     28160*m^7*u^3 - 9600*m^6*u^4 + 1840*m^5*u^5 - 188*m^4*u^6 + 8*m^3*u^7 + 
     22528*m^9*v - 72192*m^8*u*v + 62208*m^7*u^2*v - 22848*m^6*u^3*v + 
     3512*m^5*u^4*v - 18*m^4*u^5*v - 52*m^3*u^6*v + 4*m^2*u^7*v - 
     20480*m^8*v^2 + 36096*m^7*u*v^2 - 13504*m^6*u^2*v^2 - 1680*m^5*u^3*v^2 + 
     1836*m^4*u^4*v^2 - 344*m^3*u^5*v^2 + 20*m^2*u^6*v^2 + 4352*m^7*v^3 + 
     1536*m^6*u*v^3 - 7760*m^5*u^2*v^3 + 4040*m^4*u^3*v^3 - 734*m^3*u^4*v^3 + 
     42*m^2*u^5*v^3 + 1408*m^6*v^4 - 5600*m^5*u*v^4 + 3864*m^4*u^2*v^4 - 
     858*m^3*u^3*v^4 + 54*m^2*u^4*v^4 - 808*m^5*v^5 + 1626*m^4*u*v^5 - 
     590*m^3*u^2*v^5 + 50*m^2*u^3*v^5 + 136*m^4*v^6 - 190*m^3*u*v^6 + 
     30*m^2*u^2*v^6 - 8*m^3*v^7 + 8*m^2*u*v^7 - 14336*m^9*w - 25600*m^8*u*w + 
     46848*m^7*u^2*w - 26368*m^6*u^3*w + 7048*m^5*u^4*w - 924*m^4*u^5*w + 
     48*m^3*u^6*w - 17408*m^8*v*w + 76032*m^7*u*v*w - 58048*m^6*u^2*v*w + 
     16672*m^5*u^3*v*w - 1656*m^4*u^4*v*w - 53*m^3*u^5*v*w + 13*m^2*u^6*v*w + 
     11520*m^7*v^2*w - 21440*m^6*u*v^2*w + 2080*m^5*u^2*v^2*w + 
     4472*m^4*u^3*v^2*w - 1620*m^3*u^4*v^2*w + 194*m^2*u^5*v^2*w - 
     7*m*u^6*v^2*w + 4512*m^6*v^3*w - 12032*m^5*u*v^3*w + 
     10610*m^4*u^2*v^3*w - 3613*m^3*u^3*v^3*w + 507*m^2*u^4*v^3*w - 
     23*m*u^5*v^3*w - 4264*m^5*v^4*w + 7004*m^4*u*v^4*w - 
     3342*m^3*u^2*v^4*w + 639*m^2*u^3*v^4*w - 47*m*u^4*v^4*w + u^5*v^4*w + 
     1022*m^4*v^5*w - 1280*m^3*u*v^5*w + 393*m^2*u^2*v^5*w - 46*m*u^3*v^5*w + 
     2*u^4*v^5*w - 92*m^3*v^6*w + 94*m^2*u*v^6*w - 17*m*u^2*v^6*w + 
     u^3*v^6*w + 2*m^2*v^7*w - 2*m*u*v^7*w + 18432*m^8*w^2 + 9216*m^7*u*w^2 - 
     21504*m^6*u^2*w^2 + 9792*m^5*u^3*w^2 - 1800*m^4*u^4*w^2 + 
     120*m^3*u^5*w^2 + 4992*m^7*v*w^2 - 34208*m^6*u*v*w^2 + 
     21144*m^5*u^2*v*w^2 - 4206*m^4*u^3*v*w^2 + 197*m^3*u^4*v*w^2 + 
     12*m^2*u^5*v*w^2 - 448*m^6*v^2*w^2 + 2336*m^5*u*v^2*w^2 + 
     2324*m^4*u^2*v^2*w^2 - 1801*m^3*u^3*v^2*w^2 + 363*m^2*u^4*v^2*w^2 - 
     22*m*u^5*v^2*w^2 - 5112*m^5*v^3*w^2 + 7462*m^4*u*v^3*w^2 - 
     3872*m^3*u^2*v^3*w^2 + 886*m^2*u^3*v^3*w^2 - 74*m*u^4*v^3*w^2 + 
     u^5*v^3*w^2 + 2124*m^4*v^4*w^2 - 2438*m^3*u*v^4*w^2 + 
     808*m^2*u^2*v^4*w^2 - 102*m*u^3*v^4*w^2 + 4*u^4*v^4*w^2 - 
     282*m^3*v^5*w^2 + 269*m^2*u*v^5*w^2 - 59*m*u^2*v^5*w^2 + 4*u^3*v^5*w^2 + 
     10*m^2*v^6*w^2 - 9*m*u*v^6*w^2 + u^2*v^6*w^2 - 9472*m^7*w^3 - 
     2304*m^6*u*w^3 + 5488*m^5*u^2*w^3 - 1720*m^4*u^3*w^3 + 160*m^3*u^4*w^3 - 
     1120*m^6*v*w^3 + 8352*m^5*u*v*w^3 - 3594*m^4*u^2*v*w^3 + 
     395*m^3*u^3*v*w^3 - 2*m^2*u^4*v*w^3 - 976*m^5*v^2*w^3 + 
     812*m^4*u*v^2*w^3 - 696*m^3*u^2*v^2*w^3 + 233*m^2*u^3*v^2*w^3 - 
     24*m*u^4*v^2*w^3 + 1616*m^4*v^3*w^3 - 1609*m^3*u*v^3*w^3 + 
     518*m^2*u^2*v^3*w^3 - 69*m*u^3*v^3*w^3 + 2*u^4*v^3*w^3 - 
     368*m^3*v^4*w^3 + 301*m^2*u*v^4*w^3 - 62*m*u^2*v^4*w^3 + 4*u^3*v^4*w^3 + 
     20*m^2*v^5*w^3 - 15*m*u*v^5*w^3 + 2*u^2*v^5*w^3 + 2432*m^6*w^4 + 
     592*m^5*u*w^4 - 780*m^4*u^2*w^4 + 120*m^3*u^3*w^4 + 368*m^5*v*w^4 - 
     1104*m^4*u*v*w^4 + 253*m^3*u^2*v*w^4 - 8*m^2*u^3*v*w^4 + 
     284*m^4*v^2*w^4 - 207*m^3*u*v^2*w^4 + 55*m^2*u^2*v^2*w^4 - 
     10*m*u^3*v^2*w^4 - 212*m^3*v^3*w^4 + 131*m^2*u*v^3*w^4 - 
     21*m*u^2*v^3*w^4 + u^3*v^3*w^4 + 20*m^2*v^4*w^4 - 11*m*u*v^4*w^4 + 
     u^2*v^4*w^4 - 312*m^5*w^5 - 108*m^4*u*w^5 + 48*m^3*u^2*w^5 - 
     78*m^4*v*w^5 + 62*m^3*u*v*w^5 - 3*m^2*u^2*v*w^5 - 36*m^3*v^2*w^5 + 
     13*m^2*u*v^2*w^5 - m*u^2*v^2*w^5 + 10*m^2*v^3*w^5 - 3*m*u*v^3*w^5 + 
     16*m^4*w^6 + 8*m^3*u*w^6 + 6*m^3*v*w^6 + 2*m^2*v^2*w^6))/
   (2*ep^2*m^2*v*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + 
     v^2 - 4*m*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(2048*m^9*u - 2560*m^8*u^2 + 
     1280*m^7*u^3 - 320*m^6*u^4 + 40*m^5*u^5 - 2*m^4*u^6 + 8192*m^9*v + 
     3072*m^8*u*v - 17664*m^7*u^2*v + 12608*m^6*u^3*v - 3536*m^5*u^4*v + 
     336*m^4*u^5*v + 20*m^3*u^6*v - 4*m^2*u^7*v - 2048*m^8*v^2 - 
     27904*m^7*u*v^2 + 41728*m^6*u^2*v^2 - 20720*m^5*u^3*v^2 + 
     4032*m^4*u^4*v^2 - 118*m^3*u^5*v^2 - 50*m^2*u^6*v^2 + 4*m*u^7*v^2 - 
     11264*m^7*v^3 + 39936*m^6*u*v^3 - 37648*m^5*u^2*v^3 + 
     13340*m^4*u^3*v^3 - 1610*m^3*u^4*v^3 - 52*m^2*u^5*v^3 + 16*m*u^6*v^3 + 
     11520*m^6*v^4 - 25080*m^5*u*v^4 + 16890*m^4*u^2*v^4 - 4074*m^3*u^3*v^4 + 
     236*m^2*u^4*v^4 + 18*m*u^5*v^4 - 4960*m^5*v^5 + 8356*m^4*u*v^5 - 
     4018*m^3*u^2*v^5 + 586*m^2*u^3*v^5 - 8*m*u^4*v^5 + 1112*m^4*v^6 - 
     1544*m^3*u*v^6 + 488*m^2*u^2*v^6 - 32*m*u^3*v^6 - 128*m^3*v^7 + 
     150*m^2*u*v^7 - 24*m*u^2*v^7 + 6*m^2*v^8 - 6*m*u*v^8 - 4096*m^9*w + 
     4096*m^8*u*w - 1664*m^7*u^2*w + 352*m^6*u^3*w - 40*m^5*u^4*w + 
     2*m^4*u^5*w - 12288*m^8*v*w - 17024*m^7*u*v*w + 33824*m^6*u^2*v*w - 
     16744*m^5*u^3*v*w + 3146*m^4*u^4*v*w - 142*m^3*u^5*v*w - 
     12*m^2*u^6*v*w + 2048*m^7*v^2*w + 43936*m^6*u*v^2*w - 
     52056*m^5*u^2*v^2*w + 19964*m^4*u^3*v^2*w - 2711*m^3*u^4*v^2*w + 
     5*m^2*u^5*v^2*w + 16*m*u^6*v^2*w + 16128*m^6*v^3*w - 46248*m^5*u*v^3*w + 
     36246*m^4*u^2*v^3*w - 10298*m^3*u^3*v^3*w + 912*m^2*u^4*v^3*w + 
     29*m*u^5*v^3*w - 4*u^6*v^3*w - 13008*m^5*v^4*w + 22834*m^4*u*v^4*w - 
     12961*m^3*u^2*v^4*w + 2603*m^2*u^3*v^4*w - 117*m*u^4*v^4*w - 
     8*u^5*v^4*w + 4192*m^4*v^5*w - 5774*m^3*u*v^5*w + 2415*m^2*u^2*v^5*w - 
     311*m*u^3*v^5*w + 3*u^4*v^5*w - 626*m^3*v^6*w + 731*m^2*u*v^6*w - 
     218*m*u^2*v^6*w + 14*u^3*v^6*w + 36*m^2*v^7*w - 37*m*u*v^7*w + 
     7*u^2*v^7*w + 5120*m^8*w^2 - 5504*m^7*u*w^2 + 2304*m^6*u^2*w^2 - 
     440*m^5*u^3*w^2 + 32*m^4*u^4*w^2 + 10752*m^7*v*w^2 + 15008*m^6*u*v*w^2 - 
     20704*m^5*u^2*v*w^2 + 6998*m^4*u^3*v*w^2 - 729*m^3*u^4*v*w^2 - 
     m^2*u^5*v*w^2 - 1664*m^6*v^2*w^2 - 25000*m^5*u*v^2*w^2 + 
     23288*m^4*u^2*v^2*w^2 - 6480*m^3*u^3*v^2*w^2 + 515*m^2*u^4*v^2*w^2 + 
     11*m*u^5*v^2*w^2 - 9344*m^5*v^3*w^2 + 19982*m^4*u*v^3*w^2 - 
     12258*m^3*u^2*v^3*w^2 + 2586*m^2*u^3*v^3*w^2 - 138*m*u^4*v^3*w^2 - 
     4*u^5*v^3*w^2 + 5652*m^4*v^4*w^2 - 7495*m^3*u*v^4*w^2 + 
     3276*m^2*u^2*v^4*w^2 - 488*m*u^3*v^4*w^2 + 10*u^4*v^4*w^2 - 
     1210*m^3*v^5*w^2 + 1314*m^2*u*v^5*w^2 - 423*m*u^2*v^5*w^2 + 
     35*u^3*v^5*w^2 + 90*m^2*v^6*w^2 - 88*m*u*v^6*w^2 + 21*u^2*v^6*w^2 - 
     2560*m^7*w^3 + 2272*m^6*u*w^3 - 680*m^5*u^2*w^3 + 68*m^4*u^3*w^3 - 
     5632*m^6*v*w^3 - 5912*m^5*u*v*w^3 + 5702*m^4*u^2*v*w^3 - 
     1132*m^3*u^3*v*w^3 + 37*m^2*u^4*v*w^3 + 416*m^5*v^2*w^3 + 
     6752*m^4*u*v^2*w^3 - 4706*m^3*u^2*v^2*w^3 + 856*m^2*u^3*v^2*w^3 - 
     25*m*u^4*v^2*w^3 + 2928*m^4*v^3*w^3 - 3996*m^3*u*v^3*w^3 + 
     1749*m^2*u^2*v^3*w^3 - 248*m*u^3*v^3*w^3 + 7*u^4*v^3*w^3 - 
     1140*m^3*v^4*w^3 + 1064*m^2*u*v^4*w^3 - 303*m*u^2*v^4*w^3 + 
     28*u^3*v^4*w^3 + 120*m^2*v^5*w^3 - 102*m*u*v^5*w^3 + 21*u^2*v^5*w^3 + 
     640*m^6*w^4 - 400*m^5*u*w^4 + 62*m^4*u^2*w^4 + 1632*m^5*v*w^4 + 
     1274*m^4*u*v*w^4 - 731*m^3*u^2*v*w^4 + 57*m^2*u^3*v*w^4 + 
     112*m^4*v^2*w^4 - 883*m^3*u*v^2*w^4 + 435*m^2*u^2*v^2*w^4 - 
     39*m*u^3*v^2*w^4 - 500*m^3*v^3*w^4 + 368*m^2*u*v^3*w^4 - 
     89*m*u^2*v^3*w^4 + 7*u^3*v^3*w^4 + 90*m^2*v^4*w^4 - 58*m*u*v^4*w^4 + 
     7*u^2*v^4*w^4 - 80*m^5*w^5 + 26*m^4*u*w^5 - 240*m^4*v*w^5 - 
     152*m^3*u*v*w^5 + 35*m^2*u^2*v*w^5 - 58*m^3*v^2*w^5 + 45*m^2*u*v^2*w^5 - 
     15*m*u^2*v^2*w^5 + 36*m^2*v^3*w^5 - 13*m*u*v^3*w^5 + 4*m^4*w^6 + 
     14*m^3*v*w^6 + 8*m^2*u*v*w^6 + 6*m^2*v^2*w^6))/
   (2*ep^2*m^2*u*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + 
     v^2 - 4*m*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  ((-1 + 2*ep)*(-1 + 3*ep)*(2048*m^9*u - 4608*m^8*u^2 + 3840*m^7*u^3 - 
     1600*m^6*u^4 + 360*m^5*u^5 - 42*m^4*u^6 + 2*m^3*u^7 + 8192*m^9*v + 
     1024*m^8*u*v - 13056*m^7*u^2*v + 10560*m^6*u^3*v - 3792*m^5*u^4*v + 
     696*m^4*u^5*v - 62*m^3*u^6*v + 2*m^2*u^7*v - 2048*m^8*v^2 - 
     25856*m^7*u*v^2 + 40704*m^6*u^2*v^2 - 23216*m^5*u^3*v^2 + 
     6272*m^4*u^4*v^2 - 810*m^3*u^5*v^2 + 40*m^2*u^6*v^2 - 11264*m^7*v^3 + 
     39680*m^6*u*v^3 - 39952*m^5*u^2*v^3 + 16636*m^4*u^3*v^3 - 
     3110*m^3*u^4*v^3 + 226*m^2*u^5*v^3 - 2*m*u^6*v^3 + 11520*m^6*v^4 - 
     25464*m^5*u*v^4 + 18530*m^4*u^2*v^4 - 5368*m^3*u^3*v^4 + 
     592*m^2*u^4*v^4 - 14*m*u^5*v^4 - 4960*m^5*v^5 + 8540*m^4*u*v^5 - 
     4452*m^3*u^2*v^5 + 796*m^2*u^3*v^5 - 36*m*u^4*v^5 + 1112*m^4*v^6 - 
     1576*m^3*u*v^6 + 538*m^2*u^2*v^6 - 44*m*u^3*v^6 - 128*m^3*v^7 + 
     152*m^2*u*v^7 - 26*m*u^2*v^7 + 6*m^2*v^8 - 6*m*u*v^8 - 4096*m^9*w + 
     5120*m^8*u*w - 128*m^7*u^2*w - 1824*m^6*u^3*w + 856*m^5*u^4*w - 
     154*m^4*u^5*w + 10*m^3*u^6*w - 12288*m^8*v*w - 15232*m^7*u*v*w + 
     29664*m^6*u^2*v*w - 15608*m^5*u^3*v*w + 3630*m^4*u^4*v*w - 
     372*m^3*u^5*v*w + 12*m^2*u^6*v*w + 2048*m^7*v^2*w + 42336*m^6*u*v^2*w - 
     51768*m^5*u^2*v^2*w + 22216*m^4*u^3*v^2*w - 4123*m^3*u^4*v^2*w + 
     299*m^2*u^5*v^2*w - 4*m*u^6*v^2*w + 16128*m^6*v^3*w - 
     46520*m^5*u*v^3*w + 38386*m^4*u^2*v^3*w - 12402*m^3*u^3*v^3*w + 
     1628*m^2*u^4*v^3*w - 67*m*u^5*v^3*w - 13008*m^5*v^4*w + 
     23298*m^4*u*v^4*w - 14015*m^3*u^2*v^4*w + 3219*m^2*u^3*v^4*w - 
     251*m*u^4*v^4*w + 2*u^5*v^4*w + 4192*m^4*v^5*w - 5896*m^3*u*v^5*w + 
     2595*m^2*u^2*v^5*w - 379*m*u^3*v^5*w + 11*u^4*v^5*w - 626*m^3*v^6*w + 
     741*m^2*u*v^6*w - 228*m*u^2*v^6*w + 16*u^3*v^6*w + 36*m^2*v^7*w - 
     37*m*u*v^7*w + 7*u^2*v^7*w + 5120*m^8*w^2 - 6528*m^7*u*w^2 + 
     1792*m^6*u^2*w^2 + 328*m^5*u^3*w^2 - 192*m^4*u^4*w^2 + 20*m^3*u^5*w^2 + 
     10752*m^7*v*w^2 + 14048*m^6*u*v*w^2 - 19136*m^5*u^2*v*w^2 + 
     6938*m^4*u^3*v*w^2 - 949*m^3*u^4*v*w^2 + 37*m^2*u^5*v*w^2 - 
     1664*m^6*v^2*w^2 - 24456*m^5*u*v^2*w^2 + 23504*m^4*u^2*v^2*w^2 - 
     7232*m^3*u^3*v^2*w^2 + 807*m^2*u^4*v^2*w^2 - 21*m*u^5*v^2*w^2 - 
     9344*m^5*v^3*w^2 + 20274*m^4*u*v^3*w^2 - 12994*m^3*u^2*v^3*w^2 + 
     3020*m^2*u^3*v^3*w^2 - 230*m*u^4*v^3*w^2 + 2*u^5*v^3*w^2 + 
     5652*m^4*v^4*w^2 - 7663*m^3*u*v^4*w^2 + 3496*m^2*u^2*v^4*w^2 - 
     570*m*u^3*v^4*w^2 + 20*u^4*v^4*w^2 - 1210*m^3*v^5*w^2 + 
     1334*m^2*u*v^5*w^2 - 441*m*u^2*v^5*w^2 + 39*u^3*v^5*w^2 + 
     90*m^2*v^6*w^2 - 88*m*u*v^6*w^2 + 21*u^2*v^6*w^2 - 2560*m^7*w^3 + 
     2656*m^6*u*w^3 - 552*m^5*u^2*w^3 - 68*m^4*u^3*w^3 + 20*m^3*u^4*w^3 - 
     5632*m^6*v*w^3 - 5544*m^5*u*v*w^3 + 5442*m^4*u^2*v*w^3 - 
     1204*m^3*u^3*v*w^3 + 67*m^2*u^4*v*w^3 + 416*m^5*v^2*w^3 + 
     6684*m^4*u*v^2*w^3 - 4818*m^3*u^2*v^2*w^3 + 956*m^2*u^3*v^2*w^3 - 
     45*m*u^4*v^2*w^3 + 2928*m^4*v^3*w^3 - 4088*m^3*u*v^3*w^3 + 
     1851*m^2*u^2*v^3*w^3 - 278*m*u^3*v^3*w^3 + 9*u^4*v^3*w^3 - 
     1140*m^3*v^4*w^3 + 1084*m^2*u*v^4*w^3 - 317*m*u^2*v^4*w^3 + 
     30*u^3*v^4*w^3 + 120*m^2*v^5*w^3 - 102*m*u*v^5*w^3 + 21*u^2*v^5*w^3 + 
     640*m^6*w^4 - 464*m^5*u*w^4 + 38*m^4*u^2*w^4 + 10*m^3*u^3*w^4 + 
     1632*m^5*v*w^4 + 1198*m^4*u*v*w^4 - 725*m^3*u^2*v*w^4 + 
     69*m^2*u^3*v*w^4 + 112*m^4*v^2*w^4 - 891*m^3*u*v^2*w^4 + 
     449*m^2*u^2*v^2*w^4 - 43*m*u^3*v^2*w^4 - 500*m^3*v^3*w^4 + 
     378*m^2*u*v^3*w^4 - 93*m*u^2*v^3*w^4 + 7*u^3*v^3*w^4 + 90*m^2*v^4*w^4 - 
     58*m*u*v^4*w^4 + 7*u^2*v^4*w^4 - 80*m^5*w^5 + 30*m^4*u*w^5 + 
     2*m^3*u^2*w^5 - 240*m^4*v*w^5 - 146*m^3*u*v*w^5 + 37*m^2*u^2*v*w^5 - 
     58*m^3*v^2*w^5 + 47*m^2*u*v^2*w^5 - 15*m*u^2*v^2*w^5 + 36*m^2*v^3*w^5 - 
     13*m*u*v^3*w^5 + 4*m^4*w^6 + 14*m^3*v*w^6 + 8*m^2*u*v*w^6 + 
     6*m^2*v^2*w^6))/(2*ep*m*u*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 
     8*m*v + 2*u*v + v^2 - 4*m*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  ((-1 + 2*ep)*(2048*m^9*u - 2560*m^8*u^2 + 1280*m^7*u^3 - 320*m^6*u^4 + 
     40*m^5*u^5 - 2*m^4*u^6 + 8192*m^9*v + 3072*m^8*u*v - 16640*m^7*u^2*v + 
     12096*m^6*u^3*v - 3792*m^5*u^4*v + 560*m^4*u^5*v - 32*m^3*u^6*v - 
     2048*m^8*v^2 - 26880*m^7*u*v^2 + 40192*m^6*u^2*v^2 - 21104*m^5*u^3*v^2 + 
     5088*m^4*u^4*v^2 - 562*m^3*u^5*v^2 + 22*m^2*u^6*v^2 - 11264*m^7*v^3 + 
     38912*m^6*u*v^3 - 37392*m^5*u^2*v^3 + 14460*m^4*u^3*v^3 - 
     2434*m^3*u^4*v^3 + 148*m^2*u^5*v^3 + 11520*m^6*v^4 - 24696*m^5*u*v^4 + 
     17114*m^4*u^2*v^4 - 4594*m^3*u^3*v^4 + 444*m^2*u^4*v^4 - 6*m*u^5*v^4 - 
     4960*m^5*v^5 + 8292*m^4*u*v^5 - 4102*m^3*u^2*v^5 + 670*m^2*u^3*v^5 - 
     24*m*u^4*v^5 + 1112*m^4*v^6 - 1540*m^3*u*v^6 + 496*m^2*u^2*v^6 - 
     36*m*u^3*v^6 - 128*m^3*v^7 + 150*m^2*u*v^7 - 24*m*u^2*v^7 + 6*m^2*v^8 - 
     6*m*u*v^8 - 4096*m^9*w + 4096*m^8*u*w - 1664*m^7*u^2*w + 352*m^6*u^3*w - 
     40*m^5*u^4*w + 2*m^4*u^5*w - 12288*m^8*v*w - 17536*m^7*u*v*w + 
     32928*m^6*u^2*v*w - 16456*m^5*u^3*v*w + 3458*m^4*u^4*v*w - 
     286*m^3*u^5*v*w + 4*m^2*u^6*v*w + 2048*m^7*v^2*w + 43296*m^6*u*v^2*w - 
     50968*m^5*u^2*v^2*w + 20340*m^4*u^3*v^2*w - 3343*m^3*u^4*v^2*w + 
     189*m^2*u^5*v^2*w + 16128*m^6*v^3*w - 45576*m^5*u*v^3*w + 
     36254*m^4*u^2*v^3*w - 10954*m^3*u^3*v^3*w + 1272*m^2*u^4*v^3*w - 
     39*m*u^5*v^3*w - 13008*m^5*v^4*w + 22650*m^4*u*v^4*w - 
     13113*m^3*u^2*v^4*w + 2819*m^2*u^3*v^4*w - 189*m*u^4*v^4*w + 
     4192*m^4*v^5*w - 5758*m^3*u*v^5*w + 2439*m^2*u^2*v^5*w - 
     331*m*u^3*v^5*w + 7*u^4*v^5*w - 626*m^3*v^6*w + 731*m^2*u*v^6*w - 
     218*m*u^2*v^6*w + 14*u^3*v^6*w + 36*m^2*v^7*w - 37*m*u*v^7*w + 
     7*u^2*v^7*w + 5120*m^8*w^2 - 5504*m^7*u*w^2 + 2304*m^6*u^2*w^2 - 
     440*m^5*u^3*w^2 + 32*m^4*u^4*w^2 + 10752*m^7*v*w^2 + 15392*m^6*u*v*w^2 - 
     20256*m^5*u^2*v*w^2 + 6958*m^4*u^3*v*w^2 - 849*m^3*u^4*v*w^2 + 
     23*m^2*u^5*v*w^2 - 1664*m^6*v^2*w^2 - 24808*m^5*u*v^2*w^2 + 
     23048*m^4*u^2*v^2*w^2 - 6624*m^3*u^3*v^2*w^2 + 639*m^2*u^4*v^2*w^2 - 
     9*m*u^5*v^2*w^2 - 9344*m^5*v^3*w^2 + 19814*m^4*u*v^3*w^2 - 
     12338*m^3*u^2*v^3*w^2 + 2706*m^2*u^3*v^3*w^2 - 174*m*u^4*v^3*w^2 + 
     5652*m^4*v^4*w^2 - 7471*m^3*u*v^4*w^2 + 3304*m^2*u^2*v^4*w^2 - 
     512*m*u^3*v^4*w^2 + 14*u^4*v^4*w^2 - 1210*m^3*v^5*w^2 + 
     1314*m^2*u*v^5*w^2 - 423*m*u^2*v^5*w^2 + 35*u^3*v^5*w^2 + 
     90*m^2*v^6*w^2 - 88*m*u*v^6*w^2 + 21*u^2*v^6*w^2 - 2560*m^7*w^3 + 
     2272*m^6*u*w^3 - 680*m^5*u^2*w^3 + 68*m^4*u^3*w^3 - 5632*m^6*v*w^3 - 
     6008*m^5*u*v*w^3 + 5582*m^4*u^2*v*w^3 - 1148*m^3*u^3*v*w^3 + 
     53*m^2*u^4*v*w^3 + 416*m^5*v^2*w^3 + 6712*m^4*u*v^2*w^3 - 
     4706*m^3*u^2*v^2*w^3 + 872*m^2*u^3*v^2*w^3 - 33*m*u^4*v^2*w^3 + 
     2928*m^4*v^3*w^3 - 3980*m^3*u*v^3*w^3 + 1765*m^2*u^2*v^3*w^3 - 
     256*m*u^3*v^3*w^3 + 7*u^4*v^3*w^3 - 1140*m^3*v^4*w^3 + 
     1064*m^2*u*v^4*w^3 - 303*m*u^2*v^4*w^3 + 28*u^3*v^4*w^3 + 
     120*m^2*v^5*w^3 - 102*m*u*v^5*w^3 + 21*u^2*v^5*w^3 + 640*m^6*w^4 - 
     400*m^5*u*w^4 + 62*m^4*u^2*w^4 + 1632*m^5*v*w^4 + 1282*m^4*u*v*w^4 - 
     719*m^3*u^2*v*w^4 + 61*m^2*u^3*v*w^4 + 112*m^4*v^2*w^4 - 
     879*m^3*u*v^2*w^4 + 439*m^2*u^2*v^2*w^4 - 39*m*u^3*v^2*w^4 - 
     500*m^3*v^3*w^4 + 368*m^2*u*v^3*w^4 - 89*m*u^2*v^3*w^4 + 7*u^3*v^3*w^4 + 
     90*m^2*v^4*w^4 - 58*m*u*v^4*w^4 + 7*u^2*v^4*w^4 - 80*m^5*w^5 + 
     26*m^4*u*w^5 - 240*m^4*v*w^5 - 152*m^3*u*v*w^5 + 35*m^2*u^2*v*w^5 - 
     58*m^3*v^2*w^5 + 45*m^2*u*v^2*w^5 - 15*m*u^2*v^2*w^5 + 36*m^2*v^3*w^5 - 
     13*m*u*v^3*w^5 + 4*m^4*w^6 + 14*m^3*v*w^6 + 8*m^2*u*v*w^6 + 
     6*m^2*v^2*w^6))/(2*ep*m*u*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
     4*m*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 0, 
  ((-1 + 2*ep)*(-1 + 3*ep)*(30720*m^9*u - 46592*m^8*u^2 + 29440*m^7*u^3 - 
     9920*m^6*u^4 + 1880*m^5*u^5 - 190*m^4*u^6 + 8*m^3*u^7 + 24576*m^9*v - 
     80896*m^8*u*v + 72448*m^7*u^2*v - 28480*m^6*u^3*v + 5136*m^5*u^4*v - 
     256*m^4*u^5*v - 38*m^3*u^6*v + 4*m^2*u^7*v - 26624*m^8*v^2 + 
     50944*m^7*u*v^2 - 27136*m^6*u^2*v^2 + 4336*m^5*u^3*v^2 + 
     512*m^4*u^4*v^2 - 212*m^3*u^5*v^2 + 16*m^2*u^6*v^2 + 10240*m^7*v^3 - 
     9472*m^6*u*v^3 + 208*m^5*u^2*v^3 + 1396*m^4*u^3*v^3 - 342*m^3*u^4*v^3 + 
     22*m^2*u^5*v^3 - 1280*m^6*v^4 - 1416*m^5*u*v^4 + 1526*m^4*u^2*v^4 - 
     330*m^3*u^3*v^4 + 14*m^2*u^4*v^4 - 160*m^5*v^5 + 764*m^4*u*v^5 - 
     248*m^3*u^2*v^5 + 10*m^2*u^3*v^5 + 56*m^4*v^6 - 98*m^3*u*v^6 + 
     10*m^2*u^2*v^6 - 4*m^3*v^7 + 4*m^2*u*v^7 - 15360*m^9*w - 27136*m^8*u*w + 
     49024*m^7*u^2*w - 27264*m^6*u^3*w + 7204*m^5*u^4*w - 934*m^4*u^5*w + 
     48*m^3*u^6*w - 17152*m^8*v*w + 82240*m^7*u*v*w - 66096*m^6*u^2*v*w + 
     20508*m^5*u^3*v*w - 2458*m^4*u^4*v*w + 9*m^3*u^5*v*w + 13*m^2*u^6*v*w + 
     16448*m^7*v^2*w - 33184*m^6*u*v^2*w + 11812*m^5*u^2*v^2*w + 
     984*m^4*u^3*v^2*w - 1072*m^3*u^4*v^2*w + 164*m^2*u^5*v^2*w - 
     7*m*u^6*v^2*w - 400*m^6*v^3*w - 4124*m^5*u*v^3*w + 5798*m^4*u^2*v^3*w - 
     2349*m^3*u^3*v^3*w + 371*m^2*u^4*v^3*w - 19*m*u^5*v^3*w - 
     2408*m^5*v^4*w + 4574*m^4*u*v^4*w - 2230*m^3*u^2*v^4*w + 
     437*m^2*u^3*v^4*w - 35*m*u^4*v^4*w + u^5*v^4*w + 708*m^4*v^5*w - 
     926*m^3*u*v^5*w + 277*m^2*u^2*v^5*w - 34*m*u^3*v^5*w + 2*u^4*v^5*w - 
     72*m^3*v^6*w + 74*m^2*u*v^6*w - 13*m*u^2*v^6*w + u^3*v^6*w + 
     2*m^2*v^7*w - 2*m*u*v^7*w + 19456*m^8*w^2 + 9728*m^7*u*w^2 - 
     22272*m^6*u^2*w^2 + 10016*m^5*u^3*w^2 - 1820*m^4*u^4*w^2 + 
     120*m^3*u^5*w^2 + 3648*m^7*v*w^2 - 35840*m^6*u*v*w^2 + 
     23716*m^5*u^2*v*w^2 - 5150*m^4*u^3*v*w^2 + 303*m^3*u^4*v*w^2 + 
     12*m^2*u^5*v*w^2 - 2144*m^6*v^2*w^2 + 5960*m^5*u*v^2*w^2 - 
     164*m^4*u^2*v^2*w^2 - 1161*m^3*u^3*v^2*w^2 + 307*m^2*u^4*v^2*w^2 - 
     22*m*u^5*v^2*w^2 - 3436*m^5*v^3*w^2 + 5386*m^4*u*v^3*w^2 - 
     2938*m^3*u^2*v^3*w^2 + 720*m^2*u^3*v^3*w^2 - 66*m*u^4*v^3*w^2 + 
     u^5*v^3*w^2 + 1668*m^4*v^4*w^2 - 1978*m^3*u*v^4*w^2 + 
     662*m^2*u^2*v^4*w^2 - 86*m*u^3*v^4*w^2 + 4*u^4*v^4*w^2 - 
     242*m^3*v^5*w^2 + 233*m^2*u*v^5*w^2 - 51*m*u^2*v^5*w^2 + 4*u^3*v^5*w^2 + 
     10*m^2*v^6*w^2 - 9*m*u*v^6*w^2 + u^2*v^6*w^2 - 9856*m^7*w^3 - 
     2432*m^6*u*w^3 + 5624*m^5*u^2*w^3 - 1740*m^4*u^3*w^3 + 160*m^3*u^4*w^3 - 
     528*m^6*v*w^3 + 8612*m^5*u*v*w^3 - 4022*m^4*u^2*v*w^3 + 
     481*m^3*u^3*v*w^3 - 2*m^2*u^4*v*w^3 - 604*m^5*v^2*w^3 + 
     264*m^4*u*v^2*w^3 - 440*m^3*u^2*v^2*w^3 + 195*m^2*u^3*v^2*w^3 - 
     24*m*u^4*v^2*w^3 + 1332*m^4*v^3*w^3 - 1379*m^3*u*v^3*w^3 + 
     460*m^2*u^2*v^3*w^3 - 65*m*u^3*v^3*w^3 + 2*u^4*v^3*w^3 - 
     328*m^3*v^4*w^3 + 273*m^2*u*v^4*w^3 - 58*m*u^2*v^4*w^3 + 4*u^3*v^4*w^3 + 
     20*m^2*v^5*w^3 - 15*m*u*v^5*w^3 + 2*u^2*v^5*w^3 + 2496*m^6*w^4 + 
     616*m^5*u*w^4 - 790*m^4*u^2*w^4 + 120*m^3*u^3*w^4 + 268*m^5*v*w^4 - 
     1146*m^4*u*v*w^4 + 285*m^3*u^2*v*w^4 - 8*m^2*u^3*v*w^4 + 
     228*m^4*v^2*w^4 - 171*m^3*u*v^2*w^4 + 47*m^2*u^2*v^2*w^4 - 
     10*m*u^3*v^2*w^4 - 192*m^3*v^3*w^4 + 123*m^2*u*v^3*w^4 - 
     21*m*u^2*v^3*w^4 + u^3*v^3*w^4 + 20*m^2*v^4*w^4 - 11*m*u*v^4*w^4 + 
     u^2*v^4*w^4 - 316*m^5*w^5 - 110*m^4*u*w^5 + 48*m^3*u^2*w^5 - 
     72*m^4*v*w^5 + 66*m^3*u*v*w^5 - 3*m^2*u^2*v*w^5 - 32*m^3*v^2*w^5 + 
     13*m^2*u*v^2*w^5 - m*u^2*v^2*w^5 + 10*m^2*v^3*w^5 - 3*m*u*v^3*w^5 + 
     16*m^4*w^6 + 8*m^3*u*w^6 + 6*m^3*v*w^6 + 2*m^2*v^2*w^6))/
   (2*ep*m^2*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
     4*m*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 
  ((-1 + 2*ep)*(32768*m^9*u - 49152*m^8*u^2 + 30720*m^7*u^3 - 10240*m^6*u^4 + 
     1920*m^5*u^5 - 192*m^4*u^6 + 8*m^3*u^7 + 26624*m^9*v - 84480*m^8*u*v + 
     73984*m^7*u^2*v - 28480*m^6*u^3*v + 5000*m^5*u^4*v - 226*m^4*u^5*v - 
     40*m^3*u^6*v + 4*m^2*u^7*v - 27648*m^8*v^2 + 50432*m^7*u*v^2 - 
     25024*m^6*u^2*v^2 + 3152*m^5*u^3*v^2 + 760*m^4*u^4*v^2 - 
     230*m^3*u^5*v^2 + 16*m^2*u^6*v^2 + 9472*m^7*v^3 - 6912*m^6*u*v^3 - 
     1968*m^5*u^2*v^3 + 2072*m^4*u^3*v^3 - 420*m^3*u^4*v^3 + 24*m^2*u^5*v^3 - 
     512*m^6*v^4 - 2832*m^5*u*v^4 + 2300*m^4*u^2*v^4 - 478*m^3*u^3*v^4 + 
     22*m^2*u^4*v^4 - 408*m^5*v^5 + 1114*m^4*u*v^5 - 374*m^3*u^2*v^5 + 
     22*m^2*u^3*v^5 + 92*m^4*v^6 - 140*m^3*u*v^6 + 18*m^2*u^2*v^6 - 
     6*m^3*v^7 + 6*m^2*u*v^7 - 16384*m^9*w - 28672*m^8*u*w + 
     51200*m^7*u^2*w - 28160*m^6*u^3*w + 7360*m^5*u^4*w - 944*m^4*u^5*w + 
     48*m^3*u^6*w - 19456*m^8*v*w + 85504*m^7*u*v*w - 66944*m^6*u^2*v*w + 
     20336*m^5*u^3*v*w - 2372*m^4*u^4*v*w + m^3*u^5*v*w + 13*m^2*u^6*v*w + 
     17408*m^7*v^2*w - 32384*m^6*u*v^2*w + 9936*m^5*u^2*v^2*w + 
     1764*m^4*u^3*v^2*w - 1182*m^3*u^4*v^2*w + 168*m^2*u^5*v^2*w - 
     7*m*u^6*v^2*w + 544*m^6*v^3*w - 6256*m^5*u*v^3*w + 7246*m^4*u^2*v^3*w - 
     2705*m^3*u^3*v^3*w + 399*m^2*u^4*v^3*w - 19*m*u^5*v^3*w - 
     3056*m^5*v^4*w + 5476*m^4*u*v^4*w - 2630*m^3*u^2*v^4*w + 
     499*m^2*u^3*v^4*w - 37*m*u^4*v^4*w + u^5*v^4*w + 846*m^4*v^5*w - 
     1082*m^3*u*v^5*w + 325*m^2*u^2*v^5*w - 38*m*u^3*v^5*w + 2*u^4*v^5*w - 
     82*m^3*v^6*w + 84*m^2*u*v^6*w - 15*m*u^2*v^6*w + u^3*v^6*w + 
     2*m^2*v^7*w - 2*m*u*v^7*w + 20480*m^8*w^2 + 10240*m^7*u*w^2 - 
     23040*m^6*u^2*w^2 + 10240*m^5*u^3*w^2 - 1840*m^4*u^4*w^2 + 
     120*m^3*u^5*w^2 + 4992*m^7*v*w^2 - 36960*m^6*u*v*w^2 + 
     23736*m^5*u^2*v*w^2 - 5050*m^4*u^3*v*w^2 + 289*m^3*u^4*v*w^2 + 
     12*m^2*u^5*v*w^2 - 2496*m^6*v^2*w^2 + 5504*m^5*u*v^2*w^2 + 
     444*m^4*u^2*v^2*w^2 - 1329*m^3*u^3*v^2*w^2 + 319*m^2*u^4*v^2*w^2 - 
     22*m*u^5*v^2*w^2 - 3896*m^5*v^3*w^2 + 6042*m^4*u*v^3*w^2 - 
     3252*m^3*u^2*v^3*w^2 + 776*m^2*u^3*v^3*w^2 - 68*m*u^4*v^3*w^2 + 
     u^5*v^3*w^2 + 1860*m^4*v^4*w^2 - 2170*m^3*u*v^4*w^2 + 
     720*m^2*u^2*v^4*w^2 - 92*m*u^3*v^4*w^2 + 4*u^4*v^4*w^2 - 
     262*m^3*v^5*w^2 + 251*m^2*u*v^5*w^2 - 55*m*u^2*v^5*w^2 + 4*u^3*v^5*w^2 + 
     10*m^2*v^6*w^2 - 9*m*u*v^6*w^2 + u^2*v^6*w^2 - 10240*m^7*w^3 - 
     2560*m^6*u*w^3 + 5760*m^5*u^2*w^3 - 1760*m^4*u^3*w^3 + 160*m^3*u^4*w^3 - 
     992*m^6*v*w^3 + 8752*m^5*u*v*w^3 - 3966*m^4*u^2*v*w^3 + 
     467*m^3*u^3*v*w^3 - 2*m^2*u^4*v*w^3 - 576*m^5*v^2*w^3 + 
     376*m^4*u*v^2*w^3 - 524*m^3*u^2*v^2*w^3 + 207*m^2*u^3*v^2*w^3 - 
     24*m*u^4*v^2*w^3 + 1440*m^4*v^3*w^3 - 1465*m^3*u*v^3*w^3 + 
     482*m^2*u^2*v^3*w^3 - 67*m*u^3*v^3*w^3 + 2*u^4*v^3*w^3 - 
     348*m^3*v^4*w^3 + 287*m^2*u*v^4*w^3 - 60*m*u^2*v^4*w^3 + 4*u^3*v^4*w^3 + 
     20*m^2*v^5*w^3 - 15*m*u*v^5*w^3 + 2*u^2*v^5*w^3 + 2560*m^6*w^4 + 
     640*m^5*u*w^4 - 800*m^4*u^2*w^4 + 120*m^3*u^3*w^4 + 352*m^5*v*w^4 - 
     1140*m^4*u*v*w^4 + 277*m^3*u^2*v*w^4 - 8*m^2*u^3*v*w^4 + 
     240*m^4*v^2*w^4 - 181*m^3*u*v^2*w^4 + 51*m^2*u^2*v^2*w^4 - 
     10*m*u^3*v^2*w^4 - 202*m^3*v^3*w^4 + 127*m^2*u*v^3*w^4 - 
     21*m*u^2*v^3*w^4 + u^3*v^3*w^4 + 20*m^2*v^4*w^4 - 11*m*u*v^4*w^4 + 
     u^2*v^4*w^4 - 320*m^5*w^5 - 112*m^4*u*w^5 + 48*m^3*u^2*w^5 - 
     78*m^4*v*w^5 + 64*m^3*u*v*w^5 - 3*m^2*u^2*v*w^5 - 34*m^3*v^2*w^5 + 
     13*m^2*u*v^2*w^5 - m*u^2*v^2*w^5 + 10*m^2*v^3*w^5 - 3*m*u*v^3*w^5 + 
     16*m^4*w^6 + 8*m^3*u*w^6 + 6*m^3*v*w^6 + 2*m^2*v^2*w^6))/
   (2*ep*m^2*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 0, 0, 
  ((-1 + 2*ep)*(-1 + 3*ep)*(4*m*u - u^2 + 4*m*v - 2*u*v - v^2 - 2*m*w - u*w - 
     v*w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 19*m^2*u*v - 5*m*u^2*v + 
     8*m^2*v^2 - 9*m*u*v^2 + 2*u^2*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
     2*m^2*u*w + 9*m^2*v*w - 6*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
     m*v*w^2))/(ep*m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 8*m*v + 
     2*u*v + v^2 - 4*m*w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
     17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
     8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
     m^2*w^2 - m*v*w^2)), (v*(6144*m^9 - 29184*m^8*u + 32256*m^7*u^2 - 
     15936*m^6*u^3 + 4056*m^5*u^4 - 522*m^4*u^5 + 27*m^3*u^6 - 36864*m^8*v + 
     83968*m^7*u*v - 70976*m^6*u^2*v + 30128*m^5*u^3*v - 6940*m^4*u^4*v + 
     833*m^3*u^5*v - 41*m^2*u^6*v + 49408*m^7*v^2 - 86016*m^6*u*v^2 + 
     60240*m^5*u^2*v^2 - 21384*m^4*u^3*v^2 + 3936*m^3*u^4*v^2 - 
     333*m^2*u^5*v^2 + 8*m*u^6*v^2 - 30592*m^6*v^3 + 44944*m^5*u*v^3 - 
     26396*m^4*u^2*v^3 + 7408*m^3*u^3*v^3 - 949*m^2*u^4*v^3 + 41*m*u^5*v^3 + 
     10392*m^5*v^4 - 13438*m^4*u*v^4 + 6413*m^3*u^2*v^4 - 1268*m^2*u^3*v^4 + 
     84*m*u^4*v^4 - 2008*m^4*v^5 + 2343*m^3*u*v^5 - 825*m^2*u^2*v^5 + 
     86*m*u^3*v^5 + 208*m^3*v^6 - 223*m^2*u*v^6 + 44*m*u^2*v^6 - 9*m^2*v^7 + 
     9*m*u*v^7 + 3072*m^8*w + 23296*m^7*u*w - 27072*m^6*u^2*w + 
     11104*m^5*u^3*w - 1992*m^4*u^4*w + 133*m^3*u^5*w + 29696*m^7*v*w - 
     67840*m^6*u*v*w + 51088*m^5*u^2*v*w - 17732*m^4*u^3*v*w + 
     2954*m^3*u^4*v*w - 193*m^2*u^5*v*w - 42912*m^6*v^2*w + 
     63568*m^5*u*v^2*w - 37674*m^4*u^2*v^2*w + 10810*m^3*u^3*v^2*w - 
     1461*m^2*u^4*v^2*w + 71*m*u^5*v^2*w + 23456*m^5*v^3*w - 
     28652*m^4*u*v^3*w + 13951*m^3*u^2*v^3*w - 3165*m^2*u^3*v^3*w + 
     309*m*u^4*v^3*w - 8*u^5*v^3*w - 6318*m^4*v^4*w + 6891*m^3*u*v^4*w - 
     2699*m^2*u^2*v^4*w + 444*m*u^3*v^4*w - 24*u^4*v^4*w + 845*m^3*v^5*w - 
     859*m^2*u*v^5*w + 250*m*u^2*v^5*w - 24*u^3*v^5*w - 45*m^2*v^6*w + 
     44*m*u*v^6*w - 8*u^2*v^6*w - 7808*m^7*w^2 - 7392*m^6*u*w^2 + 
     9320*m^5*u^2*w^2 - 2794*m^4*u^3*w^2 + 262*m^3*u^4*w^2 - 8576*m^6*v*w^2 + 
     20752*m^5*u*v*w^2 - 13712*m^4*u^2*v*w^2 + 3612*m^3*u^3*v*w^2 - 
     340*m^2*u^4*v*w^2 + 15016*m^5*v^2*w^2 - 17438*m^4*u*v^2*w^2 + 
     8195*m^3*u^2*v^2*w^2 - 1721*m^2*u^3*v^2*w^2 + 133*m*u^4*v^2*w^2 - 
     6856*m^4*v^3*w^2 + 6507*m^3*u*v^3*w^2 - 2346*m^2*u^2*v^3*w^2 + 
     373*m*u^3*v^3*w^2 - 16*u^4*v^3*w^2 + 1300*m^3*v^4*w^2 - 
     1143*m^2*u*v^4*w^2 + 316*m*u^2*v^4*w^2 - 32*u^3*v^4*w^2 - 
     90*m^2*v^5*w^2 + 78*m*u*v^5*w^2 - 16*u^2*v^5*w^2 + 3744*m^6*w^3 + 
     1552*m^5*u*w^3 - 1650*m^4*u^2*w^3 + 258*m^3*u^3*w^3 + 1232*m^5*v*w^3 - 
     3064*m^4*u*v*w^3 + 1707*m^3*u^2*v*w^3 - 272*m^2*u^3*v*w^3 - 
     2740*m^4*v^2*w^3 + 2163*m^3*u*v^2*w^3 - 692*m^2*u^2*v^2*w^3 + 
     85*m*u^3*v^2*w^3 + 910*m^3*v^3*w^3 - 608*m^2*u*v^3*w^3 + 
     125*m*u^2*v^3*w^3 - 8*u^3*v^3*w^3 - 90*m^2*v^4*w^3 + 60*m*u*v^4*w^3 - 
     8*u^2*v^4*w^3 - 720*m^5*w^4 - 276*m^4*u*w^4 + 127*m^3*u^2*w^4 - 
     144*m^4*v*w^4 + 229*m^3*u*v*w^4 - 91*m^2*u^2*v*w^4 + 260*m^3*v^2*w^4 - 
     108*m^2*u*v^2*w^4 + 15*m*u^2*v^2*w^4 - 45*m^2*v^3*w^4 + 17*m*u*v^3*w^4 + 
     50*m^4*w^5 + 25*m^3*u*w^5 + 13*m^3*v*w^5 - 7*m^2*u*v*w^5 - 
     9*m^2*v^2*w^5))/(2*m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 8*m*v + 
     2*u*v + v^2 - 4*m*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(4*m*u - u^2 + 4*m*v - 2*u*v - v^2 - 2*m*w - 
      u*w - v*w)*(16*m^4 - 8*m^3*u + m^2*u^2 + 4*m^3*v - 7*m^2*u*v + 
      m*u^2*v - 6*m^2*v^2 + 5*m*u*v^2 + m*v^3 - u*v^3 - 8*m^3*w + 2*m^2*u*w - 
      5*m^2*v*w + 2*m*u*v*w + 2*m*v^2*w - u*v^2*w + m^2*w^2 + m*v*w^2))/
    (ep*m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
      4*m*w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
      3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
      2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
      m*v*w^2))), (u*(6144*m^9 - 8704*m^8*u + 5120*m^7*u^2 - 1600*m^6*u^3 + 
     280*m^5*u^4 - 26*m^4*u^5 + m^3*u^6 - 16384*m^8*v + 34304*m^7*u*v - 
     28992*m^6*u^2*v + 12656*m^5*u^3*v - 3020*m^4*u^4*v + 375*m^3*u^5*v - 
     19*m^2*u^6*v + 26880*m^7*v^2 - 47872*m^6*u*v^2 + 32464*m^5*u^2*v^2 - 
     10584*m^4*u^3*v^2 + 1672*m^3*u^4*v^2 - 103*m^2*u^5*v^2 - 20096*m^6*v^3 + 
     27856*m^5*u*v^3 - 14060*m^4*u^2*v^3 + 3108*m^3*u^3*v^3 - 
     267*m^2*u^4*v^3 + 3*m*u^5*v^3 + 7384*m^5*v^4 - 7838*m^4*u*v^4 + 
     2811*m^3*u^2*v^4 - 376*m^2*u^3*v^4 + 12*m*u^4*v^4 - 1368*m^4*v^5 + 
     1117*m^3*u*v^5 - 271*m^2*u^2*v^5 + 18*m*u^3*v^5 + 116*m^3*v^6 - 
     81*m^2*u*v^6 + 12*m*u^2*v^6 - 3*m^2*v^7 + 3*m*u*v^7 - 7168*m^8*w + 
     8320*m^7*u*w - 3872*m^6*u^2*w + 904*m^5*u^3*w - 106*m^4*u^4*w + 
     5*m^3*u^5*w + 10112*m^7*v*w - 24672*m^6*u*v*w + 19768*m^5*u^2*v*w - 
     7150*m^4*u^3*v*w + 1214*m^3*u^4*v*w - 79*m^2*u^5*v*w - 18656*m^6*v^2*w + 
     31512*m^5*u*v^2*w - 18468*m^4*u^2*v^2*w + 4792*m^3*u^3*v^2*w - 
     539*m^2*u^4*v^2*w + 19*m*u^5*v^2*w + 12808*m^5*v^3*w - 
     15226*m^4*u*v^3*w + 6443*m^3*u^2*v^3*w - 1157*m^2*u^3*v^3*w + 
     75*m*u^4*v^3*w - 3610*m^4*v^4*w + 3213*m^3*u*v^4*w - 973*m^2*u^2*v^4*w + 
     108*m*u^3*v^4*w - 2*u^4*v^4*w + 413*m^3*v^5*w - 301*m^2*u*v^5*w + 
     64*m*u^2*v^5*w - 4*u^3*v^5*w - 13*m^2*v^6*w + 12*m*u*v^6*w - 
     2*u^2*v^6*w + 3200*m^7*w^2 - 2944*m^6*u*w^2 + 1032*m^5*u^2*w^2 - 
     164*m^4*u^3*w^2 + 10*m^3*u^4*w^2 - 672*m^6*v*w^2 + 6576*m^5*u*v*w^2 - 
     5158*m^4*u^2*v*w^2 + 1392*m^3*u^3*v*w^2 - 126*m^2*u^4*v*w^2 + 
     4776*m^5*v^2*w^2 - 7352*m^4*u*v^2*w^2 + 3529*m^3*u^2*v^2*w^2 - 
     671*m^2*u^3*v^2*w^2 + 43*m*u^4*v^2*w^2 - 3006*m^4*v^3*w^2 + 
     2725*m^3*u*v^3*w^2 - 910*m^2*u^2*v^3*w^2 + 115*m*u^3*v^3*w^2 - 
     2*u^4*v^3*w^2 + 540*m^3*v^4*w^2 - 379*m^2*u*v^4*w^2 + 84*m*u^2*v^4*w^2 - 
     6*u^3*v^4*w^2 - 22*m^2*v^5*w^2 + 18*m*u*v^5*w^2 - 4*u^2*v^5*w^2 - 
     672*m^6*w^3 + 472*m^5*u*w^3 - 116*m^4*u^2*w^3 + 10*m^3*u^3*w^3 - 
     584*m^5*v*w^3 - 922*m^4*u*v*w^3 + 639*m^3*u^2*v*w^3 - 94*m^2*u^3*v*w^3 - 
     656*m^4*v^2*w^3 + 711*m^3*u*v^2*w^3 - 260*m^2*u^2*v^2*w^3 + 
     29*m*u^3*v^2*w^3 + 302*m^3*v^3*w^3 - 182*m^2*u*v^3*w^3 + 
     37*m*u^2*v^3*w^3 - 2*u^3*v^3*w^3 - 18*m^2*v^4*w^3 + 12*m*u*v^4*w^3 - 
     2*u^2*v^4*w^3 + 64*m^5*w^4 - 34*m^4*u*w^4 + 5*m^3*u^2*w^4 + 
     106*m^4*v*w^4 + 83*m^3*u*v*w^4 - 31*m^2*u^2*v*w^4 + 56*m^3*v^2*w^4 - 
     26*m^2*u*v^2*w^4 + 5*m*u^2*v^2*w^4 - 7*m^2*v^3*w^4 + 3*m*u*v^3*w^4 - 
     2*m^4*w^5 + m^3*u*w^5 - 3*m^3*v*w^5 - 3*m^2*u*v*w^5 - m^2*v^2*w^5))/
   (2*m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
     4*m*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 0, 0, 0, 0, 0, 
  ((-1 + 2*ep)^2*(4*m*u - u^2 + 4*m*v - 2*u*v - v^2 - 2*m*w - u*w - v*w)*
    (16*m^4 - 8*m^3*u + m^2*u^2 + 4*m^3*v - 7*m^2*u*v + m*u^2*v - 6*m^2*v^2 + 
     5*m*u*v^2 + m*v^3 - u*v^3 - 8*m^3*w + 2*m^2*u*w - 5*m^2*v*w + 
     2*m*u*v*w + 2*m*v^2*w - u*v^2*w + m^2*w^2 + m*v*w^2))/
   (ep*m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
     4*m*w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 
  0, -((768*m^6 + 1536*ep*m^6 - 832*m^5*u - 2432*ep*m^5*u + 336*m^4*u^2 + 
     1568*ep*m^4*u^2 - 60*m^3*u^3 - 504*ep*m^3*u^3 + 4*m^2*u^4 + 
     80*ep*m^2*u^4 - 5*ep*m*u^5 - 832*m^5*v - 2432*ep*m^5*v + 672*m^4*u*v + 
     3136*ep*m^4*u*v - 180*m^3*u^2*v - 1512*ep*m^3*u^2*v + 16*m^2*u^3*v + 
     320*ep*m^2*u^3*v - 25*ep*m*u^4*v + 336*m^4*v^2 + 1568*ep*m^4*v^2 - 
     180*m^3*u*v^2 - 1512*ep*m^3*u*v^2 + 24*m^2*u^2*v^2 + 
     480*ep*m^2*u^2*v^2 - 50*ep*m*u^3*v^2 - 60*m^3*v^3 - 504*ep*m^3*v^3 + 
     16*m^2*u*v^3 + 320*ep*m^2*u*v^3 - 50*ep*m*u^2*v^3 + 4*m^2*v^4 + 
     80*ep*m^2*v^4 - 25*ep*m*u*v^4 - 5*ep*m*v^5 - 736*m^5*w - 1088*ep*m^5*w + 
     592*m^4*u*w + 1248*ep*m^4*u*w - 158*m^3*u^2*w - 644*ep*m^3*u^2*w + 
     14*m^2*u^3*w + 160*ep*m^2*u^3*w - 15*ep*m*u^4*w + 592*m^4*v*w + 
     1248*ep*m^4*v*w - 364*m^3*u*v*w - 1096*ep*m^3*u*v*w + 70*m^2*u^2*v*w + 
     392*ep*m^2*u^2*v*w - 4*m*u^3*v*w - 62*ep*m*u^3*v*w + 3*ep*u^4*v*w - 
     158*m^3*v^2*w - 644*ep*m^3*v^2*w + 70*m^2*u*v^2*w + 392*ep*m^2*u*v^2*w - 
     8*m*u^2*v^2*w - 94*ep*m*u^2*v^2*w + 9*ep*u^3*v^2*w + 14*m^2*v^3*w + 
     160*ep*m^2*v^3*w - 4*m*u*v^3*w - 62*ep*m*u*v^3*w + 9*ep*u^2*v^3*w - 
     15*ep*m*v^4*w + 3*ep*u*v^4*w + 256*m^4*w^2 + 256*ep*m^4*w^2 - 
     136*m^3*u*w^2 - 160*ep*m^3*u*w^2 + 18*m^2*u^2*w^2 + 80*ep*m^2*u^2*w^2 - 
     15*ep*m*u^3*w^2 - 136*m^3*v*w^2 - 160*ep*m^3*v*w^2 + 58*m^2*u*v*w^2 + 
     60*ep*m^2*u*v*w^2 - 6*m*u^2*v*w^2 - 21*ep*m*u^2*v*w^2 + 3*ep*u^3*v*w^2 + 
     18*m^2*v^2*w^2 + 80*ep*m^2*v^2*w^2 - 6*m*u*v^2*w^2 - 21*ep*m*u*v^2*w^2 + 
     6*ep*u^2*v^2*w^2 - 15*ep*m*v^3*w^2 + 3*ep*u*v^3*w^2 - 38*m^3*w^3 - 
     20*ep*m^3*w^3 + 10*m^2*u*w^3 - 5*ep*m*u^2*w^3 + 10*m^2*v*w^3 - 
     2*m*u*v*w^3 - 2*ep*m*u*v*w^3 - 5*ep*m*v^2*w^3 + 2*m^2*w^4)/
    (m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 
  (v*(6144*m^9 - 13824*m^8*u + 12032*m^7*u^2 - 5312*m^6*u^3 + 1272*m^5*u^4 - 
     158*m^4*u^5 + 8*m^3*u^6 - 21504*m^8*v + 39680*m^7*u*v - 
     29760*m^6*u^2*v + 11568*m^5*u^3*v - 2456*m^4*u^4*v + 270*m^3*u^5*v - 
     12*m^2*u^6*v + 25344*m^7*v^2 - 39680*m^6*u*v^2 + 25008*m^5*u^2*v^2 - 
     7800*m^4*u^3*v^2 + 1196*m^3*u^4*v^2 - 72*m^2*u^5*v^2 - 14848*m^6*v^3 + 
     19984*m^5*u*v^3 - 10332*m^4*u^2*v^3 + 2406*m^3*u^3*v^3 - 
     226*m^2*u^4*v^3 + 4*m*u^5*v^3 + 4888*m^5*v^4 - 5754*m^4*u*v^4 + 
     2358*m^3*u^2*v^4 - 370*m^2*u^3*v^4 + 16*m*u^4*v^4 - 924*m^4*v^5 + 
     980*m^3*u*v^5 - 294*m^2*u^2*v^5 + 24*m*u^3*v^5 + 94*m^3*v^6 - 
     94*m^2*u*v^6 + 16*m*u^2*v^6 - 4*m^2*v^7 + 4*m*u*v^7 - 4608*m^8*w + 
     11264*m^7*u*w - 9088*m^6*u^2*w + 3328*m^5*u^3*w - 574*m^4*u^4*w + 
     38*m^3*u^5*w + 19584*m^7*v*w - 30944*m^6*u*v*w + 19320*m^5*u^2*v*w - 
     5894*m^4*u^3*v*w + 883*m^3*u^4*v*w - 53*m^2*u^5*v*w - 21888*m^6*v^2*w + 
     27680*m^5*u*v^2*w - 14040*m^4*u^2*v^2*w + 3412*m^3*u^3*v^2*w - 
     378*m^2*u^4*v^2*w + 13*m*u^5*v^2*w + 11080*m^5*v^3*w - 
     11914*m^4*u*v^3*w + 4883*m^3*u^2*v^3*w - 899*m^2*u^3*v^3*w + 
     63*m*u^4*v^3*w - 2890*m^4*v^4*w + 2780*m^3*u*v^4*w - 891*m^2*u^2*v^4*w + 
     113*m*u^3*v^4*w - 3*u^4*v^4*w + 380*m^3*v^5*w - 349*m^2*u*v^5*w + 
     82*m*u^2*v^5*w - 6*u^3*v^5*w - 20*m^2*v^6*w + 19*m*u*v^6*w - 
     3*u^2*v^6*w + 384*m^7*w^2 - 3296*m^6*u*w^2 + 2696*m^5*u^2*w^2 - 
     762*m^4*u^3*w^2 + 72*m^3*u^4*w^2 - 6560*m^6*v*w^2 + 8768*m^5*u*v*w^2 - 
     4482*m^4*u^2*v*w^2 + 1018*m^3*u^3*v*w^2 - 89*m^2*u^4*v*w^2 + 
     7352*m^5*v^2*w^2 - 7018*m^4*u*v^2*w^2 + 2707*m^3*u^2*v^2*w^2 - 
     485*m^2*u^3*v^2*w^2 + 31*m*u^4*v^2*w^2 - 3114*m^4*v^3*w^2 + 
     2523*m^3*u*v^3*w^2 - 745*m^2*u^2*v^3*w^2 + 105*m*u^3*v^3*w^2 - 
     3*u^4*v^3*w^2 + 580*m^3*v^4*w^2 - 447*m^2*u*v^4*w^2 + 99*m*u^2*v^4*w^2 - 
     9*u^3*v^4*w^2 - 40*m^2*v^5*w^2 + 33*m*u*v^5*w^2 - 6*u^2*v^5*w^2 + 
     480*m^6*w^3 + 496*m^5*u*w^3 - 422*m^4*u^2*w^3 + 68*m^3*u^3*w^3 + 
     1016*m^5*v*w^3 - 1126*m^4*u*v*w^3 + 471*m^3*u^2*v*w^3 - 
     69*m^2*u^3*v*w^3 - 1242*m^4*v^2*w^3 + 787*m^3*u*v^2*w^3 - 
     210*m^2*u^2*v^2*w^3 + 23*m*u^3*v^2*w^3 + 400*m^3*v^3*w^3 - 
     225*m^2*u*v^3*w^3 + 38*m*u^2*v^3*w^3 - 3*u^3*v^3*w^3 - 40*m^2*v^4*w^3 + 
     25*m*u*v^4*w^3 - 3*u^2*v^4*w^3 - 144*m^5*w^4 - 64*m^4*u*w^4 + 
     32*m^3*u^2*w^4 - 82*m^4*v*w^4 + 70*m^3*u*v*w^4 - 23*m^2*u^2*v*w^4 + 
     110*m^3*v^2*w^4 - 35*m^2*u*v^2*w^4 + 5*m*u^2*v^2*w^4 - 20*m^2*v^3*w^4 + 
     7*m*u*v^3*w^4 + 12*m^4*w^5 + 6*m^3*u*w^5 + 4*m^3*v*w^5 - 2*m^2*u*v*w^5 - 
     4*m^2*v^2*w^5))/(2*m*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
     4*m*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -1/2*((4*m*u - u^2 + 4*m*v - 2*u*v - v^2 - 2*m*w - u*w - v*w)*
     (64*ep*m^6 - 48*ep*m^5*u + 12*ep*m^4*u^2 - ep*m^3*u^3 - 32*ep*m^5*v - 
      24*m^4*u*v - 112*ep*m^4*u*v + 14*m^3*u^2*v + 70*ep*m^3*u^2*v - 
      2*m^2*u^3*v - 10*ep*m^2*u^3*v - 12*ep*m^4*v^2 + 26*m^3*u*v^2 + 
      155*ep*m^3*u*v^2 - 14*m^2*u^2*v^2 - 79*ep*m^2*u^2*v^2 + 2*m*u^3*v^2 + 
      11*ep*m*u^3*v^2 + 8*ep*m^3*v^3 - 6*m^2*u*v^3 - 42*ep*m^2*u*v^3 + 
      2*m*u^2*v^3 + 14*ep*m*u^2*v^3 - ep*m^2*v^4 + 2*ep*m*u*v^4 - 
      ep*u^2*v^4 - 48*ep*m^5*w + 24*ep*m^4*u*w - 3*ep*m^3*u^2*w + 
      14*m^3*u*v*w + 76*ep*m^3*u*v*w - 4*m^2*u^2*v*w - 21*ep*m^2*u^2*v*w + 
      15*ep*m^3*v^2*w - 8*m^2*u*v^2*w - 54*ep*m^2*u*v^2*w + 2*m*u^2*v^2*w + 
      13*ep*m*u^2*v^2*w - 3*ep*m^2*v^3*w + 4*ep*m*u*v^3*w - ep*u^2*v^3*w + 
      12*ep*m^4*w^2 - 3*ep*m^3*u*w^2 + 6*ep*m^3*v*w^2 - 2*m^2*u*v*w^2 - 
      12*ep*m^2*u*v*w^2 - 3*ep*m^2*v^2*w^2 + 2*ep*m*u*v^2*w^2 - ep*m^3*w^3 - 
      ep*m^2*v*w^3))/(ep*m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 8*m*v + 
      2*u*v + v^2 - 4*m*w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
      17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
      8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
      m^2*w^2 - m*v*w^2)), 
  -((v*(4*m*u - u^2 + 4*m*v - 2*u*v - v^2 - 2*m*w - u*w - v*w)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
      m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
      2*m*u*v*w + m^2*w^2))/(ep*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
      4*m*w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
      3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
      2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
      m*v*w^2))), (u*(3*m - u - v - w)*(2048*m^8 - 2560*m^7*u + 
     1280*m^6*u^2 - 320*m^5*u^3 + 40*m^4*u^4 - 2*m^3*u^5 - 5120*m^7*v + 
     7424*m^6*u*v - 4288*m^5*u^2*v + 1232*m^4*u^3*v - 176*m^3*u^4*v + 
     10*m^2*u^5*v + 5376*m^6*v^2 - 6656*m^5*u*v^2 + 3024*m^4*u^2*v^2 - 
     600*m^3*u^3*v^2 + 44*m^2*u^4*v^2 - 2560*m^5*v^3 + 2544*m^4*u*v^3 - 
     836*m^3*u^2*v^3 + 98*m^2*u^3*v^3 - 2*m*u^4*v^3 + 584*m^4*v^4 - 
     470*m^3*u*v^4 + 106*m^2*u^2*v^4 - 6*m*u^3*v^4 - 60*m^3*v^5 + 
     44*m^2*u*v^5 - 6*m*u^2*v^5 + 2*m^2*v^6 - 2*m*u*v^6 - 1536*m^7*w + 
     1664*m^6*u*w - 672*m^5*u^2*w + 120*m^4*u^3*w - 8*m^3*u^4*w + 
     2560*m^6*v*w - 3776*m^5*u*v*w + 1920*m^4*u^2*v*w - 416*m^3*u^3*v*w + 
     33*m^2*u^4*v*w - 2368*m^5*v^2*w + 2648*m^4*u*v^2*w - 
     1030*m^3*u^2*v^2*w + 164*m^2*u^3*v^2*w - 9*m*u^4*v^2*w + 912*m^4*v^3*w - 
     792*m^3*u*v^3*w + 239*m^2*u^2*v^3*w - 26*m*u^3*v^3*w - 138*m^3*v^4*w + 
     94*m^2*u*v^4*w - 18*m*u^2*v^4*w + u^3*v^4*w + 6*m^2*v^5*w - 
     5*m*u*v^5*w + u^2*v^5*w + 384*m^6*w^2 - 384*m^5*u*w^2 + 
     120*m^4*u^2*w^2 - 12*m^3*u^3*w^2 - 320*m^5*v*w^2 + 672*m^4*u*v*w^2 - 
     296*m^3*u^2*v*w^2 + 38*m^2*u^3*v*w^2 + 328*m^4*v^2*w^2 - 
     284*m^3*u*v^2*w^2 + 101*m^2*u^2*v^2*w^2 - 12*m*u^3*v^2*w^2 - 
     96*m^3*v^3*w^2 + 59*m^2*u*v^3*w^2 - 14*m*u^2*v^3*w^2 + u^3*v^3*w^2 + 
     6*m^2*v^4*w^2 - 4*m*u*v^4*w^2 + u^2*v^4*w^2 - 32*m^5*w^3 + 
     40*m^4*u*w^3 - 8*m^3*u^2*w^3 - 56*m^3*u*v*w^3 + 17*m^2*u^2*v*w^3 - 
     18*m^3*v^2*w^3 + 11*m^2*u*v^2*w^3 - 3*m*u^2*v^2*w^3 + 2*m^2*v^3*w^3 - 
     m*u*v^3*w^3 - 2*m^3*u*w^4 + 2*m^2*u*v*w^4))/
   (2*m*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 
  (2048*m^9*u - 2560*m^8*u^2 + 1280*m^7*u^3 - 320*m^6*u^4 + 40*m^5*u^5 - 
    2*m^4*u^6 - 4096*m^9*v - 3072*m^8*u*v + 8704*m^7*u^2*v - 5568*m^6*u^3*v + 
    1632*m^5*u^4*v - 232*m^4*u^5*v + 13*m^3*u^6*v + 7168*m^8*v^2 + 
    1024*m^7*u*v^2 - 8576*m^6*u^2*v^2 + 5296*m^5*u^3*v^2 - 1324*m^4*u^4*v^2 + 
    143*m^3*u^5*v^2 - 5*m^2*u^6*v^2 - 4096*m^7*v^3 - 2304*m^6*u*v^3 + 
    6384*m^5*u^2*v^3 - 3076*m^4*u^3*v^3 + 562*m^3*u^4*v^3 - 35*m^2*u^5*v^3 + 
    640*m^6*v^4 + 2536*m^5*u*v^4 - 2990*m^4*u^2*v^4 + 952*m^3*u^3*v^4 - 
    97*m^2*u^4*v^4 + m*u^5*v^4 + 240*m^5*v^5 - 1124*m^4*u*v^5 + 
    743*m^3*u^2*v^5 - 132*m^2*u^3*v^5 + 4*m*u^4*v^5 - 116*m^4*v^6 + 
    241*m^3*u*v^6 - 89*m^2*u^2*v^6 + 6*m*u^3*v^6 + 18*m^3*v^7 - 
    25*m^2*u*v^7 + 4*m*u^2*v^7 - m^2*v^8 + m*u*v^8 + 2048*m^9*w - 
    8192*m^8*u*w + 7296*m^7*u^2*w - 2784*m^6*u^3*w + 512*m^5*u^4*w - 
    42*m^4*u^5*w + m^3*u^6*w + 3072*m^8*v*w + 17408*m^7*u*v*w - 
    21888*m^6*u^2*v*w + 9712*m^5*u^3*v*w - 1952*m^4*u^4*v*w + 
    164*m^3*u^5*v*w - 3*m^2*u^6*v*w - 6656*m^7*v^2*w - 13376*m^6*u*v^2*w + 
    18680*m^5*u^2*v^2*w - 7542*m^4*u^3*v^2*w + 1212*m^3*u^4*v^2*w - 
    64*m^2*u^5*v^2*w + 2560*m^6*v^3*w + 8592*m^5*u*v^3*w - 
    10036*m^4*u^2*v^3*w + 3338*m^3*u^3*v^3*w - 394*m^2*u^4*v^3*w + 
    12*m*u^5*v^3*w + 360*m^5*v^4*w - 4064*m^4*u*v^4*w + 3362*m^3*u^2*v^4*w - 
    811*m^2*u^3*v^4*w + 55*m*u^4*v^4*w - 412*m^4*v^5*w + 1076*m^3*u*v^5*w - 
    624*m^2*u^2*v^5*w + 94*m*u^3*v^5*w - 2*u^4*v^5*w + 87*m^3*v^6*w - 
    140*m^2*u*v^6*w + 58*m*u^2*v^6*w - 4*u^3*v^6*w - 6*m^2*v^7*w + 
    7*m*u*v^7*w - 2*u^2*v^7*w - 2560*m^8*w^2 + 7296*m^7*u*w^2 - 
    4928*m^6*u^2*w^2 + 1336*m^5*u^3*w^2 - 150*m^4*u^4*w^2 + 5*m^3*u^5*w^2 - 
    1280*m^7*v*w^2 - 14912*m^6*u*v*w^2 + 13680*m^5*u^2*v*w^2 - 
    4256*m^4*u^3*v*w^2 + 508*m^3*u^4*v*w^2 - 15*m^2*u^5*v*w^2 + 
    2880*m^6*v^2*w^2 + 10232*m^5*u*v^2*w^2 - 9768*m^4*u^2*v^2*w^2 + 
    2712*m^3*u^3*v^2*w^2 - 245*m^2*u^4*v^2*w^2 + 3*m*u^5*v^2*w^2 - 
    320*m^5*v^3*w^2 - 4952*m^4*u*v^3*w^2 + 4026*m^3*u^2*v^3*w^2 - 
    908*m^2*u^3*v^3*w^2 + 54*m*u^4*v^3*w^2 - 490*m^4*v^4*w^2 + 
    1620*m^3*u*v^4*w^2 - 975*m^2*u^2*v^4*w^2 + 157*m*u^3*v^4*w^2 - 
    4*u^4*v^4*w^2 + 165*m^3*v^5*w^2 - 276*m^2*u*v^5*w^2 + 122*m*u^2*v^5*w^2 - 
    10*u^3*v^5*w^2 - 15*m^2*v^6*w^2 + 18*m*u*v^6*w^2 - 6*u^2*v^6*w^2 + 
    1280*m^7*w^3 - 2784*m^6*u*w^3 + 1336*m^5*u^2*w^3 - 220*m^4*u^3*w^3 + 
    10*m^3*u^4*w^3 + 640*m^6*v*w^3 + 5312*m^5*u*v*w^3 - 3516*m^4*u^2*v*w^3 + 
    664*m^3*u^3*v*w^3 - 30*m^2*u^4*v*w^3 - 720*m^5*v^2*w^3 - 
    2906*m^4*u*v^2*w^3 + 1998*m^3*u^2*v^2*w^3 - 341*m^2*u^3*v^2*w^3 + 
    11*m*u^4*v^2*w^3 - 160*m^4*v^3*w^3 + 1056*m^3*u*v^3*w^3 - 
    594*m^2*u^2*v^3*w^3 + 82*m*u^3*v^3*w^3 - 2*u^4*v^3*w^3 + 
    150*m^3*v^4*w^3 - 241*m^2*u*v^4*w^3 + 91*m*u^2*v^4*w^3 - 8*u^3*v^4*w^3 - 
    20*m^2*v^5*w^3 + 22*m*u*v^5*w^3 - 6*u^2*v^5*w^3 - 320*m^6*w^4 + 
    512*m^5*u*w^4 - 150*m^4*u^2*w^4 + 10*m^3*u^3*w^4 - 240*m^5*v*w^4 - 
    936*m^4*u*v*w^4 + 392*m^3*u^2*v*w^4 - 30*m^2*u^3*v*w^4 + 80*m^4*v^2*w^4 + 
    352*m^3*u*v^2*w^4 - 169*m^2*u^2*v^2*w^4 + 13*m*u^3*v^2*w^4 + 
    60*m^3*v^3*w^4 - 92*m^2*u*v^3*w^4 + 28*m*u^2*v^3*w^4 - 2*u^3*v^3*w^4 - 
    15*m^2*v^4*w^4 + 13*m*u*v^4*w^4 - 2*u^2*v^4*w^4 + 40*m^5*w^5 - 
    42*m^4*u*w^5 + 5*m^3*u^2*w^5 + 44*m^4*v*w^5 + 82*m^3*u*v*w^5 - 
    15*m^2*u^2*v*w^5 + 3*m^3*v^2*w^5 - 15*m^2*u*v^2*w^5 + 5*m*u^2*v^2*w^5 - 
    6*m^2*v^3*w^5 + 3*m*u*v^3*w^5 - 2*m^4*w^6 + m^3*u*w^6 - 3*m^3*v*w^6 - 
    3*m^2*u*v*w^6 - m^2*v^2*w^6)/(2*(3*m - u - v - w)*
    (16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -1/2*(m*(12288*m^8*u - 18432*m^7*u^2 + 11520*m^6*u^3 - 3840*m^5*u^4 + 
      720*m^4*u^5 - 72*m^3*u^6 + 3*m^2*u^7 + 6144*m^8*v - 31232*m^7*u*v + 
      33280*m^6*u^2*v - 15936*m^5*u^3*v + 4056*m^4*u^4*v - 562*m^3*u^5*v + 
      39*m^2*u^6*v - m*u^7*v - 5120*m^7*v^2 + 20224*m^6*u*v^2 - 
      17728*m^5*u^2*v^2 + 7088*m^4*u^3*v^2 - 1528*m^3*u^4*v^2 + 
      178*m^2*u^5*v^2 - 9*m*u^6*v^2 + 768*m^6*v^3 - 4736*m^5*u*v^3 + 
      4432*m^4*u^2*v^3 - 1936*m^3*u^3*v^3 + 434*m^2*u^4*v^3 - 43*m*u^5*v^3 + 
      u^6*v^3 + 512*m^5*v^4 + 64*m^4*u*v^4 - 788*m^3*u^2*v^4 + 
      457*m^2*u^3*v^4 - 84*m*u^4*v^4 + 4*u^5*v^4 - 232*m^4*v^5 + 
      146*m^3*u*v^5 + 145*m^2*u^2*v^5 - 69*m*u^3*v^5 + 6*u^4*v^5 + 
      36*m^3*v^6 - 22*m^2*u*v^6 - 19*m*u^2*v^6 + 4*u^3*v^6 - 2*m^2*v^7 + 
      m*u*v^7 + u^2*v^7 - 6144*m^8*w - 10752*m^7*u*w + 19200*m^6*u^2*w - 
      10560*m^5*u^3*w + 2760*m^4*u^4*w - 354*m^3*u^5*w + 18*m^2*u^6*w + 
      2560*m^7*v*w + 26368*m^6*u*v*w - 28672*m^5*u^2*v*w + 
      11712*m^4*u^3*v*w - 2306*m^3*u^4*v*w + 219*m^2*u^5*v*w - 8*m*u^6*v*w - 
      6528*m^6*v^2*w - 5472*m^5*u*v^2*w + 7080*m^4*u^2*v^2*w - 
      2406*m^3*u^3*v^2*w + 320*m^2*u^4*v^2*w - 8*m*u^5*v^2*w - u^6*v^2*w + 
      6976*m^5*v^3*w - 5072*m^4*u*v^3*w + 1036*m^3*u^2*v^3*w + 
      69*m^2*u^3*v^3*w - 42*m*u^4*v^3*w + 4*u^5*v^3*w - 2880*m^4*v^4*w + 
      2576*m^3*u*v^4*w - 536*m^2*u^2*v^4*w - 3*m*u^3*v^4*w + 6*u^4*v^4*w + 
      542*m^3*v^5*w - 470*m^2*u*v^5*w + 64*m*u^2*v^5*w - 44*m^2*v^6*w + 
      38*m*u*v^6*w - 2*u^2*v^6*w + m*v^7*w - u*v^7*w + 7680*m^7*w^2 + 
      3840*m^6*u*w^2 - 8640*m^5*u^2*w^2 + 3840*m^4*u^3*w^2 - 
      690*m^3*u^4*w^2 + 45*m^2*u^5*w^2 - 6528*m^6*v*w^2 - 9120*m^5*u*v*w^2 + 
      10136*m^4*u^2*v*w^2 - 3310*m^3*u^3*v*w^2 + 454*m^2*u^4*v*w^2 - 
      23*m*u^5*v*w^2 + 8544*m^5*v^2*w^2 - 3344*m^4*u*v^2*w^2 - 
      154*m^3*u^2*v^2*w^2 + 173*m^2*u^3*v^2*w^2 - 4*m*u^4*v^2*w^2 - 
      2*u^5*v^2*w^2 - 5416*m^4*v^3*w^2 + 4314*m^3*u*v^3*w^2 - 
      1092*m^2*u^2*v^3*w^2 + 109*m*u^3*v^3*w^2 - 2*u^4*v^3*w^2 + 
      1440*m^3*v^4*w^2 - 1163*m^2*u*v^4*w^2 + 228*m*u^2*v^4*w^2 - 
      12*u^3*v^4*w^2 - 157*m^2*v^5*w^2 + 123*m*u*v^5*w^2 - 14*u^2*v^5*w^2 + 
      5*m*v^6*w^2 - 4*u*v^6*w^2 - 3840*m^6*w^3 - 960*m^5*u*w^3 + 
      2160*m^4*u^2*w^3 - 660*m^3*u^3*w^3 + 60*m^2*u^4*w^3 + 3040*m^5*v*w^3 + 
      1888*m^4*u*v*w^3 - 1902*m^3*u^2*v*w^3 + 437*m^2*u^3*v*w^3 - 
      32*m*u^4*v*w^3 - 3240*m^4*v^2*w^3 + 1530*m^3*u*v^2*w^3 - 
      124*m^2*u^2*v^2*w^3 - 15*m*u^3*v^2*w^3 + 1434*m^3*v^3*w^3 - 
      935*m^2*u*v^3*w^3 + 158*m*u^2*v^3*w^3 - 8*u^3*v^3*w^3 - 
      228*m^2*v^4*w^3 + 145*m*u*v^4*w^3 - 16*u^2*v^4*w^3 + 10*m*v^5*w^3 - 
      6*u*v^5*w^3 + 960*m^5*w^4 + 240*m^4*u*w^4 - 300*m^3*u^2*w^4 + 
      45*m^2*u^3*w^4 - 592*m^4*v*w^4 - 288*m^3*u*v*w^4 + 192*m^2*u^2*v*w^4 - 
      23*m*u^3*v*w^4 + 542*m^3*v^2*w^4 - 195*m^2*u*v^2*w^4 - 
      4*m*u^2*v^2*w^4 + 2*u^3*v^2*w^4 - 152*m^2*v^3*w^4 + 67*m*u*v^3*w^4 - 
      4*u^2*v^3*w^4 + 10*m*v^4*w^4 - 4*u*v^4*w^4 - 120*m^4*w^5 - 
      42*m^3*u*w^5 + 18*m^2*u^2*w^5 + 48*m^3*v*w^5 + 28*m^2*u*v*w^5 - 
      8*m*u^2*v*w^5 - 40*m^2*v^2*w^5 + 7*m*u*v^2*w^5 + u^2*v^2*w^5 + 
      5*m*v^3*w^5 - u*v^3*w^5 + 6*m^3*w^6 + 3*m^2*u*w^6 - m^2*v*w^6 - 
      m*u*v*w^6 + m*v^2*w^6))/((3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 
      8*m*v + 2*u*v + v^2 - 4*m*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
      2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*v*(16*m^3 - 12*m^2*u + 2*m*u^2 - 
     8*m^2*v + 5*m*u*v + m*v^2 - u*v^2 - 8*m^2*w + 3*m*u*w + 2*m*v*w - 
     u*v*w + m*w^2))/(ep*m*u*(4*m - v)*(3*m - u - v - w)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(19456*m^8 - 27648*m^7*u + 
     15104*m^6*u^2 - 4000*m^5*u^3 + 516*m^4*u^4 - 26*m^3*u^5 - 16896*m^7*v + 
     15616*m^6*u*v - 4864*m^5*u^2*v + 512*m^4*u^3*v + 22*m^3*u^4*v - 
     6*m^2*u^5*v + 4480*m^6*v^2 - 416*m^5*u*v^2 - 704*m^4*u^2*v^2 + 
     176*m^3*u^3*v^2 - 14*m^2*u^4*v^2 - 64*m^5*v^3 - 1184*m^4*u*v^3 + 
     220*m^3*u^2*v^3 + 18*m^2*u^3*v^3 - 2*m*u^4*v^3 - 132*m^4*v^4 + 
     234*m^3*u*v^4 + 14*m^2*u^2*v^4 - 4*m*u^3*v^4 + 14*m^3*v^5 - 
     12*m^2*u*v^5 - 2*m*u^2*v^5 - 23040*m^7*w + 26368*m^6*u*w - 
     10848*m^5*u^2*w + 1920*m^4*u^3*w - 124*m^3*u^4*w + 11776*m^6*v*w - 
     6976*m^5*u*v*w + 944*m^4*u^2*v*w + 72*m^3*u^3*v*w - 17*m^2*u^4*v*w + 
     160*m^5*v^2*w - 2784*m^4*u*v^2*w + 1228*m^3*u^2*v^2*w - 
     211*m^2*u^3*v^2*w + 13*m*u^4*v^2*w - 912*m^4*v^3*w + 1184*m^3*u*v^3*w - 
     260*m^2*u^2*v^3*w + 13*m*u^3*v^3*w + 140*m^3*v^4*w - 132*m^2*u*v^4*w + 
     17*m*u^2*v^4*w - u^3*v^4*w - 4*m^2*v^5*w + 4*m*u*v^5*w + 11264*m^6*w^2 - 
     9696*m^5*u*w^2 + 2664*m^4*u^2*w^2 - 236*m^3*u^3*w^2 - 2624*m^5*v*w^2 + 
     528*m^4*u*v*w^2 + 116*m^3*u^2*v*w^2 - 19*m^2*u^3*v*w^2 - 
     1056*m^4*v^2*w^2 + 1228*m^3*u*v^2*w^2 - 332*m^2*u^2*v^2*w^2 + 
     31*m*u^3*v^2*w^2 + 316*m^3*v^3*w^2 - 260*m^2*u*v^3*w^2 + 
     31*m*u^2*v^3*w^2 - u^3*v^3*w^2 - 16*m^2*v^4*w^2 + 13*m*u*v^4*w^2 - 
     u^2*v^4*w^2 - 2848*m^5*w^3 + 1632*m^4*u*w^3 - 224*m^3*u^2*w^3 + 
     96*m^4*v*w^3 + 104*m^3*u*v*w^3 - 15*m^2*u^2*v*w^3 + 248*m^3*v^2*w^3 - 
     151*m^2*u*v^2*w^3 + 23*m*u^2*v^2*w^3 - 24*m^2*v^3*w^3 + 14*m*u*v^3*w^3 - 
     u^2*v^3*w^3 + 372*m^4*w^4 - 106*m^3*u*w^4 + 38*m^3*v*w^4 - 
     11*m^2*u*v*w^4 - 16*m^2*v^2*w^4 + 5*m*u*v^2*w^4 - 20*m^3*w^5 - 
     4*m^2*v*w^5))/(2*ep*m^2*(4*m - v)*v*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(8192*m^8 - 6144*m^7*u + 
     1408*m^6*u^2 - 32*m^5*u^3 - 24*m^4*u^4 + 2*m^3*u^5 - 5120*m^7*v - 
     3200*m^6*u*v + 4192*m^5*u^2*v - 1128*m^4*u^3*v + 66*m^3*u^4*v + 
     6*m^2*u^5*v - 4096*m^6*v^2 + 12480*m^5*u*v^2 - 6360*m^4*u^2*v^2 + 
     830*m^3*u^3*v^2 + 62*m^2*u^4*v^2 - 12*m*u^5*v^2 + 4736*m^5*v^3 - 
     8104*m^4*u*v^3 + 2850*m^3*u^2*v^3 - 176*m^2*u^3*v^3 - 22*m*u^4*v^3 - 
     1696*m^4*v^4 + 2288*m^3*u*v^4 - 522*m^2*u^2*v^4 + 8*m*u^3*v^4 + 
     268*m^3*v^5 - 306*m^2*u*v^5 + 34*m*u^2*v^5 - 16*m^2*v^6 + 16*m*u*v^6 - 
     10240*m^7*w + 5376*m^6*u*w - 672*m^5*u^2*w - 32*m^4*u^3*w + 
     6*m^3*u^4*w + 1024*m^6*v*w + 7200*m^5*u*v*w - 3936*m^4*u^2*v*w + 
     522*m^3*u^3*v*w + 8*m^2*u^4*v*w + 8192*m^5*v^2*w - 12960*m^4*u*v^2*w + 
     4658*m^3*u^2*v^2*w - 341*m^2*u^3*v^2*w - 28*m*u^4*v^2*w - 
     4928*m^4*v^3*w + 6050*m^3*u*v^3*w - 1827*m^2*u^2*v^3*w + 
     77*m*u^3*v^3*w + 12*u^4*v^3*w + 1064*m^3*v^4*w - 1168*m^2*u*v^4*w + 
     305*m*u^2*v^4*w - 2*u^3*v^4*w - 80*m^2*v^5*w + 83*m*u*v^5*w - 
     19*u^2*v^5*w + 5120*m^6*w^2 - 1920*m^5*u*w^2 + 168*m^4*u^2*w^2 - 
     2*m^3*u^3*w^2 + 2176*m^5*v*w^2 - 3480*m^4*u*v*w^2 + 846*m^3*u^2*v*w^2 - 
     9*m^2*u^3*v*w^2 - 4608*m^4*v^2*w^2 + 4412*m^3*u*v^2*w^2 - 
     999*m^2*u^2*v^2*w^2 + 7*m*u^3*v^2*w^2 + 1576*m^3*v^3*w^2 - 
     1457*m^2*u*v^3*w^2 + 329*m*u^2*v^3*w^2 - 2*u^3*v^3*w^2 - 
     160*m^2*v^4*w^2 + 153*m*u*v^4*w^2 - 38*u^2*v^4*w^2 - 1280*m^5*w^3 + 
     336*m^4*u*w^3 - 22*m^3*u^2*w^3 - 1216*m^4*v*w^3 + 626*m^3*u*v*w^3 - 
     34*m^2*u^2*v*w^3 + 1024*m^3*v^2*w^3 - 634*m^2*u*v^2*w^3 + 
     58*m*u^2*v^2*w^3 - 160*m^2*v^3*w^3 + 121*m*u*v^3*w^3 - 19*u^2*v^3*w^3 + 
     160*m^4*w^4 - 24*m^3*u*w^4 + 236*m^3*v*w^4 - 39*m^2*u*v*w^4 - 
     80*m^2*v^2*w^4 + 35*m*u*v^2*w^4 - 8*m^3*w^5 - 16*m^2*v*w^5))/
   (2*ep*m^2*u*(4*m - v)*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  ((-1 + 2*ep)*(-1 + 3*ep)*(8192*m^8 - 7680*m^7*u + 2944*m^6*u^2 - 
     608*m^5*u^3 + 72*m^4*u^4 - 4*m^3*u^5 - 5120*m^7*v - 2048*m^6*u*v + 
     4288*m^5*u^2*v - 1680*m^4*u^3*v + 252*m^3*u^4*v - 12*m^2*u^5*v - 
     4096*m^6*v^2 + 12576*m^5*u*v^2 - 7752*m^4*u^2*v^2 + 1724*m^3*u^3*v^2 - 
     124*m^2*u^4*v^2 + 4736*m^5*v^3 - 8368*m^4*u*v^3 + 3528*m^3*u^2*v^3 - 
     452*m^2*u^3*v^3 + 8*m*u^4*v^3 - 1696*m^4*v^4 + 2360*m^3*u*v^4 - 
     636*m^2*u^2*v^4 + 32*m*u^3*v^4 + 268*m^3*v^5 - 312*m^2*u*v^5 + 
     40*m*u^2*v^5 - 16*m^2*v^6 + 16*m*u*v^6 - 10240*m^7*w + 6912*m^6*u*w - 
     1824*m^5*u^2*w + 256*m^4*u^3*w - 18*m^3*u^4*w + 1024*m^6*v*w + 
     6720*m^5*u*v*w - 4464*m^4*u^2*v*w + 900*m^3*u^3*v*w - 46*m^2*u^4*v*w + 
     8192*m^5*v^2*w - 13392*m^4*u*v^2*w + 5630*m^3*u^2*v^2*w - 
     743*m^2*u^3*v^2*w + 20*m*u^4*v^2*w - 4928*m^4*v^3*w + 6260*m^3*u*v^3*w - 
     2115*m^2*u^2*v^3*w + 179*m*u^3*v^3*w + 1064*m^3*v^4*w - 
     1192*m^2*u*v^4*w + 329*m*u^2*v^4*w - 8*u^3*v^4*w - 80*m^2*v^5*w + 
     83*m*u*v^5*w - 19*u^2*v^5*w + 5120*m^6*w^2 - 2496*m^5*u*w^2 + 
     456*m^4*u^2*w^2 - 38*m^3*u^3*w^2 + 2176*m^5*v*w^2 - 3552*m^4*u*v*w^2 + 
     1092*m^3*u^2*v*w^2 - 69*m^2*u^3*v*w^2 - 4608*m^4*v^2*w^2 + 
     4610*m^3*u*v^2*w^2 - 1203*m^2*u^2*v^2*w^2 + 55*m*u^3*v^2*w^2 + 
     1576*m^3*v^3*w^2 - 1493*m^2*u*v^3*w^2 + 359*m*u^2*v^3*w^2 - 
     8*u^3*v^3*w^2 - 160*m^2*v^4*w^2 + 153*m*u*v^4*w^2 - 38*u^2*v^4*w^2 - 
     1280*m^5*w^3 + 432*m^4*u*w^3 - 46*m^3*u^2*w^3 - 1216*m^4*v*w^3 + 
     680*m^3*u*v*w^3 - 64*m^2*u^2*v*w^3 + 1024*m^3*v^2*w^3 - 
     658*m^2*u*v^2*w^3 + 70*m*u^2*v^2*w^3 - 160*m^2*v^3*w^3 + 
     121*m*u*v^3*w^3 - 19*u^2*v^3*w^3 + 160*m^4*w^4 - 30*m^3*u*w^4 + 
     236*m^3*v*w^4 - 45*m^2*u*v*w^4 - 80*m^2*v^2*w^4 + 35*m*u*v^2*w^4 - 
     8*m^3*w^5 - 16*m^2*v*w^5))/(2*m*u*(4*m - v)*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 
  ((-1 + 2*ep)*(8192*m^8 - 6656*m^7*u + 1920*m^6*u^2 - 224*m^5*u^3 + 
     8*m^4*u^4 - 5120*m^7*v - 1280*m^6*u*v + 2816*m^5*u^2*v - 896*m^4*u^3*v + 
     88*m^3*u^4*v - 4096*m^6*v^2 + 11104*m^5*u*v^2 - 5928*m^4*u^2*v^2 + 
     1104*m^3*u^3*v^2 - 60*m^2*u^4*v^2 + 4736*m^5*v^3 - 7712*m^4*u*v^3 + 
     2828*m^3*u^2*v^3 - 288*m^2*u^3*v^3 - 1696*m^4*v^4 + 2240*m^3*u*v^4 - 
     516*m^2*u^2*v^4 + 16*m*u^3*v^4 + 268*m^3*v^5 - 304*m^2*u*v^5 + 
     32*m*u^2*v^5 - 16*m^2*v^6 + 16*m*u*v^6 - 10240*m^7*w + 5888*m^6*u*w - 
     1056*m^5*u^2*w + 64*m^4*u^3*w - 2*m^3*u^4*w + 1024*m^6*v*w + 
     5632*m^5*u*v*w - 3216*m^4*u^2*v*w + 496*m^3*u^3*v*w - 6*m^2*u^4*v*w + 
     8192*m^5*v^2*w - 12144*m^4*u*v^2*w + 4454*m^3*u^2*v^2*w - 
     443*m^2*u^3*v^2*w - 4928*m^4*v^3*w + 5904*m^3*u*v^3*w - 
     1783*m^2*u^2*v^3*w + 107*m*u^3*v^3*w + 1064*m^3*v^4*w - 
     1160*m^2*u*v^4*w + 297*m*u^2*v^4*w - 80*m^2*v^5*w + 83*m*u*v^5*w - 
     19*u^2*v^5*w + 5120*m^6*w^2 - 2112*m^5*u*w^2 + 264*m^4*u^2*w^2 - 
     14*m^3*u^3*w^2 + 2176*m^5*v*w^2 - 3024*m^4*u*v*w^2 + 744*m^3*u^2*v*w^2 - 
     17*m^2*u^3*v*w^2 - 4608*m^4*v^2*w^2 + 4262*m^3*u*v^2*w^2 - 
     959*m^2*u^2*v^2*w^2 + 19*m*u^3*v^2*w^2 + 1576*m^3*v^3*w^2 - 
     1445*m^2*u*v^3*w^2 + 319*m*u^2*v^3*w^2 - 160*m^2*v^4*w^2 + 
     153*m*u*v^4*w^2 - 38*u^2*v^4*w^2 - 1280*m^5*w^3 + 368*m^4*u*w^3 - 
     30*m^3*u^2*w^3 - 1216*m^4*v*w^3 + 572*m^3*u*v*w^3 - 32*m^2*u^2*v*w^3 + 
     1024*m^3*v^2*w^3 - 626*m^2*u*v^2*w^3 + 54*m*u^2*v^2*w^3 - 
     160*m^2*v^3*w^3 + 121*m*u*v^3*w^3 - 19*u^2*v^3*w^3 + 160*m^4*w^4 - 
     26*m^3*u*w^4 + 236*m^3*v*w^4 - 37*m^2*u*v*w^4 - 80*m^2*v^2*w^4 + 
     35*m*u*v^2*w^4 - 8*m^3*w^5 - 16*m^2*v*w^5))/
   (2*m*u*(4*m - v)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 
  0, ((-1 + 2*ep)*(-1 + 3*ep)*(20992*m^8 - 29184*m^7*u + 15680*m^6*u^2 - 
     4096*m^5*u^3 + 522*m^4*u^4 - 26*m^3*u^5 - 21120*m^7*v + 20896*m^6*u*v - 
     7384*m^5*u^2*v + 1046*m^4*u^3*v - 20*m^3*u^4*v - 6*m^2*u^5*v + 
     7840*m^6*v^2 - 4496*m^5*u*v^2 + 970*m^4*u^2*v^2 - 88*m^3*u^3*v^2 - 
     2*m^2*u^4*v^2 - 1240*m^5*v^3 + 154*m^4*u*v^3 - 194*m^3*u^2*v^3 + 
     54*m^2*u^3*v^3 - 2*m*u^4*v^3 + 60*m^4*v^4 + 30*m^3*u*v^4 + 
     50*m^2*u^2*v^4 - 4*m*u^3*v^4 + 2*m^3*v^5 - 2*m*u^2*v^5 - 24576*m^7*w + 
     27520*m^6*u*w - 11136*m^5*u^2*w + 1944*m^4*u^3*w - 124*m^3*u^4*w + 
     15712*m^6*v*w - 10960*m^5*u*v*w + 2270*m^4*u^2*v*w - 72*m^3*u^3*v*w - 
     17*m^2*u^4*v*w - 2288*m^5*v^2*w - 300*m^4*u*v^2*w + 466*m^3*u^2*v^2*w - 
     133*m^2*u^3*v^2*w + 13*m*u^4*v^2*w - 330*m^4*v^3*w + 602*m^3*u*v^3*w - 
     104*m^2*u^2*v^3*w + m*u^3*v^3*w + 92*m^3*v^4*w - 84*m^2*u*v^4*w + 
     5*m*u^2*v^4*w - u^3*v^4*w - 4*m^2*v^5*w + 4*m*u*v^5*w + 11840*m^6*w^2 - 
     9984*m^5*u*w^2 + 2700*m^4*u^2*w^2 - 236*m^3*u^3*w^2 - 3992*m^5*v*w^2 + 
     1530*m^4*u*v*w^2 - 58*m^3*u^2*v*w^2 - 19*m^2*u^3*v*w^2 - 
     462*m^4*v^2*w^2 + 766*m^3*u*v^2*w^2 - 242*m^2*u^2*v^2*w^2 + 
     31*m*u^3*v^2*w^2 + 244*m^3*v^3*w^2 - 200*m^2*u*v^3*w^2 + 
     19*m*u^2*v^3*w^2 - u^3*v^3*w^2 - 16*m^2*v^4*w^2 + 13*m*u*v^4*w^2 - 
     u^2*v^4*w^2 - 2944*m^5*w^3 + 1656*m^4*u*w^3 - 224*m^3*u^2*w^3 + 
     306*m^4*v*w^3 + 20*m^3*u*v*w^3 - 15*m^2*u^2*v*w^3 + 200*m^3*v^2*w^3 - 
     127*m^2*u*v^2*w^3 + 23*m*u^2*v^2*w^3 - 24*m^2*v^3*w^3 + 14*m*u*v^3*w^3 - 
     u^2*v^3*w^3 + 378*m^4*w^4 - 106*m^3*u*w^4 + 26*m^3*v*w^4 - 
     11*m^2*u*v*w^4 - 16*m^2*v^2*w^4 + 5*m*u*v^2*w^4 - 20*m^3*w^5 - 
     4*m^2*v*w^5))/(2*m^2*(4*m - v)*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 
  ((-1 + 2*ep)*(23552*m^8 - 31744*m^7*u + 16640*m^6*u^2 - 4256*m^5*u^3 + 
     532*m^4*u^4 - 26*m^3*u^5 - 23808*m^7*v + 22976*m^6*u*v - 
     8016*m^5*u^2*v + 1140*m^4*u^3*v - 26*m^3*u^4*v - 6*m^2*u^5*v + 
     8768*m^6*v^2 - 4832*m^5*u*v^2 + 1004*m^4*u^2*v^2 - 90*m^3*u^3*v^2 - 
     2*m^2*u^4*v^2 - 1328*m^5*v^3 + 60*m^4*u*v^3 - 162*m^3*u^2*v^3 + 
     52*m^2*u^3*v^3 - 2*m*u^4*v^3 + 48*m^4*v^4 + 60*m^3*u*v^4 + 
     46*m^2*u^2*v^4 - 4*m*u^3*v^4 + 4*m^3*v^5 - 2*m^2*u*v^5 - 2*m*u^2*v^5 - 
     27136*m^7*w + 29440*m^6*u*w - 11616*m^5*u^2*w + 1984*m^4*u^3*w - 
     124*m^3*u^4*w + 17600*m^6*v*w - 12160*m^5*u*v*w + 2556*m^4*u^2*v*w - 
     98*m^3*u^3*v*w - 17*m^2*u^4*v*w - 2624*m^5*v^2*w - 216*m^4*u*v^2*w + 
     460*m^3*u^2*v^2*w - 129*m^2*u^3*v^2*w + 13*m*u^4*v^2*w - 356*m^4*v^3*w + 
     658*m^3*u*v^3*w - 122*m^2*u^2*v^3*w + m*u^3*v^3*w + 100*m^3*v^4*w - 
     92*m^2*u*v^4*w + 7*m*u^2*v^4*w - u^3*v^4*w - 4*m^2*v^5*w + 4*m*u*v^5*w + 
     12800*m^6*w^2 - 10464*m^5*u*w^2 + 2760*m^4*u^2*w^2 - 236*m^3*u^3*w^2 - 
     4400*m^5*v*w^2 + 1740*m^4*u*v*w^2 - 90*m^3*u^2*v*w^2 - 
     19*m^2*u^3*v*w^2 - 468*m^4*v^2*w^2 + 782*m^3*u*v^2*w^2 - 
     242*m^2*u^2*v^2*w^2 + 31*m*u^3*v^2*w^2 + 256*m^3*v^3*w^2 - 
     210*m^2*u*v^3*w^2 + 21*m*u^2*v^3*w^2 - u^3*v^3*w^2 - 16*m^2*v^4*w^2 + 
     13*m*u*v^4*w^2 - u^2*v^4*w^2 - 3104*m^5*w^3 + 1696*m^4*u*w^3 - 
     224*m^3*u^2*w^3 + 324*m^4*v*w^3 + 10*m^3*u*v*w^3 - 15*m^2*u^2*v*w^3 + 
     208*m^3*v^2*w^3 - 131*m^2*u*v^2*w^3 + 23*m*u^2*v^2*w^3 - 
     24*m^2*v^3*w^3 + 14*m*u*v^3*w^3 - u^2*v^3*w^3 + 388*m^4*w^4 - 
     106*m^3*u*w^4 + 28*m^3*v*w^4 - 11*m^2*u*v*w^4 - 16*m^2*v^2*w^4 + 
     5*m*u*v^2*w^4 - 20*m^3*w^5 - 4*m^2*v*w^5))/
   (2*m^2*(4*m - v)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 
  0, 0, (2*(-1 + 2*ep)*(-1 + 3*ep)*(32*m^4 - 16*m^3*u + 2*m^2*u^2 - 
     44*m^3*v + 37*m^2*u*v - 9*m*u^2*v + 17*m^2*v^2 - 16*m*u*v^2 + 
     3*u^2*v^2 - 2*m*v^3 + 2*u*v^3 - 16*m^3*w + 4*m^2*u*w + 19*m^2*v*w - 
     11*m*u*v*w - 4*m*v^2*w + 2*u*v^2*w + 2*m^2*w^2 - 2*m*v*w^2))/
   (m*(4*m - v)*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
     17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
     8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
     m^2*w^2 - m*v*w^2)), 
  -((ep*v*(464*m^4 - 268*m^3*u + 38*m^2*u^2 - 404*m^3*v + 280*m^2*u*v - 
      54*m*u^2*v + 116*m^2*v^2 - 97*m*u*v^2 + 12*u^2*v^2 - 11*m*v^3 + 
      11*u*v^3 - 268*m^3*w + 76*m^2*u*w + 154*m^2*v*w - 65*m*u*v*w - 
      22*m*v^2*w + 11*u*v^2*w + 38*m^2*w^2 - 11*m*v*w^2))/
    (m*(4*m - v)*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
      17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
      8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
      m^2*w^2 - m*v*w^2))), (-2*(-1 + 2*ep)*(-1 + 3*ep)*
    (32*m^4 - 16*m^3*u + 2*m^2*u^2 - 8*m^3*v - 2*m^2*u*v - 4*m^2*v^2 + 
     5*m*u*v^2 + m*v^3 - u*v^3 - 16*m^3*w + 4*m^2*u*w - 2*m^2*v*w + m*u*v*w + 
     2*m*v^2*w - u*v^2*w + 2*m^2*w^2 + m*v*w^2))/
   (m*(4*m - v)*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
     17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
     8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
     m^2*w^2 - m*v*w^2)), (ep*u*(32*m^4 - 16*m^3*u + 2*m^2*u^2 + 208*m^3*v - 
     128*m^2*u*v + 18*m*u^2*v - 76*m^2*v^2 + 23*m*u*v^2 + m*v^3 - u*v^3 - 
     16*m^3*w + 4*m^2*u*w - 74*m^2*v*w + 19*m*u*v*w + 2*m*v^2*w - u*v^2*w + 
     2*m^2*w^2 + m*v*w^2))/(m*(4*m - v)*(3*m - u - v - w)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 
  0, 0, 0, 0, 0, (2*(-1 + 2*ep)^2*(32*m^4 - 16*m^3*u + 2*m^2*u^2 - 8*m^3*v - 
     2*m^2*u*v - 4*m^2*v^2 + 5*m*u*v^2 + m*v^3 - u*v^3 - 16*m^3*w + 
     4*m^2*u*w - 2*m^2*v*w + m*u*v*w + 2*m*v^2*w - u*v^2*w + 2*m^2*w^2 + 
     m*v*w^2))/(m*(4*m - v)*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 0, 
  (3*ep^2*(128*m^4 - 96*m^3*u + 24*m^2*u^2 - 2*m*u^3 - 96*m^3*v + 
     48*m^2*u*v - 6*m*u^2*v + 24*m^2*v^2 - 6*m*u*v^2 - 2*m*v^3 - 32*m^3*w - 
     2*m*u^2*w + 24*m^2*v*w - 2*m*u*v*w + u^2*v*w - 4*m*v^2*w + u*v^2*w - 
     2*m*v*w^2))/(m*(4*m - v)*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + 
     m*w^2)), -1/2*(9216*m^9 + 6144*ep*m^9 - 10240*m^8*u - 7680*ep*m^8*u + 
     4480*m^7*u^2 + 3968*ep*m^7*u^2 - 960*m^6*u^3 - 1056*ep*m^6*u^3 + 
     100*m^5*u^4 + 144*ep*m^5*u^4 - 4*m^4*u^5 - 8*ep*m^4*u^5 - 23296*m^8*v - 
     7680*ep*m^8*v + 26176*m^7*u*v + 7936*ep*m^7*u*v - 11824*m^6*u^2*v - 
     3456*ep*m^6*u^2*v + 2652*m^5*u^3*v + 832*ep*m^5*u^3*v - 290*m^4*u^4*v - 
     118*ep*m^4*u^4*v + 12*m^3*u^5*v + 8*ep*m^3*u^5*v + 20160*m^7*v^2 + 
     128*ep*m^7*v^2 - 20480*m^6*u*v^2 + 2688*ep*m^6*u*v^2 + 
     7724*m^5*u^2*v^2 - 2624*ep*m^5*u^2*v^2 - 1262*m^4*u^3*v^2 + 
     962*ep*m^4*u^3*v^2 + 74*m^3*u^4*v^2 - 166*ep*m^3*u^4*v^2 + 
     12*ep*m^2*u^5*v^2 - 8464*m^6*v^3 + 3744*ep*m^6*v^3 + 7732*m^5*u*v^3 - 
     5968*ep*m^5*u*v^3 - 2286*m^4*u^2*v^3 + 3210*ep*m^4*u^2*v^3 + 
     234*m^3*u^3*v^3 - 722*ep*m^3*u^3*v^3 - 4*m^2*u^4*v^3 + 
     60*ep*m^2*u^4*v^3 + 1888*m^5*v^4 - 2272*ep*m^5*v^4 - 1622*m^4*u*v^4 + 
     2934*ep*m^4*u*v^4 + 352*m^3*u^2*v^4 - 1160*ep*m^3*u^2*v^4 - 
     18*m^2*u^3*v^4 + 158*ep*m^2*u^3*v^4 - 4*ep*m*u^4*v^4 - 216*m^4*v^5 + 
     604*ep*m^4*v^5 + 190*m^3*u*v^5 - 690*ep*m^3*u*v^5 - 24*m^2*u^2*v^5 + 
     188*ep*m^2*u^2*v^5 - 12*ep*m*u^3*v^5 + 10*m^3*v^6 - 78*ep*m^3*v^6 - 
     10*m^2*u*v^6 + 82*ep*m^2*u*v^6 - 12*ep*m*u^2*v^6 + 4*ep*m^2*v^7 - 
     4*ep*m*u*v^7 - 10240*m^8*w - 7680*ep*m^8*w + 8960*m^7*u*w + 
     7936*ep*m^7*u*w - 2880*m^6*u^2*w - 3168*ep*m^6*u^2*w + 400*m^5*u^3*w + 
     576*ep*m^5*u^3*w - 20*m^4*u^4*w - 40*ep*m^4*u^4*w + 22720*m^7*v*w + 
     5632*ep*m^7*v*w - 20960*m^6*u*v*w - 5376*ep*m^6*u*v*w + 
     7196*m^5*u^2*v*w + 2112*ep*m^5*u^2*v*w - 1068*m^4*u^3*v*w - 
     420*ep*m^4*u^3*v*w + 56*m^3*u^4*v*w + 36*ep*m^3*u^4*v*w - 
     16064*m^6*v^2*w + 3840*ep*m^6*v^2*w + 14136*m^5*u*v^2*w - 
     3856*ep*m^5*u*v^2*w - 4262*m^4*u^2*v^2*w + 1490*ep*m^4*u^2*v^2*w + 
     502*m^3*u^3*v^2*w - 267*ep*m^3*u^3*v^2*w - 16*m^2*u^4*v^2*w + 
     23*ep*m^2*u^4*v^2*w + 5116*m^5*v^3*w - 5056*ep*m^5*v^3*w - 
     4380*m^4*u*v^3*w + 4624*ep*m^4*u*v^3*w + 1106*m^3*u^2*v^3*w - 
     1515*ep*m^3*u^2*v^3*w - 80*m^2*u^3*v^3*w + 225*ep*m^2*u^3*v^3*w - 
     13*ep*m*u^4*v^3*w - 766*m^4*v^4*w + 1926*ep*m^4*v^4*w + 
     680*m^3*u*v^4*w - 1706*ep*m^3*u*v^4*w - 150*m^2*u^2*v^4*w + 
     448*ep*m^2*u^2*v^4*w + 4*m*u^3*v^4*w - 48*ep*m*u^3*v^4*w + 
     44*m^3*v^5*w - 320*ep*m^3*v^5*w - 44*m^2*u*v^5*w + 287*ep*m^2*u*v^5*w + 
     10*m*u^2*v^5*w - 57*ep*m*u^2*v^5*w + 3*ep*u^3*v^5*w + 20*ep*m^2*v^6*w - 
     19*ep*m*u*v^6*w + 3*ep*u^2*v^6*w + 4480*m^7*w^2 + 3968*ep*m^7*w^2 - 
     2880*m^6*u*w^2 - 3168*ep*m^6*u*w^2 + 600*m^5*u^2*w^2 + 
     864*ep*m^5*u^2*w^2 - 40*m^4*u^3*w^2 - 80*ep*m^4*u^3*w^2 - 
     8560*m^6*v*w^2 - 960*ep*m^6*v*w^2 + 6084*m^5*u*v*w^2 + 
     1056*ep*m^5*u*v*w^2 - 1396*m^4*u^2*v*w^2 - 396*ep*m^4*u^2*v*w^2 + 
     100*m^3*u^3*v*w^2 + 52*ep*m^3*u^3*v*w^2 + 4668*m^5*v^2*w^2 - 
     3152*ep*m^5*v^2*w^2 - 3366*m^4*u*v^2*w^2 + 1810*ep*m^4*u*v^2*w^2 + 
     712*m^3*u^2*v^2*w^2 - 338*ep*m^3*u^2*v^2*w^2 - 40*m^2*u^3*v^2*w^2 + 
     25*ep*m^2*u^3*v^2*w^2 - 1006*m^4*v^3*w^2 + 2146*ep*m^4*v^3*w^2 + 
     768*m^3*u*v^3*w^2 - 1351*ep*m^3*u*v^3*w^2 - 152*m^2*u^2*v^3*w^2 + 
     254*ep*m^2*u^2*v^3*w^2 + 4*m*u^3*v^3*w^2 - 21*ep*m*u^3*v^3*w^2 + 
     76*m^3*v^4*w^2 - 500*ep*m^3*v^4*w^2 - 66*m^2*u*v^4*w^2 + 
     351*ep*m^2*u*v^4*w^2 + 14*m*u^2*v^4*w^2 - 60*ep*m*u^2*v^4*w^2 + 
     3*ep*u^3*v^4*w^2 + 40*ep*m^2*v^5*w^2 - 33*ep*m*u*v^5*w^2 + 
     6*ep*u^2*v^5*w^2 - 960*m^6*w^3 - 1056*ep*m^6*w^3 + 400*m^5*u*w^3 + 
     576*ep*m^5*u*w^3 - 40*m^4*u^2*w^3 - 80*ep*m^4*u^2*w^3 + 1540*m^5*v*w^3 - 
     224*ep*m^5*v*w^3 - 748*m^4*u*v*w^3 - 4*ep*m^4*u*v*w^3 + 
     84*m^3*u^2*v*w^3 + 20*ep*m^3*u^2*v*w^3 - 582*m^4*v^2*w^3 + 
     922*ep*m^4*v^2*w^3 + 310*m^3*u*v^2*w^3 - 347*ep*m^3*u*v^2*w^3 - 
     32*m^2*u^2*v^2*w^3 + 33*ep*m^2*u^2*v^2*w^3 + 64*m^3*v^3*w^3 - 
     360*ep*m^3*v^3*w^3 - 40*m^2*u*v^3*w^3 + 169*ep*m^2*u*v^3*w^3 + 
     4*m*u^2*v^3*w^3 - 15*ep*m*u^2*v^3*w^3 + 40*ep*m^2*v^4*w^3 - 
     25*ep*m*u*v^4*w^3 + 3*ep*u^2*v^4*w^3 + 100*m^5*w^4 + 144*ep*m^5*w^4 - 
     20*m^4*u*w^4 - 40*ep*m^4*u*w^4 - 130*m^4*v*w^4 + 90*ep*m^4*v*w^4 + 
     32*m^3*u*v*w^4 - 12*ep*m^3*u*v*w^4 + 26*m^3*v^2*w^4 - 
     110*ep*m^3*v^2*w^4 - 8*m^2*u*v^2*w^4 + 23*ep*m^2*u*v^2*w^4 + 
     20*ep*m^2*v^3*w^4 - 7*ep*m*u*v^3*w^4 - 4*m^4*w^5 - 8*ep*m^4*w^5 + 
     4*m^3*v*w^5 - 8*ep*m^3*v*w^5 + 4*ep*m^2*v^2*w^5)/
    (m*(4*m - v)*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
      2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -1/2*(4096*ep*m^9 - 6656*ep*m^8*u + 3840*ep*m^7*u^2 - 1024*ep*m^6*u^3 + 
     128*ep*m^5*u^4 - 6*ep*m^4*u^5 - 5632*ep*m^8*v - 1152*m^7*u*v + 
     4608*ep*m^7*u*v + 1248*m^6*u^2*v - 256*ep*m^6*u^2*v - 504*m^5*u^3*v - 
     640*ep*m^5*u^3*v + 90*m^4*u^4*v + 198*ep*m^4*u^4*v - 6*m^3*u^5*v - 
     18*ep*m^3*u^5*v + 2560*ep*m^7*v^2 + 1824*m^6*u*v^2 + 3008*ep*m^6*u*v^2 - 
     1776*m^5*u^2*v^2 - 4752*ep*m^5*u^2*v^2 + 642*m^4*u^3*v^2 + 
     2056*ep*m^4*u^3*v^2 - 102*m^3*u^4*v^2 - 372*ep*m^3*u^4*v^2 + 
     6*m^2*u^5*v^2 + 24*ep*m^2*u^5*v^2 - 320*ep*m^6*v^3 - 984*m^5*u*v^3 - 
     3232*ep*m^5*u*v^3 + 774*m^4*u^2*v^3 + 2624*ep*m^4*u^2*v^3 - 
     204*m^3*u^3*v^3 - 742*ep*m^3*u^3*v^3 + 18*m^2*u^4*v^3 + 
     72*ep*m^2*u^4*v^3 - 80*ep*m^5*v^4 + 222*m^4*u*v^4 + 926*ep*m^4*u*v^4 - 
     126*m^3*u^2*v^4 - 450*ep*m^3*u^2*v^4 + 18*m^2*u^3*v^4 + 
     66*ep*m^2*u^3*v^4 + 26*ep*m^4*v^5 - 18*m^3*u*v^5 - 96*ep*m^3*u*v^5 + 
     6*m^2*u^2*v^5 + 20*ep*m^2*u^2*v^5 - 2*ep*m^3*v^6 + 2*ep*m^2*u*v^6 - 
     5120*ep*m^8*w + 6400*ep*m^7*u*w - 2688*ep*m^6*u^2*w + 464*ep*m^5*u^3*w - 
     28*ep*m^4*u^4*w + 5120*ep*m^7*v*w + 1248*m^6*u*v*w - 1344*ep*m^6*u*v*w - 
     1008*m^5*u^2*v*w - 1424*ep*m^5*u^2*v*w + 270*m^4*u^3*v*w + 
     652*ep*m^4*u^3*v*w - 24*m^3*u^4*v*w - 75*ep*m^3*u^4*v*w - 
     1280*ep*m^6*v^2*w - 1488*m^5*u*v^2*w - 4432*ep*m^5*u*v^2*w + 
     1116*m^4*u^2*v^2*w + 3920*ep*m^4*u^2*v^2*w - 282*m^3*u^3*v^2*w - 
     1096*ep*m^3*u^3*v^2*w + 24*m^2*u^4*v^2*w + 100*ep*m^2*u^4*v^2*w - 
     160*ep*m^5*v^3*w + 534*m^4*u*v^3*w + 2316*ep*m^4*u*v^3*w - 
     354*m^3*u^2*v^3*w - 1485*ep*m^3*u^2*v^3*w + 78*m^2*u^3*v^3*w + 
     343*ep*m^2*u^3*v^3*w - 6*m*u^4*v^3*w - 27*ep*m*u^4*v^3*w + 
     100*ep*m^4*v^4*w - 60*m^3*u*v^4*w - 350*ep*m^3*u*v^4*w + 
     36*m^2*u^2*v^4*w + 182*ep*m^2*u^2*v^4*w - 6*m*u^3*v^4*w - 
     32*ep*m*u^3*v^4*w - 10*ep*m^3*v^5*w + 11*ep*m^2*u*v^5*w - 
     4*ep*m*u^2*v^5*w + ep*u^3*v^5*w + 2560*ep*m^7*w^2 - 2304*ep*m^6*u*w^2 + 
     624*ep*m^5*u^2*w^2 - 52*ep*m^4*u^3*w^2 - 1600*ep*m^6*v*w^2 - 
     504*m^5*u*v*w^2 - 624*ep*m^5*u*v*w^2 + 270*m^4*u^2*v*w^2 + 
     720*ep*m^4*u^2*v*w^2 - 36*m^3*u^3*v*w^2 - 119*ep*m^3*u^3*v*w^2 + 
     402*m^4*u*v^2*w^2 + 1688*ep*m^4*u*v^2*w^2 - 216*m^3*u^2*v^2*w^2 - 
     926*ep*m^3*u^2*v^2*w^2 + 30*m^2*u^3*v^2*w^2 + 133*ep*m^2*u^3*v^2*w^2 + 
     140*ep*m^4*v^3*w^2 - 72*m^3*u*v^3*w^2 - 439*ep*m^3*u*v^3*w^2 + 
     42*m^2*u^2*v^3*w^2 + 224*ep*m^2*u^2*v^3*w^2 - 6*m*u^3*v^3*w^2 - 
     31*ep*m*u^3*v^3*w^2 - 20*ep*m^3*v^4*w^2 + 21*ep*m^2*u*v^4*w^2 - 
     8*ep*m*u^2*v^4*w^2 + ep*u^3*v^4*w^2 - 640*ep*m^6*w^3 + 
     368*ep*m^5*u*w^3 - 48*ep*m^4*u^2*w^3 + 160*ep*m^5*v*w^3 + 
     90*m^4*u*v*w^3 + 276*ep*m^4*u*v*w^3 - 24*m^3*u^2*v*w^3 - 
     87*ep*m^3*u^2*v*w^3 + 80*ep*m^4*v^2*w^3 - 36*m^3*u*v^2*w^3 - 
     212*ep*m^3*u*v^2*w^3 + 12*m^2*u^2*v^2*w^3 + 62*ep*m^2*u^2*v^2*w^3 - 
     20*ep*m^3*v^3*w^3 + 17*ep*m^2*u*v^3*w^3 - 4*ep*m*u^2*v^3*w^3 + 
     80*ep*m^5*w^4 - 22*ep*m^4*u*w^4 + 10*ep*m^4*v*w^4 - 6*m^3*u*v*w^4 - 
     27*ep*m^3*u*v*w^4 - 10*ep*m^3*v^2*w^4 + 5*ep*m^2*u*v^2*w^4 - 
     4*ep*m^4*w^5 - 2*ep*m^3*v*w^5)/(m*(4*m - v)*(3*m - u - v - w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)), 
  (-3*v*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
     m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
     2*m*u*v*w + m^2*w^2))/((4*m - v)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -1/2*(ep*u*(1024*m^7 - 896*m^6*u + 288*m^5*u^2 - 40*m^4*u^3 + 2*m^3*u^4 - 
      4480*m^6*v + 4512*m^5*u*v - 1720*m^4*u^2*v + 290*m^3*u^3*v - 
      18*m^2*u^4*v + 3264*m^5*v^2 - 2632*m^4*u*v^2 + 690*m^3*u^2*v^2 - 
      58*m^2*u^3*v^2 - 888*m^4*v^3 + 558*m^3*u*v^3 - 88*m^2*u^2*v^3 + 
      2*m*u^3*v^3 + 92*m^3*v^4 - 50*m^2*u*v^4 + 4*m*u^2*v^4 - 2*m^2*v^5 + 
      2*m*u*v^5 - 512*m^6*w + 352*m^5*u*w - 80*m^4*u^2*w + 6*m^3*u^3*w + 
      2848*m^5*v*w - 2224*m^4*u*v*w + 578*m^3*u^2*v*w - 51*m^2*u^3*v*w - 
      1520*m^4*v^2*w + 1034*m^3*u*v^2*w - 233*m^2*u^2*v^2*w + 
      17*m*u^3*v^2*w + 234*m^3*v^3*w - 146*m^2*u*v^3*w + 23*m*u^2*v^3*w - 
      6*m^2*v^4*w + 5*m*u*v^4*w - u^2*v^4*w + 64*m^5*w^2 - 40*m^4*u*w^2 + 
      6*m^3*u^2*w^2 - 632*m^4*v*w^2 + 338*m^3*u*v*w^2 - 48*m^2*u^2*v*w^2 + 
      192*m^3*v^2*w^2 - 111*m^2*u*v^2*w^2 + 18*m*u^2*v^2*w^2 - 
      6*m^2*v^3*w^2 + 4*m*u*v^3*w^2 - u^2*v^3*w^2 + 2*m^3*u*w^3 + 
      50*m^3*v*w^3 - 15*m^2*u*v*w^3 - 2*m^2*v^2*w^3 + m*u*v^2*w^3))/
    (m*(4*m - v)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
      8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -((ep*(2048*m^8 - 1536*m^7*u + 384*m^6*u^2 - 32*m^5*u^3 - 3584*m^7*v + 
      2304*m^6*u*v - 384*m^5*u^2*v - 32*m^4*u^3*v + 10*m^3*u^4*v + 
      2048*m^6*v^2 - 640*m^5*u*v^2 - 232*m^4*u^2*v^2 + 94*m^3*u^3*v^2 - 
      6*m^2*u^4*v^2 - 448*m^5*v^3 - 192*m^4*u*v^3 + 208*m^3*u^2*v^3 - 
      29*m^2*u^3*v^3 + 8*m^4*v^4 + 118*m^3*u*v^4 - 41*m^2*u^2*v^4 + 
      m*u^3*v^4 + 10*m^3*v^5 - 19*m^2*u*v^5 + 2*m*u^2*v^5 - m^2*v^6 + 
      m*u*v^6 - 2560*m^7*w + 1280*m^6*u*w - 160*m^5*u^2*w + 3328*m^6*v*w - 
      1184*m^5*u*v*w - 80*m^4*u^2*v*w + 54*m^3*u^3*v*w - 1216*m^5*v^2*w - 
      208*m^4*u*v^2*w + 382*m^3*u^2*v^2*w - 51*m^2*u^3*v^2*w + 64*m^4*v^3*w + 
      330*m^3*u*v^3*w - 190*m^2*u^2*v^3*w + 13*m*u^3*v^3*w + 38*m^3*v^4*w - 
      80*m^2*u*v^4*w + 34*m*u^2*v^4*w - 5*m^2*v^5*w + 6*m*u*v^5*w - 
      2*u^2*v^5*w + 1280*m^6*w^2 - 448*m^5*u*w^2 + 40*m^4*u^2*w^2 - 
      2*m^3*u^3*w^2 - 1088*m^5*v*w^2 + 240*m^4*u*v*w^2 + 12*m^3*u^2*v*w^2 + 
      4*m^2*u^3*v*w^2 + 144*m^4*v^2*w^2 + 188*m^3*u*v^2*w^2 - 
      90*m^2*u^2*v^2*w^2 + 52*m^3*v^3*w^2 - 101*m^2*u*v^3*w^2 + 
      35*m*u^2*v^3*w^2 - 10*m^2*v^4*w^2 + 12*m*u*v^4*w^2 - 4*u^2*v^4*w^2 - 
      320*m^5*w^3 + 80*m^4*u*w^3 - 6*m^3*u^2*w^3 + 128*m^4*v*w^3 - 
      30*m^3*u*v*w^3 + 7*m^2*u^2*v*w^3 + 28*m^3*v^2*w^3 - 38*m^2*u*v^2*w^3 + 
      3*m*u^2*v^2*w^3 - 10*m^2*v^3*w^3 + 10*m*u*v^3*w^3 - 2*u^2*v^3*w^3 + 
      40*m^4*w^4 - 6*m^3*u*w^4 + 2*m^3*v*w^4 + 2*m^2*u*v*w^4 - 
      5*m^2*v^2*w^4 + 3*m*u*v^2*w^4 - 2*m^3*w^5 - m^2*v*w^5))/
    ((4*m - v)*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
      2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -((ep*m*(3072*m^7 - 4608*m^6*u + 2560*m^5*u^2 - 672*m^4*u^3 + 84*m^3*u^4 - 
      4*m^2*u^5 - 3072*m^6*v + 3712*m^5*u*v - 1664*m^4*u^2*v + 
      344*m^3*u^3*v - 28*m^2*u^4*v + 1152*m^5*v^2 - 1088*m^4*u*v^2 + 
      496*m^3*u^2*v^2 - 98*m^2*u^3*v^2 + 5*m*u^4*v^2 - 192*m^4*v^3 + 
      152*m^3*u*v^3 - 136*m^2*u^2*v^3 + 27*m*u^3*v^3 - u^4*v^3 + 12*m^3*v^4 - 
      14*m^2*u*v^4 + 23*m*u^2*v^4 - 2*u^3*v^4 + m*u*v^5 - u^2*v^5 - 
      3072*m^6*w + 3840*m^5*u*w - 1632*m^4*u^2*w + 288*m^3*u^3*w - 
      18*m^2*u^4*w + 1280*m^5*v*w - 1152*m^4*u*v*w + 320*m^3*u^2*v*w - 
      24*m^2*u^3*v*w - 2*m*u^4*v*w + 224*m^4*v^2*w - 240*m^3*u*v^2*w + 
      24*m^2*u^2*v^2*w - 8*m*u^3*v^2*w + 2*u^4*v^2*w - 176*m^3*v^3*w + 
      132*m^2*u*v^3*w + 4*m*u^2*v^3*w - 3*u^3*v^3*w + 26*m^2*v^4*w - 
      19*m*u*v^4*w - u^2*v^4*w - m*v^5*w + u*v^5*w + 1280*m^5*w^2 - 
      1248*m^4*u*w^2 + 360*m^3*u^2*w^2 - 32*m^2*u^3*w^2 + 128*m^4*v*w^2 - 
      152*m^3*u*v*w^2 + 56*m^2*u^2*v*w^2 - 7*m*u^3*v*w^2 - 352*m^3*v^2*w^2 + 
      242*m^2*u*v^2*w^2 - 43*m*u^2*v^2*w^2 + 5*u^3*v^2*w^2 + 76*m^2*v^3*w^2 - 
      49*m*u*v^3*w^2 + u^2*v^3*w^2 - 4*m*v^4*w^2 + 3*u*v^4*w^2 - 
      288*m^4*w^3 + 192*m^3*u*w^3 - 28*m^2*u^2*w^3 - 128*m^3*v*w^3 + 
      72*m^2*u*v*w^3 - 9*m*u^2*v*w^3 + 72*m^2*v^2*w^3 - 34*m*u*v^2*w^3 + 
      4*u^2*v^2*w^3 - 6*m*v^3*w^3 + 3*u*v^3*w^3 + 36*m^3*w^4 - 12*m^2*u*w^4 + 
      20*m^2*v*w^4 - 5*m*u*v*w^4 - 4*m*v^2*w^4 + u*v^2*w^4 - 2*m^2*w^5 - 
      m*v*w^5))/((4*m - v)*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 
      8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + 
      m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
      3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
      2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
      m*v*w^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(4*m^2*u - m*u^2 - 20*m^2*v + 
     3*m*u*v + 10*m*v^2 - u*v^2 - v^3 + 4*m^2*w - 2*m*u*w + 9*m*v*w - u*v*w - 
     2*v^2*w - m*w^2 - v*w^2))/(ep*m*u*(3*m - u - v - w)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(1536*m^7 - 3264*m^6*u + 
      2336*m^5*u^2 - 764*m^4*u^3 + 118*m^3*u^4 - 7*m^2*u^5 + 2112*m^6*v - 
      400*m^5*u*v - 612*m^4*u^2*v + 253*m^3*u^3*v - 27*m^2*u^4*v - 
      2976*m^5*v^2 + 700*m^4*u*v^2 + 378*m^3*u^2*v^2 - 113*m^2*u^3*v^2 + 
      5*m*u^4*v^2 + 1172*m^4*v^3 + 53*m^3*u*v^3 - 162*m^2*u^2*v^3 + 
      15*m*u^3*v^3 - 190*m^3*v^4 - 58*m^2*u*v^4 + 15*m*u^2*v^4 + 11*m^2*v^5 + 
      5*m*u*v^5 - 3264*m^6*w + 4672*m^5*u*w - 2292*m^4*u^2*w + 
      472*m^3*u^3*w - 35*m^2*u^4*w - 2032*m^5*v*w + 504*m^4*u*v*w + 
      221*m^3*u^2*v*w - 69*m^2*u^3*v*w + 3*m*u^4*v*w + 2716*m^4*v^2*w - 
      616*m^3*u*v^2*w - 145*m^2*u^2*v^2*w + 27*m*u^3*v^2*w - 769*m^3*v^3*w + 
      2*m^2*u*v^3*w + 43*m*u^2*v^3*w - 2*u^3*v^3*w + 71*m^2*v^4*w + 
      6*m*u*v^4*w - 2*u^2*v^4*w - m*v^5*w + 2336*m^5*w^2 - 2292*m^4*u*w^2 + 
      708*m^3*u^2*w^2 - 70*m^2*u^3*w^2 + 780*m^4*v*w^2 - 185*m^3*u*v*w^2 - 
      40*m^2*u^2*v*w^2 + 8*m*u^3*v*w^2 - 850*m^3*v^2*w^2 + 66*m^2*u*v^2*w^2 + 
      44*m*u^2*v^2*w^2 - 2*u^3*v^2*w^2 + 140*m^2*v^3*w^2 + 19*m*u*v^3*w^2 - 
      6*u^2*v^3*w^2 - 4*m*v^4*w^2 - 2*u*v^4*w^2 - 764*m^4*w^3 + 
      472*m^3*u*w^3 - 70*m^2*u^2*w^3 - 153*m^3*v*w^3 + 19*m^2*u*v*w^3 + 
      6*m*u^2*v*w^3 + 104*m^2*v^2*w^3 + 18*m*u*v^2*w^3 - 4*u^2*v^2*w^3 - 
      6*m*v^3*w^3 - 4*u*v^3*w^3 + 118*m^3*w^4 - 35*m^2*u*w^4 + 17*m^2*v*w^4 - 
      4*m*v^2*w^4 - 2*u*v^2*w^4 - 7*m^2*w^5 - m*v*w^5))/
    (ep*m^2*v*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
      2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(2304*m^7 - 1088*m^6*u - 240*m^5*u^2 + 
     212*m^4*u^3 - 38*m^3*u^4 + 2*m^2*u^5 - 9152*m^6*v + 6160*m^5*u*v - 
     908*m^4*u^2*v - 243*m^3*u^3*v + 89*m^2*u^4*v - 8*m*u^5*v + 
     9808*m^5*v^2 - 6020*m^4*u*v^2 + 886*m^3*u^2*v^2 + 103*m^2*u^3*v^2 - 
     26*m*u^4*v^2 - 4756*m^4*v^3 + 2269*m^3*u*v^3 - 198*m^2*u^2*v^3 - 
     23*m*u^3*v^3 + 1178*m^3*v^4 - 359*m^2*u*v^4 + 7*m*u^2*v^4 - 
     145*m^2*v^5 + 19*m*u*v^5 + 7*m*v^6 - 2432*m^6*w + 656*m^5*u*w + 
     304*m^4*u^2*w - 115*m^3*u^3*w + 9*m^2*u^4*w + 10704*m^5*v*w - 
     5976*m^4*u*v*w + 675*m^3*u^2*v*w + 147*m^2*u^3*v*w - 28*m*u^4*v*w - 
     9632*m^4*v^2*w + 5339*m^3*u*v^2*w - 696*m^2*u^2*v^2*w - 52*m*u^3*v^2*w + 
     8*u^4*v^2*w + 3533*m^3*v^3*w - 1707*m^2*u*v^3*w + 145*m*u^2*v^3*w + 
     10*u^3*v^3*w - 579*m^2*v^4*w + 222*m*u*v^4*w - 8*u^2*v^4*w + 
     35*m*v^5*w - 10*u*v^5*w + 896*m^5*w^2 - 28*m^4*u*w^2 - 117*m^3*u^2*w^2 + 
     16*m^2*u^3*w^2 - 4996*m^4*v*w^2 + 2069*m^3*u*v*w^2 - 98*m^2*u^2*v*w^2 - 
     31*m*u^3*v*w^2 + 3531*m^3*v^2*w^2 - 1651*m^2*u*v^2*w^2 + 
     135*m*u^2*v^2*w^2 + 10*u^3*v^2*w^2 - 866*m^2*v^3*w^2 + 402*m*u*v^3*w^2 - 
     16*u^2*v^3*w^2 + 70*m*v^4*w^2 - 30*u*v^4*w^2 - 120*m^4*w^3 - 
     41*m^3*u*w^3 + 14*m^2*u^2*w^3 + 1175*m^3*v*w^3 - 297*m^2*u*v*w^3 - 
     3*m*u^2*v*w^3 - 574*m^2*v^2*w^3 + 214*m*u*v^2*w^3 - 8*u^2*v^2*w^3 + 
     70*m*v^3*w^3 - 30*u*v^3*w^3 - m^3*w^4 + 6*m^2*u*w^4 - 141*m^2*v*w^4 + 
     15*m*u*v*w^4 + 35*m*v^2*w^4 - 10*u*v^2*w^4 + m^2*w^5 + 7*m*v*w^5))/
   (ep*m^2*u*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  ((-1 + 2*ep)*(-1 + 3*ep)*(2304*m^7 - 1856*m^6*u + 400*m^5*u^2 + 
     36*m^4*u^3 - 22*m^3*u^4 + 2*m^2*u^5 - 9152*m^6*v + 8336*m^5*u*v - 
     2924*m^4*u^2*v + 477*m^3*u^3*v - 31*m^2*u^4*v + 9808*m^5*v^2 - 
     7668*m^4*u*v^2 + 2118*m^3*u^2*v^2 - 213*m^2*u^3*v^2 + 2*m*u^4*v^2 - 
     4756*m^4*v^3 + 2797*m^3*u*v^3 - 470*m^2*u^2*v^3 + 13*m*u^3*v^3 + 
     1178*m^3*v^4 - 435*m^2*u*v^4 + 27*m*u^2*v^4 - 145*m^2*v^5 + 23*m*u*v^5 + 
     7*m*v^6 - 2432*m^6*w + 1296*m^5*u*w - 48*m^4*u^2*w - 67*m^3*u^3*w + 
     9*m^2*u^4*w + 10704*m^5*v*w - 7800*m^4*u*v*w + 2003*m^3*u^2*v*w - 
     185*m^2*u^3*v*w - 9632*m^4*v^2*w + 6411*m^3*u*v^2*w - 
     1352*m^2*u^2*v^2*w + 76*m*u^3*v^2*w + 3533*m^3*v^3*w - 
     1935*m^2*u*v^3*w + 249*m*u^2*v^3*w - 2*u^3*v^3*w - 579*m^2*v^4*w + 
     238*m*u*v^4*w - 12*u^2*v^4*w + 35*m*v^5*w - 10*u*v^5*w + 896*m^5*w^2 - 
     204*m^4*u*w^2 - 69*m^3*u^2*w^2 + 16*m^2*u^3*w^2 - 4996*m^4*v*w^2 + 
     2629*m^3*u*v*w^2 - 386*m^2*u^2*v*w^2 + 5*m*u^3*v*w^2 + 
     3531*m^3*v^2*w^2 - 1879*m^2*u*v^2*w^2 + 239*m*u^2*v^2*w^2 - 
     2*u^3*v^2*w^2 - 866*m^2*v^3*w^2 + 426*m*u*v^3*w^2 - 24*u^2*v^3*w^2 + 
     70*m*v^4*w^2 - 30*u*v^4*w^2 - 120*m^4*w^3 - 25*m^3*u*w^3 + 
     14*m^2*u^2*w^3 + 1175*m^3*v*w^3 - 373*m^2*u*v*w^3 + 17*m*u^2*v*w^3 - 
     574*m^2*v^2*w^3 + 230*m*u*v^2*w^3 - 12*u^2*v^2*w^3 + 70*m*v^3*w^3 - 
     30*u*v^3*w^3 - m^3*w^4 + 6*m^2*u*w^4 - 141*m^2*v*w^4 + 19*m*u*v*w^4 + 
     35*m*v^2*w^4 - 10*u*v^2*w^4 + m^2*w^5 + 7*m*v*w^5))/
   (m*u*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  ((-1 + 2*ep)*(2304*m^7 - 1856*m^6*u + 528*m^5*u^2 - 60*m^4*u^3 + 
     2*m^3*u^4 - 9152*m^6*v + 7696*m^5*u*v - 2572*m^4*u^2*v + 421*m^3*u^3*v - 
     29*m^2*u^4*v + 9808*m^5*v^2 - 7028*m^4*u*v^2 + 1806*m^3*u^2*v^2 - 
     167*m^2*u^3*v^2 - 4756*m^4*v^3 + 2565*m^3*u*v^3 - 392*m^2*u^2*v^3 + 
     7*m*u^3*v^3 + 1178*m^3*v^4 - 399*m^2*u*v^4 + 21*m*u^2*v^4 - 
     145*m^2*v^5 + 21*m*u*v^5 + 7*m*v^6 - 2432*m^6*w + 1424*m^5*u*w - 
     240*m^4*u^2*w + 5*m^3*u^3*w + m^2*u^4*w + 10704*m^5*v*w - 
     7256*m^4*u*v*w + 1763*m^3*u^2*v*w - 159*m^2*u^3*v*w - 9632*m^4*v^2*w + 
     5971*m^3*u*v^2*w - 1164*m^2*u^2*v^2*w + 58*m*u^3*v^2*w + 
     3533*m^3*v^3*w - 1829*m^2*u*v^3*w + 211*m*u^2*v^3*w - 579*m^2*v^4*w + 
     230*m*u*v^4*w - 10*u^2*v^4*w + 35*m*v^5*w - 10*u*v^5*w + 896*m^5*w^2 - 
     300*m^4*u*w^2 + 3*m^3*u^2*w^2 + 4*m^2*u^3*w^2 - 4996*m^4*v*w^2 + 
     2445*m^3*u*v*w^2 - 332*m^2*u^2*v*w^2 + 3*m*u^3*v*w^2 + 
     3531*m^3*v^2*w^2 - 1777*m^2*u*v^2*w^2 + 203*m*u^2*v^2*w^2 - 
     866*m^2*v^3*w^2 + 414*m*u*v^3*w^2 - 20*u^2*v^3*w^2 + 70*m*v^4*w^2 - 
     30*u*v^4*w^2 - 120*m^4*w^3 - m^3*u*w^3 + 6*m^2*u^2*w^3 + 
     1175*m^3*v*w^3 - 343*m^2*u*v*w^3 + 13*m*u^2*v*w^3 - 574*m^2*v^2*w^3 + 
     222*m*u*v^2*w^3 - 10*u^2*v^2*w^3 + 70*m*v^3*w^3 - 30*u*v^3*w^3 - 
     m^3*w^4 + 4*m^2*u*w^4 - 141*m^2*v*w^4 + 17*m*u*v*w^4 + 35*m*v^2*w^4 - 
     10*u*v^2*w^4 + m^2*w^5 + 7*m*v*w^5))/
   (m*u*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 0, 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(2304*m^7 - 3968*m^6*u + 2560*m^5*u^2 - 
      792*m^4*u^3 + 119*m^3*u^4 - 7*m^2*u^5 + 256*m^6*v + 1440*m^5*u*v - 
      1304*m^4*u^2*v + 372*m^3*u^3*v - 35*m^2*u^4*v - 1648*m^5*v^2 - 
      376*m^4*u*v^2 + 671*m^3*u^2*v^2 - 140*m^2*u^3*v^2 + 5*m*u^4*v^2 + 
      760*m^4*v^3 + 286*m^3*u*v^3 - 195*m^2*u^2*v^3 + 15*m*u^3*v^3 - 
      132*m^3*v^4 - 75*m^2*u*v^4 + 15*m*u^2*v^4 + 8*m^2*v^5 + 5*m*u*v^5 - 
      3968*m^6*w + 5120*m^5*u*w - 2376*m^4*u^2*w + 476*m^3*u^3*w - 
      35*m^2*u^4*w - 480*m^5*v*w - 704*m^4*u*v*w + 540*m^3*u^2*v*w - 
      97*m^2*u^3*v*w + 3*m*u^4*v*w + 1864*m^4*v^2*w - 54*m^3*u*v^2*w - 
      264*m^2*u^2*v^2*w + 35*m*u^3*v^2*w - 594*m^3*v^3*w - 83*m^2*u*v^3*w + 
      54*m*u^2*v^3*w - 2*u^3*v^3*w + 59*m^2*v^4*w + 9*m*u*v^4*w - 
      2*u^2*v^4*w - m*v^5*w + 2560*m^5*w^2 - 2376*m^4*u*w^2 + 
      714*m^3*u^2*w^2 - 70*m^2*u^3*w^2 + 312*m^4*v*w^2 + 76*m^3*u*v*w^2 - 
      75*m^2*u^2*v*w^2 + 8*m*u^3*v*w^2 - 673*m^3*v^2*w^2 - 20*m^2*u*v^2*w^2 + 
      55*m*u^2*v^2*w^2 - 2*u^3*v^2*w^2 + 122*m^2*v^3*w^2 + 25*m*u*v^3*w^2 - 
      6*u^2*v^3*w^2 - 4*m*v^4*w^2 - 2*u*v^4*w^2 - 792*m^4*w^3 + 
      476*m^3*u*w^3 - 70*m^2*u^2*w^3 - 92*m^3*v*w^3 + m^2*u*v*w^3 + 
      6*m*u^2*v*w^3 + 92*m^2*v^2*w^3 + 21*m*u*v^2*w^3 - 4*u^2*v^2*w^3 - 
      6*m*v^3*w^3 - 4*u*v^3*w^3 + 119*m^3*w^4 - 35*m^2*u*w^4 + 14*m^2*v*w^4 - 
      4*m*v^2*w^4 - 2*u*v^2*w^4 - 7*m^2*w^5 - m*v*w^5))/
    (m^2*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -(((-1 + 2*ep)*(2304*m^7 - 4096*m^6*u + 2656*m^5*u^2 - 816*m^4*u^3 + 
      121*m^3*u^4 - 7*m^2*u^5 + 896*m^6*v + 1088*m^5*u*v - 1248*m^4*u^2*v + 
      370*m^3*u^3*v - 35*m^2*u^4*v - 2288*m^5*v^2 - 64*m^4*u*v^2 + 
      625*m^3*u^2*v^2 - 138*m^2*u^3*v^2 + 5*m*u^4*v^2 + 992*m^4*v^3 + 
      208*m^3*u*v^3 - 189*m^2*u^2*v^3 + 15*m*u^3*v^3 - 168*m^3*v^4 - 
      69*m^2*u*v^4 + 15*m*u^2*v^4 + 10*m^2*v^5 + 5*m*u*v^5 - 4096*m^6*w + 
      5312*m^5*u*w - 2448*m^4*u^2*w + 484*m^3*u^3*w - 35*m^2*u^4*w - 
      1024*m^5*v*w - 464*m^4*u*v*w + 514*m^3*u^2*v*w - 97*m^2*u^3*v*w + 
      3*m*u^4*v*w + 2304*m^4*v^2*w - 242*m^3*u*v^2*w - 246*m^2*u^2*v^2*w + 
      35*m*u^3*v^2*w - 700*m^3*v^3*w - 45*m^2*u*v^3*w + 52*m*u^2*v^3*w - 
      2*u^3*v^3*w + 67*m^2*v^4*w + 7*m*u*v^4*w - 2*u^2*v^4*w - m*v^5*w + 
      2656*m^5*w^2 - 2448*m^4*u*w^2 + 726*m^3*u^2*w^2 - 70*m^2*u^3*w^2 + 
      496*m^4*v*w^2 + 22*m^3*u*v*w^2 - 73*m^2*u^2*v*w^2 + 8*m*u^3*v*w^2 - 
      775*m^3*v^2*w^2 + 16*m^2*u*v^2*w^2 + 53*m*u^2*v^2*w^2 - 2*u^3*v^2*w^2 + 
      134*m^2*v^3*w^2 + 21*m*u*v^3*w^2 - 6*u^2*v^3*w^2 - 4*m*v^4*w^2 - 
      2*u*v^4*w^2 - 816*m^4*w^3 + 484*m^3*u*w^3 - 70*m^2*u^2*w^3 - 
      122*m^3*v*w^3 + 5*m^2*u*v*w^3 + 6*m*u^2*v*w^3 + 100*m^2*v^2*w^3 + 
      19*m*u*v^2*w^3 - 4*u^2*v^2*w^3 - 6*m*v^3*w^3 - 4*u*v^3*w^3 + 
      121*m^3*w^4 - 35*m^2*u*w^4 + 16*m^2*v*w^4 - 4*m*v^2*w^4 - 2*u*v^2*w^4 - 
      7*m^2*w^5 - m*v*w^5))/(m^2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
      2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 0, 
  0, 0, (-2*(-1 + 2*ep)*(-1 + 3*ep)*(24*m^3 - 12*m^2*u + m*u^2 - 36*m^2*v + 
     25*m*u*v - 4*u^2*v + 12*m*v^2 - 5*u*v^2 - v^3 - 12*m^2*w + 2*m*u*w + 
     13*m*v*w - 5*u*v*w - 2*v^2*w + m*w^2 - v*w^2))/
   (m*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
     3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
     2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
     m*v*w^2)), (ep*v*(3264*m^6 - 3216*m^5*u + 1228*m^4*u^2 - 221*m^3*u^3 + 
     16*m^2*u^4 - 4608*m^5*v + 4648*m^4*u*v - 1772*m^3*u^2*v + 
     290*m^2*u^3*v - 16*m*u^4*v + 2508*m^4*v^2 - 2209*m^3*u*v^2 + 
     615*m^2*u^2*v^2 - 52*m*u^3*v^2 - 658*m^3*v^3 + 424*m^2*u*v^3 - 
     60*m*u^2*v^3 + 83*m^2*v^4 - 28*m*u*v^4 - 4*m*v^5 - 4080*m^5*w + 
     3032*m^4*u*w - 777*m^3*u^2*w + 70*m^2*u^3*w + 4312*m^4*v*w - 
     3520*m^3*u*v*w + 945*m^2*u^2*v*w - 77*m*u^3*v*w - 1651*m^3*v^2*w + 
     1314*m^2*u*v^2*w - 277*m*u^2*v^2*w + 16*u^3*v^2*w + 271*m^2*v^3*w - 
     186*m*u*v^3*w + 23*u^2*v^3*w - 16*m*v^4*w + 7*u*v^4*w + 1804*m^4*w^2 - 
     891*m^3*u*w^2 + 114*m^2*u^2*w^2 - 1328*m^3*v*w^2 + 804*m^2*u*v*w^2 - 
     110*m*u^2*v*w^2 + 315*m^2*v^2*w^2 - 211*m*u*v^2*w^2 + 23*u^2*v^2*w^2 - 
     24*m*v^3*w^2 + 14*u*v^3*w^2 - 335*m^3*w^3 + 82*m^2*u*w^3 + 
     149*m^2*v*w^3 - 53*m*u*v*w^3 - 16*m*v^2*w^3 + 7*u*v^2*w^3 + 22*m^2*w^4 - 
     4*m*v*w^4))/(m*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  (-2*(-1 + 2*ep)*(-1 + 3*ep)*(4*m^2*u - m*u^2 - 20*m^2*v + 3*m*u*v + 
     10*m*v^2 - u*v^2 - v^3 + 4*m^2*w - 2*m*u*w + 9*m*v*w - u*v*w - 2*v^2*w - 
     m*w^2 - v*w^2))/(m*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -((ep*u*(576*m^6 - 688*m^5*u + 300*m^4*u^2 - 57*m^3*u^3 + 4*m^2*u^4 - 
      160*m^5*v + 280*m^4*u*v - 116*m^3*u^2*v + 14*m^2*u^3*v + 604*m^4*v^2 - 
      525*m^3*u*v^2 + 127*m^2*u^2*v^2 - 8*m*u^3*v^2 - 466*m^3*v^3 + 
      228*m^2*u*v^3 - 24*m*u^2*v^3 + 111*m^2*v^4 - 24*m*u*v^4 - 8*m*v^5 - 
      688*m^5*w + 600*m^4*u*w - 171*m^3*u^2*w + 16*m^2*u^3*w - 176*m^4*v*w + 
      42*m^3*u*v*w + 11*m^2*u^2*v*w - 3*m*u^3*v*w - 323*m^3*v^2*w + 
      206*m^2*u*v^2*w - 33*m*u^2*v^2*w + 217*m^2*v^3*w - 68*m*u*v^3*w + 
      5*u^2*v^3*w - 26*m*v^4*w + 5*u*v^4*w + 300*m^4*w^2 - 171*m^3*u*w^2 + 
      24*m^2*u^2*w^2 + 86*m^3*v*w^2 - 8*m*u^2*v*w^2 + 105*m^2*v^2*w^2 - 
      51*m*u*v^2*w^2 + 5*u^2*v^2*w^2 - 30*m*v^3*w^2 + 10*u*v^3*w^2 - 
      57*m^3*w^3 + 16*m^2*u*w^3 + 3*m^2*v*w^3 - 7*m*u*v*w^3 - 14*m*v^2*w^3 + 
      5*u*v^2*w^3 + 4*m^2*w^4 - 2*m*v*w^4))/(m*(3*m - u - v - w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2))), 0, 0, 0, 0, 0, 0, 
  (2*(-1 + 2*ep)^2*(4*m^2*u - m*u^2 - 20*m^2*v + 3*m*u*v + 10*m*v^2 - u*v^2 - 
     v^3 + 4*m^2*w - 2*m*u*w + 9*m*v*w - u*v*w - 2*v^2*w - m*w^2 - v*w^2))/
   (m*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
     3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
     2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
     m*v*w^2)), 0, 0, 0, (ep*v*(576*m^6 - 496*m^5*u + 180*m^4*u^2 - 
     35*m^3*u^3 + 3*m^2*u^4 - 832*m^5*v + 616*m^4*u*v - 176*m^3*u^2*v + 
     19*m^2*u^3*v + 484*m^4*v^2 - 279*m^3*u*v^2 + 48*m^2*u^2*v^2 - 
     m*u^3*v^2 - 138*m^3*v^3 + 51*m^2*u*v^3 - 3*m*u^2*v^3 + 19*m^2*v^4 - 
     3*m*u*v^4 - m*v^5 - 784*m^5*w + 552*m^4*u*w - 143*m^3*u^2*w + 
     14*m^2*u^3*w + 856*m^4*v*w - 568*m^3*u*v*w + 124*m^2*u^2*v*w - 
     7*m*u^3*v*w - 349*m^3*v^2*w + 220*m^2*u*v^2*w - 28*m*u^2*v^2*w + 
     62*m^2*v^3*w - 37*m*u*v^3*w + 2*u^2*v^3*w - 4*m*v^4*w + 2*u*v^4*w + 
     372*m^4*w^2 - 181*m^3*u*w^2 + 24*m^2*u^2*w^2 - 284*m^3*v*w^2 + 
     139*m^2*u*v*w^2 - 15*m*u^2*v*w^2 + 72*m^2*v^2*w^2 - 43*m*u*v^2*w^2 + 
     2*u^2*v^2*w^2 - 6*m*v^3*w^2 + 4*u*v^3*w^2 - 73*m^3*w^3 + 18*m^2*u*w^3 + 
     34*m^2*v*w^3 - 9*m*u*v*w^3 - 4*m*v^2*w^3 + 2*u*v^2*w^3 + 5*m^2*w^4 - 
     m*v*w^4))/(m*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -((512*m^6 + 512*ep*m^6 - 448*m^5*u - 448*ep*m^5*u + 144*m^4*u^2 + 
     144*ep*m^4*u^2 - 20*m^3*u^3 - 20*ep*m^3*u^3 + m^2*u^4 + ep*m^2*u^4 - 
     1088*m^5*v - 1472*ep*m^5*v + 1040*m^4*u*v + 1488*ep*m^4*u*v - 
     380*m^3*u^2*v - 596*ep*m^3*u^2*v + 63*m^2*u^3*v + 119*ep*m^2*u^3*v - 
     4*m*u^4*v - 10*ep*m*u^4*v + 672*m^4*v^2 + 1120*ep*m^4*v^2 - 
     540*m^3*u*v^2 - 844*ep*m^3*u*v^2 + 145*m^2*u^2*v^2 + 
     257*ep*m^2*u^2*v^2 - 13*m*u^3*v^2 - 31*ep*m*u^3*v^2 - 180*m^3*v^3 - 
     364*ep*m^3*v^3 + 105*m^2*u*v^3 + 97*ep*m^2*u*v^3 - 15*m*u^2*v^3 - 
     3*ep*m*u^2*v^3 - 2*ep*u^3*v^3 + 22*m^2*v^4 + 54*ep*m^2*v^4 - 7*m*u*v^4 + 
     15*ep*m*u*v^4 - 4*ep*u^2*v^4 - m*v^5 - 3*ep*m*v^5 - 2*ep*u*v^5 - 
     448*m^5*w - 448*ep*m^5*w + 288*m^4*u*w + 288*ep*m^4*u*w - 60*m^3*u^2*w - 
     60*ep*m^3*u^2*w + 4*m^2*u^3*w + 4*ep*m^2*u^3*w + 816*m^4*v*w + 
     1264*ep*m^4*v*w - 632*m^3*u*v*w - 1128*ep*m^3*u*v*w + 163*m^2*u^2*v*w + 
     339*ep*m^2*u^2*v*w - 14*m*u^3*v*w - 36*ep*m*u^3*v*w - 380*m^3*v^2*w - 
     748*ep*m^3*v^2*w + 266*m^2*u*v^2*w + 554*ep*m^2*u*v^2*w - 
     59*m*u^2*v^2*w - 161*ep*m*u^2*v^2*w + 4*u^3*v^2*w + 14*ep*u^3*v^2*w + 
     67*m^2*v^3*w + 163*ep*m^2*v^3*w - 35*m*u*v^3*w - 55*ep*m*u*v^3*w + 
     5*u^2*v^3*w + 13*ep*u^2*v^3*w - 4*m*v^4*w - 12*ep*m*v^4*w + u*v^4*w - 
     ep*u*v^4*w + 144*m^4*w^2 + 144*ep*m^4*w^2 - 60*m^3*u*w^2 - 
     60*ep*m^3*u*w^2 + 6*m^2*u^2*w^2 + 6*ep*m^2*u^2*w^2 - 220*m^3*v*w^2 - 
     404*ep*m^3*v*w^2 + 125*m^2*u*v*w^2 + 277*ep*m^2*u*v*w^2 - 
     17*m*u^2*v*w^2 - 45*ep*m*u^2*v*w^2 + 69*m^2*v^2*w^2 + 
     165*ep*m^2*v^2*w^2 - 36*m*u*v^2*w^2 - 92*ep*m*u*v^2*w^2 + 
     5*u^2*v^2*w^2 + 17*ep*u^2*v^2*w^2 - 6*m*v^3*w^2 - 18*ep*m*v^3*w^2 + 
     2*u*v^3*w^2 + 4*ep*u*v^3*w^2 - 20*m^3*w^3 - 20*ep*m^3*w^3 + 
     4*m^2*u*w^3 + 4*ep*m^2*u*w^3 + 25*m^2*v*w^3 + 57*ep*m^2*v*w^3 - 
     8*m*u*v*w^3 - 22*ep*m*u*v*w^3 - 4*m*v^2*w^3 - 12*ep*m*v^2*w^3 + 
     u*v^2*w^3 + 3*ep*u*v^2*w^3 + m^2*w^4 + ep*m^2*w^4 - m*v*w^4 - 
     3*ep*m*v*w^4)/((16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
      8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  (2*v*(12*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 11*m*u*v - 2*u^2*v + m*v^2 - 
     2*u*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - 2*u*v*w + m*w^2))/
   (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
    10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
    11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2), 
  -((ep*u*(3*m - u - v - w)*(64*m^5 - 48*m^4*u + 12*m^3*u^2 - m^2*u^3 - 
      32*m^4*v + 24*m^3*u*v - 4*m^2*u^2*v + 92*m^3*v^2 - 37*m^2*u*v^2 + 
      3*m*u^2*v^2 - 34*m^2*v^3 + 6*m*u*v^3 + 3*m*v^4 - 48*m^4*w + 
      24*m^3*u*w - 3*m^2*u^2*w - 16*m^3*v*w + 2*m^2*u*v*w + m*u^2*v*w - 
      35*m^2*v^2*w + 10*m*u*v^2*w + 7*m*v^3*w - 2*u*v^3*w + 12*m^3*w^2 - 
      3*m^2*u*w^2 - 2*m^2*v*w^2 + 2*m*u*v*w^2 + 5*m*v^2*w^2 - 2*u*v^2*w^2 - 
      m^2*w^3 + m*v*w^3))/(m*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -((ep*(768*m^7 - 704*m^6*u + 240*m^5*u^2 - 36*m^4*u^3 + 2*m^3*u^4 - 
      2624*m^6*v + 2352*m^5*u*v - 836*m^4*u^2*v + 143*m^3*u^3*v - 
      10*m^2*u^4*v + 2736*m^5*v^2 - 2076*m^4*u*v^2 + 562*m^3*u^2*v^2 - 
      54*m^2*u^3*v^2 - 1324*m^4*v^3 + 751*m^3*u*v^3 - 119*m^2*u^2*v^3 + 
      2*m*u^3*v^3 + 330*m^3*v^4 - 116*m^2*u*v^4 + 6*m*u^2*v^4 - 41*m^2*v^5 + 
      6*m*u*v^5 + 2*m*v^6 - 896*m^6*w + 624*m^5*u*w - 144*m^4*u^2*w + 
      11*m^3*u^3*w + 3120*m^5*v*w - 2232*m^4*u*v*w + 573*m^3*u^2*v*w - 
      54*m^2*u^3*v*w - 2720*m^4*v^2*w + 1773*m^3*u*v^2*w - 
      364*m^2*u^2*v^2*w + 19*m*u^3*v^2*w + 995*m^3*v^3*w - 540*m^2*u*v^3*w + 
      65*m*u^2*v^3*w - 164*m^2*v^4*w + 68*m*u*v^4*w - 3*u^2*v^4*w + 
      10*m*v^5*w - 3*u*v^5*w + 384*m^5*w^2 - 180*m^4*u*w^2 + 21*m^3*u^2*w^2 - 
      1468*m^4*v*w^2 + 751*m^3*u*v*w^2 - 107*m^2*u^2*v*w^2 + m*u^3*v*w^2 + 
      1005*m^3*v^2*w^2 - 528*m^2*u*v^2*w^2 + 63*m*u^2*v^2*w^2 - 
      246*m^2*v^3*w^2 + 123*m*u*v^3*w^2 - 6*u^2*v^3*w^2 + 20*m*v^4*w^2 - 
      9*u*v^4*w^2 - 72*m^4*w^3 + 17*m^3*u*w^3 + 345*m^3*v*w^3 - 
      104*m^2*u*v*w^3 + 4*m*u^2*v*w^3 - 164*m^2*v^2*w^3 + 66*m*u*v^2*w^3 - 
      3*u^2*v^2*w^3 + 20*m*v^3*w^3 - 9*u*v^3*w^3 + 5*m^3*w^4 - 41*m^2*v*w^4 + 
      5*m*u*v*w^4 + 10*m*v^2*w^4 - 3*u*v^2*w^4 + 2*m*v*w^5))/
    ((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  (ep*(768*m^7 - 1280*m^6*u + 800*m^5*u^2 - 240*m^4*u^3 + 35*m^3*u^4 - 
     2*m^2*u^5 - 128*m^6*v + 704*m^5*u*v - 512*m^4*u^2*v + 134*m^3*u^3*v - 
     12*m^2*u^4*v - 336*m^5*v^2 - 336*m^4*u*v^2 + 291*m^3*u^2*v^2 - 
     55*m^2*u^3*v^2 + 2*m*u^4*v^2 + 176*m^4*v^3 + 160*m^3*u*v^3 - 
     80*m^2*u^2*v^3 + 6*m*u^3*v^3 - 32*m^3*v^4 - 33*m^2*u*v^4 + 6*m*u^2*v^4 + 
     2*m^2*v^5 + 2*m*u*v^5 - 1280*m^6*w + 1600*m^5*u*w - 720*m^4*u^2*w + 
     140*m^3*u^3*w - 10*m^2*u^4*w + 128*m^5*v*w - 464*m^4*u*v*w + 
     238*m^3*u^2*v*w - 37*m^2*u^3*v*w + m*u^4*v*w + 368*m^4*v^2*w + 
     170*m^3*u*v^2*w - 133*m^2*u^2*v^2*w + 15*m*u^3*v^2*w - 124*m^3*v^3*w - 
     71*m^2*u*v^3*w + 26*m*u^2*v^3*w - u^3*v^3*w + 11*m^2*v^4*w + 
     6*m*u*v^4*w - u^2*v^4*w + 800*m^5*w^2 - 720*m^4*u*w^2 + 
     210*m^3*u^2*w^2 - 20*m^2*u^3*w^2 - 48*m^4*v*w^2 + 114*m^3*u*v*w^2 - 
     39*m^2*u^2*v*w^2 + 3*m*u^3*v*w^2 - 117*m^3*v^2*w^2 - 67*m^2*u*v^2*w^2 + 
     28*m*u^2*v^2*w^2 - u^3*v^2*w^2 + 19*m^2*v^3*w^2 + 18*m*u*v^3*w^2 - 
     3*u^2*v^3*w^2 - u*v^4*w^2 - 240*m^4*w^3 + 140*m^3*u*w^3 - 
     20*m^2*u^2*w^3 + 10*m^3*v*w^3 - 15*m^2*u*v*w^3 + 3*m*u^2*v*w^3 + 
     11*m^2*v^2*w^3 + 15*m*u*v^2*w^3 - 2*u^2*v^2*w^3 - 2*u*v^3*w^3 + 
     35*m^3*w^4 - 10*m^2*u*w^4 - m^2*v*w^4 + m*u*v*w^4 - u*v^2*w^4 - 
     2*m^2*w^5))/((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(-1024*m^8 + 1024*ep*m^8 + 
     1536*m^7*u + 768*ep*m^7*u - 640*m^6*u^2 - 704*ep*m^6*u^2 + 96*m^5*u^3 + 
     144*ep*m^5*u^3 - 4*m^4*u^4 - 8*ep*m^4*u^4 + 1280*m^7*v - 4608*ep*m^7*v - 
     2176*m^6*u*v + 1600*ep*m^6*u*v + 624*m^5*u^2*v - 672*ep*m^5*u^2*v - 
     20*m^4*u^3*v + 228*ep*m^4*u^3*v - 3*m^3*u^4*v - 16*ep*m^3*u^4*v - 
     704*m^6*v^2 + 4352*ep*m^6*v^2 + 1648*m^5*u*v^2 - 1680*ep*m^5*u*v^2 - 
     472*m^4*u^2*v^2 + 740*ep*m^4*u^2*v^2 + 23*m^3*u^3*v^2 - 
     224*ep*m^3*u^3*v^2 + m^2*u^4*v^2 + 18*ep*m^2*u^4*v^2 + 208*m^5*v^3 - 
     1824*ep*m^5*v^3 - 640*m^4*u*v^3 + 852*ep*m^4*u*v^3 + 185*m^3*u^2*v^3 - 
     324*ep*m^3*u^2*v^3 - 14*m^2*u^3*v^3 + 52*ep*m^2*u^3*v^3 - 32*m^4*v^4 + 
     396*ep*m^4*v^4 + 113*m^3*u*v^4 - 304*ep*m^3*u*v^4 - 28*m^2*u^2*v^4 + 
     118*ep*m^2*u^2*v^4 + 2*m*u^3*v^4 - 8*ep*m*u^3*v^4 + 2*m^3*v^5 - 
     44*ep*m^3*v^5 - 7*m^2*u*v^5 + 58*ep*m^2*u*v^5 + m*u^2*v^5 - 
     24*ep*m*u^2*v^5 + 2*ep*m^2*v^6 - 4*ep*m*u*v^6 + 2*ep*u^2*v^6 + 
     1024*m^7*w - 512*ep*m^7*w - 1024*m^6*u*w - 704*ep*m^6*u*w + 
     256*m^5*u^2*w + 320*ep*m^5*u^2*w - 16*m^4*u^3*w - 28*ep*m^4*u^3*w - 
     1088*m^6*v*w + 3200*ep*m^6*v*w + 1296*m^5*u*v*w - 800*ep*m^5*u*v*w - 
     236*m^4*u^2*v*w + 240*ep*m^4*u^2*v*w + 8*m^3*u^3*v*w - 
     24*ep*m^3*u^3*v*w + 464*m^5*v^2*w - 2656*ep*m^5*v^2*w - 
     780*m^4*u*v^2*w + 948*ep*m^4*u*v^2*w + 159*m^3*u^2*v^2*w - 
     240*ep*m^3*u^2*v^2*w - 9*m^2*u^3*v^2*w + 24*ep*m^2*u^3*v^2*w - 
     92*m^4*v^3*w + 888*ep*m^4*v^3*w + 198*m^3*u*v^3*w - 496*ep*m^3*u*v^3*w - 
     41*m^2*u^2*v^3*w + 116*ep*m^2*u^2*v^3*w + 2*m*u^3*v^3*w - 
     8*ep*m*u^3*v^3*w + 7*m^3*v^4*w - 136*ep*m^3*v^4*w - 17*m^2*u*v^4*w + 
     128*ep*m^2*u*v^4*w + 3*m*u^2*v^4*w - 32*ep*m*u^2*v^4*w + 
     8*ep*m^2*v^5*w - 12*ep*m*u*v^5*w + 4*ep*u^2*v^5*w - 384*m^6*w^2 + 
     224*m^5*u*w^2 + 208*ep*m^5*u*w^2 - 24*m^4*u^2*w^2 - 36*ep*m^4*u^2*w^2 + 
     320*m^5*v*w^2 - 800*ep*m^5*v*w^2 - 252*m^4*u*v*w^2 + 
     100*ep*m^4*u*v*w^2 + 26*m^3*u^2*v*w^2 - 4*ep*m^3*u^2*v*w^2 - 
     92*m^4*v^2*w^2 + 584*ep*m^4*v^2*w^2 + 101*m^3*u*v^2*w^2 - 
     192*ep*m^3*u*v^2*w^2 - 13*m^2*u^2*v^2*w^2 + 16*ep*m^2*u^2*v^2*w^2 + 
     9*m^3*v^3*w^2 - 144*ep*m^3*v^3*w^2 - 13*m^2*u*v^3*w^2 + 
     82*ep*m^2*u*v^3*w^2 + 2*m*u^2*v^3*w^2 - 8*ep*m*u^2*v^3*w^2 + 
     12*ep*m^2*v^4*w^2 - 12*ep*m*u*v^4*w^2 + 2*ep*u^2*v^4*w^2 + 64*m^5*w^3 + 
     32*ep*m^5*w^3 - 16*m^4*u*w^3 - 20*ep*m^4*u*w^3 - 36*m^4*v*w^3 + 
     88*ep*m^4*v*w^3 + 16*m^3*u*v*w^3 + 5*m^3*v^2*w^3 - 56*ep*m^3*v^2*w^3 - 
     3*m^2*u*v^2*w^3 + 12*ep*m^2*u*v^2*w^3 + 8*ep*m^2*v^3*w^3 - 
     4*ep*m*u*v^3*w^3 - 4*m^4*w^4 - 4*ep*m^4*w^4 + m^3*v*w^4 - 
     4*ep*m^3*v*w^4 + 2*ep*m^2*v^2*w^4))/(ep*m^2*u*(4*m - v)*
    (3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 
     2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 
     2*m^2*v*w - 2*m*u*v*w + m^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(98304*ep*m^12 - 106496*ep*m^11*u + 
     32768*ep*m^10*u^2 + 5120*ep*m^9*u^3 - 5760*ep*m^8*u^4 + 
     1504*ep*m^7*u^5 - 176*ep*m^6*u^6 + 8*ep*m^5*u^7 - 311296*m^11*v - 
     942080*ep*m^11*v + 784384*m^10*u*v + 1839104*ep*m^10*u*v - 
     730112*m^9*u^2*v - 1476096*ep*m^9*u^2*v + 343552*m^8*u^3*v + 
     626432*ep*m^8*u^3*v - 89984*m^7*u^4*v - 150304*ep*m^7*u^4*v + 
     13160*m^6*u^5*v + 20016*ep*m^6*u^5*v - 984*m^5*u^6*v - 
     1314*ep*m^5*u^6*v + 28*m^4*u^7*v + 29*ep*m^4*u^7*v + 548864*m^10*v^2 + 
     1585152*ep*m^10*v^2 - 1364480*m^9*u*v^2 - 3148288*ep*m^9*u*v^2 + 
     1106688*m^8*u^2*v^2 + 2216960*ep*m^8*u^2*v^2 - 412224*m^7*u^3*v^2 - 
     696320*ep*m^7*u^3*v^2 + 73904*m^6*u^4*v^2 + 83936*ep*m^6*u^4*v^2 - 
     5058*m^5*u^5*v^2 + 3706*ep*m^5*u^5*v^2 - 122*m^4*u^6*v^2 - 
     1633*ep*m^4*u^6*v^2 + 21*m^3*u^7*v^2 + 92*ep*m^3*u^7*v^2 - 
     420864*m^9*v^3 - 1227776*ep*m^9*v^3 + 1078272*m^8*u*v^3 + 
     2504704*ep*m^8*u*v^3 - 759680*m^7*u^2*v^3 - 1496192*ep*m^7*u^2*v^3 + 
     222480*m^6*u^3*v^3 + 317952*ep*m^6*u^3*v^3 - 26280*m^5*u^4*v^3 + 
     2660*ep*m^5*u^4*v^3 + 190*m^4*u^5*v^3 - 9796*ep*m^4*u^5*v^3 + 
     164*m^3*u^6*v^3 + 1169*ep*m^3*u^6*v^3 - 7*m^2*u^7*v^3 - 
     39*ep*m^2*u^7*v^3 + 181760*m^8*v^4 + 536960*ep*m^8*v^4 - 
     491200*m^7*u*v^4 - 1146336*ep*m^7*u*v^4 + 282976*m^6*u^2*v^4 + 
     528592*ep*m^6*u^2*v^4 - 56244*m^5*u^3*v^4 - 41060*ep*m^5*u^3*v^4 + 
     1593*m^4*u^4*v^4 - 20728*ep*m^4*u^4*v^4 + 623*m^3*u^5*v^4 + 
     4365*ep*m^3*u^5*v^4 - 46*m^2*u^6*v^4 - 229*ep*m^2*u^6*v^4 - 
     47680*m^7*v^5 - 141536*ep*m^7*v^5 + 136088*m^6*u*v^5 + 
     318160*ep*m^6*u*v^5 - 55796*m^5*u^2*v^5 - 90146*ep*m^5*u^2*v^5 + 
     3315*m^4*u^3*v^5 - 15787*ep*m^4*u^3*v^5 + 1473*m^3*u^4*v^5 + 
     8246*ep*m^3*u^4*v^5 - 216*m^2*u^5*v^5 - 851*ep*m^2*u^5*v^5 + 
     7*m*u^6*v^5 + 21*ep*m*u^6*v^5 + 7584*m^6*v^6 + 22400*ep*m^6*v^6 - 
     22482*m^5*u*v^6 - 52622*ep*m^5*u*v^6 + 4663*m^4*u^2*v^6 + 
     3551*ep*m^4*u^2*v^6 + 1081*m^3*u^3*v^6 + 5932*ep*m^3*u^3*v^6 - 
     326*m^2*u^4*v^6 - 1231*ep*m^2*u^4*v^6 + 19*m*u^5*v^6 + 61*ep*m*u^5*v^6 - 
     676*m^5*v^7 - 1968*ep*m^5*v^7 + 2019*m^4*u*v^7 + 4738*ep*m^4*u*v^7 + 
     45*m^3*u^2*v^7 + 829*ep*m^3*u^2*v^7 - 169*m^2*u^3*v^7 - 
     646*ep*m^2*u^3*v^7 + 17*m*u^4*v^7 + 59*ep*m*u^4*v^7 + 26*m^4*v^8 + 
     74*ep*m^4*v^8 - 75*m^3*u*v^8 - 177*ep*m^3*u*v^8 - 20*m^2*u^2*v^8 - 
     76*ep*m^2*u^2*v^8 + 5*m*u^3*v^8 + 19*ep*m*u^3*v^8 - 106496*ep*m^11*w + 
     65536*ep*m^10*u*w + 15360*ep*m^9*u^2*w - 23040*ep*m^8*u^3*w + 
     7520*ep*m^7*u^4*w - 1056*ep*m^6*u^5*w + 56*ep*m^5*u^6*w + 
     530432*m^10*v*w + 1437696*ep*m^10*v*w - 1114112*m^9*u*v*w - 
     2403328*ep*m^9*u*v*w + 840960*m^8*u^2*v*w + 1579008*ep*m^8*u^2*v*w - 
     307008*m^7*u^3*v*w - 518144*ep*m^7*u^3*v*w + 58040*m^6*u^4*v*w + 
     88144*ep*m^6*u^4*v*w - 5364*m^5*u^5*v*w - 7092*ep*m^5*u^5*v*w + 
     184*m^4*u^6*v*w + 188*ep*m^4*u^6*v*w - 819712*m^9*v^2*w - 
     2230784*ep*m^9*v^2*w + 1719296*m^8*u*v^2*w + 3785216*ep*m^8*u*v^2*w - 
     1145920*m^7*u^2*v^2*w - 2170112*ep*m^7*u^2*v^2*w + 
     337264*m^6*u^3*v^2*w + 519552*ep*m^6*u^3*v^2*w - 44906*m^5*u^4*v^2*w - 
     40382*ep*m^5*u^4*v^2*w + 2065*m^4*u^5*v^2*w - 2408*ep*m^4*u^5*v^2*w + 
     18*m^3*u^6*v^2*w + 333*ep*m^3*u^6*v^2*w + 535552*m^8*v^3*w + 
     1502720*ep*m^8*v^3*w - 1171840*m^7*u*v^3*w - 2640640*ep*m^7*u*v^3*w + 
     687376*m^6*u^2*v^3*w + 1296768*ep*m^6*u^2*v^3*w - 162756*m^5*u^3*v^3*w - 
     215640*ep*m^5*u^3*v^3*w + 14875*m^4*u^4*v^3*w - 2416*ep*m^4*u^4*v^3*w - 
     89*m^3*u^5*v^3*w + 3536*ep*m^3*u^5*v^3*w - 36*m^2*u^6*v^3*w - 
     214*ep*m^2*u^6*v^3*w - 189504*m^7*v^4*w - 544480*ep*m^7*v^4*w + 
     442144*m^6*u*v^4*w + 1014048*ep*m^6*u*v^4*w - 215212*m^5*u^2*v^4*w - 
     391756*ep*m^5*u^2*v^4*w + 35899*m^4*u^3*v^4*w + 26508*ep*m^4*u^3*v^4*w - 
     1231*m^3*u^4*v^4*w + 8601*ep*m^3*u^4*v^4*w - 131*m^2*u^5*v^4*w - 
     1226*ep*m^2*u^5*v^4*w + 5*m*u^6*v^4*w + 33*ep*m*u^6*v^4*w + 
     38424*m^6*v^5*w + 111664*ep*m^6*v^5*w - 95752*m^5*u*v^5*w - 
     222564*ep*m^5*u*v^5*w + 34418*m^4*u^2*v^5*w + 56268*ep*m^4*u^2*v^5*w - 
     2109*m^3*u^3*v^5*w + 6570*ep*m^3*u^3*v^5*w - 443*m^2*u^4*v^5*w - 
     2908*ep*m^2*u^4*v^5*w + 43*m*u^5*v^5*w + 186*ep*m*u^5*v^5*w - 
     4282*m^5*v^6*w - 12414*ep*m^5*v^6*w + 11274*m^4*u*v^6*w + 
     26452*ep*m^4*u*v^6*w - 2423*m^3*u^2*v^6*w - 2713*ep*m^3*u^2*v^6*w - 
     319*m^2*u^3*v^6*w - 1970*ep*m^2*u^3*v^6*w + 82*m*u^4*v^6*w + 
     340*ep*m*u^4*v^6*w - 4*u^5*v^6*w - 12*ep*u^5*v^6*w + 217*m^4*v^7*w + 
     616*ep*m^4*v^7*w - 600*m^3*u*v^7*w - 1402*ep*m^3*u*v^7*w + 
     50*m^2*u^2*v^7*w - 54*ep*m^2*u^2*v^7*w + 32*m*u^3*v^7*w + 
     130*ep*m*u^3*v^7*w - 2*u^4*v^7*w - 10*ep*u^4*v^7*w - 2*m^3*v^8*w - 
     5*ep*m^3*v^8*w + 7*m^2*u*v^8*w + 14*ep*m^2*u*v^8*w - m*u^2*v^8*w + 
     ep*m*u^2*v^8*w + 32768*ep*m^10*w^2 + 15360*ep*m^9*u*w^2 - 
     34560*ep*m^8*u^2*w^2 + 15040*ep*m^7*u^3*w^2 - 2640*ep*m^6*u^4*w^2 + 
     168*ep*m^5*u^5*w^2 - 384000*m^9*v*w^2 - 939520*ep*m^9*v*w^2 + 
     651264*m^8*u*v*w^2 + 1295104*ep*m^8*u*v*w^2 - 381120*m^7*u^2*v*w^2 - 
     661184*ep*m^7*u^2*v*w^2 + 100560*m^6*u^3*v*w^2 + 
     154624*ep*m^6*u^3*v*w^2 - 12060*m^5*u^4*v*w^2 - 16030*ep*m^5*u^4*v*w^2 + 
     516*m^4*u^5*v*w^2 + 533*ep*m^4*u^5*v*w^2 + 507648*m^8*v^2*w^2 + 
     1314304*ep*m^8*v^2*w^2 - 879680*m^7*u*v^2*w^2 - 
     1852544*ep*m^7*u*v^2*w^2 + 465168*m^6*u^2*v^2*w^2 + 
     830272*ep*m^6*u^2*v^2*w^2 - 101836*m^5*u^3*v^2*w^2 - 
     141588*ep*m^5*u^3*v^2*w^2 + 8959*m^4*u^4*v^2*w^2 + 
     6075*ep*m^4*u^4*v^2*w^2 - 205*m^3*u^5*v^2*w^2 + 301*ep*m^3*u^5*v^2*w^2 - 
     273536*m^7*v^3*w^2 - 745600*ep*m^7*v^3*w^2 + 505168*m^6*u*v^3*w^2 + 
     1108960*ep*m^6*u*v^3*w^2 - 237764*m^5*u^2*v^3*w^2 - 
     429528*ep*m^5*u^2*v^3*w^2 + 41826*m^4*u^3*v^3*w^2 + 
     50032*ep*m^4*u^3*v^3*w^2 - 2342*m^3*u^4*v^3*w^2 + 
     1375*ep*m^3*u^4*v^3*w^2 - 21*m^2*u^5*v^3*w^2 - 358*ep*m^2*u^5*v^3*w^2 + 
     75680*m^6*v^4*w^2 + 213584*ep*m^6*v^4*w^2 - 151812*m^5*u*v^4*w^2 - 
     344500*ep*m^5*u*v^4*w^2 + 58983*m^4*u^2*v^4*w^2 + 
     103896*ep*m^4*u^2*v^4*w^2 - 6531*m^3*u^3*v^4*w^2 - 
     2454*ep*m^3*u^3*v^4*w^2 - 62*m^2*u^4*v^4*w^2 - 1768*ep*m^2*u^4*v^4*w^2 + 
     26*m*u^5*v^4*w^2 + 117*ep*m*u^5*v^4*w^2 - 11004*m^5*v^5*w^2 - 
     31570*ep*m^5*v^5*w^2 + 24037*m^4*u*v^5*w^2 + 55971*ep*m^4*u*v^5*w^2 - 
     6689*m^3*u^2*v^5*w^2 - 10394*ep*m^3*u^2*v^5*w^2 - 95*m^2*u^3*v^5*w^2 - 
     2161*ep*m^2*u^3*v^5*w^2 + 109*m*u^4*v^5*w^2 + 450*ep*m*u^4*v^5*w^2 - 
     4*u^5*v^5*w^2 - 12*ep*u^5*v^5*w^2 + 743*m^4*v^6*w^2 + 
     2117*ep*m^4*v^6*w^2 - 1770*m^3*u*v^6*w^2 - 4157*ep*m^3*u*v^6*w^2 + 
     256*m^2*u^2*v^6*w^2 + 169*ep*m^2*u^2*v^6*w^2 + 86*m*u^3*v^6*w^2 + 
     348*ep*m*u^3*v^6*w^2 - 10*u^4*v^6*w^2 - 32*ep*u^4*v^6*w^2 - 
     14*m^3*v^7*w^2 - 37*ep*m^3*v^7*w^2 + 39*m^2*u*v^7*w^2 + 
     84*ep*m^2*u*v^7*w^2 + 17*ep*m*u^2*v^7*w^2 - 2*u^3*v^7*w^2 - 
     10*ep*u^3*v^7*w^2 + 5120*ep*m^9*w^3 - 23040*ep*m^8*u*w^3 + 
     15040*ep*m^7*u^2*w^3 - 3520*ep*m^6*u^3*w^3 + 280*ep*m^5*u^4*w^3 + 
     153856*m^8*v*w^3 + 342528*ep*m^8*v*w^3 - 201152*m^7*u*v*w^3 - 
     369152*ep*m^7*u*v*w^3 + 85040*m^6*u^2*v*w^3 + 135168*ep*m^6*u^2*v*w^3 - 
     14280*m^5*u^3*v*w^3 - 19480*ep*m^5*u^3*v*w^3 + 800*m^4*u^4*v*w^3 + 
     860*ep*m^4*u^4*v*w^3 - 168768*m^7*v^2*w^3 - 419968*ep*m^7*v^2*w^3 + 
     234192*m^6*u*v^2*w^3 + 473216*ep*m^6*u*v^2*w^3 - 92732*m^5*u^2*v^2*w^3 - 
     155796*ep*m^5*u^2*v^2*w^3 + 13466*m^4*u^3*v^2*w^3 + 
     16848*ep*m^4*u^3*v^2*w^3 - 584*m^3*u^4*v^2*w^3 - 
     298*ep*m^3*u^4*v^2*w^3 + 71824*m^6*v^3*w^3 + 192416*ep*m^6*v^3*w^3 - 
     109628*m^5*u*v^3*w^3 - 235640*ep*m^5*u*v^3*w^3 + 38856*m^4*u^2*v^3*w^3 + 
     67116*ep*m^4*u^2*v^3*w^3 - 4402*m^3*u^3*v^3*w^3 - 
     4542*ep*m^3*u^3*v^3*w^3 + 96*m^2*u^4*v^3*w^3 - 148*ep*m^2*u^4*v^3*w^3 - 
     14524*m^5*v^4*w^3 - 40732*ep*m^5*v^4*w^3 + 24741*m^4*u*v^4*w^3 + 
     55948*ep*m^4*u*v^4*w^3 - 7031*m^3*u^2*v^4*w^3 - 
     11868*ep*m^3*u^2*v^4*w^3 + 318*m^2*u^3*v^4*w^3 - 
     332*ep*m^2*u^3*v^4*w^3 + 32*m*u^4*v^4*w^3 + 125*ep*m*u^4*v^4*w^3 + 
     1338*m^4*v^5*w^3 + 3816*ep*m^4*v^5*w^3 - 2559*m^3*u*v^5*w^3 - 
     5988*ep*m^3*u*v^5*w^3 + 454*m^2*u^2*v^5*w^3 + 578*ep*m^2*u^2*v^5*w^3 + 
     65*m*u^3*v^5*w^3 + 276*ep*m*u^3*v^5*w^3 - 8*u^4*v^5*w^3 - 
     22*ep*u^4*v^5*w^3 - 40*m^3*v^6*w^3 - 110*ep*m^3*v^6*w^3 + 
     88*m^2*u*v^6*w^3 + 200*ep*m^2*u*v^6*w^3 - 2*m*u^2*v^6*w^3 + 
     21*ep*m*u^2*v^6*w^3 - 6*u^3*v^6*w^3 - 20*ep*u^3*v^6*w^3 - 
     5760*ep*m^8*w^4 + 7520*ep*m^7*u*w^4 - 2640*ep*m^6*u^2*w^4 + 
     280*ep*m^5*u^3*w^4 - 37056*m^7*v*w^4 - 75808*ep*m^7*v*w^4 + 
     34760*m^6*u*v*w^4 + 58960*ep*m^6*u*v*w^4 - 9360*m^5*u^2*v*w^4 - 
     13470*ep*m^5*u^2*v*w^4 + 740*m^4*u^3*v*w^4 + 855*ep*m^4*u^3*v*w^4 + 
     32384*m^6*v^2*w^4 + 78560*ep*m^6*v^2*w^4 - 34290*m^5*u*v^2*w^4 - 
     66886*ep*m^5*u*v^2*w^4 + 9124*m^4*u^2*v^2*w^4 + 
     14509*ep*m^4*u^2*v^2*w^4 - 661*m^3*u^3*v^2*w^4 - 
     762*ep*m^3*u^3*v^2*w^4 - 10228*m^5*v^3*w^4 - 27388*ep*m^5*v^3*w^4 + 
     12464*m^4*u*v^3*w^4 + 26524*ep*m^4*u*v^3*w^4 - 2976*m^3*u^2*v^3*w^4 - 
     4975*ep*m^3*u^2*v^3*w^4 + 159*m^2*u^3*v^3*w^4 + 149*ep*m^2*u^3*v^3*w^4 + 
     1352*m^4*v^4*w^4 + 3824*ep*m^4*v^4*w^4 - 1916*m^3*u*v^4*w^4 - 
     4387*ep*m^3*u*v^4*w^4 + 352*m^2*u^2*v^4*w^4 + 577*ep*m^2*u^2*v^4*w^4 + 
     6*m*u^3*v^4*w^4 + 31*ep*m*u^3*v^4*w^4 - 60*m^3*v^5*w^4 - 
     170*ep*m^3*v^5*w^4 + 100*m^2*u*v^5*w^4 + 236*ep*m^2*u*v^5*w^4 - 
     8*m*u^2*v^5*w^4 - 5*ep*m*u^2*v^5*w^4 - 4*u^3*v^5*w^4 - 
     10*ep*u^3*v^5*w^4 + 1504*ep*m^7*w^5 - 1056*ep*m^6*u*w^5 + 
     168*ep*m^5*u^2*w^5 + 5400*m^6*v*w^5 + 10288*ep*m^6*v*w^5 - 
     3204*m^5*u*v*w^5 - 5044*ep*m^5*u*v*w^5 + 408*m^4*u^2*v*w^5 + 
     524*ep*m^4*u^2*v*w^5 - 3546*m^5*v^2*w^5 - 8590*ep*m^5*v^2*w^5 + 
     2629*m^4*u*v^2*w^5 + 5016*ep*m^4*u*v^2*w^5 - 358*m^3*u^2*v^2*w^5 - 
     551*ep*m^3*u^2*v^2*w^5 + 749*m^4*v^3*w^5 + 2060*ep*m^4*v^3*w^5 - 
     685*m^3*u*v^3*w^5 - 1490*ep*m^3*u*v^3*w^5 + 84*m^2*u^2*v^3*w^5 + 
     146*ep*m^2*u^2*v^3*w^5 - 50*m^3*v^4*w^5 - 145*ep*m^3*v^4*w^5 + 
     57*m^2*u*v^4*w^5 + 138*ep*m^2*u*v^4*w^5 - 5*m*u^2*v^4*w^5 - 
     10*ep*m*u^2*v^4*w^5 - 176*ep*m^6*w^6 + 56*ep*m^5*u*w^6 - 444*m^5*v*w^6 - 
     802*ep*m^5*v*w^6 + 124*m^4*u*v*w^6 + 183*ep*m^4*u*v*w^6 + 
     199*m^4*v^2*w^6 + 505*ep*m^4*v^2*w^6 - 83*m^3*u*v^2*w^6 - 
     159*ep*m^3*u*v^2*w^6 - 22*m^3*v^3*w^6 - 65*ep*m^3*v^3*w^6 + 
     13*m^2*u*v^3*w^6 + 32*ep*m^2*u*v^3*w^6 + 8*ep*m^5*w^7 + 16*m^4*v*w^7 + 
     28*ep*m^4*v*w^7 - 4*m^3*v^2*w^7 - 12*ep*m^3*v^2*w^7))/
   (ep*m^2*(4*m - v)*v^2*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
     3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
     2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
     m*v*w^2)), ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*
    (16384*ep*m^12*u - 16384*ep*m^11*u^2 + 5120*ep*m^10*u^3 - 
     320*ep*m^8*u^5 + 64*ep*m^7*u^6 - 4*ep*m^6*u^7 - 163840*m^12*v - 
     180224*ep*m^12*v + 360448*m^11*u*v + 598016*ep*m^11*u*v - 
     253952*m^10*u^2*v - 517120*ep*m^10*u^2*v + 72704*m^9*u^3*v + 
     190976*ep*m^9*u^3*v - 4992*m^8*u^4*v - 32064*ep*m^8*u^4*v - 
     1600*m^7*u^5*v + 1888*ep*m^7*u^5*v + 320*m^6*u^6*v + 36*ep*m^6*u^6*v - 
     16*m^5*u^7*v - 2*ep*m^5*u^7*v + 376832*m^11*v^2 + 253952*ep*m^11*v^2 - 
     934912*m^10*u*v^2 - 1457152*ep*m^10*u*v^2 + 629248*m^9*u^2*v^2 + 
     1243392*ep*m^9*u^2*v^2 - 147200*m^8*u^3*v^2 - 397952*ep*m^8*u^3*v^2 - 
     4768*m^7*u^4*v^2 + 43648*ep*m^7*u^4*v^2 + 7668*m^6*u^5*v^2 + 
     2788*ep*m^6*u^5*v^2 - 1196*m^5*u^6*v^2 - 887*ep*m^5*u^6*v^2 + 
     60*m^4*u^7*v^2 + 46*ep*m^4*u^7*v^2 - 407552*m^10*v^3 - 
     89088*ep*m^10*v^3 + 1182720*m^9*u*v^3 + 1625344*ep*m^9*u*v^3 - 
     806208*m^8*u^2*v^3 - 1345408*ep*m^8*u^2*v^3 + 196112*m^7*u^3*v^3 + 
     374976*ep*m^7*u^3*v^3 - 1796*m^6*u^4*v^3 - 21980*ep*m^6*u^4*v^3 - 
     7349*m^5*u^5*v^3 - 7821*ep*m^5*u^5*v^3 + 1259*m^4*u^6*v^3 + 
     1488*ep*m^4*u^6*v^3 - 70*m^3*u^7*v^3 - 82*ep*m^3*u^7*v^3 + 
     260096*m^9*v^4 - 57856*ep*m^9*v^4 - 853504*m^8*u*v^4 - 
     1028032*ep*m^8*u*v^4 + 561968*m^7*u^2*v^4 + 786592*ep*m^7*u^2*v^4 - 
     133056*m^6*u^3*v^4 - 189108*ep*m^6*u^3*v^4 + 4565*m^5*u^4*v^4 + 
     7940*ep*m^5*u^4*v^4 + 2967*m^4*u^5*v^4 + 3009*ep*m^4*u^5*v^4 - 
     429*m^3*u^6*v^4 - 373*ep*m^3*u^6*v^4 + 14*m^2*u^7*v^4 + 
     6*ep*m^2*u^7*v^4 - 104320*m^8*v^5 + 70336*ep*m^8*v^5 + 
     370016*m^7*u*v^5 + 380640*ep*m^7*u*v^5 - 220956*m^6*u^2*v^5 - 
     245348*ep*m^6*u^2*v^5 + 46303*m^5*u^3*v^5 + 46796*ep*m^5*u^3*v^5 - 
     1695*m^4*u^4*v^5 - 2133*ep*m^4*u^4*v^5 - 552*m^3*u^5*v^5 - 
     105*ep*m^3*u^5*v^5 + 46*m^2*u^6*v^5 - 8*ep*m^2*u^6*v^5 + 26560*m^7*v^6 - 
     32224*ep*m^7*v^6 - 97996*m^6*u*v^6 - 77596*ep*m^6*u*v^6 + 
     49639*m^5*u^2*v^6 + 32545*ep*m^5*u^2*v^6 - 8392*m^4*u^3*v^6 - 
     3360*ep*m^4*u^3*v^6 + 234*m^3*u^4*v^6 + 433*ep*m^3*u^4*v^6 + 
     39*m^2*u^5*v^6 - 109*ep*m^2*u^5*v^6 + 6*ep*m*u^6*v^6 - 4168*m^6*v^7 + 
     8332*ep*m^6*v^7 + 15510*m^5*u*v^7 + 6099*ep*m^5*u*v^7 - 
     6132*m^4*u^2*v^7 + 1780*ep*m^4*u^2*v^7 + 743*m^3*u^3*v^7 - 
     681*ep*m^3*u^3*v^7 - 11*m^2*u^4*v^7 - 71*ep*m^2*u^4*v^7 + 
     14*ep*m*u^5*v^7 + 368*m^5*v^8 - 1278*ep*m^5*v^8 - 1345*m^4*u*v^8 + 
     589*ep*m^4*u*v^8 + 365*m^3*u^2*v^8 - 1072*ep*m^3*u^2*v^8 - 
     25*m^2*u^3*v^8 + 131*ep*m^2*u^3*v^8 + 6*ep*m*u^4*v^8 - 14*m^4*v^9 + 
     109*ep*m^4*v^9 + 49*m^3*u*v^9 - 148*ep*m^3*u*v^9 - 7*m^2*u^2*v^9 + 
     115*ep*m^2*u^2*v^9 - 6*ep*m*u^3*v^9 - 4*ep*m^3*v^10 + 8*ep*m^2*u*v^10 - 
     4*ep*m*u^2*v^10 - 16384*ep*m^11*u*w + 10240*ep*m^10*u^2*w - 
     1280*ep*m^8*u^4*w + 320*ep*m^7*u^5*w - 24*ep*m^6*u^6*w + 
     335872*m^11*v*w + 376832*ep*m^11*v*w - 562176*m^10*u*v*w - 
     932864*ep*m^10*u*v*w + 300032*m^9*u^2*v*w + 624896*ep*m^9*u^2*v*w - 
     59520*m^8*u^3*v*w - 172800*ep*m^8*u^3*v*w + 864*m^7*u^4*v*w + 
     20480*ep*m^7*u^4*v*w + 988*m^6*u^5*v*w - 884*ep*m^6*u^5*v*w - 
     76*m^5*u^6*v*w + 19*ep*m^5*u^6*v*w - 690176*m^10*v^2*w - 
     476160*ep*m^10*v^2*w + 1300992*m^9*u*v^2*w + 1932288*ep*m^9*u*v^2*w - 
     681792*m^8*u^2*v^2*w - 1305472*ep*m^8*u^2*v^2*w + 114832*m^7*u^3*v^2*w + 
     321344*ep*m^7*u^3*v^2*w + 6748*m^6*u^4*v^2*w - 25444*ep*m^6*u^4*v^2*w - 
     3703*m^5*u^5*v^2*w - 984*ep*m^5*u^5*v^2*w + 271*m^4*u^6*v^2*w + 
     144*ep*m^4*u^6*v^2*w + 637952*m^9*v^3*w + 143616*ep*m^9*v^3*w - 
     1424832*m^8*u*v^3*w - 1811712*ep*m^8*u*v^3*w + 797328*m^7*u^2*v^3*w + 
     1273472*ep*m^7*u^2*v^3*w - 156132*m^6*u^3*v^3*w - 
     303752*ep*m^6*u^3*v^3*w + 343*m^5*u^4*v^3*w + 19213*ep*m^5*u^4*v^3*w + 
     3332*m^4*u^5*v^3*w + 2220*ep*m^4*u^5*v^3*w - 295*m^3*u^6*v^3*w - 
     257*ep*m^3*u^6*v^3*w - 334080*m^8*v^4*w + 88960*ep*m^8*v^4*w + 
     861424*m^7*u*v^4*w + 916896*ep*m^7*u*v^4*w - 493772*m^6*u^2*v^4*w - 
     661248*ep*m^6*u^2*v^4*w + 103162*m^5*u^3*v^4*w + 
     158034*ep*m^5*u^3*v^4*w - 3889*m^4*u^4*v^4*w - 11590*ep*m^4*u^4*v^4*w - 
     1257*m^3*u^5*v^4*w - 694*ep*m^3*u^5*v^4*w + 114*m^2*u^6*v^4*w + 
     88*ep*m^2*u^6*v^4*w + 105120*m^7*v^5*w - 88608*ep*m^7*v^5*w - 
     299776*m^6*u*v^5*w - 243476*ep*m^6*u*v^5*w + 166587*m^5*u^2*v^5*w + 
     173491*ep*m^5*u^2*v^5*w - 33558*m^4*u^3*v^5*w - 40416*ep*m^4*u^3*v^5*w + 
     1558*m^3*u^4*v^5*w + 3618*ep*m^3*u^4*v^5*w + 232*m^2*u^5*v^5*w - 
     34*ep*m^2*u^5*v^5*w - 14*m*u^6*v^5*w - 19688*m^6*v^6*w + 
     32620*ep*m^6*v^6*w + 59691*m^5*u*v^6*w + 24438*ep*m^5*u*v^6*w - 
     30622*m^4*u^2*v^6*w - 16068*ep*m^4*u^2*v^6*w + 5495*m^3*u^3*v^6*w + 
     3632*ep*m^3*u^3*v^6*w - 235*m^2*u^4*v^6*w - 592*ep*m^2*u^4*v^6*w - 
     18*m*u^5*v^6*w + 48*ep*m*u^5*v^6*w + 2024*m^5*v^7*w - 
     6363*ep*m^5*v^7*w - 6310*m^4*u*v^7*w + 2624*ep*m^4*u*v^7*w + 
     2849*m^3*u^2*v^7*w - 1899*ep*m^3*u^2*v^7*w - 416*m^2*u^3*v^7*w + 
     328*ep*m^2*u^3*v^7*w + 14*m*u^4*v^7*w + 54*ep*m*u^4*v^7*w - 
     6*ep*u^5*v^7*w - 88*m^4*v^8*w + 654*ep*m^4*v^8*w + 274*m^3*u*v^8*w - 
     814*ep*m^3*u*v^8*w - 103*m^2*u^2*v^8*w + 500*ep*m^2*u^2*v^8*w + 
     10*m*u^3*v^8*w - 82*ep*m*u^3*v^8*w - 2*ep*u^4*v^8*w - 28*ep*m^3*v^9*w + 
     52*ep*m^2*u*v^9*w - 28*ep*m*u^2*v^9*w + 4*ep*u^3*v^9*w + 
     5120*ep*m^10*u*w^2 - 1920*ep*m^8*u^3*w^2 + 640*ep*m^7*u^4*w^2 - 
     60*ep*m^6*u^5*w^2 - 282624*m^10*v*w^2 - 330752*ep*m^10*v*w^2 + 
     355328*m^9*u*v*w^2 + 598272*ep*m^9*u*v*w^2 - 137984*m^8*u^2*v*w^2 - 
     298880*ep*m^8*u^2*v*w^2 + 17472*m^7*u^3*v*w^2 + 58880*ep*m^7*u^3*v*w^2 + 
     304*m^6*u^4*v*w^2 - 4716*ep*m^6*u^4*v*w^2 - 124*m^5*u^5*v*w^2 + 
     155*ep*m^5*u^5*v*w^2 + 505856*m^9*v^2*w^2 + 360192*ep*m^9*v^2*w^2 - 
     730304*m^8*u*v^2*w^2 - 1050496*ep*m^8*u*v^2*w^2 + 
     291008*m^7*u^2*v^2*w^2 + 549632*ep*m^7*u^2*v^2*w^2 - 
     33684*m^6*u^3*v^2*w^2 - 100936*ep*m^6*u^3*v^2*w^2 - 
     1972*m^5*u^4*v^2*w^2 + 5937*ep*m^5*u^4*v^2*w^2 + 411*m^4*u^5*v^2*w^2 - 
     13*ep*m^4*u^5*v^2*w^2 - 389120*m^8*v^3*w^2 - 78208*ep*m^8*v^3*w^2 + 
     682720*m^7*u*v^3*w^2 + 806048*ep*m^7*u*v^3*w^2 - 
     309812*m^6*u^2*v^3*w^2 - 481768*ep*m^6*u^2*v^3*w^2 + 
     46665*m^5*u^3*v^3*w^2 + 94026*ep*m^5*u^3*v^3*w^2 + 2*m^4*u^4*v^3*w^2 - 
     5247*ep*m^4*u^4*v^3*w^2 - 355*m^3*u^5*v^3*w^2 - 89*ep*m^3*u^5*v^3*w^2 + 
     161280*m^7*v^4*w^2 - 64864*ep*m^7*v^4*w^2 - 334836*m^6*u*v^4*w^2 - 
     301940*ep*m^6*u*v^4*w^2 + 165665*m^5*u^2*v^4*w^2 + 
     213100*ep*m^5*u^2*v^4*w^2 - 28414*m^4*u^3*v^4*w^2 - 
     45712*ep*m^4*u^3*v^4*w^2 + 858*m^3*u^4*v^4*w^2 + 
     3104*ep*m^3*u^4*v^4*w^2 + 129*m^2*u^5*v^4*w^2 + 15*ep*m^2*u^5*v^4*w^2 - 
     37520*m^6*v^5*w^2 + 46452*ep*m^6*v^5*w^2 + 88130*m^5*u*v^5*w^2 + 
     43431*ep*m^5*u*v^5*w^2 - 45085*m^4*u^2*v^5*w^2 - 
     41418*ep*m^4*u^2*v^5*w^2 + 7829*m^3*u^3*v^5*w^2 + 
     9828*ep*m^3*u^3*v^5*w^2 - 313*m^2*u^4*v^5*w^2 - 881*ep*m^2*u^4*v^5*w^2 - 
     16*m*u^5*v^5*w^2 + 20*ep*m*u^5*v^5*w^2 + 4616*m^5*v^6*w^2 - 
     12617*ep*m^5*v^6*w^2 - 11767*m^4*u*v^6*w^2 + 3777*ep*m^4*u*v^6*w^2 + 
     5964*m^3*u^2*v^6*w^2 + 743*ep*m^3*u^2*v^6*w^2 - 956*m^2*u^3*v^6*w^2 - 
     440*ep*m^2*u^3*v^6*w^2 + 32*m*u^4*v^6*w^2 + 98*ep*m*u^4*v^6*w^2 - 
     6*ep*u^5*v^6*w^2 - 234*m^4*v^7*w^2 + 1635*ep*m^4*v^7*w^2 + 
     625*m^3*u*v^7*w^2 - 1770*ep*m^3*u*v^7*w^2 - 302*m^2*u^2*v^7*w^2 + 
     778*ep*m^2*u^2*v^7*w^2 + 40*m*u^3*v^7*w^2 - 118*ep*m*u^3*v^7*w^2 - 
     4*ep*u^4*v^7*w^2 - 84*ep*m^3*v^8*w^2 + 140*ep*m^2*u*v^8*w^2 - 
     72*ep*m*u^2*v^8*w^2 + 12*ep*u^3*v^8*w^2 - 1280*ep*m^8*u^2*w^3 + 
     640*ep*m^7*u^3*w^3 - 80*ep*m^6*u^4*w^3 + 128000*m^9*v*w^3 + 
     158720*ep*m^9*v*w^3 - 117376*m^8*u*v*w^3 - 203264*ep*m^8*u*v*w^3 + 
     31232*m^7*u^2*v*w^3 + 71488*ep*m^7*u^2*v*w^3 - 2264*m^6*u^3*v*w^3 - 
     9192*ep*m^6*u^3*v*w^3 - 40*m^5*u^4*v*w^3 + 418*ep*m^5*u^4*v*w^3 - 
     193280*m^8*v^2*w^3 - 141952*ep*m^8*v^2*w^3 + 212816*m^7*u*v^2*w^3 + 
     302144*ep*m^7*u*v^2*w^3 - 62036*m^6*u^2*v^2*w^3 - 
     118088*ep*m^6*u^2*v^2*w^3 + 4702*m^5*u^3*v^2*w^3 + 
     15208*ep*m^5*u^3*v^2*w^3 + 122*m^4*u^4*v^2*w^3 - 
     600*ep*m^4*u^4*v^2*w^3 + 118720*m^7*v^3*w^3 + 14816*ep*m^7*v^3*w^3 - 
     165052*m^6*u*v^3*w^3 - 181016*ep*m^6*u*v^3*w^3 + 59145*m^5*u^2*v^3*w^3 + 
     91458*ep*m^5*u^2*v^3*w^3 - 6486*m^4*u^3*v^3*w^3 - 
     13676*ep*m^4*u^3*v^3*w^3 + 64*m^3*u^4*v^3*w^3 + 589*ep*m^3*u^4*v^3*w^3 - 
     36560*m^6*v^4*w^3 + 26248*ep*m^6*v^4*w^3 + 61908*m^5*u*v^4*w^3 + 
     41866*ep*m^5*u*v^4*w^3 - 25861*m^4*u^2*v^4*w^3 - 
     31768*ep*m^4*u^2*v^4*w^3 + 3459*m^3*u^3*v^4*w^3 + 
     5908*ep*m^3*u^3*v^4*w^3 - 95*m^2*u^4*v^4*w^3 - 310*ep*m^2*u^4*v^4*w^3 + 
     5600*m^5*v^5*w^3 - 12370*ep*m^5*v^5*w^3 - 10988*m^4*u*v^5*w^3 + 
     1320*ep*m^4*u*v^5*w^3 + 5048*m^3*u^2*v^5*w^3 + 3243*ep*m^3*u^2*v^5*w^3 - 
     724*m^2*u^3*v^5*w^3 - 924*ep*m^2*u^3*v^5*w^3 + 18*m*u^4*v^5*w^3 + 
     50*ep*m*u^4*v^5*w^3 - 340*m^4*v^6*w^3 + 2180*ep*m^4*v^6*w^3 + 
     740*m^3*u*v^6*w^3 - 1900*ep*m^3*u*v^6*w^3 - 358*m^2*u^2*v^6*w^3 + 
     484*ep*m^2*u^2*v^6*w^3 + 50*m*u^3*v^6*w^3 - 14*ep*m*u^3*v^6*w^3 - 
     2*ep*u^4*v^6*w^3 - 140*ep*m^3*v^7*w^3 + 200*ep*m^2*u*v^7*w^3 - 
     88*ep*m*u^2*v^7*w^3 + 12*ep*u^3*v^7*w^3 - 320*ep*m^8*u*w^4 + 
     320*ep*m^7*u^2*w^4 - 60*ep*m^6*u^3*w^4 - 33920*m^8*v*w^4 - 
     45120*ep*m^8*v*w^4 + 21504*m^7*u*v*w^4 + 38816*ep*m^7*u*v*w^4 - 
     3536*m^6*u^2*v*w^4 - 8660*ep*m^6*u^2*v*w^4 + 120*m^5*u^3*v*w^4 + 
     572*ep*m^5*u^3*v*w^4 + 41280*m^7*v^2*w^4 + 30912*ep*m^7*v^2*w^4 - 
     34080*m^6*u*v^2*w^4 - 48924*ep*m^6*u*v^2*w^4 + 6752*m^5*u^2*v^2*w^4 + 
     13271*ep*m^5*u^2*v^2*w^4 - 294*m^4*u^3*v^2*w^4 - 
     972*ep*m^4*u^3*v^2*w^4 - 18920*m^6*v^3*w^4 + 1252*ep*m^6*v^3*w^4 + 
     20724*m^5*u*v^3*w^4 + 20867*ep*m^5*u*v^3*w^4 - 5575*m^4*u^2*v^3*w^4 - 
     8838*ep*m^4*u^2*v^3*w^4 + 382*m^3*u^3*v^3*w^4 + 841*ep*m^3*u^3*v^3*w^4 + 
     3840*m^5*v^4*w^4 - 5840*ep*m^5*v^4*w^4 - 5287*m^4*u*v^4*w^4 - 
     1297*ep*m^4*u*v^4*w^4 + 1775*m^3*u^2*v^4*w^4 + 2021*ep*m^3*u^2*v^4*w^4 - 
     159*m^2*u^3*v^4*w^4 - 287*ep*m^2*u^3*v^4*w^4 - 290*m^4*v^5*w^4 + 
     1635*ep*m^4*v^5*w^4 + 475*m^3*u*v^5*w^4 - 1000*ep*m^3*u*v^5*w^4 - 
     187*m^2*u^2*v^5*w^4 + 59*ep*m^2*u^2*v^5*w^4 + 20*m*u^3*v^5*w^4 + 
     28*ep*m*u^3*v^5*w^4 - 140*ep*m^3*v^6*w^4 + 160*ep*m^2*u*v^6*w^4 - 
     52*ep*m*u^2*v^6*w^4 + 4*ep*u^3*v^6*w^4 + 64*ep*m^7*u*w^5 - 
     24*ep*m^6*u^2*w^5 + 5280*m^7*v*w^5 + 7616*ep*m^7*v*w^5 - 
     2084*m^6*u*v*w^5 - 3972*ep*m^6*u*v*w^5 + 164*m^5*u^2*v*w^5 + 
     431*ep*m^5*u^2*v*w^5 - 4808*m^6*v^2*w^5 - 3540*ep*m^6*v^2*w^5 + 
     2849*m^5*u*v^2*w^5 + 4264*ep*m^5*u*v^2*w^5 - 309*m^4*u^2*v^2*w^5 - 
     640*ep*m^4*u^2*v^2*w^5 + 1448*m^5*v^3*w^5 - 863*ep*m^5*v^3*w^5 - 
     1198*m^4*u*v^3*w^5 - 1032*ep*m^4*u*v^3*w^5 + 207*m^3*u^2*v^3*w^5 + 
     348*ep*m^3*u^2*v^3*w^5 - 144*m^4*v^4*w^5 + 654*ep*m^4*v^4*w^5 + 
     154*m^3*u*v^4*w^5 - 198*ep*m^3*u*v^4*w^5 - 35*m^2*u^2*v^4*w^5 - 
     32*ep*m^2*u^2*v^4*w^5 - 84*ep*m^3*v^5*w^5 + 68*ep*m^2*u*v^5*w^5 - 
     12*ep*m*u^2*v^5*w^5 - 4*ep*m^6*u*w^6 - 448*m^6*v*w^6 - 
     708*ep*m^6*v*w^6 + 84*m^5*u*v*w^6 + 171*ep*m^5*u*v*w^6 + 
     264*m^5*v^2*w^6 + 167*ep*m^5*v^2*w^6 - 97*m^4*u*v^2*w^6 - 
     157*ep*m^4*u*v^2*w^6 - 38*m^4*v^3*w^6 + 109*ep*m^4*v^3*w^6 + 
     19*m^3*u*v^3*w^6 + 6*ep*m^3*u*v^3*w^6 - 28*ep*m^3*v^4*w^6 + 
     12*ep*m^2*u*v^4*w^6 + 16*m^5*v*w^7 + 28*ep*m^5*v*w^7 - 4*m^4*v^2*w^7 - 
     4*ep*m^3*v^3*w^7))/(ep*m^3*u*(4*m - v)*v*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
     8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(163840*m^12 + 180224*ep*m^12 - 385024*m^11*u - 
      602112*ep*m^11*u + 331776*m^10*u^2 + 589824*ep*m^10*u^2 - 
      144384*m^9*u^3 - 275456*ep*m^9*u^3 + 34944*m^8*u^4 + 70336*ep*m^8*u^4 - 
      4704*m^7*u^5 - 10032*ep*m^7*u^5 + 320*m^6*u^6 + 744*ep*m^6*u^6 - 
      8*m^5*u^7 - 22*ep*m^5*u^7 - 376832*m^11*v - 253952*ep*m^11*v + 
      982016*m^10*u*v + 1332224*ep*m^10*u*v - 807424*m^9*u^2*v - 
      1258752*ep*m^9*u^2*v + 310528*m^8*u^3*v + 504448*ep*m^8*u^3*v - 
      61152*m^7*u^4*v - 99008*ep*m^7*u^4*v + 5748*m^6*u^5*v + 
      8932*ep*m^6*u^5*v - 156*m^5*u^6*v - 217*ep*m^5*u^6*v - 6*m^4*u^7*v - 
      8*ep*m^4*u^7*v + 407552*m^10*v^2 + 89088*ep*m^10*v^2 - 
      1224704*m^9*u*v^2 - 1432320*ep*m^9*u*v^2 + 993600*m^8*u^2*v^2 + 
      1310720*ep*m^8*u^2*v^2 - 365328*m^7*u^3*v^2 - 459296*ep*m^7*u^3*v^2 + 
      69012*m^6*u^4*v^2 + 71444*ep*m^6*u^4*v^2 - 6547*m^5*u^5*v^2 - 
      3839*ep*m^5*u^5*v^2 + 239*m^4*u^6*v^2 - 144*ep*m^4*u^6*v^2 + 
      2*m^3*u^7*v^2 + 18*ep*m^3*u^7*v^2 - 260096*m^9*v^3 + 57856*ep*m^9*v^3 + 
      875264*m^8*u*v^3 + 897792*ep*m^8*u*v^3 - 669232*m^7*u^2*v^3 - 
      749856*ep*m^7*u^2*v^3 + 222336*m^6*u^3*v^3 + 215552*ep*m^6*u^3*v^3 - 
      36629*m^5*u^4*v^3 - 23940*ep*m^5*u^4*v^3 + 2839*m^4*u^5*v^3 + 
      379*ep*m^4*u^5*v^3 - 71*m^3*u^6*v^3 + 75*ep*m^3*u^6*v^3 + 
      104320*m^8*v^4 - 70336*ep*m^8*v^4 - 376896*m^7*u*v^4 - 
      331312*ep*m^7*u*v^4 + 255948*m^6*u^2*v^4 + 223264*ep*m^6*u^2*v^4 - 
      71159*m^5*u^3*v^4 - 41692*ep*m^5*u^3*v^4 + 9063*m^4*u^4*v^4 + 
      1149*ep*m^4*u^4*v^4 - 456*m^3*u^5*v^4 + 237*ep*m^3*u^5*v^4 + 
      4*m^2*u^6*v^4 - 4*ep*m^2*u^6*v^4 - 26560*m^7*v^5 + 32224*ep*m^7*v^5 + 
      99300*m^6*u*v^5 + 66316*ep*m^6*u*v^5 - 56095*m^5*u^2*v^5 - 
      24305*ep*m^5*u^2*v^5 + 11918*m^4*u^3*v^5 - 1946*ep*m^4*u^3*v^5 - 
      998*m^3*u^4*v^5 + 1051*ep*m^3*u^4*v^5 + 21*m^2*u^5*v^5 - 
      57*ep*m^2*u^5*v^5 + 4168*m^6*v^6 - 8332*ep*m^6*v^6 - 15646*m^5*u*v^6 - 
      4543*ep*m^5*u*v^6 + 6754*m^4*u^2*v^6 - 3532*ep*m^4*u^2*v^6 - 
      955*m^3*u^3*v^6 + 1953*ep*m^3*u^3*v^6 + 37*m^2*u^4*v^6 - 
      193*ep*m^2*u^4*v^6 + 2*ep*m*u^5*v^6 - 368*m^5*v^7 + 1278*ep*m^5*v^7 + 
      1351*m^4*u*v^7 - 709*ep*m^4*u*v^7 - 389*m^3*u^2*v^7 + 
      1262*ep*m^3*u^2*v^7 + 27*m^2*u^3*v^7 - 255*ep*m^2*u^3*v^7 + 
      8*ep*m*u^4*v^7 + 14*m^4*v^8 - 109*ep*m^4*v^8 - 49*m^3*u*v^8 + 
      152*ep*m^3*u*v^8 + 7*m^2*u^2*v^8 - 123*ep*m^2*u^2*v^8 + 
      10*ep*m*u^3*v^8 + 4*ep*m^3*v^9 - 8*ep*m^2*u*v^9 + 4*ep*m*u^2*v^9 - 
      335872*m^11*w - 376832*ep*m^11*w + 603136*m^10*u*w + 
      921600*ep*m^10*u*w - 399360*m^9*u^2*w - 696576*ep*m^9*u^2*w + 
      129152*m^8*u^3*w + 244352*ep*m^8*u^3*w - 21664*m^7*u^4*w - 
      43968*ep*m^7*u^4*w + 1764*m^6*u^5*w + 3912*ep*m^6*u^5*w - 
      52*m^5*u^6*w - 135*ep*m^5*u^6*w + 690176*m^10*v*w + 
      476160*ep*m^10*v*w - 1370624*m^9*u*v*w - 1753088*ep*m^9*u*v*w + 
      880704*m^8*u^2*v*w + 1296768*ep*m^8*u^2*v*w - 256400*m^7*u^3*v*w - 
      394624*ep*m^7*u^3*v*w + 35476*m^6*u^4*v*w + 55044*ep*m^6*u^4*v*w - 
      1961*m^5*u^5*v*w - 3112*ep*m^5*u^5*v*w + 9*m^4*u^6*v*w + 
      34*ep*m^4*u^6*v*w - 637952*m^9*v^2*w - 143616*ep*m^9*v^2*w + 
      1477056*m^8*u*v^2*w + 1585536*ep*m^8*u*v^2*w - 971728*m^7*u^2*v^2*w - 
      1203456*ep*m^7*u^2*v^2*w + 281380*m^6*u^3*v^2*w + 
      338800*ep*m^6*u^3*v^2*w - 38463*m^5*u^4*v^2*w - 
      39521*ep*m^5*u^4*v^2*w + 2096*m^4*u^5*v^2*w + 1292*ep*m^4*u^5*v^2*w - 
      7*m^3*u^6*v^2*w + 45*ep*m^3*u^6*v^2*w + 334080*m^8*v^3*w - 
      88960*ep*m^8*v^3*w - 882928*m^7*u*v^3*w - 791008*ep*m^7*u*v^3*w + 
      572924*m^6*u^2*v^3*w + 600696*ep*m^6*u^2*v^3*w - 157354*m^5*u^3*v^3*w - 
      153174*ep*m^5*u^3*v^3*w + 19697*m^4*u^4*v^3*w + 
      14730*ep*m^4*u^4*v^3*w - 925*m^3*u^5*v^3*w - 210*ep*m^3*u^5*v^3*w + 
      2*m^2*u^6*v^3*w - 22*ep*m^2*u^6*v^3*w - 105120*m^7*v^4*w + 
      88608*ep*m^7*v^4*w + 304800*m^6*u*v^4*w + 205336*ep*m^6*u*v^4*w - 
      185715*m^5*u^2*v^4*w - 145851*ep*m^5*u^2*v^4*w + 45258*m^4*u^3*v^4*w + 
      29284*ep*m^4*u^3*v^4*w - 4602*m^3*u^4*v^4*w - 1532*ep*m^3*u^4*v^4*w + 
      140*m^2*u^5*v^4*w - 52*ep*m^2*u^5*v^4*w + 19688*m^6*v^5*w - 
      32620*ep*m^6*v^5*w - 60315*m^5*u*v^5*w - 17858*ep*m^5*u*v^5*w + 
      32942*m^4*u^2*v^5*w + 9094*ep*m^4*u^2*v^5*w - 6649*m^3*u^3*v^5*w + 
      268*ep*m^3*u^3*v^5*w + 467*m^2*u^4*v^5*w - 306*ep*m^2*u^4*v^5*w - 
      4*m*u^5*v^5*w + 8*ep*m*u^5*v^5*w - 2024*m^5*v^6*w + 6363*ep*m^5*v^6*w + 
      6342*m^4*u*v^6*w - 3236*ep*m^4*u*v^6*w - 2959*m^3*u^2*v^6*w + 
      2789*ep*m^3*u^2*v^6*w + 452*m^2*u^3*v^6*w - 862*ep*m^2*u^3*v^6*w - 
      16*m*u^4*v^6*w + 64*ep*m*u^4*v^6*w + 88*m^4*v^7*w - 654*ep*m^4*v^7*w - 
      274*m^3*u*v^7*w + 838*ep*m^3*u*v^7*w + 103*m^2*u^2*v^7*w - 
      544*ep*m^2*u^2*v^7*w - 10*m*u^3*v^7*w + 106*ep*m*u^3*v^7*w - 
      2*ep*u^4*v^7*w + 28*ep*m^3*v^8*w - 52*ep*m^2*u*v^8*w + 
      28*ep*m*u^2*v^8*w - 4*ep*u^3*v^8*w + 282624*m^10*w^2 + 
      330752*ep*m^10*w^2 - 382976*m^9*u*w^2 - 584448*ep*m^9*u*w^2 + 
      187392*m^8*u^2*w^2 + 326656*ep*m^8*u^2*w^2 - 42048*m^7*u^3*w^2 - 
      80480*ep*m^7*u^3*w^2 + 4304*m^6*u^4*w^2 + 9060*ep*m^6*u^4*w^2 - 
      156*m^5*u^5*w^2 - 379*ep*m^5*u^5*w^2 - 505856*m^9*v*w^2 - 
      360192*ep*m^9*v*w^2 + 770496*m^8*u*v*w^2 + 949376*ep*m^8*u*v*w^2 - 
      375872*m^7*u^2*v*w^2 - 533376*ep*m^7*u^2*v*w^2 + 77972*m^6*u^3*v*w^2 + 
      117000*ep*m^6*u^3*v*w^2 - 6700*m^5*u^4*v*w^2 - 10597*ep*m^5*u^4*v*w^2 + 
      155*m^4*u^5*v*w^2 + 309*ep*m^4*u^5*v*w^2 + 389120*m^8*v^2*w^2 + 
      78208*ep*m^8*v^2*w^2 - 706976*m^7*u*v^2*w^2 - 701440*ep*m^7*u*v^2*w^2 + 
      369732*m^6*u^2*v^2*w^2 + 438224*ep*m^6*u^2*v^2*w^2 - 
      79209*m^5*u^3*v^2*w^2 - 93290*ep*m^5*u^3*v^2*w^2 + 
      6742*m^4*u^4*v^2*w^2 + 6903*ep*m^4*u^4*v^2*w^2 - 137*m^3*u^5*v^2*w^2 - 
      97*ep*m^3*u^5*v^2*w^2 - 161280*m^7*v^3*w^2 + 64864*ep*m^7*v^3*w^2 + 
      342276*m^6*u*v^3*w^2 + 255152*ep*m^6*u*v^3*w^2 - 
      185985*m^5*u^2*v^3*w^2 - 183152*ep*m^5*u^2*v^3*w^2 + 
      39318*m^4*u^3*v^3*w^2 + 37940*ep*m^4*u^3*v^3*w^2 - 
      3106*m^3*u^4*v^3*w^2 - 2300*ep*m^3*u^4*v^3*w^2 + 43*m^2*u^5*v^3*w^2 - 
      11*ep*m^2*u^5*v^3*w^2 + 37520*m^6*v^4*w^2 - 46452*ep*m^6*v^4*w^2 - 
      89274*m^5*u*v^4*w^2 - 32671*ep*m^5*u*v^4*w^2 + 48337*m^4*u^2*v^4*w^2 + 
      31490*ep*m^4*u^2*v^4*w^2 - 9437*m^3*u^3*v^4*w^2 - 
      5770*ep*m^3*u^3*v^4*w^2 + 603*m^2*u^4*v^4*w^2 + 
      185*ep*m^2*u^4*v^4*w^2 - 4*m*u^5*v^4*w^2 + 6*ep*m*u^5*v^4*w^2 - 
      4616*m^5*v^5*w^2 + 12617*ep*m^5*v^5*w^2 + 11837*m^4*u*v^5*w^2 - 
      5037*ep*m^4*u*v^5*w^2 - 6160*m^3*u^2*v^5*w^2 + 841*ep*m^3*u^2*v^5*w^2 + 
      1036*m^2*u^3*v^5*w^2 - 334*ep*m^2*u^3*v^5*w^2 - 40*m*u^4*v^5*w^2 + 
      48*ep*m*u^4*v^5*w^2 + 234*m^4*v^6*w^2 - 1635*ep*m^4*v^6*w^2 - 
      625*m^3*u*v^6*w^2 + 1830*ep*m^3*u*v^6*w^2 + 302*m^2*u^2*v^6*w^2 - 
      874*ep*m^2*u^2*v^6*w^2 - 40*m*u^3*v^6*w^2 + 166*ep*m*u^3*v^6*w^2 - 
      4*ep*u^4*v^6*w^2 + 84*ep*m^3*v^7*w^2 - 140*ep*m^2*u*v^7*w^2 + 
      72*ep*m*u^2*v^7*w^2 - 12*ep*u^3*v^7*w^2 - 128000*m^9*w^3 - 
      158720*ep*m^9*w^3 + 127104*m^8*u*w^3 + 197760*ep*m^8*u*w^3 - 
      43200*m^7*u^2*w^3 - 76800*ep*m^7*u^2*w^3 + 5976*m^6*u^3*w^3 + 
      11856*ep*m^6*u^3*w^3 - 280*m^5*u^4*w^3 - 634*ep*m^5*u^4*w^3 + 
      193280*m^8*v*w^3 + 141952*ep*m^8*v*w^3 - 224336*m^7*u*v*w^3 - 
      273216*ep*m^7*u*v*w^3 + 79204*m^6*u^2*v*w^3 + 111816*ep*m^6*u^2*v*w^3 - 
      10574*m^5*u^3*v*w^3 - 16300*ep*m^5*u^3*v*w^3 + 438*m^4*u^4*v*w^3 + 
      788*ep*m^4*u^4*v*w^3 - 118720*m^7*v^2*w^3 - 14816*ep*m^7*v^2*w^3 + 
      170268*m^6*u*v^2*w^3 + 156688*ep*m^6*u*v^2*w^3 - 
      68353*m^5*u^2*v^2*w^3 - 79958*ep*m^5*u^2*v^2*w^3 + 
      9874*m^4*u^3*v^2*w^3 + 12016*ep*m^4*u^3*v^2*w^3 - 424*m^3*u^4*v^2*w^3 - 
      535*ep*m^3*u^4*v^2*w^3 + 36560*m^6*v^3*w^3 - 26248*ep*m^6*v^3*w^3 - 
      62964*m^5*u*v^3*w^3 - 33506*ep*m^5*u*v^3*w^3 + 27949*m^4*u^2*v^3*w^3 + 
      25780*ep*m^4*u^2*v^3*w^3 - 4237*m^3*u^3*v^3*w^3 - 
      4336*ep*m^3*u^3*v^3*w^3 + 179*m^2*u^4*v^3*w^3 + 
      188*ep*m^2*u^4*v^3*w^3 - 5600*m^5*v^4*w^3 + 12370*ep*m^5*v^4*w^3 + 
      11068*m^4*u*v^4*w^3 - 2640*ep*m^4*u*v^4*w^3 - 5216*m^3*u^2*v^4*w^3 - 
      1931*ep*m^3*u^2*v^4*w^3 + 784*m^2*u^3*v^4*w^3 + 
      482*ep*m^2*u^3*v^4*w^3 - 24*m*u^4*v^4*w^3 - 8*ep*m*u^4*v^4*w^3 + 
      340*m^4*v^5*w^3 - 2180*ep*m^4*v^5*w^3 - 740*m^3*u*v^5*w^3 + 
      1980*ep*m^3*u*v^5*w^3 + 358*m^2*u^2*v^5*w^3 - 588*ep*m^2*u^2*v^5*w^3 - 
      50*m*u^3*v^5*w^3 + 54*ep*m*u^3*v^5*w^3 - 2*ep*u^4*v^5*w^3 + 
      140*ep*m^3*v^6*w^3 - 200*ep*m^2*u*v^6*w^3 + 88*ep*m*u^2*v^6*w^3 - 
      12*ep*u^3*v^6*w^3 + 33920*m^8*w^4 + 45120*ep*m^8*w^4 - 
      23392*m^7*u*w^4 - 37872*ep*m^7*u*w^4 + 4944*m^6*u^2*w^4 + 
      9168*ep*m^6*u^2*w^4 - 320*m^5*u^3*w^4 - 676*ep*m^5*u^3*w^4 - 
      41280*m^7*v*w^4 - 30912*ep*m^7*v*w^4 + 35768*m^6*u*v*w^4 + 
      44468*ep*m^6*u*v*w^4 - 8376*m^5*u^2*v*w^4 - 12339*ep*m^5*u^2*v*w^4 + 
      568*m^4*u^3*v*w^4 + 970*ep*m^4*u^3*v*w^4 + 18920*m^6*v^2*w^4 - 
      1252*ep*m^6*v^2*w^4 - 21228*m^5*u*v^2*w^4 - 17887*ep*m^5*u*v^2*w^4 + 
      6165*m^4*u^2*v^2*w^4 + 7510*ep*m^4*u^2*v^2*w^4 - 494*m^3*u^3*v^2*w^4 - 
      699*ep*m^3*u^3*v^2*w^4 - 3840*m^5*v^3*w^4 + 5840*ep*m^5*v^3*w^4 + 
      5337*m^4*u*v^3*w^4 + 577*ep*m^4*u*v^3*w^4 - 1843*m^3*u^2*v^3*w^4 - 
      1539*ep*m^3*u^2*v^3*w^4 + 173*m^2*u^3*v^3*w^4 + 
      209*ep*m^2*u^3*v^3*w^4 + 290*m^4*v^4*w^4 - 1635*ep*m^4*v^4*w^4 - 
      475*m^3*u*v^4*w^4 + 1060*ep*m^3*u*v^4*w^4 + 187*m^2*u^2*v^4*w^4 - 
      115*ep*m^2*u^2*v^4*w^4 - 20*m*u^3*v^4*w^4 - 16*ep*m*u^3*v^4*w^4 + 
      140*ep*m^3*v^5*w^4 - 160*ep*m^2*u*v^5*w^4 + 52*ep*m*u^2*v^5*w^4 - 
      4*ep*u^3*v^5*w^4 - 5280*m^7*w^5 - 7616*ep*m^7*w^5 + 2276*m^6*u*w^5 + 
      3912*ep*m^6*u*w^5 - 228*m^5*u^2*w^5 - 451*ep*m^5*u^2*w^5 + 
      4808*m^6*v*w^5 + 3540*ep*m^6*v*w^5 - 2961*m^5*u*v*w^5 - 
      3908*ep*m^5*u*v*w^5 + 365*m^4*u^2*v*w^5 + 594*ep*m^4*u^2*v*w^5 - 
      1448*m^5*v^2*w^5 + 863*ep*m^5*v^2*w^5 + 1214*m^4*u*v^2*w^5 + 
      852*ep*m^4*u*v^2*w^5 - 217*m^3*u^2*v^2*w^5 - 294*ep*m^3*u^2*v^2*w^5 + 
      144*m^4*v^3*w^5 - 654*ep*m^4*v^3*w^5 - 154*m^3*u*v^3*w^5 + 
      222*ep*m^3*u*v^3*w^5 + 35*m^2*u^2*v^3*w^5 + 20*ep*m^2*u^2*v^3*w^5 + 
      84*ep*m^3*v^4*w^5 - 68*ep*m^2*u*v^4*w^5 + 12*ep*m*u^2*v^4*w^5 + 
      448*m^6*w^6 + 708*ep*m^6*w^6 - 92*m^5*u*w^6 - 171*ep*m^5*u*w^6 - 
      264*m^5*v*w^6 - 167*ep*m^5*v*w^6 + 99*m^4*u*v*w^6 + 
      145*ep*m^4*u*v*w^6 + 38*m^4*v^2*w^6 - 109*ep*m^4*v^2*w^6 - 
      19*m^3*u*v^2*w^6 - 2*ep*m^3*u*v^2*w^6 + 28*ep*m^3*v^3*w^6 - 
      12*ep*m^2*u*v^3*w^6 - 16*m^5*w^7 - 28*ep*m^5*w^7 + 4*m^4*v*w^7 + 
      4*ep*m^3*v^2*w^7))/(m^2*u*(4*m - v)*(3*m - u - v - w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
      8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -(((-1 + 2*ep)*(163840*m^12 + 180224*ep*m^12 - 352256*m^11*u - 
      561152*ep*m^11*u + 266240*m^10*u^2 + 487424*ep*m^10*u^2 - 
      97280*m^9*u^3 - 193024*ep*m^9*u^3 + 18560*m^8*u^4 + 39104*ep*m^8*u^4 - 
      1760*m^7*u^5 - 3920*ep*m^7*u^5 + 64*m^6*u^6 + 152*ep*m^6*u^6 - 
      376832*m^11*v - 253952*ep*m^11*v + 924672*m^10*u*v + 
      1289216*ep*m^10*u*v - 688640*m^9*u^2*v - 1106688*ep*m^9*u^2*v + 
      236800*m^8*u^3*v + 399488*ep*m^8*u^3*v - 42080*m^7*u^4*v - 
      72000*ep*m^7*u^4*v + 3828*m^6*u^5*v + 6572*ep*m^6*u^5*v - 
      148*m^5*u^6*v - 259*ep*m^5*u^6*v + 407552*m^10*v^2 + 
      89088*ep*m^10*v^2 - 1179648*m^9*u*v^2 - 1432320*ep*m^9*u*v^2 + 
      886592*m^8*u^2*v^2 + 1210112*ep*m^8*u^2*v^2 - 302480*m^7*u^3*v^2 - 
      398496*ep*m^7*u^3*v^2 + 54420*m^6*u^4*v^2 + 63364*ep*m^6*u^4*v^2 - 
      5227*m^5*u^5*v^2 - 5087*ep*m^5*u^5*v^2 + 221*m^4*u^6*v^2 + 
      188*ep*m^4*u^6*v^2 - 260096*m^9*v^3 + 57856*ep*m^9*v^3 + 
      854784*m^8*u*v^3 + 917504*ep*m^8*u*v^3 - 611888*m^7*u^2*v^3 - 
      713888*ep*m^7*u^2*v^3 + 190368*m^6*u^3*v^3 + 197376*ep*m^6*u^3*v^3 - 
      29645*m^5*u^4*v^3 - 23776*ep*m^5*u^4*v^3 + 2175*m^4*u^5*v^3 + 
      1085*ep*m^4*u^5*v^3 - 47*m^3*u^6*v^3 + 9*ep*m^3*u^6*v^3 + 
      104320*m^8*v^4 - 70336*ep*m^8*v^4 - 371136*m^7*u*v^4 - 
      343696*ep*m^7*u*v^4 + 237452*m^6*u^2*v^4 + 218304*ep*m^6*u^2*v^4 - 
      61927*m^5*u^3*v^4 - 41358*ep*m^5*u^3*v^4 + 7315*m^4*u^4*v^4 + 
      2297*ep*m^4*u^4*v^4 - 314*m^3*u^5*v^4 + 41*ep*m^3*u^5*v^4 - 
      26560*m^7*v^5 + 32224*ep*m^7*v^5 + 98308*m^6*u*v^5 + 
      70020*ep*m^6*u*v^5 - 52623*m^5*u^2*v^5 - 25419*ep*m^5*u^2*v^5 + 
      10500*m^4*u^3*v^5 - 394*ep*m^4*u^3*v^5 - 796*m^3*u^4*v^5 + 
      565*ep*m^3*u^4*v^5 + 11*m^2*u^5*v^5 - 23*ep*m^2*u^5*v^5 + 
      4168*m^6*v^6 - 8332*ep*m^6*v^6 - 15550*m^5*u*v^6 - 5155*ep*m^5*u*v^6 + 
      6408*m^4*u^2*v^6 - 2980*ep*m^4*u^2*v^6 - 855*m^3*u^3*v^6 + 
      1505*ep*m^3*u^3*v^6 + 29*m^2*u^4*v^6 - 117*ep*m^2*u^4*v^6 - 
      368*m^5*v^7 + 1278*ep*m^5*v^7 + 1347*m^4*u*v^7 - 655*ep*m^4*u*v^7 - 
      375*m^3*u^2*v^7 + 1182*ep*m^3*u^2*v^7 + 25*m^2*u^3*v^7 - 
      205*ep*m^2*u^3*v^7 + 4*ep*m*u^4*v^7 + 14*m^4*v^8 - 109*ep*m^4*v^8 - 
      49*m^3*u*v^8 + 150*ep*m^3*u*v^8 + 7*m^2*u^2*v^8 - 119*ep*m^2*u^2*v^8 + 
      8*ep*m*u^3*v^8 + 4*ep*m^3*v^9 - 8*ep*m^2*u*v^9 + 4*ep*m*u^2*v^9 - 
      335872*m^11*w - 376832*ep*m^11*w + 553984*m^10*u*w + 
      860160*ep*m^10*u*w - 321536*m^9*u^2*w - 574720*ep*m^9*u^2*w + 
      86144*m^8*u^3*w + 168064*ep*m^8*u^3*w - 10912*m^7*u^4*w - 
      22848*ep*m^7*u^4*w + 548*m^6*u^5*w + 1240*ep*m^6*u^5*w - 4*m^5*u^6*w - 
      11*ep*m^5*u^6*w + 690176*m^10*v*w + 476160*ep*m^10*v*w - 
      1294848*m^9*u*v*w - 1702400*ep*m^9*u*v*w + 753216*m^8*u^2*v*w + 
      1142656*ep*m^8*u^2*v*w - 193424*m^7*u^3*v*w - 308480*ep*m^7*u^3*v*w + 
      23092*m^6*u^4*v*w + 37540*ep*m^6*u^4*v*w - 1057*m^5*u^5*v*w - 
      1758*ep*m^5*u^5*v*w - 3*m^4*u^6*v*w - 4*ep*m^4*u^6*v*w - 
      637952*m^9*v^2*w - 143616*ep*m^9*v^2*w + 1426368*m^8*u*v^2*w + 
      1593984*ep*m^8*u*v^2*w - 871760*m^7*u^2*v^2*w - 
      1121792*ep*m^7*u^2*v^2*w + 232420*m^6*u^3*v^2*w + 
      294496*ep*m^6*u^3*v^2*w - 29383*m^5*u^4*v^2*w - 
      33777*ep*m^5*u^4*v^2*w + 1498*m^4*u^5*v^2*w + 1488*ep*m^4*u^5*v^2*w + 
      m^3*u^6*v^2*w + 9*ep*m^3*u^6*v^2*w + 334080*m^8*v^3*w - 
      88960*ep*m^8*v^3*w - 864240*m^7*u*v^3*w - 814816*ep*m^7*u*v^3*w + 
      529116*m^6*u^2*v^3*w + 583320*ep*m^6*u^2*v^3*w - 135850*m^5*u^3*v^3*w - 
      143306*ep*m^5*u^3*v^3*w + 15785*m^4*u^4*v^3*w + 
      14520*ep*m^4*u^4*v^3*w - 677*m^3*u^5*v^3*w - 520*ep*m^3*u^5*v^3*w - 
      105120*m^7*v^4*w + 88608*ep*m^7*v^4*w + 300832*m^6*u*v^4*w + 
      216472*ep*m^6*u*v^4*w - 175051*m^5*u^2*v^4*w - 
      148199*ep*m^5*u^2*v^4*w + 40190*m^4*u^3*v^4*w + 
      30434*ep*m^4*u^3*v^4*w - 3736*m^3*u^4*v^4*w - 2138*ep*m^3*u^4*v^4*w + 
      90*m^2*u^5*v^4*w + 20*ep*m^2*u^5*v^4*w + 19688*m^6*v^5*w - 
      32620*ep*m^6*v^5*w - 59859*m^5*u*v^5*w - 20312*ep*m^5*u*v^5*w + 
      31610*m^4*u^2*v^5*w + 11070*ep*m^4*u^2*v^5*w - 6069*m^3*u^3*v^5*w - 
      822*ep*m^3*u^3*v^5*w + 383*m^2*u^4*v^5*w - 60*ep*m^2*u^4*v^5*w - 
      2024*m^5*v^6*w + 6363*ep*m^5*v^6*w + 6320*m^4*u*v^6*w - 
      2966*ep*m^4*u*v^6*w - 2893*m^3*u^2*v^6*w + 2427*ep*m^3*u^2*v^6*w + 
      428*m^2*u^3*v^6*w - 660*ep*m^2*u^3*v^6*w - 14*m*u^4*v^6*w + 
      26*ep*m*u^4*v^6*w + 88*m^4*v^7*w - 654*ep*m^4*v^7*w - 274*m^3*u*v^7*w + 
      826*ep*m^3*u*v^7*w + 103*m^2*u^2*v^7*w - 522*ep*m^2*u^2*v^7*w - 
      10*m*u^3*v^7*w + 94*ep*m*u^3*v^7*w + 28*ep*m^3*v^8*w - 
      52*ep*m^2*u*v^8*w + 28*ep*m*u^2*v^8*w - 4*ep*u^3*v^8*w + 
      282624*m^10*w^2 + 330752*ep*m^10*w^2 - 352256*m^9*u*w^2 - 
      545024*ep*m^9*u*w^2 + 150528*m^8*u^2*w^2 + 267776*ep*m^8*u^2*w^2 - 
      27456*m^7*u^3*w^2 - 53792*ep*m^7*u^3*w^2 + 2000*m^6*u^4*w^2 + 
      4292*ep*m^6*u^4*w^2 - 36*m^5*u^5*w^2 - 89*ep*m^5*u^5*w^2 - 
      505856*m^9*v*w^2 - 360192*ep*m^9*v*w^2 + 730048*m^8*u*v*w^2 + 
      924288*ep*m^8*u*v*w^2 - 321984*m^7*u^2*v*w^2 - 
      470272*ep*m^7*u^2*v*w^2 + 57908*m^6*u^3*v*w^2 + 
      89592*ep*m^6*u^3*v*w^2 - 3996*m^5*u^4*v*w^2 - 6457*ep*m^5*u^4*v*w^2 + 
      45*m^4*u^5*v*w^2 + 85*ep*m^4*u^5*v*w^2 + 389120*m^8*v^2*w^2 + 
      78208*ep*m^8*v^2*w^2 - 684960*m^7*u*v^2*w^2 - 709120*ep*m^7*u*v^2*w^2 + 
      334276*m^6*u^2*v^2*w^2 + 413760*ep*m^6*u^2*v^2*w^2 - 
      65377*m^5*u^3*v^2*w^2 - 81266*ep*m^5*u^3*v^2*w^2 + 
      4898*m^4*u^4*v^2*w^2 + 5461*ep*m^4*u^4*v^2*w^2 - 61*m^3*u^5*v^2*w^2 - 
      39*ep*m^3*u^5*v^2*w^2 - 161280*m^7*v^3*w^2 + 64864*ep*m^7*v^3*w^2 + 
      336132*m^6*u*v^3*w^2 + 266032*ep*m^6*u*v^3*w^2 - 
      174073*m^5*u^2*v^3*w^2 - 182564*ep*m^5*u^2*v^3*w^2 + 
      34350*m^4*u^3*v^3*w^2 + 36416*ep*m^4*u^3*v^3*w^2 - 
      2418*m^3*u^4*v^3*w^2 - 2184*ep*m^3*u^4*v^3*w^2 + 13*m^2*u^5*v^3*w^2 - 
      11*ep*m^2*u^5*v^3*w^2 + 37520*m^6*v^4*w^2 - 46452*ep*m^6*v^4*w^2 - 
      88402*m^5*u*v^4*w^2 - 36353*ep*m^5*u*v^4*w^2 + 46389*m^4*u^2*v^4*w^2 + 
      33788*ep*m^4*u^2*v^4*w^2 - 8595*m^3*u^3*v^4*w^2 - 
      6488*ep*m^3*u^3*v^4*w^2 + 489*m^2*u^4*v^4*w^2 + 
      303*ep*m^2*u^4*v^4*w^2 - 4616*m^5*v^5*w^2 + 12617*ep*m^5*v^5*w^2 + 
      11787*m^4*u*v^5*w^2 - 4497*ep*m^4*u*v^5*w^2 - 6038*m^3*u^2*v^5*w^2 + 
      231*ep*m^3*u^2*v^5*w^2 + 984*m^2*u^3*v^5*w^2 - 72*ep*m^2*u^3*v^5*w^2 - 
      34*m*u^4*v^5*w^2 + 10*ep*m*u^4*v^5*w^2 + 234*m^4*v^6*w^2 - 
      1635*ep*m^4*v^6*w^2 - 625*m^3*u*v^6*w^2 + 1800*ep*m^3*u*v^6*w^2 + 
      302*m^2*u^2*v^6*w^2 - 826*ep*m^2*u^2*v^6*w^2 - 40*m*u^3*v^6*w^2 + 
      142*ep*m*u^3*v^6*w^2 + 84*ep*m^3*v^7*w^2 - 140*ep*m^2*u*v^7*w^2 + 
      72*ep*m*u^2*v^7*w^2 - 12*ep*u^3*v^7*w^2 - 128000*m^9*w^3 - 
      158720*ep*m^9*w^3 + 116864*m^8*u*w^3 + 183936*ep*m^8*u*w^3 - 
      34496*m^7*u^2*w^3 - 62336*ep*m^7*u^2*w^3 + 3800*m^6*u^3*w^3 + 
      7664*ep*m^6*u^3*w^3 - 120*m^5*u^4*w^3 - 274*ep*m^5*u^4*w^3 + 
      193280*m^8*v*w^3 + 141952*ep*m^8*v*w^3 - 213328*m^7*u*v*w^3 - 
      266688*ep*m^7*u*v*w^3 + 68036*m^6*u^2*v*w^3 + 98664*ep*m^6*u^2*v*w^3 - 
      7742*m^5*u^3*v*w^3 - 12200*ep*m^5*u^3*v*w^3 + 238*m^4*u^4*v*w^3 + 
      424*ep*m^4*u^4*v*w^3 - 118720*m^7*v^2*w^3 - 14816*ep*m^7*v^2*w^3 + 
      165724*m^6*u*v^2*w^3 + 159552*ep*m^6*u*v^2*w^3 - 
      62553*m^5*u^2*v^2*w^3 - 76822*ep*m^5*u^2*v^2*w^3 + 
      8214*m^4*u^3*v^2*w^3 + 10534*ep*m^4*u^3*v^2*w^3 - 296*m^3*u^4*v^2*w^3 - 
      383*ep*m^3*u^4*v^2*w^3 + 36560*m^6*v^3*w^3 - 26248*ep*m^6*v^3*w^3 - 
      62116*m^5*u*v^3*w^3 - 35934*ep*m^5*u*v^3*w^3 + 26621*m^4*u^2*v^3*w^3 + 
      26594*ep*m^4*u^2*v^3*w^3 - 3805*m^3*u^3*v^3*w^3 - 
      4338*ep*m^3*u^3*v^3*w^3 + 141*m^2*u^4*v^3*w^3 + 
      168*ep*m^2*u^4*v^3*w^3 - 5600*m^5*v^4*w^3 + 12370*ep*m^5*v^4*w^3 + 
      11008*m^4*u*v^4*w^3 - 2100*ep*m^4*u*v^4*w^3 - 5106*m^3*u^2*v^4*w^3 - 
      2389*ep*m^3*u^2*v^4*w^3 + 744*m^2*u^3*v^4*w^3 + 
      600*ep*m^2*u^3*v^4*w^3 - 20*m*u^4*v^4*w^3 - 12*ep*m*u^4*v^4*w^3 + 
      340*m^4*v^5*w^3 - 2180*ep*m^4*v^5*w^3 - 740*m^3*u*v^5*w^3 + 
      1940*ep*m^3*u*v^5*w^3 + 358*m^2*u^2*v^5*w^3 - 536*ep*m^2*u^2*v^5*w^3 - 
      50*m*u^3*v^5*w^3 + 34*ep*m*u^3*v^5*w^3 + 140*ep*m^3*v^6*w^3 - 
      200*ep*m^2*u*v^6*w^3 + 88*ep*m*u^2*v^6*w^3 - 12*ep*u^3*v^6*w^3 + 
      33920*m^8*w^4 + 45120*ep*m^8*w^4 - 21472*m^7*u*w^4 - 
      35088*ep*m^7*u*w^4 + 3920*m^6*u^2*w^4 + 7360*ep*m^6*u^2*w^4 - 
      200*m^5*u^3*w^4 - 426*ep*m^5*u^3*w^4 - 41280*m^7*v*w^4 - 
      30912*ep*m^7*v*w^4 + 34200*m^6*u*v*w^4 + 43580*ep*m^6*u*v*w^4 - 
      7248*m^5*u^2*v*w^4 - 10933*ep*m^5*u^2*v*w^4 + 418*m^4*u^3*v*w^4 + 
      722*ep*m^4*u^3*v*w^4 + 18920*m^6*v^2*w^4 - 1252*ep*m^6*v^2*w^4 - 
      20796*m^5*u*v^2*w^4 - 18439*ep*m^5*u*v^2*w^4 + 5755*m^4*u^2*v^2*w^4 + 
      7388*ep*m^4*u^2*v^2*w^4 - 424*m^3*u^3*v^2*w^4 - 
      625*ep*m^3*u^3*v^2*w^4 - 3840*m^5*v^3*w^4 + 5840*ep*m^5*v^3*w^4 + 
      5297*m^4*u*v^3*w^4 + 847*ep*m^4*u*v^3*w^4 - 1795*m^3*u^2*v^3*w^4 - 
      1673*ep*m^3*u^2*v^3*w^4 + 163*m^2*u^3*v^3*w^4 + 
      217*ep*m^2*u^3*v^3*w^4 + 290*m^4*v^4*w^4 - 1635*ep*m^4*v^4*w^4 - 
      475*m^3*u*v^4*w^4 + 1030*ep*m^3*u*v^4*w^4 + 187*m^2*u^2*v^4*w^4 - 
      87*ep*m^2*u^2*v^4*w^4 - 20*m*u^3*v^4*w^4 - 22*ep*m*u^3*v^4*w^4 + 
      140*ep*m^3*v^5*w^4 - 160*ep*m^2*u*v^5*w^4 + 52*ep*m*u^2*v^5*w^4 - 
      4*ep*u^3*v^5*w^4 - 5280*m^7*w^5 - 7616*ep*m^7*w^5 + 2084*m^6*u*w^5 + 
      3608*ep*m^6*u*w^5 - 180*m^5*u^2*w^5 - 359*ep*m^5*u^2*w^5 + 
      4808*m^6*v*w^5 + 3540*ep*m^6*v*w^5 - 2857*m^5*u*v*w^5 - 
      3858*ep*m^5*u*v*w^5 + 321*m^4*u^2*v*w^5 + 532*ep*m^4*u^2*v*w^5 - 
      1448*m^5*v^2*w^5 + 863*ep*m^5*v^2*w^5 + 1200*m^4*u*v^2*w^5 + 
      906*ep*m^4*u*v^2*w^5 - 209*m^3*u^2*v^2*w^5 - 298*ep*m^3*u^2*v^2*w^5 + 
      144*m^4*v^3*w^5 - 654*ep*m^4*v^3*w^5 - 154*m^3*u*v^3*w^5 + 
      210*ep*m^3*u*v^3*w^5 + 35*m^2*u^2*v^3*w^5 + 26*ep*m^2*u^2*v^3*w^5 + 
      84*ep*m^3*v^4*w^5 - 68*ep*m^2*u*v^4*w^5 + 12*ep*m*u^2*v^4*w^5 + 
      448*m^6*w^6 + 708*ep*m^6*w^6 - 84*m^5*u*w^6 - 157*ep*m^5*u*w^6 - 
      264*m^5*v*w^6 - 167*ep*m^5*v*w^6 + 97*m^4*u*v*w^6 + 
      145*ep*m^4*u*v*w^6 + 38*m^4*v^2*w^6 - 109*ep*m^4*v^2*w^6 - 
      19*m^3*u*v^2*w^6 - 4*ep*m^3*u*v^2*w^6 + 28*ep*m^3*v^3*w^6 - 
      12*ep*m^2*u*v^3*w^6 - 16*m^5*w^7 - 28*ep*m^5*w^7 + 4*m^4*v*w^7 + 
      4*ep*m^3*v^2*w^7))/(m^2*u*(4*m - v)*(16*m^3 - 8*m^2*u + m*u^2 - 
      8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + 
      m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
      m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
      2*m*u*v*w + m^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
      17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
      8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
      m^2*w^2 - m*v*w^2))), 0, 0, 
  ((-1 + 2*ep)*(-1 + 3*ep)*(114688*ep*m^12 - 147456*ep*m^11*u + 
     68608*ep*m^10*u^2 - 10240*ep*m^9*u^3 - 2240*ep*m^8*u^4 + 
     1088*ep*m^7*u^5 - 156*ep*m^6*u^6 + 8*ep*m^5*u^7 - 303104*m^11*v - 
     954368*ep*m^11*v + 739328*m^10*u*v + 1870848*ep*m^10*u*v - 
     681984*m^9*u^2*v - 1506816*ep*m^9*u^2*v + 321792*m^8*u^3*v + 
     643456*ep*m^8*u^3*v - 85152*m^7*u^4*v - 155792*ep*m^7*u^4*v + 
     12648*m^6*u^5*v + 20940*ep*m^6*u^5*v - 964*m^5*u^6*v - 
     1376*ep*m^5*u^6*v + 28*m^4*u^7*v + 29*ep*m^4*u^7*v + 530432*m^10*v^2 + 
     1548288*ep*m^10*v^2 - 1245696*m^9*u*v^2 - 3037184*ep*m^9*u*v^2 + 
     980224*m^8*u^2*v^2 + 2120704*ep*m^8*u^2*v^2 - 355840*m^7*u^3*v^2 - 
     663168*ep*m^7*u^3*v^2 + 61448*m^6*u^4*v^2 + 79696*ep*m^6*u^4*v^2 - 
     3710*m^5*u^5*v^2 + 3672*ep*m^5*u^5*v^2 - 179*m^4*u^6*v^2 - 
     1601*ep*m^4*u^6*v^2 + 21*m^3*u^7*v^2 + 92*ep*m^3*u^7*v^2 - 
     401408*m^9*v^3 - 1168896*ep*m^9*v^3 + 944384*m^8*u*v^3 + 
     2308992*ep*m^8*u*v^3 - 621888*m^7*u^2*v^3 - 1322144*ep*m^7*u^2*v^3 + 
     162560*m^6*u^3*v^3 + 247672*ep*m^6*u^3*v^3 - 13044*m^5*u^4*v^3 + 
     17876*ep*m^5*u^4*v^3 - 1299*m^4*u^5*v^3 - 11620*ep*m^4*u^5*v^3 + 
     233*m^3*u^6*v^3 + 1269*ep*m^3*u^6*v^3 - 7*m^2*u^7*v^3 - 
     39*ep*m^2*u^7*v^3 + 170240*m^8*v^4 + 500160*ep*m^8*v^4 - 
     412608*m^7*u*v^4 - 1015104*ep*m^7*u*v^4 + 209680*m^6*u^2*v^4 + 
     423012*ep*m^6*u^2*v^4 - 27672*m^5*u^3*v^4 - 2184*ep*m^5*u^3*v^4 - 
     3881*m^4*u^4*v^4 - 28322*ep*m^4*u^4*v^4 + 1111*m^3*u^5*v^4 + 
     5103*ep*m^3*u^5*v^4 - 60*m^2*u^6*v^4 - 253*ep*m^2*u^6*v^4 - 
     43680*m^7*v^5 - 129232*ep*m^7*v^5 + 110344*m^6*u*v^5 + 
     272828*ep*m^6*u*v^5 - 35556*m^5*u^2*v^5 - 61024*ep*m^5*u^2*v^5 - 
     3179*m^4*u^3*v^5 - 24371*ep*m^4*u^3*v^5 + 2410*m^3*u^4*v^5 + 
     9522*ep*m^3*u^4*v^5 - 264*m^2*u^5*v^5 - 923*ep*m^2*u^5*v^5 + 
     7*m*u^6*v^5 + 21*ep*m*u^6*v^5 + 6776*m^6*v^6 + 20072*ep*m^6*v^6 - 
     17762*m^5*u*v^6 - 44136*ep*m^5*u*v^6 + 1846*m^4*u^2*v^6 + 
     67*ep*m^4*u^2*v^6 + 1744*m^3*u^3*v^6 + 6620*ep*m^3*u^3*v^6 - 
     381*m^2*u^4*v^6 - 1293*ep*m^2*u^4*v^6 + 19*m*u^5*v^6 + 61*ep*m*u^5*v^6 - 
     588*m^5*v^7 - 1732*ep*m^5*v^7 + 1570*m^4*u*v^7 + 3930*ep*m^4*u*v^7 + 
     207*m^3*u^2*v^7 + 909*ep*m^3*u^2*v^7 - 191*m^2*u^3*v^7 - 
     650*ep*m^2*u^3*v^7 + 17*m*u^4*v^7 + 59*ep*m*u^4*v^7 + 22*m^4*v^8 + 
     64*ep*m^4*v^8 - 58*m^3*u*v^8 - 147*ep*m^3*u*v^8 - 21*m^2*u^2*v^8 - 
     66*ep*m^2*u^2*v^8 + 5*m*u^3*v^8 + 19*ep*m*u^3*v^8 - 147456*ep*m^11*w + 
     137216*ep*m^10*u*w - 30720*ep*m^9*u^2*w - 8960*ep*m^8*u^3*w + 
     5440*ep*m^7*u^4*w - 936*ep*m^6*u^5*w + 56*ep*m^5*u^6*w + 
     514048*m^10*v*w + 1487872*ep*m^10*v*w - 1053696*m^9*u*v*w - 
     2480128*ep*m^9*u*v*w + 792832*m^8*u^2*v*w + 1632640*ep*m^8*u^2*v*w - 
     291584*m^7*u^3*v*w - 539136*ep*m^7*u^3*v*w + 55896*m^6*u^4*v*w + 
     92404*ep*m^6*u^4*v*w - 5260*m^5*u^5*v*w - 7432*ep*m^5*u^5*v*w + 
     184*m^4*u^6*v*w + 188*ep*m^4*u^6*v*w - 787968*m^9*v^2*w - 
     2207744*ep*m^9*v^2*w + 1584128*m^8*u*v^2*w + 3696896*ep*m^8*u*v^2*w - 
     1035840*m^7*u^2*v^2*w - 2113152*ep*m^7*u^2*v^2*w + 
     301232*m^6*u^3*v^2*w + 509328*ep*m^6*u^3*v^2*w - 39694*m^5*u^4*v^2*w - 
     40888*ep*m^5*u^4*v^2*w + 1791*m^4*u^5*v^2*w - 2210*ep*m^4*u^5*v^2*w + 
     18*m^3*u^6*v^2*w + 333*ep*m^3*u^6*v^2*w + 508672*m^8*v^3*w + 
     1447296*ep*m^8*v^3*w - 1047424*m^7*u*v^3*w - 2477632*ep*m^7*u*v^3*w + 
     586608*m^6*u^2*v^3*w + 1184632*ep*m^6*u^2*v^3*w - 129176*m^5*u^3*v^3*w - 
     181996*ep*m^5*u^3*v^3*w + 9746*m^4*u^4*v^3*w - 7280*ep*m^4*u^4*v^3*w + 
     209*m^3*u^5*v^3*w + 3816*ep*m^3*u^5*v^3*w - 36*m^2*u^6*v^3*w - 
     214*ep*m^2*u^6*v^3*w - 177344*m^7*v^4*w - 513536*ep*m^7*v^4*w + 
     384896*m^6*u*v^4*w + 922872*ep*m^6*u*v^4*w - 171772*m^5*u^2*v^4*w - 
     333788*ep*m^5*u^2*v^4*w + 22047*m^4*u^3*v^4*w + 8922*ep*m^4*u^3*v^4*w + 
     827*m^3*u^4*v^4*w + 11407*ep*m^3*u^4*v^4*w - 246*m^2*u^5*v^4*w - 
     1406*ep*m^2*u^5*v^4*w + 5*m*u^6*v^4*w + 33*ep*m*u^6*v^4*w + 
     35384*m^6*v^5*w + 103540*ep*m^6*v^5*w - 81956*m^5*u*v^5*w - 
     198668*ep*m^5*u*v^5*w + 25252*m^4*u^2*v^5*w + 43818*ep*m^4*u^2*v^5*w + 
     502*m^3*u^3*v^5*w + 9884*ep*m^3*u^3*v^5*w - 790*m^2*u^4*v^5*w - 
     3412*ep*m^2*u^4*v^5*w + 57*m*u^5*v^5*w + 210*ep*m*u^5*v^5*w - 
     3886*m^5*v^6*w - 11364*ep*m^5*v^6*w + 9620*m^4*u*v^6*w + 
     23464*ep*m^4*u*v^6*w - 1559*m^3*u^2*v^6*w - 1703*ep*m^3*u^2*v^6*w - 
     509*m^2*u^3*v^6*w - 2126*ep*m^2*u^3*v^6*w + 102*m*u^4*v^6*w + 
     364*ep*m*u^4*v^6*w - 4*u^5*v^6*w - 12*ep*u^5*v^6*w + 196*m^4*v^7*w + 
     562*ep*m^4*v^7*w - 523*m^3*u*v^7*w - 1260*ep*m^3*u*v^7*w + 
     26*m^2*u^2*v^7*w - 62*ep*m^2*u^2*v^7*w + 33*m*u^3*v^7*w + 
     120*ep*m*u^3*v^7*w - 2*u^4*v^7*w - 10*ep*u^4*v^7*w - 2*m^3*v^8*w - 
     5*ep*m^3*v^8*w + 7*m^2*u*v^8*w + 14*ep*m^2*u*v^8*w - m*u^2*v^8*w + 
     ep*m*u^2*v^8*w + 68608*ep*m^10*w^2 - 30720*ep*m^9*u*w^2 - 
     13440*ep*m^8*u^2*w^2 + 10880*ep*m^7*u^3*w^2 - 2340*ep*m^6*u^4*w^2 + 
     168*ep*m^5*u^5*w^2 - 371712*m^9*v*w^2 - 984576*ep*m^9*v*w^2 + 
     620288*m^8*u*v*w^2 + 1349248*ep*m^8*u*v*w^2 - 363840*m^7*u^2*v*w^2 - 
     690080*ep*m^7*u^2*v*w^2 + 97104*m^6*u^3*v*w^2 + 
     162168*ep*m^6*u^3*v*w^2 - 11840*m^5*u^4*v*w^2 - 16780*ep*m^5*u^4*v*w^2 + 
     516*m^4*u^5*v*w^2 + 533*ep*m^4*u^5*v*w^2 + 487680*m^8*v^2*w^2 + 
     1309696*ep*m^8*v^2*w^2 - 821760*m^7*u*v^2*w^2 - 
     1829056*ep*m^7*u*v^2*w^2 + 430912*m^6*u^2*v^2*w^2 + 
     822528*ep*m^6*u^2*v^2*w^2 - 94516*m^5*u^3*v^2*w^2 - 
     142636*ep*m^5*u^3*v^2*w^2 + 8448*m^4*u^4*v^2*w^2 + 
     6491*ep*m^4*u^4*v^2*w^2 - 205*m^3*u^5*v^2*w^2 + 301*ep*m^3*u^5*v^2*w^2 - 
     260288*m^7*v^3*w^2 - 723168*ep*m^7*v^3*w^2 + 462976*m^6*u*v^3*w^2 + 
     1059112*ep*m^6*u*v^3*w^2 - 212136*m^5*u^2*v^3*w^2 - 
     405448*ep*m^5*u^2*v^3*w^2 + 36004*m^4*u^3*v^3*w^2 + 
     45558*ep*m^4*u^3*v^3*w^2 - 1888*m^3*u^4*v^3*w^2 + 
     1651*ep*m^3*u^4*v^3*w^2 - 21*m^2*u^5*v^3*w^2 - 358*ep*m^2*u^5*v^3*w^2 + 
     71312*m^6*v^4*w^2 + 203428*ep*m^6*v^4*w^2 - 137448*m^5*u*v^4*w^2 - 
     322196*ep*m^5*u*v^4*w^2 + 50563*m^4*u^2*v^4*w^2 + 
     93508*ep*m^4*u^2*v^4*w^2 - 4627*m^3*u^3*v^4*w^2 - 
     300*ep*m^3*u^3*v^4*w^2 - 219*m^2*u^4*v^4*w^2 - 1976*ep*m^2*u^4*v^4*w^2 + 
     26*m*u^5*v^4*w^2 + 117*ep*m*u^5*v^4*w^2 - 10296*m^5*v^5*w^2 - 
     29740*ep*m^5*v^5*w^2 + 21759*m^4*u*v^5*w^2 + 51929*ep*m^4*u*v^5*w^2 - 
     5502*m^3*u^2*v^5*w^2 - 8830*ep*m^3*u^2*v^5*w^2 - 328*m^2*u^3*v^5*w^2 - 
     2415*ep*m^2*u^3*v^5*w^2 + 127*m*u^4*v^5*w^2 + 482*ep*m*u^4*v^5*w^2 - 
     4*u^5*v^5*w^2 - 12*ep*u^5*v^5*w^2 + 698*m^4*v^6*w^2 + 
     1997*ep*m^4*v^6*w^2 - 1635*m^3*u*v^6*w^2 - 3895*ep*m^3*u*v^6*w^2 + 
     202*m^2*u^2*v^6*w^2 + 103*ep*m^2*u^2*v^6*w^2 + 91*m*u^3*v^6*w^2 + 
     346*ep*m*u^3*v^6*w^2 - 10*u^4*v^6*w^2 - 32*ep*u^4*v^6*w^2 - 
     14*m^3*v^7*w^2 - 37*ep*m^3*v^7*w^2 + 39*m^2*u*v^7*w^2 + 
     84*ep*m^2*u*v^7*w^2 + 17*ep*m*u^2*v^7*w^2 - 2*u^3*v^7*w^2 - 
     10*ep*u^3*v^7*w^2 - 10240*ep*m^9*w^3 - 8960*ep*m^8*u*w^3 + 
     10880*ep*m^7*u^2*w^3 - 3120*ep*m^6*u^3*w^3 + 280*ep*m^5*u^4*w^3 + 
     149248*m^8*v*w^3 + 360064*ep*m^8*v*w^3 - 193536*m^7*u*v*w^3 - 
     385920*ep*m^7*u*v*w^3 + 82416*m^6*u^2*v*w^3 + 141480*ep*m^6*u^2*v*w^3 - 
     14040*m^5*u^3*v*w^3 - 20320*ep*m^5*u^3*v*w^3 + 800*m^4*u^4*v*w^3 + 
     860*ep*m^4*u^4*v*w^3 - 162752*m^7*v^2*w^3 - 419136*ep*m^7*v^2*w^3 + 
     222608*m^6*u*v^2*w^3 + 471120*ep*m^6*u*v^2*w^3 - 88276*m^5*u^2*v^2*w^3 - 
     156444*ep*m^5*u^2*v^2*w^3 + 13006*m^4*u^3*v^2*w^3 + 
     17224*ep*m^4*u^3*v^2*w^3 - 584*m^3*u^4*v^2*w^3 - 
     298*ep*m^3*u^4*v^2*w^3 + 68880*m^6*v^3*w^3 + 187432*ep*m^6*v^3*w^3 - 
     103320*m^5*u*v^3*w^3 - 228620*ep*m^5*u*v^3*w^3 + 36298*m^4*u^2*v^3*w^3 + 
     65226*ep*m^4*u^2*v^3*w^3 - 4106*m^3*u^3*v^3*w^3 - 
     4414*ep*m^3*u^3*v^3*w^3 + 96*m^2*u^4*v^3*w^3 - 148*ep*m^2*u^4*v^3*w^3 - 
     13892*m^5*v^4*w^3 - 39192*ep*m^5*v^4*w^3 + 23317*m^4*u*v^4*w^3 + 
     53598*ep*m^4*u*v^4*w^3 - 6469*m^3*u^2*v^4*w^3 - 
     11186*ep*m^3*u^2*v^4*w^3 + 253*m^2*u^3*v^4*w^3 - 
     404*ep*m^2*u^3*v^4*w^3 + 32*m*u^4*v^4*w^3 + 125*ep*m*u^4*v^4*w^3 + 
     1288*m^4*v^5*w^3 + 3676*ep*m^4*v^5*w^3 - 2446*m^3*u*v^5*w^3 - 
     5754*ep*m^3*u*v^5*w^3 + 414*m^2*u^2*v^5*w^3 + 510*ep*m^2*u^2*v^5*w^3 + 
     69*m*u^3*v^5*w^3 + 284*ep*m*u^3*v^5*w^3 - 8*u^4*v^5*w^3 - 
     22*ep*u^4*v^5*w^3 - 40*m^3*v^6*w^3 - 110*ep*m^3*v^6*w^3 + 
     88*m^2*u*v^6*w^3 + 200*ep*m^2*u*v^6*w^3 - 2*m*u^2*v^6*w^3 + 
     21*ep*m*u^2*v^6*w^3 - 6*u^3*v^6*w^3 - 20*ep*u^3*v^6*w^3 - 
     2240*ep*m^8*w^4 + 5440*ep*m^7*u*w^4 - 2340*ep*m^6*u^2*w^4 + 
     280*ep*m^5*u^3*w^4 - 36128*m^7*v*w^4 - 79184*ep*m^7*v*w^4 + 
     33864*m^6*u*v*w^4 + 61372*ep*m^6*u*v*w^4 - 9220*m^5*u^2*v*w^4 - 
     13960*ep*m^5*u^2*v*w^4 + 740*m^4*u^3*v*w^4 + 855*ep*m^4*u^3*v*w^4 + 
     31480*m^6*v^2*w^4 + 78224*ep*m^6*v^2*w^4 - 33230*m^5*u*v^2*w^4 - 
     66892*ep*m^5*u*v^2*w^4 + 8925*m^4*u^2*v^2*w^4 + 
     14641*ep*m^4*u^2*v^2*w^4 - 661*m^3*u^3*v^2*w^4 - 
     762*ep*m^3*u^3*v^2*w^4 - 9940*m^5*v^3*w^4 - 26788*ep*m^5*v^3*w^4 + 
     12079*m^4*u*v^3*w^4 + 26038*ep*m^4*u*v^3*w^4 - 2899*m^3*u^2*v^3*w^4 - 
     4927*ep*m^3*u^2*v^3*w^4 + 159*m^2*u^3*v^3*w^4 + 149*ep*m^2*u^3*v^3*w^4 + 
     1322*m^4*v^4*w^4 + 3734*ep*m^4*v^4*w^4 - 1872*m^3*u*v^4*w^4 - 
     4287*ep*m^3*u*v^4*w^4 + 343*m^2*u^2*v^4*w^4 + 557*ep*m^2*u^2*v^4*w^4 + 
     6*m*u^3*v^4*w^4 + 31*ep*m*u^3*v^4*w^4 - 60*m^3*v^5*w^4 - 
     170*ep*m^3*v^5*w^4 + 100*m^2*u*v^5*w^4 + 236*ep*m^2*u*v^5*w^4 - 
     8*m*u^2*v^5*w^4 - 5*ep*m*u^2*v^5*w^4 - 4*u^3*v^5*w^4 - 
     10*ep*u^3*v^5*w^4 + 1088*ep*m^7*w^5 - 936*ep*m^6*u*w^5 + 
     168*ep*m^5*u^2*w^5 + 5304*m^6*v*w^5 + 10596*ep*m^6*v*w^5 - 
     3164*m^5*u*v*w^5 - 5176*ep*m^5*u*v*w^5 + 408*m^4*u^2*v*w^5 + 
     524*ep*m^4*u^2*v*w^5 - 3486*m^5*v^2*w^5 - 8524*ep*m^5*v^2*w^5 + 
     2595*m^4*u*v^2*w^5 + 5018*ep*m^4*u*v^2*w^5 - 358*m^3*u^2*v^2*w^5 - 
     551*ep*m^3*u^2*v^2*w^5 + 740*m^4*v^3*w^5 + 2030*ep*m^4*v^3*w^5 - 
     679*m^3*u*v^3*w^5 - 1474*ep*m^3*u*v^3*w^5 + 84*m^2*u^2*v^3*w^5 + 
     146*ep*m^2*u^2*v^3*w^5 - 50*m^3*v^4*w^5 - 145*ep*m^3*v^4*w^5 + 
     57*m^2*u*v^4*w^5 + 138*ep*m^2*u*v^4*w^5 - 5*m*u^2*v^4*w^5 - 
     10*ep*m*u^2*v^4*w^5 - 156*ep*m^6*w^6 + 56*ep*m^5*u*w^6 - 440*m^5*v*w^6 - 
     812*ep*m^5*v*w^6 + 124*m^4*u*v*w^6 + 183*ep*m^4*u*v*w^6 + 
     198*m^4*v^2*w^6 + 501*ep*m^4*v^2*w^6 - 83*m^3*u*v^2*w^6 - 
     159*ep*m^3*u*v^2*w^6 - 22*m^3*v^3*w^6 - 65*ep*m^3*v^3*w^6 + 
     13*m^2*u*v^3*w^6 + 32*ep*m^2*u*v^3*w^6 + 8*ep*m^5*w^7 + 16*m^4*v*w^7 + 
     28*ep*m^4*v*w^7 - 4*m^3*v^2*w^7 - 12*ep*m^3*v^2*w^7))/
   (m^2*(4*m - v)*v*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
     3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
     2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
     m*v*w^2)), ((-1 + 2*ep)*(131072*ep*m^12 - 163840*ep*m^11*u + 
     73728*ep*m^10*u^2 - 10240*ep*m^9*u^3 - 2560*ep*m^8*u^4 + 
     1152*ep*m^7*u^5 - 160*ep*m^6*u^6 + 8*ep*m^5*u^7 - 335872*m^11*v - 
     1073152*ep*m^11*v + 804864*m^10*u*v + 2048000*ep*m^10*u*v - 
     729088*m^9*u^2*v - 1610240*ep*m^9*u^2*v + 338176*m^8*u^3*v + 
     673024*ep*m^8*u^3*v - 88096*m^7*u^4*v - 159904*ep*m^7*u^4*v + 
     12904*m^6*u^5*v + 21152*ep*m^6*u^5*v - 972*m^5*u^6*v - 
     1374*ep*m^5*u^6*v + 28*m^4*u^7*v + 29*ep*m^4*u^7*v + 587776*m^10*v^2 + 
     1738752*ep*m^10*v^2 - 1364480*m^9*u*v^2 - 3335680*ep*m^9*u*v^2 + 
     1053952*m^8*u^2*v^2 + 2272768*ep*m^8*u^2*v^2 - 374912*m^7*u^3*v^2 - 
     691392*ep*m^7*u^3*v^2 + 63368*m^6*u^4*v^2 + 79592*ep*m^6*u^4*v^2 - 
     3718*m^5*u^5*v^2 + 4226*ep*m^5*u^5*v^2 - 185*m^4*u^6*v^2 - 
     1641*ep*m^4*u^6*v^2 + 21*m^3*u^7*v^2 + 92*ep*m^3*u^7*v^2 - 
     446464*m^9*v^3 - 1314816*ep*m^9*v^3 + 1051392*m^8*u*v^3 + 
     2565120*ep*m^8*u*v^3 - 684736*m^7*u^2*v^3 - 1445632*ep*m^7*u^2*v^3 + 
     177152*m^6*u^3*v^3 + 267808*ep*m^6*u^3*v^3 - 14364*m^5*u^4*v^3 + 
     17776*ep*m^5*u^4*v^3 - 1281*m^4*u^5*v^3 - 11806*ep*m^4*u^5*v^3 + 
     235*m^3*u^6*v^3 + 1275*ep*m^3*u^6*v^3 - 7*m^2*u^7*v^3 - 
     39*ep*m^2*u^7*v^3 + 190720*m^8*v^4 + 564480*ep*m^8*v^4 - 
     469952*m^7*u*v^4 - 1146432*ep*m^7*u*v^4 + 241648*m^6*u^2*v^4 + 
     483024*ep*m^6*u^2*v^4 - 34656*m^5*u^3*v^4 - 11820*ep*m^5*u^3*v^4 - 
     3217*m^4*u^4*v^4 - 27808*ep*m^4*u^4*v^4 + 1087*m^3*u^5*v^4 + 
     5093*ep*m^3*u^5*v^4 - 60*m^2*u^6*v^4 - 253*ep*m^2*u^6*v^4 - 
     49440*m^7*v^5 - 146528*ep*m^7*v^5 + 128840*m^6*u*v^5 + 
     313664*ep*m^6*u*v^5 - 44788*m^5*u^2*v^5 - 77246*ep*m^5*u^2*v^5 - 
     1431*m^4*u^3*v^5 - 22119*ep*m^4*u^3*v^5 + 2268*m^3*u^4*v^5 + 
     9376*ep*m^3*u^4*v^5 - 260*m^2*u^5*v^5 - 917*ep*m^2*u^5*v^5 + 
     7*m*u^6*v^5 + 21*ep*m*u^6*v^5 + 7768*m^6*v^6 + 22888*ep*m^6*v^6 - 
     21234*m^5*u*v^6 - 51566*ep*m^5*u*v^6 + 3264*m^4*u^2*v^6 + 
     2239*ep*m^4*u^2*v^6 + 1542*m^3*u^3*v^6 + 6418*ep*m^3*u^3*v^6 - 
     371*m^2*u^4*v^6 - 1283*ep*m^2*u^4*v^6 + 19*m*u^5*v^6 + 61*ep*m*u^5*v^6 - 
     684*m^5*v^7 - 1988*ep*m^5*v^7 + 1916*m^4*u*v^7 + 4648*ep*m^4*u*v^7 + 
     107*m^3*u^2*v^7 + 809*ep*m^3*u^2*v^7 - 183*m^2*u^3*v^7 - 
     648*ep*m^2*u^3*v^7 + 17*m*u^4*v^7 + 59*ep*m*u^4*v^7 + 26*m^4*v^8 + 
     74*ep*m^4*v^8 - 72*m^3*u*v^8 - 175*ep*m^3*u*v^8 - 19*m^2*u^2*v^8 - 
     68*ep*m^2*u^2*v^8 + 5*m*u^3*v^8 + 19*ep*m*u^3*v^8 - 163840*ep*m^11*w + 
     147456*ep*m^10*u*w - 30720*ep*m^9*u^2*w - 10240*ep*m^8*u^3*w + 
     5760*ep*m^7*u^4*w - 960*ep*m^6*u^5*w + 56*ep*m^5*u^6*w + 
     563200*m^10*v*w + 1638400*ep*m^10*v*w - 1131520*m^9*u*v*w - 
     2664448*ep*m^9*u*v*w + 835840*m^8*u^2*v*w + 1715200*ep*m^8*u^2*v*w - 
     302336*m^7*u^3*v*w - 555264*ep*m^7*u^3*v*w + 57112*m^6*u^4*v*w + 
     93568*ep*m^6*u^4*v*w - 5308*m^5*u^5*v*w - 7432*ep*m^5*u^5*v*w + 
     184*m^4*u^6*v*w + 188*ep*m^4*u^6*v*w - 863744*m^9*v^2*w - 
     2429440*ep*m^9*v^2*w + 1711616*m^8*u*v^2*w + 3991040*ep*m^8*u*v^2*w - 
     1098816*m^7*u^2*v^2*w - 2231232*ep*m^7*u^2*v^2*w + 
     313616*m^6*u^3*v^2*w + 524736*ep*m^6*u^3*v^2*w - 40598*m^5*u^4*v^2*w - 
     40626*ep*m^5*u^4*v^2*w + 1803*m^4*u^5*v^2*w - 2326*ep*m^4*u^5*v^2*w + 
     18*m^3*u^6*v^2*w + 333*ep*m^3*u^6*v^2*w + 559360*m^8*v^3*w + 
     1594368*ep*m^8*v^3*w - 1147392*m^7*u*v^3*w - 2704256*ep*m^7*u*v^3*w + 
     635568*m^6*u^2*v^3*w + 1276256*ep*m^6*u^2*v^3*w - 138256*m^5*u^3*v^3*w - 
     193992*ep*m^5*u^3*v^3*w + 10344*m^4*u^4*v^3*w - 7198*ep*m^4*u^4*v^3*w + 
     201*m^3*u^5*v^3*w + 3848*ep*m^3*u^5*v^3*w - 36*m^2*u^6*v^3*w - 
     214*ep*m^2*u^6*v^3*w - 196032*m^7*v^4*w - 566848*ep*m^7*v^4*w + 
     428704*m^6*u*v^4*w + 1020224*ep*m^6*u*v^4*w - 193276*m^5*u^2*v^4*w - 
     373668*ep*m^5*u^2*v^4*w + 25959*m^4*u^3*v^4*w + 14464*ep*m^4*u^3*v^4*w + 
     579*m^3*u^4*v^4*w + 11223*ep*m^3*u^4*v^4*w - 244*m^2*u^5*v^4*w - 
     1406*ep*m^2*u^5*v^4*w + 5*m*u^6*v^4*w + 33*ep*m*u^6*v^4*w + 
     39352*m^6*v^5*w + 114528*ep*m^6*v^5*w - 92620*m^5*u*v^5*w - 
     221904*ep*m^5*u*v^5*w + 30320*m^4*u^2*v^5*w + 52928*ep*m^4*u^2*v^5*w - 
     364*m^3*u^3*v^5*w + 8682*ep*m^3*u^3*v^5*w - 740*m^2*u^4*v^5*w - 
     3358*ep*m^2*u^4*v^5*w + 57*m*u^5*v^5*w + 210*ep*m*u^5*v^5*w - 
     4342*m^5*v^6*w - 12578*ep*m^5*v^6*w + 10952*m^4*u*v^6*w + 
     26310*ep*m^4*u*v^6*w - 2139*m^3*u^2*v^6*w - 2667*ep*m^3*u^2*v^6*w - 
     425*m^2*u^3*v^6*w - 2036*ep*m^2*u^3*v^6*w + 98*m*u^4*v^6*w + 
     358*ep*m*u^4*v^6*w - 4*u^5*v^6*w - 12*ep*u^5*v^6*w + 218*m^4*v^7*w + 
     618*ep*m^4*v^7*w - 589*m^3*u*v^7*w - 1398*ep*m^3*u*v^7*w + 
     50*m^2*u^2*v^7*w - 30*ep*m^2*u^2*v^7*w + 31*m*u^3*v^7*w + 
     122*ep*m*u^3*v^7*w - 2*u^4*v^7*w - 10*ep*u^4*v^7*w - 2*m^3*v^8*w - 
     5*ep*m^3*v^8*w + 7*m^2*u*v^8*w + 14*ep*m^2*u*v^8*w - m*u^2*v^8*w + 
     ep*m*u^2*v^8*w + 73728*ep*m^10*w^2 - 30720*ep*m^9*u*w^2 - 
     15360*ep*m^8*u^2*w^2 + 11520*ep*m^7*u^3*w^2 - 2400*ep*m^6*u^4*w^2 + 
     168*ep*m^5*u^5*w^2 - 402432*m^9*v*w^2 - 1064448*ep*m^9*v*w^2 + 
     657152*m^8*u*v*w^2 + 1425152*ep*m^8*u*v*w^2 - 378432*m^7*u^2*v*w^2 - 
     713792*ep*m^7*u^2*v*w^2 + 99408*m^6*u^3*v*w^2 + 
     164736*ep*m^6*u^3*v*w^2 - 11960*m^5*u^4*v*w^2 - 16814*ep*m^5*u^4*v*w^2 + 
     516*m^4*u^5*v*w^2 + 533*ep*m^4*u^5*v*w^2 + 528128*m^8*v^2*w^2 + 
     1415680*ep*m^8*v^2*w^2 - 875648*m^7*u*v^2*w^2 - 
     1943744*ep*m^7*u*v^2*w^2 + 450976*m^6*u^2*v^2*w^2 + 
     856624*ep*m^6*u^2*v^2*w^2 - 97220*m^5*u^3*v^2*w^2 - 
     145428*ep*m^5*u^3*v^2*w^2 + 8558*m^4*u^4*v^2*w^2 + 
     6449*ep*m^4*u^4*v^2*w^2 - 205*m^3*u^5*v^2*w^2 + 301*ep*m^3*u^5*v^2*w^2 - 
     282304*m^7*v^3*w^2 - 781824*ep*m^7*v^3*w^2 + 498432*m^6*u*v^3*w^2 + 
     1135968*ep*m^6*u*v^3*w^2 - 225968*m^5*u^2*v^3*w^2 - 
     430352*ep*m^5*u^2*v^3*w^2 + 37848*m^4*u^3*v^3*w^2 + 
     47928*ep*m^4*u^3*v^3*w^2 - 1964*m^3*u^4*v^3*w^2 + 
     1609*ep*m^3*u^4*v^3*w^2 - 21*m^2*u^5*v^3*w^2 - 358*ep*m^2*u^5*v^3*w^2 + 
     77456*m^6*v^4*w^2 + 219856*ep*m^6*v^4*w^2 - 149360*m^5*u*v^4*w^2 - 
     348204*ep*m^5*u*v^4*w^2 + 55531*m^4*u^2*v^4*w^2 + 
     102784*ep*m^4*u^2*v^4*w^2 - 5315*m^3*u^3*v^4*w^2 - 
     1342*ep*m^3*u^3*v^4*w^2 - 189*m^2*u^4*v^4*w^2 - 
     1934*ep*m^2*u^4*v^4*w^2 + 26*m*u^5*v^4*w^2 + 117*ep*m*u^5*v^4*w^2 - 
     11168*m^5*v^5*w^2 - 32050*ep*m^5*v^5*w^2 + 23707*m^4*u*v^5*w^2 + 
     56195*ep*m^4*u*v^5*w^2 - 6344*m^3*u^2*v^5*w^2 - 
     10414*ep*m^3*u^2*v^5*w^2 - 214*m^2*u^3*v^5*w^2 - 
     2239*ep*m^2*u^3*v^5*w^2 + 123*m*u^4*v^5*w^2 + 476*ep*m*u^4*v^5*w^2 - 
     4*u^5*v^5*w^2 - 12*ep*u^5*v^5*w^2 + 748*m^4*v^6*w^2 + 
     2127*ep*m^4*v^6*w^2 - 1757*m^3*u*v^6*w^2 - 4163*ep*m^3*u*v^6*w^2 + 
     254*m^2*u^2*v^6*w^2 + 199*ep*m^2*u^2*v^6*w^2 + 85*m*u^3*v^6*w^2 + 
     338*ep*m*u^3*v^6*w^2 - 10*u^4*v^6*w^2 - 32*ep*u^4*v^6*w^2 - 
     14*m^3*v^7*w^2 - 37*ep*m^3*v^7*w^2 + 39*m^2*u*v^7*w^2 + 
     84*ep*m^2*u*v^7*w^2 + 17*ep*m*u^2*v^7*w^2 - 2*u^3*v^7*w^2 - 
     10*ep*u^3*v^7*w^2 - 10240*ep*m^9*w^3 - 10240*ep*m^8*u*w^3 + 
     11520*ep*m^7*u^2*w^3 - 3200*ep*m^6*u^3*w^3 + 280*ep*m^5*u^4*w^3 + 
     159488*m^8*v*w^3 + 382976*ep*m^8*v*w^3 - 202240*m^7*u*v*w^3 - 
     401408*ep*m^7*u*v*w^3 + 84592*m^6*u^2*v*w^3 + 144320*ep*m^6*u^2*v*w^3 - 
     14200*m^5*u^3*v*w^3 - 20416*ep*m^5*u^3*v*w^3 + 800*m^4*u^4*v*w^3 + 
     860*ep*m^4*u^4*v*w^3 - 173760*m^7*v^2*w^3 - 445632*ep*m^7*v^2*w^3 + 
     233776*m^6*u*v^2*w^3 + 493312*ep*m^6*u*v^2*w^3 - 91108*m^5*u^2*v^2*w^3 - 
     160844*ep*m^5*u^2*v^2*w^3 + 13206*m^4*u^3*v^2*w^3 + 
     17400*ep*m^4*u^3*v^2*w^3 - 584*m^3*u^4*v^2*w^3 - 
     298*ep*m^3*u^4*v^2*w^3 + 73424*m^6*v^3*w^3 + 198944*ep*m^6*v^3*w^3 - 
     109120*m^5*u*v^3*w^3 - 240904*ep*m^5*u*v^3*w^3 + 37958*m^4*u^2*v^3*w^3 + 
     68184*ep*m^4*u^2*v^3*w^3 - 4234*m^3*u^3*v^3*w^3 - 
     4592*ep*m^3*u^3*v^3*w^3 + 96*m^2*u^4*v^3*w^3 - 148*ep*m^2*u^4*v^3*w^3 - 
     14740*m^5*v^4*w^3 - 41412*ep*m^5*v^4*w^3 + 24645*m^4*u*v^4*w^3 + 
     56548*ep*m^4*u*v^4*w^3 - 6901*m^3*u^2*v^4*w^3 - 
     12038*ep*m^3*u^2*v^4*w^3 + 291*m^2*u^3*v^4*w^3 - 
     336*ep*m^2*u^3*v^4*w^3 + 32*m*u^4*v^4*w^3 + 125*ep*m*u^4*v^4*w^3 + 
     1348*m^4*v^5*w^3 + 3836*ep*m^4*v^5*w^3 - 2556*m^3*u*v^5*w^3 - 
     6010*ep*m^3*u*v^5*w^3 + 454*m^2*u^2*v^5*w^3 + 598*ep*m^2*u^2*v^5*w^3 + 
     65*m*u^3*v^5*w^3 + 274*ep*m*u^3*v^5*w^3 - 8*u^4*v^5*w^3 - 
     22*ep*u^4*v^5*w^3 - 40*m^3*v^6*w^3 - 110*ep*m^3*v^6*w^3 + 
     88*m^2*u*v^6*w^3 + 200*ep*m^2*u*v^6*w^3 - 2*m*u^2*v^6*w^3 + 
     21*ep*m*u^2*v^6*w^3 - 6*u^3*v^6*w^3 - 20*ep*u^3*v^6*w^3 - 
     2560*ep*m^8*w^4 + 5760*ep*m^7*u*w^4 - 2400*ep*m^6*u^2*w^4 + 
     280*ep*m^5*u^3*w^4 - 38048*m^7*v*w^4 - 82976*ep*m^7*v*w^4 + 
     34888*m^6*u*v*w^4 + 62944*ep*m^6*u*v*w^4 - 9340*m^5*u^2*v*w^4 - 
     14074*ep*m^5*u^2*v*w^4 + 740*m^4*u^3*v*w^4 + 855*ep*m^4*u^3*v*w^4 + 
     33048*m^6*v^2*w^4 + 81832*ep*m^6*v^2*w^4 - 34358*m^5*u*v^2*w^4 - 
     69038*ep*m^5*u*v^2*w^4 + 9075*m^4*u^2*v^2*w^4 + 
     14861*ep*m^4*u^2*v^2*w^4 - 661*m^3*u^3*v^2*w^4 - 
     762*ep*m^3*u^3*v^2*w^4 - 10372*m^5*v^3*w^4 - 27888*ep*m^5*v^3*w^4 + 
     12489*m^4*u*v^3*w^4 + 26934*ep*m^4*u*v^3*w^4 - 2969*m^3*u^2*v^3*w^4 - 
     5059*ep*m^3*u^2*v^3*w^4 + 159*m^2*u^3*v^3*w^4 + 149*ep*m^2*u^3*v^3*w^4 + 
     1362*m^4*v^4*w^4 + 3844*ep*m^4*v^4*w^4 - 1920*m^3*u*v^4*w^4 - 
     4407*ep*m^3*u*v^4*w^4 + 353*m^2*u^2*v^4*w^4 + 583*ep*m^2*u^2*v^4*w^4 + 
     6*m*u^3*v^4*w^4 + 31*ep*m*u^3*v^4*w^4 - 60*m^3*v^5*w^4 - 
     170*ep*m^3*v^5*w^4 + 100*m^2*u*v^5*w^4 + 236*ep*m^2*u*v^5*w^4 - 
     8*m*u^2*v^5*w^4 - 5*ep*m*u^2*v^5*w^4 - 4*u^3*v^5*w^4 - 
     10*ep*u^3*v^5*w^4 + 1152*ep*m^7*w^5 - 960*ep*m^6*u*w^5 + 
     168*ep*m^5*u^2*w^5 + 5496*m^6*v*w^5 + 10944*ep*m^6*v*w^5 - 
     3212*m^5*u*v*w^5 - 5240*ep*m^5*u*v*w^5 + 408*m^4*u^2*v*w^5 + 
     524*ep*m^4*u^2*v*w^5 - 3590*m^5*v^2*w^5 - 8770*ep*m^5*v^2*w^5 + 
     2639*m^4*u*v^2*w^5 + 5102*ep*m^4*u*v^2*w^5 - 358*m^3*u^2*v^2*w^5 - 
     551*ep*m^3*u^2*v^2*w^5 + 754*m^4*v^3*w^5 + 2070*ep*m^4*v^3*w^5 - 
     687*m^3*u*v^3*w^5 - 1496*ep*m^3*u*v^3*w^5 + 84*m^2*u^2*v^3*w^5 + 
     146*ep*m^2*u^2*v^3*w^5 - 50*m^3*v^4*w^5 - 145*ep*m^3*v^4*w^5 + 
     57*m^2*u*v^4*w^5 + 138*ep*m^2*u*v^4*w^5 - 5*m*u^2*v^4*w^5 - 
     10*ep*m*u^2*v^4*w^5 - 160*ep*m^6*w^6 + 56*ep*m^5*u*w^6 - 448*m^5*v*w^6 - 
     826*ep*m^5*v*w^6 + 124*m^4*u*v*w^6 + 183*ep*m^4*u*v*w^6 + 
     200*m^4*v^2*w^6 + 507*ep*m^4*v^2*w^6 - 83*m^3*u*v^2*w^6 - 
     159*ep*m^3*u*v^2*w^6 - 22*m^3*v^3*w^6 - 65*ep*m^3*v^3*w^6 + 
     13*m^2*u*v^3*w^6 + 32*ep*m^2*u*v^3*w^6 + 8*ep*m^5*w^7 + 16*m^4*v*w^7 + 
     28*ep*m^4*v*w^7 - 4*m^3*v^2*w^7 - 12*ep*m^3*v^2*w^7))/
   (m^2*(4*m - v)*v*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
     3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
     2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
     m*v*w^2)), 0, 0, 0, (2*(-1 + 2*ep)*(-1 + 3*ep)*
    (-256*m^7 + 256*ep*m^7 - 512*m^6*u - 2112*ep*m^6*u + 528*m^5*u^2 + 
     1584*ep*m^5*u^2 - 128*m^4*u^3 - 356*ep*m^4*u^3 + 8*m^3*u^4 + 
     22*ep*m^3*u^4 + 192*m^6*v - 1216*ep*m^6*v + 1728*m^5*u*v + 
     6016*ep*m^5*u*v - 1620*m^4*u^2*v - 4676*ep*m^4*u^2*v + 416*m^3*u^3*v + 
     1138*ep*m^3*u^3*v - 30*m^2*u^4*v - 78*ep*m^2*u^4*v + 16*m^5*v^2 + 
     1072*ep*m^5*v^2 - 1632*m^4*u*v^2 - 5012*ep*m^4*u*v^2 + 
     1448*m^3*u^2*v^2 + 3818*ep*m^3*u^2*v^2 - 400*m^2*u^3*v^2 - 
     962*ep*m^2*u^3*v^2 + 35*m*u^4*v^2 + 74*ep*m*u^4*v^2 - 44*m^4*v^3 - 
     388*ep*m^4*v^3 + 612*m^3*u*v^3 + 1758*ep*m^3*u*v^3 - 453*m^2*u^2*v^3 - 
     1128*ep*m^2*u^2*v^3 + 112*m*u^3*v^3 + 244*ep*m*u^3*v^3 - 7*u^4*v^3 - 
     12*ep*u^4*v^3 + 12*m^3*v^4 + 64*ep*m^3*v^4 - 96*m^2*u*v^4 - 
     268*ep*m^2*u*v^4 + 46*m*u^2*v^4 + 110*ep*m*u^2*v^4 - 9*u^3*v^4 - 
     18*ep*u^3*v^4 - m^2*v^5 - 4*ep*m^2*v^5 + 5*m*u*v^5 + 14*ep*m*u*v^5 + 
     128*m^6*w - 320*ep*m^6*w + 512*m^5*u*w + 1728*ep*m^5*u*w - 
     256*m^4*u^2*w - 740*ep*m^4*u^2*w + 24*m^3*u^3*w + 68*ep*m^3*u^3*w + 
     1088*ep*m^5*v*w - 1104*m^4*u*v*w - 3680*ep*m^4*u*v*w + 588*m^3*u^2*v*w + 
     1722*ep*m^3*u^2*v*w - 66*m^2*u^3*v*w - 184*ep*m^2*u^3*v*w - 
     72*m^4*v^2*w - 708*ep*m^4*v^2*w + 684*m^3*u*v^2*w + 
     2160*ep*m^3*u*v^2*w - 351*m^2*u^2*v^2*w - 980*ep*m^2*u^2*v^2*w + 
     47*m*u^3*v^2*w + 120*ep*m*u^3*v^2*w + 28*m^3*v^3*w + 170*ep*m^3*v^3*w - 
     154*m^2*u*v^3*w - 480*ep*m^2*u*v^3*w + 59*m*u^2*v^3*w + 
     174*ep*m*u^2*v^3*w - 8*u^3*v^3*w - 22*ep*u^3*v^3*w - 3*m^2*v^4*w - 
     14*ep*m^2*v^4*w + 11*m*u*v^4*w + 36*ep*m*u*v^4*w - u^2*v^4*w - 
     6*ep*u^2*v^4*w - 16*m^5*w^2 + 144*ep*m^5*w^2 - 128*m^4*u*w^2 - 
     412*ep*m^4*u*w^2 + 24*m^3*u^2*w^2 + 72*ep*m^3*u^2*w^2 - 28*m^4*v*w^2 - 
     348*ep*m^4*v*w^2 + 176*m^3*u*v*w^2 + 630*ep*m^3*u*v*w^2 - 
     42*m^2*u^2*v*w^2 - 136*ep*m^2*u^2*v*w^2 + 20*m^3*v^2*w^2 + 
     150*ep*m^3*v^2*w^2 - 64*m^2*u*v^2*w^2 - 244*ep*m^2*u*v^2*w^2 + 
     13*m*u^2*v^2*w^2 + 54*ep*m*u^2*v^2*w^2 - 3*m^2*v^3*w^2 - 
     18*ep*m^2*v^3*w^2 + 7*m*u*v^3*w^2 + 30*ep*m*u*v^3*w^2 - u^2*v^3*w^2 - 
     6*ep*u^2*v^3*w^2 - 28*ep*m^4*w^3 + 8*m^3*u*w^3 + 28*ep*m^3*u*w^3 + 
     4*m^3*v*w^3 + 46*ep*m^3*v*w^3 - 6*m^2*u*v*w^3 - 32*ep*m^2*u*v*w^3 - 
     m^2*v^2*w^3 - 10*ep*m^2*v^2*w^3 + m*u*v^2*w^3 + 8*ep*m*u*v^2*w^3 + 
     2*ep*m^3*w^4 - 2*ep*m^2*v*w^4))/(m*(4*m - v)*(3*m - u - v - w)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
     3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
     2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
     m*v*w^2)), (ep*(73728*m^11 + 147456*ep*m^11 - 129024*m^10*u - 
     258048*ep*m^10*u + 89088*m^9*u^2 + 178176*ep*m^9*u^2 - 31488*m^8*u^3 - 
     62976*ep*m^8*u^3 + 6048*m^7*u^4 + 12096*ep*m^7*u^4 - 600*m^6*u^5 - 
     1200*ep*m^6*u^5 + 24*m^5*u^6 + 48*ep*m^5*u^6 - 88064*m^10*v - 
     225280*ep*m^10*v + 216576*m^9*u*v + 468992*ep*m^9*u*v - 
     175104*m^8*u^2*v - 335872*ep*m^8*u^2*v + 68608*m^7*u^3*v + 
     116096*ep*m^7*u^3*v - 14664*m^6*u^4*v - 21680*ep*m^6*u^4*v + 
     1698*m^5*u^5*v + 2224*ep*m^5*u^5*v - 86*m^4*u^6*v - 106*ep*m^4*u^6*v + 
     47104*m^9*v^2 + 184320*ep*m^9*v^2 - 296192*m^8*u*v^2 - 
     616448*ep*m^8*u*v^2 + 329536*m^7*u^2*v^2 + 589184*ep*m^7*u^2*v^2 - 
     160032*m^6*u^3*v^2 - 262048*ep*m^6*u^3*v^2 + 39900*m^5*u^4*v^2 + 
     60904*ep*m^5*u^4*v^2 - 5019*m^4*u^5*v^2 - 7170*ep*m^4*u^5*v^2 + 
     252*m^3*u^6*v^2 + 336*ep*m^3*u^6*v^2 - 20736*m^8*v^3 - 
     110080*ep*m^8*v^3 + 267328*m^7*u*v^3 + 522752*ep*m^7*u*v^3 - 
     315024*m^6*u^2*v^3 - 553504*ep*m^6*u^2*v^3 + 150776*m^5*u^3*v^3 + 
     254152*ep*m^5*u^3*v^3 - 35373*m^4*u^4*v^3 - 58376*ep*m^4*u^4*v^3 + 
     3998*m^3*u^5*v^3 + 6540*ep*m^3*u^5*v^3 - 170*m^2*u^6*v^3 - 
     278*ep*m^2*u^6*v^3 + 9760*m^7*v^4 + 47680*ep*m^7*v^4 - 
     137592*m^6*u*v^4 - 257712*ep*m^6*u*v^4 + 150480*m^5*u^2*v^4 + 
     258320*ep*m^5*u^2*v^4 - 64233*m^4*u^3*v^4 - 107080*ep*m^4*u^3*v^4 + 
     12687*m^3*u^4*v^4 + 20992*ep*m^3*u^4*v^4 - 1090*m^2*u^5*v^4 - 
     1814*ep*m^2*u^5*v^4 + 28*m*u^6*v^4 + 48*ep*m*u^6*v^4 - 3512*m^6*v^5 - 
     13744*ep*m^6*v^5 + 40462*m^5*u*v^5 + 73432*ep*m^5*u*v^5 - 
     37695*m^4*u^2*v^5 - 60718*ep*m^4*u^2*v^5 + 13298*m^3*u^3*v^5 + 
     20580*ep*m^3*u^3*v^5 - 1957*m^2*u^4*v^5 - 3030*ep*m^2*u^4*v^5 + 
     95*m*u^5*v^5 + 150*ep*m*u^5*v^5 + 756*m^5*v^6 + 2440*ep*m^5*v^6 - 
     6724*m^4*u*v^6 - 11846*ep*m^4*u*v^6 + 4759*m^3*u^2*v^6 + 
     6386*ep*m^3*u^2*v^6 - 1256*m^2*u^3*v^6 - 1570*ep*m^2*u^3*v^6 + 
     106*m*u^4*v^6 + 138*ep*m*u^4*v^6 - 86*m^4*v^7 - 240*ep*m^4*v^7 + 
     582*m^3*u*v^7 + 988*ep*m^3*u*v^7 - 239*m^2*u^2*v^7 - 
     108*ep*m^2*u^2*v^7 + 39*m*u^3*v^7 + 18*ep*m*u^3*v^7 + 4*m^3*v^8 + 
     10*ep*m^3*v^8 - 20*m^2*u*v^8 - 32*ep*m^2*u*v^8 - 18*ep*m*u^2*v^8 - 
     129024*m^10*w - 258048*ep*m^10*w + 178176*m^9*u*w + 356352*ep*m^9*u*w - 
     94464*m^8*u^2*w - 188928*ep*m^8*u^2*w + 24192*m^7*u^3*w + 
     48384*ep*m^7*u^3*w - 3000*m^6*u^4*w - 6000*ep*m^6*u^4*w + 
     144*m^5*u^5*w + 288*ep*m^5*u^5*w + 151040*m^9*v*w + 348160*ep*m^9*v*w - 
     284928*m^8*u*v*w - 597504*ep*m^8*u*v*w + 180928*m^7*u^2*v*w + 
     346240*ep*m^7*u^2*v*w - 53648*m^6*u^3*v*w - 92512*ep*m^6*u^3*v*w + 
     7854*m^5*u^4*v*w + 12120*ep*m^5*u^4*v*w - 472*m^4*u^5*v*w - 
     664*ep*m^4*u^5*v*w - 80640*m^8*v^2*w - 237568*ep*m^8*v^2*w + 
     325248*m^7*u*v^2*w + 676992*ep*m^7*u*v^2*w - 290384*m^6*u^2*v^2*w - 
     545824*ep*m^6*u^2*v^2*w + 108424*m^5*u^3*v^2*w + 
     190632*ep*m^5*u^3*v^2*w - 18388*m^4*u^4*v^2*w - 30198*ep*m^4*u^4*v^2*w + 
     1169*m^3*u^5*v^2*w + 1754*ep*m^3*u^5*v^2*w + 30912*m^7*v^3*w + 
     112384*ep*m^7*v^3*w - 229504*m^6*u*v^3*w - 463712*ep*m^6*u*v^3*w + 
     229796*m^5*u^2*v^3*w + 433368*ep*m^5*u^2*v^3*w - 88851*m^4*u^3*v^3*w - 
     162932*ep*m^4*u^3*v^3*w + 14913*m^3*u^4*v^3*w + 26626*ep*m^3*u^4*v^3*w - 
     897*m^2*u^5*v^3*w - 1528*ep*m^2*u^5*v^3*w - 10072*m^6*v^4*w - 
     37424*ep*m^6*v^4*w + 89552*m^5*u*v^4*w + 175912*ep*m^5*u*v^4*w - 
     88782*m^4*u^2*v^4*w - 166212*ep*m^4*u^2*v^4*w + 32912*m^3*u^3*v^4*w + 
     61112*ep*m^3*u^3*v^4*w - 5134*m^2*u^4*v^4*w - 9430*ep*m^2*u^4*v^4*w + 
     270*m*u^5*v^4*w + 480*ep*m*u^5*v^4*w + 2358*m^5*v^5*w + 
     7936*ep*m^5*v^5*w - 18863*m^4*u*v^5*w - 36076*ep*m^4*u*v^5*w + 
     17068*m^3*u^2*v^5*w + 30892*ep*m^3*u^2*v^5*w - 5739*m^2*u^3*v^5*w - 
     10376*ep*m^2*u^3*v^5*w + 779*m*u^4*v^5*w + 1386*ep*m*u^4*v^5*w - 
     28*u^5*v^5*w - 48*ep*u^5*v^5*w - 312*m^4*v^6*w - 934*ep*m^4*v^6*w + 
     1997*m^3*u*v^6*w + 3706*ep*m^3*u*v^6*w - 1472*m^2*u^2*v^6*w - 
     2394*ep*m^2*u^2*v^6*w + 401*m*u^3*v^6*w + 630*ep*m*u^3*v^6*w - 
     42*u^4*v^6*w - 66*ep*u^4*v^6*w + 17*m^3*v^7*w + 46*ep*m^3*v^7*w - 
     82*m^2*u*v^7*w - 146*ep*m^2*u*v^7*w + 36*m*u^2*v^7*w + 
     32*ep*m*u^2*v^7*w - 3*u^3*v^7*w + 6*ep*u^3*v^7*w + 89088*m^9*w^2 + 
     178176*ep*m^9*w^2 - 94464*m^8*u*w^2 - 188928*ep*m^8*u*w^2 + 
     36288*m^7*u^2*w^2 + 72576*ep*m^7*u^2*w^2 - 6000*m^6*u^3*w^2 - 
     12000*ep*m^6*u^3*w^2 + 360*m^5*u^4*w^2 + 720*ep*m^5*u^4*w^2 - 
     91392*m^8*v*w^2 - 197120*ep*m^8*v*w^2 + 137600*m^7*u*v*w^2 + 
     281984*ep*m^7*u*v*w^2 - 66432*m^6*u^2*v*w^2 - 126144*ep*m^6*u^2*v*w^2 + 
     13476*m^5*u^3*v*w^2 + 23216*ep*m^5*u^3*v*w^2 - 1022*m^4*u^4*v*w^2 - 
     1586*ep*m^4*u^4*v*w^2 + 40384*m^7*v^2*w^2 + 104448*ep*m^7*v^2*w^2 - 
     126848*m^6*u*v^2*w^2 - 267232*ep*m^6*u*v^2*w^2 + 89176*m^5*u^2*v^2*w^2 + 
     174424*ep*m^5*u^2*v^2*w^2 - 23042*m^4*u^3*v^2*w^2 - 
     42044*ep*m^4*u^3*v^2*w^2 + 2001*m^3*u^4*v^2*w^2 + 
     3296*ep*m^3*u^4*v^2*w^2 - 11536*m^6*v^3*w^2 - 37376*ep*m^6*v^3*w^2 + 
     67072*m^5*u*v^3*w^2 + 141928*ep*m^5*u*v^3*w^2 - 56105*m^4*u^2*v^3*w^2 - 
     112740*ep*m^4*u^2*v^3*w^2 + 15680*m^3*u^3*v^3*w^2 + 
     30260*ep*m^3*u^3*v^3*w^2 - 1402*m^2*u^4*v^3*w^2 - 
     2532*ep*m^2*u^4*v^3*w^2 + 2568*m^5*v^4*w^2 + 9224*ep*m^5*v^4*w^2 - 
     18445*m^4*u*v^4*w^2 - 38784*ep*m^4*u*v^4*w^2 + 16177*m^3*u^2*v^4*w^2 + 
     33022*ep*m^3*u^2*v^4*w^2 - 4539*m^2*u^3*v^4*w^2 - 
     9074*ep*m^2*u^3*v^4*w^2 + 392*m*u^4*v^4*w^2 + 770*ep*m*u^4*v^4*w^2 - 
     382*m^4*v^5*w^2 - 1326*ep*m^4*v^5*w^2 + 2440*m^3*u*v^5*w^2 + 
     5084*ep*m^3*u*v^5*w^2 - 2027*m^2*u^2*v^5*w^2 - 4136*ep*m^2*u^2*v^5*w^2 + 
     520*m*u^3*v^5*w^2 + 1052*ep*m*u^3*v^5*w^2 - 38*u^4*v^5*w^2 - 
     82*ep*u^4*v^5*w^2 + 25*m^3*v^6*w^2 + 80*ep*m^3*v^6*w^2 - 
     121*m^2*u*v^6*w^2 - 250*ep*m^2*u*v^6*w^2 + 80*m*u^2*v^6*w^2 + 
     156*ep*m*u^2*v^6*w^2 - 13*u^3*v^6*w^2 - 24*ep*u^3*v^6*w^2 - 
     31488*m^8*w^3 - 62976*ep*m^8*w^3 + 24192*m^7*u*w^3 + 
     48384*ep*m^7*u*w^3 - 6000*m^6*u^2*w^3 - 12000*ep*m^6*u^2*w^3 + 
     480*m^5*u^3*w^3 + 960*ep*m^5*u^3*w^3 + 25280*m^7*v*w^3 + 
     51840*ep*m^7*v*w^3 - 30576*m^6*u*v*w^3 - 61472*ep*m^6*u*v*w^3 + 
     10284*m^5*u^2*v*w^3 + 19168*ep*m^5*u^2*v*w^3 - 1088*m^4*u^3*v*w^3 - 
     1824*ep*m^4*u^3*v*w^3 - 7504*m^6*v^2*w^3 - 18656*ep*m^6*v^2*w^3 + 
     20904*m^5*u*v^2*w^3 + 45624*ep*m^5*u*v^2*w^3 - 10940*m^4*u^2*v^2*w^3 - 
     22108*ep*m^4*u^2*v^2*w^3 + 1506*m^3*u^3*v^2*w^3 + 
     2720*ep*m^3*u^3*v^2*w^3 + 1140*m^5*v^3*w^3 + 4504*ep*m^5*v^3*w^3 - 
     7413*m^4*u*v^3*w^3 - 17380*ep*m^4*u*v^3*w^3 + 4962*m^3*u^2*v^3*w^3 + 
     10896*ep*m^3*u^2*v^3*w^3 - 788*m^2*u^3*v^3*w^3 - 
     1596*ep*m^2*u^3*v^3*w^3 - 128*m^4*v^4*w^3 - 764*ep*m^4*v^4*w^3 + 
     1214*m^3*u*v^4*w^3 + 3040*ep*m^3*u*v^4*w^3 - 902*m^2*u^2*v^4*w^3 - 
     2168*ep*m^2*u^2*v^4*w^3 + 158*m*u^3*v^4*w^3 + 376*ep*m*u^3*v^4*w^3 + 
     10*m^3*v^5*w^3 + 60*ep*m^3*v^5*w^3 - 71*m^2*u*v^5*w^3 - 
     194*ep*m^2*u*v^5*w^3 + 52*m*u^2*v^5*w^3 + 144*ep*m*u^2*v^5*w^3 - 
     10*u^3*v^5*w^3 - 30*ep*u^3*v^5*w^3 + 6048*m^7*w^4 + 12096*ep*m^7*w^4 - 
     3000*m^6*u*w^4 - 6000*ep*m^6*u*w^4 + 360*m^5*u^2*w^4 + 
     720*ep*m^5*u^2*w^4 - 3128*m^6*v*w^4 - 6160*ep*m^6*v*w^4 + 
     3066*m^5*u*v*w^4 + 6048*ep*m^5*u*v*w^4 - 562*m^4*u^2*v*w^4 - 
     1006*ep*m^4*u^2*v*w^4 + 252*m^5*v^2*w^4 + 928*ep*m^5*v^2*w^4 - 
     1211*m^4*u*v^2*w^4 - 3026*ep*m^4*u*v^2*w^4 + 422*m^3*u^2*v^2*w^4 + 
     884*ep*m^3*u^2*v^2*w^4 + 78*m^4*v^3*w^4 - 76*ep*m^4*v^3*w^4 + 
     186*m^3*u*v^3*w^4 + 712*ep*m^3*u*v^3*w^4 - 108*m^2*u^2*v^3*w^4 - 
     318*ep*m^2*u^2*v^3*w^4 - 10*m^3*v^4*w^4 + 10*ep*m^3*v^4*w^4 - 
     7*m^2*u*v^4*w^4 - 62*ep*m^2*u*v^4*w^4 + 8*m*u^2*v^4*w^4 + 
     38*ep*m*u^2*v^4*w^4 - 600*m^6*w^5 - 1200*ep*m^6*w^5 + 144*m^5*u*w^5 + 
     288*ep*m^5*u*w^5 + 102*m^5*v*w^5 + 200*ep*m^5*v*w^5 - 104*m^4*u*v*w^5 - 
     200*ep*m^4*u*v*w^5 + 56*m^4*v^2*w^5 + 66*ep*m^4*v^2*w^5 - 
     3*m^3*u*v^2*w^5 + 38*ep*m^3*u*v^2*w^5 - 11*m^3*v^3*w^5 - 
     10*ep*m^3*v^3*w^5 + 5*m^2*u*v^3*w^5 - 4*ep*m^2*u*v^3*w^5 + 24*m^5*w^6 + 
     48*ep*m^5*w^6 + 6*m^4*v*w^6 + 10*ep*m^4*v*w^6 - 3*m^3*v^2*w^6 - 
     4*ep*m^3*v^2*w^6))/(m*(4*m - v)*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
     8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  (2*(-1 + 2*ep)*(-1 + 3*ep)*(1024*m^7 + 2048*ep*m^7 - 1536*m^6*u - 
     3584*ep*m^6*u + 640*m^5*u^2 + 1632*ep*m^5*u^2 - 96*m^4*u^3 - 
     272*ep*m^4*u^3 + 4*m^3*u^4 + 14*ep*m^3*u^4 - 1280*m^6*v - 
     2944*ep*m^6*v + 2176*m^5*u*v + 6080*ep*m^5*u*v - 624*m^4*u^2*v - 
     2208*ep*m^4*u^2*v + 20*m^3*u^3*v + 230*ep*m^3*u^3*v + 3*m^2*u^4*v - 
     8*ep*m^2*u^4*v + 704*m^5*v^2 + 1856*ep*m^5*v^2 - 1648*m^4*u*v^2 - 
     4824*ep*m^4*u*v^2 + 472*m^3*u^2*v^2 + 1626*ep*m^3*u^2*v^2 - 
     23*m^2*u^3*v^2 - 130*ep*m^2*u^3*v^2 - m*u^4*v^2 - 208*m^4*v^3 - 
     600*ep*m^4*v^3 + 640*m^3*u*v^3 + 1842*ep*m^3*u*v^3 - 185*m^2*u^2*v^3 - 
     576*ep*m^2*u^2*v^3 + 14*m*u^3*v^3 + 40*ep*m*u^3*v^3 + 32*m^3*v^4 + 
     96*ep*m^3*v^4 - 113*m^2*u*v^4 - 320*ep*m^2*u*v^4 + 28*m*u^2*v^4 + 
     86*ep*m*u^2*v^4 - 2*u^3*v^4 - 4*ep*u^3*v^4 - 2*m^2*v^5 - 6*ep*m^2*v^5 + 
     7*m*u*v^5 + 20*ep*m*u*v^5 - u^2*v^5 - 4*ep*u^2*v^5 - 1024*m^6*w - 
     2304*ep*m^6*w + 1024*m^5*u*w + 2560*ep*m^5*u*w - 256*m^4*u^2*w - 
     704*ep*m^4*u^2*w + 16*m^3*u^3*w + 52*ep*m^3*u^3*w + 1088*m^5*v*w + 
     2816*ep*m^5*v*w - 1296*m^4*u*v*w - 3776*ep*m^4*u*v*w + 236*m^3*u^2*v*w + 
     874*ep*m^3*u^2*v*w - 8*m^2*u^3*v*w - 56*ep*m^2*u^3*v*w - 464*m^4*v^2*w - 
     1336*ep*m^4*v^2*w + 780*m^3*u*v^2*w + 2320*ep*m^3*u*v^2*w - 
     159*m^2*u^2*v^2*w - 550*ep*m^2*u^2*v^2*w + 9*m*u^3*v^2*w + 
     32*ep*m*u^3*v^2*w + 92*m^3*v^3*w + 282*ep*m^3*v^3*w - 198*m^2*u*v^3*w - 
     590*ep*m^2*u*v^3*w + 41*m*u^2*v^3*w + 138*ep*m*u^2*v^3*w - 2*u^3*v^3*w - 
     4*ep*u^3*v^3*w - 7*m^2*v^4*w - 22*ep*m^2*v^4*w + 17*m*u*v^4*w + 
     52*ep*m*u*v^4*w - 3*u^2*v^4*w - 12*ep*u^2*v^4*w + 384*m^5*w^2 + 
     928*ep*m^5*w^2 - 224*m^4*u*w^2 - 592*ep*m^4*u*w^2 + 24*m^3*u^2*w^2 + 
     72*ep*m^3*u^2*w^2 - 320*m^4*v*w^2 - 896*ep*m^4*v*w^2 + 252*m^3*u*v*w^2 + 
     754*ep*m^3*u*v*w^2 - 26*m^2*u^2*v*w^2 - 92*ep*m^2*u^2*v*w^2 + 
     92*m^3*v^2*w^2 + 286*ep*m^3*v^2*w^2 - 101*m^2*u*v^2*w^2 - 
     318*ep*m^2*u*v^2*w^2 + 13*m*u^2*v^2*w^2 + 44*ep*m*u^2*v^2*w^2 - 
     9*m^2*v^3*w^2 - 30*ep*m^2*v^3*w^2 + 13*m*u*v^3*w^2 + 44*ep*m*u*v^3*w^2 - 
     2*u^2*v^3*w^2 - 8*ep*u^2*v^3*w^2 - 64*m^4*w^3 - 160*ep*m^4*w^3 + 
     16*m^3*u*w^3 + 44*ep*m^3*u*w^3 + 36*m^3*v*w^3 + 110*ep*m^3*v*w^3 - 
     16*m^2*u*v*w^3 - 48*ep*m^2*u*v*w^3 - 5*m^2*v^2*w^3 - 18*ep*m^2*v^2*w^3 + 
     3*m*u*v^2*w^3 + 12*ep*m*u*v^2*w^3 + 4*m^3*w^4 + 10*ep*m^3*w^4 - 
     m^2*v*w^4 - 4*ep*m^2*v*w^4))/(m*(4*m - v)*(3*m - u - v - w)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
     3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
     2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
     m*v*w^2)), -((ep*u*(126976*m^10 + 180224*ep*m^10 - 195584*m^9*u - 
      301056*ep*m^9*u + 120320*m^8*u^2 + 198144*ep*m^8*u^2 - 37760*m^7*u^3 - 
      66304*ep*m^7*u^3 + 6320*m^6*u^4 + 11904*ep*m^6*u^4 - 524*m^5*u^5 - 
      1080*ep*m^5*u^5 + 16*m^4*u^6 + 38*ep*m^4*u^6 - 237568*m^9*v - 
      290816*ep*m^9*v + 315136*m^8*u*v + 396288*ep*m^8*u*v - 
      154368*m^7*u^2*v - 180096*ep*m^7*u^2*v + 33632*m^6*u^3*v + 
      28256*ep*m^6*u^3*v - 2736*m^5*u^4*v + 1192*ep*m^5*u^4*v - 
      53*m^4*u^5*v - 674*ep*m^4*u^5*v + 12*m^3*u^6*v + 40*ep*m^3*u^6*v + 
      179200*m^8*v^2 + 170496*ep*m^8*v^2 - 185408*m^7*u*v^2 - 
      115584*ep*m^7*u*v^2 + 62576*m^6*u^2*v^2 - 26784*ep*m^6*u^2*v^2 - 
      6108*m^5*u^3*v^2 + 37496*ep*m^5*u^3*v^2 - 627*m^4*u^4*v^2 - 
      10608*ep*m^4*u^4*v^2 + 126*m^3*u^5*v^2 + 1228*ep*m^3*u^5*v^2 - 
      4*m^2*u^6*v^2 - 54*ep*m^2*u^6*v^2 - 67456*m^7*v^3 - 33152*ep*m^7*v^3 + 
      29680*m^6*u*v^3 - 91872*ep*m^6*u*v^3 + 10320*m^5*u^2*v^3 + 
      108864*ep*m^5*u^2*v^3 - 7521*m^4*u^3*v^3 - 40336*ep*m^4*u^3*v^3 + 
      1321*m^3*u^4*v^3 + 6240*ep*m^3*u^4*v^3 - 72*m^2*u^5*v^3 - 
      350*ep*m^2*u^5*v^3 + 12432*m^6*v^4 - 6880*ep*m^6*v^4 + 
      13264*m^5*u*v^4 + 78736*ep*m^5*u*v^4 - 14593*m^4*u^2*v^4 - 
      56502*ep*m^4*u^2*v^4 + 4148*m^3*u^3*v^4 + 14396*ep*m^3*u^3*v^4 - 
      433*m^2*u^4*v^4 - 1422*ep*m^2*u^4*v^4 + 13*m*u^5*v^4 + 
      38*ep*m*u^5*v^4 - 712*m^5*v^5 + 4296*ep*m^5*v^5 - 6514*m^4*u*v^5 - 
      23454*ep*m^4*u*v^5 + 3971*m^3*u^2*v^5 + 12458*ep*m^3*u^2*v^5 - 
      730*m^2*u^3*v^5 - 2170*ep*m^2*u^3*v^5 + 40*m*u^4*v^5 + 
      114*ep*m*u^4*v^5 - 84*m^4*v^6 - 720*ep*m^4*v^6 + 1024*m^3*u*v^6 + 
      3156*ep*m^3*u*v^6 - 421*m^2*u^2*v^6 - 1204*ep*m^2*u^2*v^6 + 
      41*m*u^3*v^6 + 114*ep*m*u^3*v^6 + 10*m^3*v^7 + 42*ep*m^3*v^7 - 
      56*m^2*u*v^7 - 160*ep*m^2*u*v^7 + 14*m*u^2*v^7 + 38*ep*m*u^2*v^7 - 
      159744*m^9*w - 243712*ep*m^9*w + 198656*m^8*u*w + 327168*ep*m^8*u*w - 
      94464*m^7*u^2*w - 166784*ep*m^7*u^2*w + 21312*m^6*u^3*w + 
      40480*ep*m^6*u^3*w - 2240*m^5*u^4*w - 4656*ep*m^5*u^4*w + 
      84*m^4*u^5*w + 200*ep*m^4*u^5*w + 246016*m^8*v*w + 313856*ep*m^8*v*w - 
      268992*m^7*u*v*w - 361856*ep*m^7*u*v*w + 104112*m^6*u^2*v*w + 
      137728*ep*m^6*u^2*v*w - 16644*m^5*u^3*v*w - 19352*ep*m^5*u^3*v*w + 
      836*m^4*u^4*v*w + 426*ep*m^4*u^4*v*w + 15*m^3*u^5*v*w + 
      58*ep*m^3*u^5*v*w - 141504*m^7*v^2*w - 121856*ep*m^7*v^2*w + 
      115888*m^6*u*v^2*w + 62496*ep*m^6*u*v^2*w - 28740*m^5*u^2*v^2*w + 
      13384*ep*m^5*u^2*v^2*w + 1021*m^4*u^3*v^2*w - 12900*ep*m^4*u^3*v^2*w + 
      451*m^3*u^4*v^2*w + 2602*ep*m^3*u^4*v^2*w - 41*m^2*u^5*v^2*w - 
      176*ep*m^2*u^5*v^2*w + 35504*m^6*v^3*w - 1984*ep*m^6*v^3*w - 
      676*m^5*u*v^3*w + 82856*ep*m^5*u*v^3*w - 11790*m^4*u^2*v^3*w - 
      58116*ep*m^4*u^2*v^3*w + 3888*m^3*u^3*v^3*w + 14616*ep*m^3*u^3*v^3*w - 
      398*m^2*u^4*v^3*w - 1542*ep*m^2*u^4*v^3*w + 8*m*u^5*v^3*w + 
      56*ep*m*u^5*v^3*w - 2692*m^5*v^4*w + 12280*ep*m^5*v^4*w - 
      12107*m^4*u*v^4*w - 47292*ep*m^4*u*v^4*w + 8110*m^3*u^2*v^4*w + 
      25004*ep*m^3*u^2*v^4*w - 1655*m^2*u^3*v^4*w - 4760*ep*m^2*u^3*v^4*w + 
      107*m*u^4*v^4*w + 322*ep*m*u^4*v^4*w - 336*m^4*v^5*w - 
      2854*ep*m^4*v^5*w + 3003*m^3*u*v^5*w + 9298*ep*m^3*u*v^5*w - 
      1540*m^2*u^2*v^5*w - 4186*ep*m^2*u^2*v^5*w + 243*m*u^3*v^5*w + 
      614*ep*m*u^3*v^5*w - 10*u^4*v^5*w - 26*ep*u^4*v^5*w + 49*m^3*v^6*w + 
      206*ep*m^3*v^6*w - 222*m^2*u*v^6*w - 634*ep*m^2*u*v^6*w + 
      96*m*u^2*v^6*w + 248*ep*m*u^2*v^6*w - 11*u^3*v^6*w - 26*ep*u^3*v^6*w + 
      78336*m^8*w^2 + 129024*ep*m^8*w^2 - 75648*m^7*u*w^2 - 
      134656*ep*m^7*u*w^2 + 26016*m^6*u^2*w^2 + 50016*ep*m^6*u^2*w^2 - 
      3720*m^5*u^3*w^2 - 7824*ep*m^5*u^3*w^2 + 180*m^4*u^4*w^2 + 
      430*ep*m^4*u^4*w^2 - 92992*m^7*v*w^2 - 122880*ep*m^7*v*w^2 + 
      81856*m^6*u*v*w^2 + 120288*ep*m^6*u*v*w^2 - 23412*m^5*u^2*v*w^2 - 
      36760*ep*m^5*u^2*v*w^2 + 2330*m^4*u^3*v*w^2 + 3956*ep*m^4*u^3*v*w^2 - 
      37*m^3*u^4*v*w^2 - 96*ep*m^3*u^4*v*w^2 + 36064*m^6*v^2*w^2 + 
      21440*ep*m^6*v^2*w^2 - 20452*m^5*u*v^2*w^2 - 3544*ep*m^5*u*v^2*w^2 + 
      1615*m^4*u^2*v^2*w^2 - 5740*ep*m^4*u^2*v^2*w^2 + 758*m^3*u^3*v^2*w^2 + 
      2356*ep*m^3*u^3*v^2*w^2 - 106*m^2*u^4*v^2*w^2 - 
      244*ep*m^2*u^4*v^2*w^2 - 3948*m^5*v^3*w^2 + 10728*ep*m^5*v^3*w^2 - 
      5957*m^4*u*v^3*w^2 - 27624*ep*m^4*u*v^3*w^2 + 4713*m^3*u^2*v^3*w^2 + 
      13406*ep*m^3*u^2*v^3*w^2 - 1021*m^2*u^3*v^3*w^2 - 
      2466*ep*m^2*u^3*v^3*w^2 + 66*m*u^4*v^3*w^2 + 162*ep*m*u^4*v^3*w^2 - 
      500*m^4*v^4*w^2 - 4206*ep*m^4*v^4*w^2 + 3100*m^3*u*v^4*w^2 + 
      9508*ep*m^3*u*v^4*w^2 - 1655*m^2*u^2*v^4*w^2 - 
      4184*ep*m^2*u^2*v^4*w^2 + 270*m*u^3*v^4*w^2 + 620*ep*m*u^3*v^4*w^2 - 
      10*u^4*v^4*w^2 - 26*ep*u^4*v^4*w^2 + 95*m^3*v^5*w^2 + 
      400*ep*m^3*v^5*w^2 - 329*m^2*u*v^5*w^2 - 938*ep*m^2*u*v^5*w^2 + 
      160*m*u^2*v^5*w^2 + 404*ep*m*u^2*v^5*w^2 - 21*u^3*v^5*w^2 - 
      48*ep*u^3*v^5*w^2 - 18944*m^7*w^3 - 34176*ep*m^7*w^3 + 
      13376*m^6*u*w^3 + 26208*ep*m^6*u*w^3 - 2960*m^5*u^2*w^3 - 
      6336*ep*m^5*u^2*w^3 + 200*m^4*u^3*w^3 + 480*ep*m^4*u^3*w^3 + 
      15344*m^6*v*w^3 + 21312*ep*m^6*v*w^3 - 10492*m^5*u*v*w^3 - 
      17832*ep*m^5*u*v*w^3 + 1956*m^4*u^2*v*w^3 + 4004*ep*m^4*u^2*v*w^3 - 
      82*m^3*u^3*v*w^3 - 240*ep*m^3*u^3*v*w^3 - 2812*m^5*v^2*w^3 + 
      1464*ep*m^5*v^2*w^3 + 131*m^4*u*v^2*w^3 - 2660*ep*m^4*u*v^2*w^3 + 
      568*m^3*u^2*v^2*w^3 + 1256*ep*m^3*u^2*v^2*w^3 - 104*m^2*u^3*v^2*w^3 - 
      172*ep*m^2*u^3*v^2*w^3 - 320*m^4*v^3*w^3 - 2684*ep*m^4*v^3*w^3 + 
      1274*m^3*u*v^3*w^3 + 3704*ep*m^3*u*v^3*w^3 - 570*m^2*u^2*v^3*w^3 - 
      1248*ep*m^2*u^2*v^3*w^3 + 68*m*u^3*v^3*w^3 + 128*ep*m*u^3*v^3*w^3 + 
      90*m^3*v^4*w^3 + 380*ep*m^3*v^4*w^3 - 215*m^2*u*v^4*w^3 - 
      610*ep*m^2*u*v^4*w^3 + 88*m*u^2*v^4*w^3 + 216*ep*m*u^2*v^4*w^3 - 
      10*u^3*v^4*w^3 - 22*ep*u^3*v^4*w^3 + 2352*m^6*w^4 + 4768*ep*m^6*w^4 - 
      1100*m^5*u*w^4 - 2424*ep*m^5*u*w^4 + 120*m^4*u^2*w^4 + 
      290*ep*m^4*u^2*w^4 - 988*m^5*v*w^4 - 1616*ep*m^5*v*w^4 + 
      531*m^4*u*v*w^4 + 1214*ep*m^4*u*v*w^4 - 54*m^3*u^2*v*w^4 - 
      164*ep*m^3*u^2*v*w^4 - 60*m^4*v^2*w^4 - 556*ep*m^4*v^2*w^4 + 
      140*m^3*u*v^2*w^4 + 296*ep*m^3*u*v^2*w^4 - 34*m^2*u^2*v^2*w^4 - 
      46*ep*m^2*u^2*v^2*w^4 + 40*m^3*v^3*w^4 + 170*ep*m^3*v^3*w^4 - 
      51*m^2*u*v^3*w^4 - 142*ep*m^2*u*v^3*w^4 + 10*m*u^2*v^3*w^4 + 
      22*ep*m*u^2*v^3*w^4 - 144*m^5*w^5 - 336*ep*m^5*w^5 + 36*m^4*u*w^5 + 
      88*ep*m^4*u*w^5 + 16*m^4*v*w^5 + 66*ep*m^4*v*w^5 - 13*m^3*u*v*w^5 - 
      42*ep*m^3*u*v*w^5 + 5*m^3*v^2*w^5 + 22*ep*m^3*v^2*w^5 + m^2*u*v^2*w^5 + 
      4*ep*m^2*u*v^2*w^5 + 4*m^4*w^6 + 10*ep*m^4*w^6 - m^3*v*w^6 - 
      4*ep*m^3*v*w^6))/(m*(4*m - v)*(3*m - u - v - w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
      8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 0, 
  0, 0, 0, 0, 0, (-2*(-1 + 2*ep)^2*(1024*m^7 + 2560*ep*m^7 - 1536*m^6*u - 
     3840*ep*m^6*u + 640*m^5*u^2 + 1664*ep*m^5*u^2 - 96*m^4*u^3 - 
     272*ep*m^4*u^3 + 4*m^3*u^4 + 14*ep*m^3*u^4 - 1280*m^6*v - 
     3968*ep*m^6*v + 2176*m^5*u*v + 6560*ep*m^5*u*v - 624*m^4*u^2*v - 
     2248*ep*m^4*u^2*v + 20*m^3*u^3*v + 222*ep*m^3*u^3*v + 3*m^2*u^4*v - 
     8*ep*m^2*u^4*v + 704*m^5*v^2 + 2400*ep*m^5*v^2 - 1648*m^4*u*v^2 - 
     4864*ep*m^4*u*v^2 + 472*m^3*u^2*v^2 + 1498*ep*m^3*u^2*v^2 - 
     23*m^2*u^3*v^2 - 104*ep*m^2*u^3*v^2 - m*u^4*v^2 - 208*m^4*v^3 - 
     712*ep*m^4*v^3 + 640*m^3*u*v^3 + 1778*ep*m^3*u*v^3 - 185*m^2*u^2*v^3 - 
     502*ep*m^2*u^2*v^3 + 14*m*u^3*v^3 + 34*ep*m*u^3*v^3 + 32*m^3*v^4 + 
     104*ep*m^3*v^4 - 113*m^2*u*v^4 - 300*ep*m^2*u*v^4 + 28*m*u^2*v^4 + 
     68*ep*m*u^2*v^4 - 2*u^3*v^4 - 4*ep*u^3*v^4 - 2*m^2*v^5 - 6*ep*m^2*v^5 + 
     7*m*u*v^5 + 18*ep*m*u*v^5 - u^2*v^5 - 2*ep*u^2*v^5 - 1024*m^6*w - 
     2560*ep*m^6*w + 1024*m^5*u*w + 2624*ep*m^5*u*w - 256*m^4*u^2*w - 
     704*ep*m^4*u^2*w + 16*m^3*u^3*w + 52*ep*m^3*u^3*w + 1088*m^5*v*w + 
     3232*ep*m^5*v*w - 1296*m^4*u*v*w - 3856*ep*m^4*u*v*w + 236*m^3*u^2*v*w + 
     858*ep*m^3*u^2*v*w - 8*m^2*u^3*v*w - 56*ep*m^2*u^3*v*w - 464*m^4*v^2*w - 
     1488*ep*m^4*v^2*w + 780*m^3*u*v^2*w + 2280*ep*m^3*u*v^2*w - 
     159*m^2*u^2*v^2*w - 514*ep*m^2*u^2*v^2*w + 9*m*u^3*v^2*w + 
     32*ep*m*u^3*v^2*w + 92*m^3*v^3*w + 298*ep*m^3*v^3*w - 198*m^2*u*v^3*w - 
     560*ep*m^2*u*v^3*w + 41*m*u^2*v^3*w + 122*ep*m*u^2*v^3*w - 2*u^3*v^3*w - 
     4*ep*u^3*v^3*w - 7*m^2*v^4*w - 22*ep*m^2*v^4*w + 17*m*u*v^4*w + 
     48*ep*m*u*v^4*w - 3*u^2*v^4*w - 10*ep*u^2*v^4*w + 384*m^5*w^2 + 
     960*ep*m^5*w^2 - 224*m^4*u*w^2 - 592*ep*m^4*u*w^2 + 24*m^3*u^2*w^2 + 
     72*ep*m^3*u^2*w^2 - 320*m^4*v*w^2 - 936*ep*m^4*v*w^2 + 252*m^3*u*v*w^2 + 
     746*ep*m^3*u*v*w^2 - 26*m^2*u^2*v*w^2 - 92*ep*m^2*u^2*v*w^2 + 
     92*m^3*v^2*w^2 + 294*ep*m^3*v^2*w^2 - 101*m^2*u*v^2*w^2 - 
     308*ep*m^2*u*v^2*w^2 + 13*m*u^2*v^2*w^2 + 44*ep*m*u^2*v^2*w^2 - 
     9*m^2*v^3*w^2 - 30*ep*m^2*v^3*w^2 + 13*m*u*v^3*w^2 + 42*ep*m*u*v^3*w^2 - 
     2*u^2*v^3*w^2 - 8*ep*u^2*v^3*w^2 - 64*m^4*w^3 - 160*ep*m^4*w^3 + 
     16*m^3*u*w^3 + 44*ep*m^3*u*w^3 + 36*m^3*v*w^3 + 110*ep*m^3*v*w^3 - 
     16*m^2*u*v*w^3 - 48*ep*m^2*u*v*w^3 - 5*m^2*v^2*w^3 - 18*ep*m^2*v^2*w^3 + 
     3*m*u*v^2*w^3 + 12*ep*m*u*v^2*w^3 + 4*m^3*w^4 + 10*ep*m^3*w^4 - 
     m^2*v*w^4 - 4*ep*m^2*v*w^4))/(m*(4*m - v)*(3*m - u - v - w)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
     3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
     2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
     m*v*w^2)), 0, 0, (-6*ep^3*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
     4*m*w)*(64*m^5 - 144*m^4*u + 44*m^3*u^2 - 3*m^2*u^3 - 48*m^4*v + 
     136*m^3*u*v - 39*m^2*u^2*v + 3*m*u^3*v + 12*m^3*v^2 - 37*m^2*u*v^2 + 
     6*m*u^2*v^2 - m^2*v^3 + 3*m*u*v^3 - 48*m^4*w + 56*m^3*u*w - 
     7*m^2*u^2*w + 24*m^3*v*w - 34*m^2*u*v*w + 6*m*u^2*v*w - 3*m^2*v^2*w + 
     6*m*u*v^2*w - 2*u^2*v^2*w + 12*m^3*w^2 - 5*m^2*u*w^2 - 3*m^2*v*w^2 + 
     3*m*u*v*w^2 - m^2*w^3))/(m*(4*m - v)*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
     8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)), 
  (ep*(16384*m^11 + 32768*ep*m^11 - 30720*m^10*u - 49152*ep*m^10*u + 
     22016*m^9*u^2 + 30720*ep*m^9*u^2 - 7936*m^8*u^3 - 10240*ep*m^8*u^3 + 
     1536*m^7*u^4 + 1920*ep*m^7*u^4 - 152*m^6*u^5 - 192*ep*m^6*u^5 + 
     6*m^5*u^6 + 8*ep*m^5*u^6 - 28672*m^10*v - 61440*ep*m^10*v + 
     61440*m^9*u*v + 70656*ep*m^9*u*v - 41728*m^8*u^2*v - 
     16640*ep*m^8*u^2*v + 13248*m^7*u^3*v - 6400*ep*m^7*u^3*v - 
     2272*m^6*u^4*v + 3376*ep*m^6*u^4*v + 228*m^5*u^5*v - 468*ep*m^5*u^5*v - 
     12*m^4*u^6*v + 17*ep*m^4*u^6*v + 28672*m^9*v^2 + 60416*ep*m^9*v^2 - 
     82688*m^8*u*v^2 - 65280*ep*m^8*u*v^2 + 62016*m^7*u^2*v^2 - 
     1664*ep*m^7*u^2*v^2 - 22016*m^6*u^3*v^2 + 17760*ep*m^6*u^3*v^2 + 
     4436*m^5*u^4*v^2 - 6068*ep*m^5*u^4*v^2 - 515*m^4*u^5*v^2 + 
     741*ep*m^4*u^5*v^2 + 27*m^3*u^6*v^2 - 28*ep*m^3*u^6*v^2 - 
     19968*m^8*v^3 - 38912*ep*m^8*v^3 + 69760*m^7*u*v^3 + 
     48768*ep*m^7*u*v^3 - 51296*m^6*u^2*v^3 + 2560*ep*m^6*u^2*v^3 + 
     16748*m^5*u^3*v^3 - 12912*ep*m^5*u^3*v^3 - 2789*m^4*u^4*v^3 + 
     3928*ep*m^4*u^4*v^3 + 211*m^3*u^5*v^3 - 451*ep*m^3*u^5*v^3 - 
     3*m^2*u^6*v^3 + 21*ep*m^2*u^6*v^3 + 9280*m^7*v^4 + 16640*ep*m^7*v^4 - 
     35064*m^6*u*v^4 - 25440*ep*m^6*u*v^4 + 23078*m^5*u^2*v^4 - 
     1616*ep*m^5*u^2*v^4 - 6259*m^4*u^3*v^4 + 5514*ep*m^4*u^3*v^4 + 
     767*m^3*u^4*v^4 - 1279*ep*m^3*u^4*v^4 - 32*m^2*u^5*v^4 + 
     89*ep*m^2*u^5*v^4 - 2736*m^6*v^5 - 4592*ep*m^6*v^5 + 10536*m^5*u*v^5 + 
     8244*ep*m^5*u*v^5 - 5767*m^4*u^2*v^5 + 1505*ep*m^4*u^2*v^5 + 
     1182*m^3*u^3*v^5 - 1650*ep*m^3*u^3*v^5 - 90*m^2*u^4*v^5 + 
     241*ep*m^2*u^4*v^5 + m*u^5*v^5 - 7*ep*m*u^5*v^5 + 488*m^5*v^6 + 
     780*ep*m^5*v^6 - 1858*m^4*u*v^6 - 1551*ep*m^4*u*v^6 + 774*m^3*u^2*v^6 - 
     644*ep*m^3*u^2*v^6 - 103*m^2*u^3*v^6 + 293*ep*m^2*u^3*v^6 + 
     3*m*u^4*v^6 - 21*ep*m*u^4*v^6 - 48*m^4*v^7 - 74*ep*m^4*v^7 + 
     177*m^3*u*v^7 + 153*ep*m^3*u*v^7 - 49*m^2*u^2*v^7 + 114*ep*m^2*u^2*v^7 + 
     3*m*u^3*v^7 - 21*ep*m*u^3*v^7 + 2*m^3*v^8 + 3*ep*m^3*v^8 - 7*m^2*u*v^8 - 
     6*ep*m^2*u*v^8 + m*u^2*v^8 - 7*ep*m*u^2*v^8 - 30720*m^10*w - 
     61440*ep*m^10*w + 44032*m^9*u*w + 74752*ep*m^9*u*w - 23808*m^8*u^2*w - 
     36352*ep*m^8*u^2*w + 6144*m^7*u^3*w + 8832*ep*m^7*u^3*w - 
     760*m^6*u^4*w - 1072*ep*m^6*u^4*w + 36*m^5*u^5*w + 52*ep*m^5*u^5*w + 
     50176*m^9*v*w + 102400*ep*m^9*v*w - 78592*m^8*u*v*w - 
     106240*ep*m^8*u*v*w + 41216*m^7*u^2*v*w + 30976*ep*m^7*u^2*v*w - 
     10064*m^6*u^3*v*w - 1056*ep*m^6*u^3*v*w + 1268*m^5*u^4*v*w - 
     528*ep*m^5*u^4*v*w - 74*m^4*u^5*v*w + 29*ep*m^4*u^5*v*w - 
     43264*m^8*v^2*w - 84224*ep*m^8*v^2*w + 87680*m^7*u*v^2*w + 
     92928*ep*m^7*u*v^2*w - 53776*m^6*u^2*v^2*w - 26400*ep*m^6*u^2*v^2*w + 
     15576*m^5*u^3*v^2*w + 1168*ep*m^5*u^3*v^2*w - 2310*m^4*u^4*v^2*w + 
     299*ep*m^4*u^4*v^2*w + 145*m^3*u^5*v^2*w - 17*ep*m^3*u^5*v^2*w + 
     24064*m^7*v^3*w + 43264*ep*m^7*v^3*w - 60032*m^6*u*v^3*w - 
     58752*ep*m^6*u*v^3*w + 39208*m^5*u^2*v^3*w + 22816*ep*m^5*u^2*v^3*w - 
     11163*m^4*u^3*v^3*w - 3708*ep*m^4*u^3*v^3*w + 1458*m^3*u^4*v^3*w + 
     227*ep*m^3*u^4*v^3*w - 69*m^2*u^5*v^3*w + 3*ep*m^2*u^5*v^3*w - 
     8504*m^6*v^4*w - 14224*ep*m^6*v^4*w + 23916*m^5*u*v^4*w + 
     23676*ep*m^5*u*v^4*w - 15480*m^4*u^2*v^4*w - 10676*ep*m^4*u^2*v^4*w + 
     3948*m^3*u^3*v^4*w + 1880*ep*m^3*u^3*v^4*w - 386*m^2*u^4*v^4*w - 
     31*ep*m^2*u^4*v^4*w + 7*m*u^5*v^4*w - 13*ep*m*u^5*v^4*w + 
     1804*m^5*v^5*w + 2864*ep*m^5*v^5*w - 5401*m^4*u*v^5*w - 
     5505*ep*m^4*u*v^5*w + 3338*m^3*u^2*v^5*w + 2430*ep*m^3*u^2*v^5*w - 
     730*m^2*u^3*v^5*w - 367*ep*m^2*u^3*v^5*w + 48*m*u^4*v^5*w - 
     7*ep*m*u^4*v^5*w - 208*m^4*v^6*w - 319*ep*m^4*v^6*w + 641*m^3*u*v^6*w + 
     665*ep*m^3*u*v^6*w - 368*m^2*u^2*v^6*w - 235*ep*m^2*u^2*v^6*w + 
     65*m*u^3*v^6*w + 17*ep*m*u^3*v^6*w - 2*u^4*v^6*w + 2*ep*u^4*v^6*w + 
     10*m^3*v^7*w + 15*ep*m^3*v^7*w - 31*m^2*u*v^7*w - 32*ep*m^2*u*v^7*w + 
     16*m*u^2*v^7*w + 5*ep*m*u^2*v^7*w - 2*u^3*v^7*w + 2*ep*u^3*v^7*w + 
     22016*m^9*w^2 + 44032*ep*m^9*w^2 - 23808*m^8*u*w^2 - 
     41984*ep*m^8*u*w^2 + 9216*m^7*u^2*w^2 + 14976*ep*m^7*u^2*w^2 - 
     1520*m^6*u^3*w^2 - 2368*ep*m^6*u^3*w^2 + 90*m^5*u^4*w^2 + 
     140*ep*m^5*u^4*w^2 - 31232*m^8*v*w^2 - 61440*ep*m^8*v*w^2 + 
     37056*m^7*u*v*w^2 + 54656*ep*m^7*u*v*w^2 - 14576*m^6*u^2*v*w^2 - 
     14560*ep*m^6*u^2*v*w^2 + 2504*m^5*u^3*v*w^2 + 1344*ep*m^5*u^3*v*w^2 - 
     176*m^4*u^4*v*w^2 - 54*ep*m^4*u^4*v*w^2 + 22336*m^7*v^2*w^2 + 
     40832*ep*m^7*v^2*w^2 - 33856*m^6*u*v^2*w^2 - 42560*ep*m^6*u*v^2*w^2 + 
     16368*m^5*u^2*v^2*w^2 + 14472*ep*m^5*u^2*v^2*w^2 - 
     3428*m^4*u^3*v^2*w^2 - 2172*ep*m^4*u^3*v^2*w^2 + 278*m^3*u^4*v^2*w^2 + 
     128*ep*m^3*u^4*v^2*w^2 - 9760*m^6*v^3*w^2 - 16384*ep*m^6*v^3*w^2 + 
     18364*m^5*u*v^3*w^2 + 22056*ep*m^5*u*v^3*w^2 - 10111*m^4*u^2*v^3*w^2 - 
     10462*ep*m^4*u^2*v^3*w^2 + 2132*m^3*u^3*v^3*w^2 + 
     1872*ep*m^3*u^3*v^3*w^2 - 158*m^2*u^4*v^3*w^2 - 109*ep*m^2*u^4*v^3*w^2 + 
     2534*m^5*v^4*w^2 + 3996*ep*m^5*v^4*w^2 - 5529*m^4*u*v^4*w^2 - 
     6680*ep*m^4*u*v^4*w^2 + 3285*m^3*u^2*v^4*w^2 + 3956*ep*m^3*u^2*v^4*w^2 - 
     645*m^2*u^3*v^4*w^2 - 701*ep*m^2*u^3*v^4*w^2 + 35*m*u^4*v^4*w^2 + 
     28*ep*m*u^4*v^4*w^2 - 352*m^4*v^5*w^2 - 536*ep*m^4*v^5*w^2 + 
     850*m^3*u*v^5*w^2 + 1040*ep*m^3*u*v^5*w^2 - 532*m^2*u^2*v^5*w^2 - 
     696*ep*m^2*u^2*v^5*w^2 + 95*m*u^3*v^5*w^2 + 113*ep*m*u^3*v^5*w^2 - 
     2*u^4*v^5*w^2 + 2*ep*u^4*v^5*w^2 + 20*m^3*v^6*w^2 + 30*ep*m^3*v^6*w^2 - 
     52*m^2*u*v^6*w^2 - 64*ep*m^2*u*v^6*w^2 + 34*m*u^2*v^6*w^2 + 
     45*ep*m*u^2*v^6*w^2 - 6*u^3*v^6*w^2 - 8*ep*u^3*v^6*w^2 - 7936*m^8*w^3 - 
     15872*ep*m^8*w^3 + 6144*m^7*u*w^3 + 11136*ep*m^7*u*w^3 - 
     1520*m^6*u^2*w^3 - 2592*ep*m^6*u^2*w^3 + 120*m^5*u^3*w^3 + 
     200*ep*m^5*u^3*w^3 + 9088*m^7*v*w^3 + 17280*ep*m^7*v*w^3 - 
     8048*m^6*u*v*w^3 - 12448*ep*m^6*u*v*w^3 + 2184*m^5*u^2*v*w^3 + 
     2520*ep*m^5*u^2*v*w^3 - 204*m^4*u^3*v*w^3 - 166*ep*m^4*u^3*v*w^3 - 
     5104*m^6*v^2*w^3 - 8768*ep*m^6*v^2*w^3 + 5736*m^5*u*v^2*w^3 + 
     8048*ep*m^5*u*v^2*w^3 - 2002*m^4*u^2*v^2*w^3 - 2300*ep*m^4*u^2*v^2*w^3 + 
     234*m^3*u^3*v^2*w^3 + 206*ep*m^3*u^3*v^2*w^3 + 1664*m^5*v^3*w^3 + 
     2616*ep*m^5*v^3*w^3 - 2345*m^4*u*v^3*w^3 - 3280*ep*m^4*u*v^3*w^3 + 
     992*m^3*u^2*v^3*w^3 + 1382*ep*m^3*u^2*v^3*w^3 - 122*m^2*u^3*v^3*w^3 - 
     147*ep*m^2*u^3*v^3*w^3 - 288*m^4*v^4*w^3 - 434*ep*m^4*v^4*w^3 + 
     490*m^3*u*v^4*w^3 + 708*ep*m^3*u*v^4*w^3 - 244*m^2*u^2*v^4*w^3 - 
     407*ep*m^2*u^2*v^4*w^3 + 33*m*u^3*v^4*w^3 + 55*ep*m*u^3*v^4*w^3 + 
     20*m^3*v^5*w^3 + 30*ep*m^3*v^5*w^3 - 40*m^2*u*v^5*w^3 - 
     60*ep*m^2*u*v^5*w^3 + 24*m*u^2*v^5*w^3 + 47*ep*m*u^2*v^5*w^3 - 
     4*u^3*v^5*w^3 - 10*ep*u^3*v^5*w^3 + 1536*m^7*w^4 + 3072*ep*m^7*w^4 - 
     760*m^6*u*w^4 - 1408*ep*m^6*u*w^4 + 90*m^5*u^2*w^4 + 
     160*ep*m^5*u^2*w^4 - 1264*m^6*v*w^4 - 2320*ep*m^6*v*w^4 + 
     788*m^5*u*v*w^4 + 1236*ep*m^5*u*v*w^4 - 116*m^4*u^2*v*w^4 - 
     139*ep*m^4*u^2*v*w^4 + 508*m^5*v^2*w^4 + 812*ep*m^5*v^2*w^4 - 
     385*m^4*u*v^2*w^4 - 593*ep*m^4*u*v^2*w^4 + 79*m^3*u^2*v^2*w^4 + 
     100*ep*m^3*u^2*v^2*w^4 - 112*m^4*v^3*w^4 - 166*ep*m^4*v^3*w^4 + 
     109*m^3*u*v^3*w^4 + 191*ep*m^3*u*v^3*w^4 - 31*m^2*u^2*v^3*w^4 - 
     60*ep*m^2*u^2*v^3*w^4 + 10*m^3*v^4*w^4 + 15*ep*m^3*v^4*w^4 - 
     13*m^2*u*v^4*w^4 - 26*ep*m^2*u*v^4*w^4 + 5*m*u^2*v^4*w^4 + 
     14*ep*m*u^2*v^4*w^4 - 152*m^6*w^5 - 304*ep*m^6*w^5 + 36*m^5*u*w^5 + 
     68*ep*m^5*u*w^5 + 68*m^5*v*w^5 + 120*ep*m^5*v*w^5 - 26*m^4*u*v*w^5 - 
     39*ep*m^4*u*v*w^5 - 16*m^4*v^2*w^5 - 23*ep*m^4*v^2*w^5 + 
     5*m^3*u*v^2*w^5 + 11*ep*m^3*u*v^2*w^5 + 2*m^3*v^3*w^5 + 
     3*ep*m^3*v^3*w^5 - m^2*u*v^3*w^5 - 4*ep*m^2*u*v^3*w^5 + 6*m^5*w^6 + 
     12*ep*m^5*w^6))/(m*(4*m - v)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
     3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
     2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
     m*v*w^2)), (49152*ep*m^12 + 131072*ep^2*m^12 - 24576*m^11*u - 
    253952*ep*m^11*u - 458752*ep^2*m^11*u + 36864*m^10*u^2 + 
    314368*ep*m^10*u^2 + 517120*ep^2*m^10*u^2 - 22528*m^9*u^3 - 
    178176*ep*m^9*u^3 - 282880*ep^2*m^9*u^3 + 7168*m^8*u^4 + 
    54336*ep*m^8*u^4 + 85120*ep^2*m^8*u^4 - 1248*m^7*u^5 - 9184*ep*m^7*u^5 - 
    14368*ep^2*m^7*u^5 + 112*m^6*u^6 + 804*ep*m^6*u^6 + 1268*ep^2*m^6*u^6 - 
    4*m^5*u^7 - 28*ep*m^5*u^7 - 45*ep^2*m^5*u^7 - 106496*ep*m^11*v - 
    327680*ep^2*m^11*v + 76800*m^10*u*v + 670720*ep*m^10*u*v + 
    1197056*ep^2*m^10*u*v - 111872*m^9*u^2*v - 814848*ep*m^9*u^2*v - 
    1270272*ep^2*m^9*u^2*v + 66496*m^8*u^3*v + 439360*ep*m^8*u^3*v + 
    630144*ep^2*m^8*u^3*v - 20720*m^7*u^4*v - 126480*ep*m^7*u^4*v - 
    168160*ep^2*m^7*u^4*v + 3592*m^6*u^5*v + 20368*ep*m^6*u^5*v + 
    24996*ep^2*m^6*u^5*v - 332*m^5*u^6*v - 1762*ep*m^5*u^6*v - 
    1996*ep^2*m^5*u^6*v + 13*m^4*u^7*v + 66*ep*m^4*u^7*v + 
    71*ep^2*m^4*u^7*v + 107520*ep*m^10*v^2 + 358400*ep^2*m^10*v^2 - 
    99328*m^9*u*v^2 - 794112*ep*m^9*u*v^2 - 1353472*ep^2*m^9*u*v^2 + 
    137920*m^8*u^2*v^2 + 919616*ep*m^8*u^2*v^2 + 1297152*ep^2*m^8*u^2*v^2 - 
    79904*m^7*u^3*v^2 - 473088*ep*m^7*u^3*v^2 - 562080*ep^2*m^7*u^3*v^2 + 
    25020*m^6*u^4*v^2 + 133856*ep*m^6*u^4*v^2 + 129000*ep^2*m^6*u^4*v^2 - 
    4516*m^5*u^5*v^2 - 22228*ep*m^5*u^5*v^2 - 16499*ep^2*m^5*u^5*v^2 + 
    448*m^4*u^6*v^2 + 2088*ep*m^4*u^6*v^2 + 1176*ep^2*m^4*u^6*v^2 - 
    19*m^3*u^7*v^2 - 87*ep*m^3*u^7*v^2 - 41*ep^2*m^3*u^7*v^2 - 
    64512*ep*m^9*v^3 - 221696*ep^2*m^9*v^3 + 66688*m^8*u*v^3 + 
    515072*ep*m^8*u*v^3 + 838912*ep^2*m^8*u*v^3 - 82160*m^7*u^2*v^3 - 
    519280*ep*m^7*u^2*v^3 - 645728*ep^2*m^7*u^2*v^3 + 42956*m^6*u^3*v^3 + 
    231404*ep*m^6*u^3*v^3 + 200240*ep^2*m^6*u^3*v^3 - 12196*m^5*u^4*v^3 - 
    57168*ep*m^5*u^4*v^3 - 26490*ep^2*m^5*u^4*v^3 + 1936*m^4*u^5*v^3 + 
    8166*ep*m^4*u^5*v^3 + 764*ep^2*m^4*u^5*v^3 - 153*m^3*u^6*v^3 - 
    595*ep*m^3*u^6*v^3 + 151*ep^2*m^3*u^6*v^3 + 4*m^2*u^7*v^3 + 
    13*ep*m^2*u^7*v^3 - 15*ep^2*m^2*u^7*v^3 + 24640*ep*m^8*v^4 + 
    84480*ep^2*m^8*v^4 - 25184*m^7*u*v^4 - 194880*ep*m^7*u*v^4 - 
    306880*ep^2*m^7*u*v^4 + 24228*m^6*u^2*v^4 + 144304*ep*m^6*u^2*v^4 + 
    138956*ep^2*m^6*u^2*v^4 - 10048*m^5*u^3*v^4 - 43408*ep*m^5*u^3*v^4 + 
    3509*ep^2*m^5*u^3*v^4 + 2261*m^4*u^4*v^4 + 6692*ep*m^4*u^4*v^4 - 
    12537*ep^2*m^4*u^4*v^4 - 261*m^3*u^5*v^4 - 523*ep*m^3*u^5*v^4 + 
    2455*ep^2*m^3*u^5*v^4 + 11*m^2*u^6*v^4 + 11*ep*m^2*u^6*v^4 - 
    152*ep^2*m^2*u^6*v^4 - 6048*ep*m^7*v^5 - 20288*ep^2*m^7*v^5 + 
    5404*m^6*u*v^5 + 43380*ep*m^6*u*v^5 + 67020*ep^2*m^6*u*v^5 - 
    2800*m^5*u^2*v^5 - 13566*ep*m^5*u^2*v^5 + 3616*ep^2*m^5*u^2*v^5 + 
    446*m^4*u^3*v^5 - 2761*ep*m^4*u^3*v^5 - 21983*ep^2*m^4*u^3*v^5 + 
    1572*ep*m^3*u^4*v^5 + 6918*ep^2*m^3*u^4*v^5 - 10*m^2*u^5*v^5 - 
    211*ep*m^2*u^5*v^5 - 737*ep^2*m^2*u^5*v^5 + m*u^6*v^5 + 9*ep*m*u^6*v^5 + 
    21*ep^2*m*u^6*v^5 + 924*ep*m^6*v^6 + 3000*ep^2*m^6*v^6 - 616*m^5*u*v^6 - 
    5424*ep*m^5*u*v^6 - 8373*ep^2*m^5*u*v^6 - 189*m^4*u^2*v^6 - 
    2119*ep*m^4*u^2*v^6 - 7384*ep^2*m^4*u^2*v^6 + 202*m^3*u^3*v^6 + 
    2170*ep*m^3*u^3*v^6 + 5925*ep^2*m^3*u^3*v^6 - 42*m^2*u^4*v^6 - 
    439*ep*m^2*u^4*v^6 - 1147*ep^2*m^2*u^4*v^6 + 3*m*u^5*v^6 + 
    27*ep*m*u^5*v^6 + 63*ep^2*m*u^5*v^6 - 80*ep*m^5*v^7 - 250*ep^2*m^5*v^7 + 
    29*m^4*u*v^7 + 329*ep*m^4*u*v^7 + 524*ep^2*m^4*u*v^7 + 75*m^3*u^2*v^7 + 
    577*ep*m^3*u^2*v^7 + 1259*ep^2*m^3*u^2*v^7 - 30*m^2*u^3*v^7 - 
    266*ep*m^2*u^3*v^7 - 616*ep^2*m^2*u^3*v^7 + 3*m*u^4*v^7 + 
    27*ep*m*u^4*v^7 + 63*ep^2*m*u^4*v^7 + 3*ep*m^4*v^8 + 9*ep^2*m^4*v^8 - 
    6*ep*m^3*u*v^8 - 11*ep^2*m^3*u*v^8 - 5*m^2*u^2*v^8 - 36*ep*m^2*u^2*v^8 - 
    69*ep^2*m^2*u^2*v^8 + m*u^3*v^8 + 9*ep*m*u^3*v^8 + 21*ep^2*m*u^3*v^8 - 
    94208*ep*m^11*w - 245760*ep^2*m^11*w + 36864*m^10*u*w + 
    390144*ep*m^10*u*w + 705536*ep^2*m^10*u*w - 45056*m^9*u^2*w - 
    389632*ep*m^9*u^2*w - 643584*ep^2*m^9*u^2*w + 21504*m^8*u^3*w + 
    171648*ep*m^8*u^3*w + 274304*ep^2*m^8*u^3*w - 4992*m^7*u^4*w - 
    38064*ep*m^7*u^4*w - 60224*ep^2*m^7*u^4*w + 560*m^6*u^5*w + 
    4132*ep*m^6*u^5*w + 6564*ep^2*m^6*u^5*w - 24*m^5*u^6*w - 
    172*ep*m^5*u^6*w - 278*ep^2*m^5*u^6*w + 183296*ep*m^10*v*w + 
    541696*ep^2*m^10*v*w - 98048*m^9*u*v*w - 894720*ep*m^9*u*v*w - 
    1606400*ep^2*m^9*u*v*w + 117376*m^8*u^2*v*w + 881664*ep*m^8*u^2*v*w + 
    1388928*ep^2*m^8*u^2*v*w - 55280*m^7*u^3*v*w - 374800*ep*m^7*u^3*v*w - 
    545184*ep^2*m^7*u^3*v*w + 12864*m^6*u^4*v*w + 80460*ep*m^6*u^4*v*w + 
    109172*ep^2*m^6*u^4*v*w - 1492*m^5*u^5*v*w - 8690*ep*m^5*u^5*v*w - 
    11031*ep^2*m^5*u^5*v*w + 70*m^4*u^6*v*w + 385*ep*m^4*u^6*v*w + 
    464*ep^2*m^4*u^6*v*w - 160256*ep*m^9*v^2*w - 508160*ep^2*m^9*v^2*w + 
    105024*m^8*u*v^2*w + 888640*ep*m^8*u*v^2*w + 1537408*ep^2*m^8*u*v^2*w - 
    120000*m^7*u^2*v^2*w - 836704*ep*m^7*u^2*v^2*w - 
    1208032*ep^2*m^7*u^2*v^2*w + 56012*m^6*u^3*v^2*w + 
    346380*ep*m^6*u^3*v^2*w + 428344*ep^2*m^6*u^3*v^2*w - 
    13500*m^5*u^4*v^2*w - 75996*ep*m^5*u^4*v^2*w - 79545*ep^2*m^5*u^4*v^2*w + 
    1690*m^4*u^5*v^2*w + 8869*ep*m^4*u^5*v^2*w + 7790*ep^2*m^4*u^5*v^2*w - 
    88*m^3*u^6*v^2*w - 441*ep*m^3*u^6*v^2*w - 329*ep^2*m^3*u^6*v^2*w + 
    80000*ep*m^8*v^3*w + 261248*ep^2*m^8*v^3*w - 55952*m^7*u*v^3*w - 
    464496*ep*m^7*u*v^3*w - 777056*ep^2*m^7*u*v^3*w + 55480*m^6*u^2*v^3*w + 
    374624*ep*m^6*u^2*v^3*w + 485304*ep^2*m^6*u^2*v^3*w - 
    23612*m^5*u^3*v^3*w - 136780*ep*m^5*u^3*v^3*w - 
    130402*ep^2*m^5*u^3*v^3*w + 5413*m^4*u^4*v^3*w + 28084*ep*m^4*u^4*v^3*w + 
    18774*ep^2*m^4*u^4*v^3*w - 646*m^3*u^5*v^3*w - 3150*ep*m^3*u^5*v^3*w - 
    1540*ep^2*m^3*u^5*v^3*w + 30*m^2*u^6*v^3*w + 139*ep*m^2*u^6*v^3*w + 
    44*ep^2*m^2*u^6*v^3*w - 24240*ep*m^7*v^4*w - 79328*ep^2*m^7*v^4*w + 
    15708*m^6*u*v^4*w + 134168*ep*m^6*u*v^4*w + 220324*ep^2*m^6*u*v^4*w - 
    10872*m^5*u^2*v^4*w - 72360*ep*m^5*u^2*v^4*w - 71988*ep^2*m^5*u^2*v^4*w + 
    3450*m^4*u^3*v^4*w + 16432*ep*m^4*u^3*v^4*w - 3264*ep^2*m^4*u^3*v^4*w - 
    699*m^3*u^4*v^4*w - 2564*ep*m^3*u^4*v^4*w + 3459*ep^2*m^3*u^4*v^4*w + 
    81*m^2*u^5*v^4*w + 288*ep*m^2*u^5*v^4*w - 376*ep^2*m^2*u^5*v^4*w - 
    3*m*u^6*v^4*w - 10*ep*m*u^6*v^4*w + 15*ep^2*m*u^6*v^4*w + 
    4412*ep*m^6*v^5*w + 14228*ep^2*m^6*v^5*w - 2228*m^5*u*v^5*w - 
    20902*ep*m^5*u*v^5*w - 34447*ep^2*m^5*u*v^5*w + 167*m^4*u^2*v^5*w + 
    1030*ep*m^4*u^2*v^5*w - 7072*ep^2*m^4*u^2*v^5*w + 305*m^3*u^3*v^5*w + 
    3128*ep*m^3*u^3*v^5*w + 10261*ep^2*m^3*u^3*v^5*w - 66*m^2*u^4*v^5*w - 
    706*ep*m^2*u^4*v^5*w - 2232*ep^2*m^2*u^4*v^5*w + 3*m*u^5*v^5*w + 
    43*ep*m*u^5*v^5*w + 155*ep^2*m*u^5*v^5*w - 444*ep*m^5*v^6*w - 
    1397*ep^2*m^5*v^6*w + 126*m^4*u*v^6*w + 1545*ep*m^4*u*v^6*w + 
    2658*ep^2*m^4*u*v^6*w + 220*m^3*u^2*v^6*w + 1474*ep*m^3*u^2*v^6*w + 
    3244*ep^2*m^3*u^2*v^6*w - 129*m^2*u^3*v^6*w - 956*ep*m^2*u^3*v^6*w - 
    2020*ep^2*m^2*u^3*v^6*w + 21*m*u^4*v^6*w + 153*ep*m*u^4*v^6*w + 
    321*ep^2*m*u^4*v^6*w - u^5*v^6*w - 7*ep*u^5*v^6*w - 14*ep^2*u^5*v^6*w + 
    19*ep*m^4*v^7*w + 58*ep^2*m^4*v^7*w - 35*ep*m^3*u*v^7*w - 
    71*ep^2*m^3*u*v^7*w - 21*m^2*u^2*v^7*w - 140*ep*m^2*u^2*v^7*w - 
    260*ep^2*m^2*u^2*v^7*w + 9*m*u^3*v^7*w + 64*ep*m*u^3*v^7*w + 
    123*ep^2*m*u^3*v^7*w - u^4*v^7*w - 7*ep*u^4*v^7*w - 14*ep^2*u^4*v^7*w + 
    75776*ep*m^10*w^2 + 194560*ep^2*m^10*w^2 - 22528*m^9*u*w^2 - 
    244736*ep*m^9*u*w^2 - 445184*ep^2*m^9*u*w^2 + 21504*m^8*u^2*w^2 + 
    188928*ep*m^8*u^2*w^2 + 315008*ep^2*m^8*u^2*w^2 - 7488*m^7*u^3*w^2 - 
    60416*ep*m^7*u^3*w^2 - 97792*ep^2*m^7*u^3*w^2 + 1120*m^6*u^4*w^2 + 
    8600*ep*m^6*u^4*w^2 + 13856*ep^2*m^6*u^4*w^2 - 60*m^5*u^5*w^2 - 
    444*ep*m^5*u^5*w^2 - 725*ep^2*m^5*u^5*w^2 - 129024*ep*m^9*v*w^2 - 
    370944*ep^2*m^9*v*w^2 + 49344*m^8*u*v*w^2 + 475712*ep*m^8*u*v*w^2 + 
    867456*ep^2*m^8*u*v*w^2 - 46864*m^7*u^2*v*w^2 - 366096*ep*m^7*u^2*v*w^2 - 
    588352*ep^2*m^7*u^2*v*w^2 + 16496*m^6*u^3*v*w^2 + 
    115488*ep*m^6*u^3*v*w^2 + 172056*ep^2*m^6*u^3*v*w^2 - 
    2568*m^5*u^4*v*w^2 - 16520*ep*m^5*u^4*v*w^2 - 23121*ep^2*m^5*u^4*v*w^2 + 
    151*m^4*u^5*v*w^2 + 904*ep*m^4*u^5*v*w^2 + 1201*ep^2*m^4*u^5*v*w^2 + 
    94720*ep*m^8*v^2*w^2 + 290816*ep^2*m^8*v^2*w^2 - 41824*m^7*u*v^2*w^2 - 
    382976*ep*m^7*u*v^2*w^2 - 683104*ep^2*m^7*u*v^2*w^2 + 
    37780*m^6*u^2*v^2*w^2 + 281108*ep*m^6*u^2*v^2*w^2 + 
    422800*ep^2*m^6*u^2*v^2*w^2 - 13420*m^5*u^3*v^2*w^2 - 
    88060*ep*m^5*u^3*v^2*w^2 - 115326*ep^2*m^5*u^3*v^2*w^2 + 
    2244*m^4*u^4*v^2*w^2 + 13365*ep*m^4*u^4*v^2*w^2 + 
    15205*ep^2*m^4*u^4*v^2*w^2 - 150*m^3*u^5*v^2*w^2 - 
    825*ep*m^3*u^5*v^2*w^2 - 802*ep^2*m^3*u^5*v^2*w^2 - 
    37760*ep*m^7*v^3*w^2 - 119584*ep^2*m^7*v^3*w^2 + 16524*m^6*u*v^3*w^2 + 
    153340*ep*m^6*u*v^3*w^2 + 269632*ep^2*m^6*u*v^3*w^2 - 
    12152*m^5*u^2*v^3*w^2 - 92040*ep*m^5*u^2*v^3*w^2 - 
    127922*ep^2*m^5*u^2*v^3*w^2 + 3849*m^4*u^3*v^3*w^2 + 
    24845*ep*m^4*u^3*v^3*w^2 + 26042*ep^2*m^4*u^3*v^3*w^2 - 
    642*m^3*u^4*v^3*w^2 - 3641*ep*m^3*u^4*v^3*w^2 - 
    2755*ep^2*m^3*u^4*v^3*w^2 + 45*m^2*u^5*v^3*w^2 + 231*ep*m^2*u^5*v^3*w^2 + 
    122*ep^2*m^2*u^5*v^3*w^2 + 8520*ep*m^6*v^4*w^2 + 27192*ep^2*m^6*v^4*w^2 - 
    3060*m^5*u*v^4*w^2 - 31124*ep*m^5*u*v^4*w^2 - 55213*ep^2*m^5*u*v^4*w^2 + 
    949*m^4*u^2*v^4*w^2 + 9125*ep*m^4*u^2*v^4*w^2 + 
    9386*ep^2*m^4*u^2*v^4*w^2 - 12*m^3*u^3*v^4*w^2 - 74*ep*m^3*u^3*v^4*w^2 + 
    3066*ep^2*m^3*u^3*v^4*w^2 - 4*m^2*u^4*v^4*w^2 - 115*ep*m^2*u^4*v^4*w^2 - 
    823*ep^2*m^2*u^4*v^4*w^2 + 9*ep*m*u^5*v^4*w^2 + 56*ep^2*m*u^5*v^4*w^2 - 
    1024*ep*m^5*v^5*w^2 - 3245*ep^2*m^5*v^5*w^2 + 215*m^4*u*v^5*w^2 + 
    2894*ep*m^4*u*v^5*w^2 + 5415*ep^2*m^4*u*v^5*w^2 + 230*m^3*u^2*v^5*w^2 + 
    1155*ep*m^3*u^2*v^5*w^2 + 2493*ep^2*m^3*u^2*v^5*w^2 - 
    153*m^2*u^3*v^5*w^2 - 1002*ep*m^2*u^3*v^5*w^2 - 
    1965*ep^2*m^2*u^3*v^5*w^2 + 23*m*u^4*v^5*w^2 + 158*ep*m*u^4*v^5*w^2 + 
    317*ep^2*m*u^4*v^5*w^2 - u^5*v^5*w^2 - 7*ep*u^5*v^5*w^2 - 
    14*ep^2*u^5*v^5*w^2 + 51*ep*m^4*v^6*w^2 + 159*ep^2*m^4*v^6*w^2 - 
    83*ep*m^3*u*v^6*w^2 - 186*ep^2*m^3*u*v^6*w^2 - 34*m^2*u^2*v^6*w^2 - 
    208*ep*m^2*u^2*v^6*w^2 - 366*ep^2*m^2*u^2*v^6*w^2 + 17*m*u^3*v^6*w^2 + 
    114*ep*m*u^3*v^6*w^2 + 203*ep^2*m*u^3*v^6*w^2 - 2*u^4*v^6*w^2 - 
    14*ep*u^4*v^6*w^2 - 26*ep^2*u^4*v^6*w^2 - 33280*ep*m^9*w^3 - 
    84480*ep^2*m^9*w^3 + 7168*m^8*u*w^3 + 80256*ep*m^8*u*w^3 + 
    147584*ep^2*m^8*u*w^3 - 4992*m^7*u^2*w^3 - 44704*ep*m^7*u^2*w^3 - 
    75712*ep^2*m^7*u^2*w^3 + 1120*m^6*u^3*w^3 + 9160*ep*m^6*u^3*w^3 + 
    15144*ep^2*m^6*u^3*w^3 - 80*m^5*u^4*w^3 - 620*ep*m^5*u^4*w^3 - 
    1030*ep^2*m^5*u^4*w^3 + 48000*ep*m^8*v*w^3 + 135808*ep^2*m^8*v*w^3 - 
    12304*m^7*u*v*w^3 - 127856*ep*m^7*u*v*w^3 - 239776*ep^2*m^7*u*v*w^3 + 
    8768*m^6*u^2*v*w^3 + 72232*ep*m^6*u^2*v*w^3 + 119928*ep^2*m^6*u^2*v*w^3 - 
    2072*m^5*u^3*v*w^3 - 15104*ep*m^5*u^3*v*w^3 - 23334*ep^2*m^5*u^3*v*w^3 + 
    164*m^4*u^4*v*w^3 + 1087*ep*m^4*u^4*v*w^3 + 1588*ep^2*m^4*u^4*v*w^3 - 
    28320*ep*m^7*v^2*w^3 - 85664*ep^2*m^7*v^2*w^3 + 7652*m^6*u*v^2*w^3 + 
    79188*ep*m^6*u*v^2*w^3 + 149112*ep^2*m^6*u*v^2*w^3 - 
    5044*m^5*u^2*v^2*w^3 - 41816*ep*m^5*u^2*v^2*w^3 - 
    67514*ep^2*m^5*u^2*v^2*w^3 + 1224*m^4*u^3*v^2*w^3 + 
    8774*ep*m^4*u^3*v^2*w^3 + 12476*ep^2*m^4*u^3*v^2*w^3 - 
    112*m^3*u^4*v^2*w^3 - 702*ep*m^3*u^4*v^2*w^3 - 854*ep^2*m^3*u^4*v^2*w^3 + 
    8440*ep*m^6*v^3*w^3 + 26488*ep^2*m^6*v^3*w^3 - 1976*m^5*u*v^3*w^3 - 
    22348*ep*m^5*u*v^3*w^3 - 42966*ep^2*m^5*u*v^3*w^3 + 807*m^4*u^2*v^3*w^3 + 
    8251*ep*m^4*u^2*v^3*w^3 + 13300*ep^2*m^4*u^2*v^3*w^3 - 
    134*m^3*u^3*v^3*w^3 - 1191*ep*m^3*u^3*v^3*w^3 - 
    1401*ep^2*m^3*u^3*v^3*w^3 + 15*m^2*u^4*v^3*w^3 + 93*ep*m^2*u^4*v^3*w^3 + 
    52*ep^2*m^2*u^4*v^3*w^3 - 1260*ep*m^5*v^4*w^3 - 4020*ep^2*m^5*v^4*w^3 + 
    180*m^4*u*v^4*w^3 + 2730*ep*m^4*u*v^4*w^3 + 5608*ep^2*m^4*u*v^4*w^3 + 
    100*m^3*u^2*v^4*w^3 + 163*ep*m^3*u^2*v^4*w^3 + 193*ep^2*m^3*u^2*v^4*w^3 - 
    59*m^2*u^3*v^4*w^3 - 328*ep*m^2*u^3*v^4*w^3 - 572*ep^2*m^2*u^3*v^4*w^3 + 
    5*m*u^4*v^4*w^3 + 32*ep*m*u^4*v^4*w^3 + 61*ep^2*m*u^4*v^4*w^3 + 
    75*ep*m^4*v^5*w^3 + 240*ep^2*m^4*v^5*w^3 - 102*ep*m^3*u*v^5*w^3 - 
    254*ep^2*m^3*u*v^5*w^3 - 26*m^2*u^2*v^5*w^3 - 144*ep*m^2*u^2*v^5*w^3 - 
    228*ep^2*m^2*u^2*v^5*w^3 + 11*m*u^3*v^5*w^3 + 72*ep*m*u^3*v^5*w^3 + 
    121*ep^2*m*u^3*v^5*w^3 - u^4*v^5*w^3 - 7*ep*u^4*v^5*w^3 - 
    12*ep^2*u^4*v^5*w^3 + 8640*ep*m^8*w^4 + 21760*ep^2*m^8*w^4 - 
    1248*m^7*u*w^4 - 14496*ep*m^7*u*w^4 - 27104*ep^2*m^7*u*w^4 + 
    560*m^6*u^2*w^4 + 5140*ep*m^6*u^2*w^4 + 8916*ep^2*m^6*u^2*w^4 - 
    60*m^5*u^3*w^4 - 500*ep*m^5*u^3*w^4 - 855*ep^2*m^5*u^3*w^4 - 
    10080*ep*m^7*v*w^4 - 28448*ep^2*m^7*v*w^4 + 1544*m^6*u*v*w^4 + 
    18000*ep*m^6*u*v*w^4 + 35396*ep^2*m^6*u*v*w^4 - 748*m^5*u^2*v*w^4 - 
    6662*ep*m^5*u^2*v*w^4 - 11646*ep^2*m^5*u^2*v*w^4 + 91*m^4*u^3*v*w^4 + 
    698*ep*m^4*u^3*v*w^4 + 1137*ep^2*m^4*u^3*v*w^4 + 4460*ep*m^6*v^2*w^4 + 
    13592*ep^2*m^6*v^2*w^4 - 608*m^5*u*v^2*w^4 - 7864*ep*m^5*u*v^2*w^4 - 
    16319*ep^2*m^5*u*v^2*w^4 + 236*m^4*u^2*v^2*w^4 + 
    2498*ep*m^4*u^2*v^2*w^4 + 4650*ep^2*m^4*u^2*v^2*w^4 - 
    31*m^3*u^3*v^2*w^4 - 261*ep*m^3*u^3*v^2*w^4 - 425*ep^2*m^3*u^3*v^2*w^4 - 
    880*ep*m^5*v^3*w^4 - 2820*ep^2*m^5*v^3*w^4 + 75*m^4*u*v^3*w^4 + 
    1341*ep*m^4*u*v^3*w^4 + 3054*ep^2*m^4*u*v^3*w^4 + 15*m^3*u^2*v^3*w^4 - 
    128*ep*m^3*u^2*v^3*w^4 - 412*ep^2*m^3*u^2*v^3*w^4 - 5*m^2*u^3*v^3*w^4 - 
    16*ep*m^2*u^3*v^3*w^4 - 11*ep^2*m^2*u^3*v^3*w^4 + 65*ep*m^4*v^4*w^4 + 
    215*ep^2*m^4*v^4*w^4 - 68*ep*m^3*u*v^4*w^4 - 191*ep^2*m^3*u*v^4*w^4 - 
    9*m^2*u^2*v^4*w^4 - 44*ep*m^2*u^2*v^4*w^4 - 53*ep^2*m^2*u^2*v^4*w^4 + 
    2*m*u^3*v^4*w^4 + 13*ep*m*u^3*v^4*w^4 + 20*ep^2*m*u^3*v^4*w^4 - 
    1328*ep*m^7*w^5 - 3328*ep^2*m^7*w^5 + 112*m^6*u*w^5 + 1364*ep*m^6*u*w^5 + 
    2612*ep^2*m^6*u*w^5 - 24*m^5*u^2*w^5 - 228*ep*m^5*u^2*w^5 - 
    410*ep^2*m^5*u^2*w^5 + 1164*ep*m^6*v*w^5 + 3348*ep^2*m^6*v*w^5 - 
    84*m^5*u*v*w^5 - 1214*ep*m^5*u*v*w^5 - 2595*ep^2*m^5*u*v*w^5 + 
    22*m^4*u^2*v*w^5 + 223*ep*m^4*u^2*v*w^5 + 424*ep^2*m^4*u^2*v*w^5 - 
    340*ep*m^5*v^2*w^5 - 1085*ep^2*m^5*v^2*w^5 + 14*m^4*u*v^2*w^5 + 
    317*ep*m^4*u*v^2*w^5 + 798*ep^2*m^4*u*v^2*w^5 - 33*ep*m^3*u^2*v^2*w^5 - 
    97*ep^2*m^3*u^2*v^2*w^5 + 33*ep*m^4*v^3*w^5 + 114*ep^2*m^4*v^3*w^5 - 
    23*ep*m^3*u*v^3*w^5 - 75*ep^2*m^3*u*v^3*w^5 - m^2*u^2*v^3*w^5 - 
    4*ep*m^2*u^2*v^3*w^5 + 112*ep*m^6*w^6 + 280*ep^2*m^6*w^6 - 4*m^5*u*w^6 - 
    52*ep*m^5*u*w^6 - 103*ep^2*m^5*u*w^6 - 64*ep*m^5*v*w^6 - 
    197*ep^2*m^5*v*w^6 + m^4*u*v*w^6 + 28*ep*m^4*u*v*w^6 + 
    71*ep^2*m^4*u*v*w^6 + 9*ep*m^4*v^2*w^6 + 33*ep^2*m^4*v^2*w^6 - 
    3*ep*m^3*u*v^2*w^6 - 12*ep^2*m^3*u*v^2*w^6 - 4*ep*m^5*w^7 - 
    10*ep^2*m^5*w^7 + ep*m^4*v*w^7 + 4*ep^2*m^4*v*w^7)/
   (m*(4*m - v)*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
     3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
     2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
     m*v*w^2)), -((6144*m^10 + 3072*ep*m^10 - 7168*m^9*u - 3840*ep*m^9*u + 
     3328*m^8*u^2 + 1984*ep*m^8*u^2 - 768*m^7*u^3 - 528*ep*m^7*u^3 + 
     88*m^6*u^4 + 72*ep*m^6*u^4 - 4*m^5*u^5 - 4*ep*m^5*u^5 - 20224*m^9*v - 
     16128*ep*m^9*v + 25216*m^8*u*v + 20736*ep*m^8*u*v - 12400*m^7*u^2*v - 
     10112*ep*m^7*u^2*v + 2984*m^6*u^3*v + 2400*ep*m^6*u^3*v - 
     354*m^5*u^4*v - 301*ep*m^5*u^4*v + 17*m^4*u^5*v + 18*ep*m^4*u^5*v + 
     21312*m^8*v^2 + 21056*ep*m^8*v^2 - 24928*m^7*u*v^2 - 
     23232*ep*m^7*u*v^2 + 9700*m^6*u^2*v^2 + 5480*ep*m^6*u^2*v^2 - 
     1398*m^5*u^3*v^2 + 885*ep*m^5*u^3*v^2 + 51*m^4*u^4*v^2 - 
     350*ep*m^4*u^4*v^2 + 15*ep*m^3*u^5*v^2 - 11088*m^7*v^3 - 
     12976*ep*m^7*v^3 + 12504*m^6*u*v^3 + 13056*ep*m^6*u*v^3 - 
     3310*m^5*u^2*v^3 + 291*ep*m^5*u^2*v^3 - 193*m^4*u^3*v^3 - 
     2269*ep*m^4*u^3*v^3 + 168*m^3*u^4*v^3 + 516*ep*m^3*u^4*v^3 - 
     17*m^2*u^5*v^3 - 32*ep*m^2*u^5*v^3 + 3252*m^6*v^4 + 4432*ep*m^6*v^4 - 
     3870*m^5*u*v^4 - 4805*ep*m^5*u*v^4 + 778*m^4*u^2*v^4 - 
     233*ep*m^4*u^2*v^4 + 128*m^3*u^3*v^4 + 622*ep*m^3*u^3*v^4 - 
     56*m^2*u^4*v^4 - 97*ep*m^2*u^4*v^4 + 4*m*u^5*v^4 + 3*ep*m*u^5*v^4 - 
     552*m^5*v^5 - 866*ep*m^5*v^5 + 780*m^4*u*v^5 + 1207*ep*m^4*u*v^5 - 
     222*m^3*u^2*v^5 - 251*ep*m^3*u^2*v^5 + 31*m^2*u^3*v^5 + 
     60*ep*m^2*u^3*v^5 - 11*ep*m*u^4*v^5 + 51*m^4*v^6 + 91*ep*m^4*v^6 - 
     94*m^3*u*v^6 - 178*ep*m^3*u*v^6 + 48*m^2*u^2*v^6 + 100*ep*m^2*u^2*v^6 - 
     14*m*u^3*v^6 - 36*ep*m*u^3*v^6 + u^4*v^6 + 3*ep*u^4*v^6 - 2*m^3*v^7 - 
     4*ep*m^3*v^7 + 5*m^2*u*v^7 + 11*ep*m^2*u*v^7 - 4*m*u^2*v^7 - 
     10*ep*m*u^2*v^7 + u^3*v^7 + 3*ep*u^3*v^7 - 7168*m^9*w - 3840*ep*m^9*w + 
     6656*m^8*u*w + 3968*ep*m^8*u*w - 2304*m^7*u^2*w - 1584*ep*m^7*u^2*w + 
     352*m^6*u^3*w + 288*ep*m^6*u^3*w - 20*m^5*u^4*w - 20*ep*m^5*u^4*w + 
     21760*m^8*v*w + 19584*ep*m^8*v*w - 21696*m^7*u*v*w - 
     19712*ep*m^7*u*v*w + 7944*m^6*u^2*v*w + 7160*ep*m^6*u^2*v*w - 
     1272*m^5*u^3*v*w - 1192*ep*m^5*u^3*v*w + 77*m^4*u^4*v*w + 
     86*ep*m^4*u^4*v*w - 19616*m^7*v^2*w - 22048*ep*m^7*v^2*w + 
     18752*m^6*u*v^2*w + 19504*ep*m^6*u*v^2*w - 5498*m^5*u^2*v^2*w - 
     3747*ep*m^5*u^2*v^2*w + 592*m^4*u^3*v^2*w - 43*ep*m^4*u^3*v^2*w - 
     26*m^3*u^4*v^2*w + 4*ep*m^3*u^4*v^2*w + 8304*m^6*v^3*w + 
     11080*ep*m^6*v^3*w - 8164*m^5*u*v^3*w - 9998*ep*m^5*u*v^3*w + 
     1906*m^4*u^2*v^3*w + 1058*ep*m^4*u^2*v^3*w - 74*m^3*u^3*v^3*w + 
     275*ep*m^3*u^3*v^3*w - 14*m^2*u^4*v^3*w - 33*ep*m^2*u^4*v^3*w - 
     1854*m^5*v^4*w - 2875*ep*m^5*v^4*w + 2118*m^4*u*v^4*w + 
     3217*ep*m^4*u*v^4*w - 560*m^3*u^2*v^4*w - 689*ep*m^3*u^2*v^4*w + 
     56*m^2*u^3*v^4*w + 77*ep*m^2*u^3*v^4*w - 4*ep*m*u^4*v^4*w + 
     213*m^4*v^5*w + 378*ep*m^4*v^5*w - 314*m^3*u*v^5*w - 
     587*ep*m^3*u*v^5*w + 126*m^2*u^2*v^5*w + 253*ep*m^2*u^2*v^5*w - 
     22*m*u^3*v^5*w - 53*ep*m*u^3*v^5*w + u^4*v^5*w + 3*ep*u^4*v^5*w - 
     10*m^3*v^6*w - 20*ep*m^3*v^6*w + 20*m^2*u*v^6*w + 44*ep*m^2*u*v^6*w - 
     12*m*u^2*v^6*w - 30*ep*m*u^2*v^6*w + 2*u^3*v^6*w + 6*ep*u^3*v^6*w + 
     3328*m^8*w^2 + 1984*ep*m^8*w^2 - 2304*m^7*u*w^2 - 1584*ep*m^7*u*w^2 + 
     528*m^6*u^2*w^2 + 432*ep*m^6*u^2*w^2 - 40*m^5*u^3*w^2 - 
     40*ep*m^5*u^3*w^2 - 9296*m^7*v*w^2 - 9600*ep*m^7*v*w^2 + 
     6936*m^6*u*v*w^2 + 7120*ep*m^6*u*v*w^2 - 1692*m^5*u^2*v*w^2 - 
     1770*ep*m^5*u^2*v*w^2 + 138*m^4*u^3*v*w^2 + 164*ep*m^4*u^3*v*w^2 + 
     6940*m^6*v^2*w^2 + 8936*ep*m^6*v^2*w^2 - 5258*m^5*u*v^2*w^2 - 
     6341*ep*m^5*u*v^2*w^2 + 1118*m^4*u^2*v^2*w^2 + 1111*ep*m^4*u^2*v^2*w^2 - 
     80*m^3*u^3*v^2*w^2 - 82*ep*m^3*u^3*v^2*w^2 - 2254*m^5*v^3*w^2 - 
     3433*ep*m^5*v^3*w^2 + 1949*m^4*u*v^3*w^2 + 2887*ep*m^4*u*v^3*w^2 - 
     422*m^3*u^2*v^3*w^2 - 558*ep*m^3*u^2*v^3*w^2 + 28*m^2*u^3*v^3*w^2 + 
     41*ep*m^2*u^3*v^3*w^2 + 342*m^4*v^4*w^2 + 602*ep*m^4*v^4*w^2 - 
     378*m^3*u*v^4*w^2 - 693*ep*m^3*u*v^4*w^2 + 108*m^2*u^2*v^4*w^2 + 
     206*ep*m^2*u^2*v^4*w^2 - 8*m*u^3*v^4*w^2 - 17*ep*m*u^3*v^4*w^2 - 
     20*m^3*v^5*w^2 - 40*ep*m^3*v^5*w^2 + 30*m^2*u*v^5*w^2 + 
     66*ep*m^2*u*v^5*w^2 - 12*m*u^2*v^5*w^2 - 30*ep*m*u^2*v^5*w^2 + 
     u^3*v^5*w^2 + 3*ep*u^3*v^5*w^2 - 768*m^7*w^3 - 528*ep*m^7*w^3 + 
     352*m^6*u*w^3 + 288*ep*m^6*u*w^3 - 40*m^5*u^2*w^3 - 40*ep*m^5*u^2*w^3 + 
     1976*m^6*v*w^3 + 2360*ep*m^6*v*w^3 - 984*m^5*u*v*w^3 - 
     1168*ep*m^5*u*v*w^3 + 122*m^4*u^2*v*w^3 + 156*ep*m^4*u^2*v*w^3 - 
     1158*m^5*v^2*w^3 - 1709*ep*m^5*v^2*w^3 + 664*m^4*u*v^2*w^3 + 
     951*ep*m^4*u*v^2*w^3 - 84*m^3*u^2*v^2*w^3 - 120*ep*m^3*u^2*v^2*w^3 + 
     258*m^4*v^3*w^3 + 448*ep*m^4*v^3*w^3 - 190*m^3*u*v^3*w^3 - 
     337*ep*m^3*u*v^3*w^3 + 30*m^2*u^2*v^3*w^3 + 53*ep*m^2*u^2*v^3*w^3 - 
     20*m^3*v^4*w^3 - 40*ep*m^3*v^4*w^3 + 20*m^2*u*v^4*w^3 + 
     44*ep*m^2*u*v^4*w^3 - 4*m*u^2*v^4*w^3 - 10*ep*m*u^2*v^4*w^3 + 
     88*m^6*w^4 + 72*ep*m^6*w^4 - 20*m^5*u*w^4 - 20*ep*m^5*u*w^4 - 
     210*m^5*v*w^4 - 289*ep*m^5*v*w^4 + 53*m^4*u*v*w^4 + 74*ep*m^4*u*v*w^4 + 
     87*m^4*v^2*w^4 + 147*ep*m^4*v^2*w^4 - 32*m^3*u*v^2*w^4 - 
     53*ep*m^3*u*v^2*w^4 - 10*m^3*v^3*w^4 - 20*ep*m^3*v^3*w^4 + 
     5*m^2*u*v^3*w^4 + 11*ep*m^2*u*v^3*w^4 - 4*m^5*w^5 - 4*ep*m^5*w^5 + 
     9*m^4*v*w^5 + 14*ep*m^4*v*w^5 - 2*m^3*v^2*w^5 - 4*ep*m^3*v^2*w^5)/
    (m*(4*m - v)*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 
      6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 
      2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -((ep*u*(36864*m^10 + 40960*ep*m^10 - 54272*m^9*u - 58368*ep*m^9*u + 
      32256*m^8*u^2 + 34048*ep*m^8*u^2 - 9856*m^7*u^3 - 10368*ep*m^7*u^3 + 
      1616*m^6*u^4 + 1728*ep*m^6*u^4 - 132*m^5*u^5 - 148*ep*m^5*u^5 + 
      4*m^4*u^6 + 5*ep*m^4*u^6 - 69632*m^9*v - 48128*ep*m^9*v + 
      85248*m^8*u*v + 23296*ep*m^8*u*v - 39168*m^7*u^2*v + 
      19200*ep*m^7*u^2*v + 8032*m^6*u^3*v - 17792*ep*m^6*u^3*v - 
      592*m^5*u^4*v + 5228*ep*m^5*u^4*v - 19*m^4*u^5*v - 651*ep*m^4*u^5*v + 
      3*m^3*u^6*v + 28*ep*m^3*u^6*v + 52224*m^8*v^2 + 4096*ep*m^8*v^2 - 
      43968*m^7*u*v^2 + 79872*ep*m^7*u*v^2 + 10384*m^6*u^2*v^2 - 
      90624*ep*m^6*u^2*v^2 + 396*m^5*u^3*v^2 + 38352*ep*m^5*u^3*v^2 - 
      429*m^4*u^4*v^2 - 7656*ep*m^4*u^4*v^2 + 45*m^3*u^5*v^2 + 
      725*ep*m^3*u^5*v^2 - m^2*u^6*v^2 - 27*ep*m^2*u^6*v^2 - 19072*m^7*v^3 + 
      18176*ep*m^7*v^3 + 336*m^6*u*v^3 - 95936*ep*m^6*u*v^3 + 
      8768*m^5*u^2*v^3 + 77320*ep*m^5*u^2*v^3 - 3671*m^4*u^3*v^3 - 
      24462*ep*m^4*u^3*v^3 + 551*m^3*u^4*v^3 + 3409*ep*m^3*u^4*v^3 - 
      28*m^2*u^5*v^3 - 175*ep*m^2*u^5*v^3 + 3184*m^6*v^4 - 11264*ep*m^6*v^4 + 
      7504*m^5*u*v^4 + 46388*ep*m^5*u*v^4 - 6403*m^4*u^2*v^4 - 
      30147*ep*m^4*u^2*v^4 + 1674*m^3*u^3*v^4 + 7254*ep*m^3*u^3*v^4 - 
      168*m^2*u^4*v^4 - 679*ep*m^2*u^4*v^4 + 5*m*u^5*v^4 + 17*ep*m*u^5*v^4 - 
      72*m^5*v^5 + 2972*ep*m^5*v^5 - 2750*m^4*u*v^5 - 11367*ep*m^4*u*v^5 + 
      1560*m^3*u^2*v^5 + 5908*ep*m^3*u^2*v^5 - 277*m^2*u^3*v^5 - 
      1007*ep*m^2*u^3*v^5 + 15*m*u^4*v^5 + 51*ep*m*u^4*v^5 - 44*m^4*v^6 - 
      378*ep*m^4*v^6 + 399*m^3*u*v^6 + 1385*ep*m^3*u*v^6 - 157*m^2*u^2*v^6 - 
      542*ep*m^2*u^2*v^6 + 15*m*u^3*v^6 + 51*ep*m*u^3*v^6 + 4*m^3*v^7 + 
      19*ep*m^3*v^7 - 21*m^2*u*v^7 - 66*ep*m^2*u*v^7 + 5*m*u^2*v^7 + 
      17*ep*m*u^2*v^7 - 45056*m^9*w - 53248*ep*m^9*w + 53248*m^8*u*w + 
      61696*ep*m^8*u*w - 24320*m^7*u^2*w - 28032*ep*m^7*u^2*w + 
      5312*m^6*u^3*w + 6208*ep*m^6*u^3*w - 544*m^5*u^4*w - 664*ep*m^5*u^4*w + 
      20*m^4*u^5*w + 27*ep*m^4*u^5*w + 69376*m^8*v*w + 45312*ep*m^8*v*w - 
      68416*m^7*u*v*w - 16128*ep*m^7*u*v*w + 24208*m^6*u^2*v*w - 
      13312*ep*m^6*u^2*v*w - 3484*m^5*u^3*v*w + 8432*ep*m^5*u^3*v*w + 
      128*m^4*u^4*v*w - 1573*ep*m^4*u^4*v*w + 7*m^3*u^5*v*w + 
      93*ep*m^3*u^5*v*w - 38720*m^7*v^2*w + 10496*ep*m^7*v^2*w + 
      21968*m^6*u*v^2*w - 72864*ep*m^6*u*v^2*w - 1420*m^5*u^2*v^2*w + 
      56264*ep*m^5*u^2*v^2*w - 1173*m^4*u^3*v^2*w - 16560*ep*m^4*u^3*v^2*w + 
      250*m^3*u^4*v^2*w + 2151*ep*m^3*u^4*v^2*w - 15*m^2*u^5*v^2*w - 
      107*ep*m^2*u^5*v^2*w + 8720*m^6*v^3*w - 22560*ep*m^6*v^3*w + 
      7076*m^5*u*v^3*w + 69232*ep*m^5*u*v^3*w - 7514*m^4*u^2*v^3*w - 
      41492*ep*m^4*u^2*v^3*w + 1948*m^3*u^3*v^3*w + 9630*ep*m^3*u^3*v^3*w - 
      174*m^2*u^4*v^3*w - 925*ep*m^2*u^4*v^3*w + 3*m*u^5*v^3*w + 
      29*ep*m*u^5*v^3*w - 236*m^5*v^4*w + 9008*ep*m^5*v^4*w - 
      5813*m^4*u*v^4*w - 25531*ep*m^4*u*v^4*w + 3548*m^3*u^2*v^4*w + 
      13276*ep*m^3*u^2*v^4*w - 696*m^2*u^3*v^4*w - 2515*ep*m^2*u^3*v^4*w + 
      44*m*u^4*v^4*w + 161*ep*m*u^4*v^4*w - 188*m^4*v^5*w - 
      1503*ep*m^4*v^5*w + 1223*m^3*u*v^5*w + 4261*ep*m^3*u*v^5*w - 
      610*m^2*u^2*v^5*w - 1953*ep*m^2*u^2*v^5*w + 95*m*u^3*v^5*w + 
      297*ep*m*u^3*v^5*w - 4*u^4*v^5*w - 12*ep*u^4*v^5*w + 20*m^3*v^6*w + 
      93*ep*m^3*v^6*w - 85*m^2*u*v^6*w - 266*ep*m^2*u*v^6*w + 
      36*m*u^2*v^6*w + 107*ep*m*u^2*v^6*w - 4*u^3*v^6*w - 12*ep*u^3*v^6*w + 
      20992*m^8*w^2 + 26112*ep*m^8*w^2 - 19072*m^7*u*w^2 - 
      23680*ep*m^7*u*w^2 + 6240*m^6*u^2*w^2 + 7872*ep*m^6*u^2*w^2 - 
      856*m^5*u^3*w^2 - 1128*ep*m^5*u^3*w^2 + 40*m^4*u^4*w^2 + 
      58*ep*m^4*u^4*w^2 - 24256*m^7*v*w^2 - 11776*ep*m^7*v*w^2 + 
      18304*m^6*u*v*w^2 + 448*ep*m^6*u*v*w^2 - 4460*m^5*u^2*v*w^2 + 
      4216*ep*m^5*u^2*v*w^2 + 326*m^4*u^3*v*w^2 - 1378*ep*m^4*u^3*v*w^2 + 
      6*m^3*u^4*v*w^2 + 120*ep*m^3*u^4*v*w^2 + 8352*m^6*v^2*w^2 - 
      12192*ep*m^6*v^2*w^2 - 908*m^5*u*v^2*w^2 + 27440*ep*m^5*u*v^2*w^2 - 
      1767*m^4*u^2*v^2*w^2 - 14028*ep*m^4*u^2*v^2*w^2 + 560*m^3*u^3*v^2*w^2 + 
      2724*ep*m^3*u^3*v^2*w^2 - 48*m^2*u^4*v^2*w^2 - 183*ep*m^2*u^4*v^2*w^2 - 
      292*m^5*v^3*w^2 + 9592*ep*m^5*v^3*w^2 - 3971*m^4*u*v^3*w^2 - 
      18914*ep*m^4*u*v^3*w^2 + 2399*m^3*u^2*v^3*w^2 + 
      8684*ep*m^3*u^2*v^3*w^2 - 455*m^2*u^3*v^3*w^2 - 
      1481*ep*m^2*u^3*v^3*w^2 + 27*m*u^4*v^3*w^2 + 84*ep*m*u^4*v^3*w^2 - 
      312*m^4*v^4*w^2 - 2282*ep*m^4*v^4*w^2 + 1358*m^3*u*v^4*w^2 + 
      4716*ep*m^3*u*v^4*w^2 - 692*m^2*u^2*v^4*w^2 - 2088*ep*m^2*u^2*v^4*w^2 + 
      109*m*u^3*v^4*w^2 + 313*ep*m*u^3*v^4*w^2 - 4*u^4*v^4*w^2 - 
      12*ep*u^4*v^4*w^2 + 40*m^3*v^5*w^2 + 182*ep*m^3*v^5*w^2 - 
      130*m^2*u*v^5*w^2 - 406*ep*m^2*u*v^5*w^2 + 62*m*u^2*v^5*w^2 + 
      177*ep*m*u^2*v^5*w^2 - 8*u^3*v^5*w^2 - 22*ep*u^3*v^5*w^2 - 
      4608*m^7*w^3 - 6016*ep*m^7*w^3 + 3008*m^6*u*w^3 + 4032*ep*m^6*u*w^3 - 
      624*m^5*u^2*w^3 - 880*ep*m^5*u^2*w^3 + 40*m^4*u^3*w^3 + 
      62*ep*m^4*u^3*w^3 + 3280*m^6*v*w^3 - 256*ep*m^6*v*w^3 - 
      1636*m^5*u*v*w^3 + 1456*ep*m^5*u*v*w^3 + 180*m^4*u^2*v*w^3 - 
      682*ep*m^4*u^2*v*w^3 + 6*m^3*u^3*v*w^3 + 82*ep*m^3*u^3*v*w^3 - 
      180*m^5*v^2*w^3 + 4024*ep*m^5*v^2*w^3 - 923*m^4*u*v^2*w^3 - 
      5024*ep*m^4*u*v^2*w^3 + 466*m^3*u^2*v^2*w^3 + 1648*ep*m^3*u^2*v^2*w^3 - 
      56*m^2*u^3*v^2*w^3 - 157*ep*m^2*u^3*v^2*w^3 - 248*m^4*v^3*w^3 - 
      1608*ep*m^4*v^3*w^3 + 646*m^3*u*v^3*w^3 + 2198*ep*m^3*u*v^3*w^3 - 
      262*m^2*u^2*v^3*w^3 - 735*ep*m^2*u^2*v^3*w^3 + 29*m*u^3*v^3*w^3 + 
      69*ep*m*u^3*v^3*w^3 + 40*m^3*v^4*w^3 + 178*ep*m^3*v^4*w^3 - 
      90*m^2*u*v^4*w^3 - 282*ep*m^2*u*v^4*w^3 + 36*m*u^2*v^4*w^3 + 
      101*ep*m*u^2*v^4*w^3 - 4*u^3*v^4*w^3 - 10*ep*u^3*v^4*w^3 + 
      464*m^6*w^4 + 640*ep*m^6*w^4 - 196*m^5*u*w^4 - 292*ep*m^5*u*w^4 + 
      20*m^4*u^2*w^4 + 33*ep*m^4*u^2*w^4 - 68*m^5*v*w^4 + 444*ep*m^5*v*w^4 - 
      11*m^4*u*v*w^4 - 267*ep*m^4*u*v*w^4 + 7*m^3*u^2*v*w^4 + 
      36*ep*m^3*u^2*v*w^4 - 92*m^4*v^2*w^4 - 492*ep*m^4*v^2*w^4 + 
      115*m^3*u*v^2*w^4 + 367*ep*m^3*u*v^2*w^4 - 23*m^2*u^2*v^2*w^4 - 
      58*ep*m^2*u^2*v^2*w^4 + 20*m^3*v^3*w^4 + 87*ep*m^3*v^3*w^4 - 
      25*m^2*u*v^3*w^4 - 80*ep*m^2*u*v^3*w^4 + 5*m*u^2*v^3*w^4 + 
      14*ep*m*u^2*v^3*w^4 - 16*m^5*w^5 - 24*ep*m^5*w^5 + 4*m^4*u*w^5 + 
      7*ep*m^4*u*w^5 - 12*m^4*v*w^5 - 41*ep*m^4*v*w^5 + 3*m^3*u*v*w^5 + 
      9*ep*m^3*u*v*w^5 + 4*m^3*v^2*w^5 + 17*ep*m^3*v^2*w^5 - m^2*u*v^2*w^5 - 
      4*ep*m^2*u*v^2*w^5))/(m*(4*m - v)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
      2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
      m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
      2*m*u*v*w + m^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
      17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
      8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
      m^2*w^2 - m*v*w^2))), 
  (ep*(32768*m^11 + 131072*ep*m^11 - 73728*m^10*u - 278528*ep*m^10*u + 
     57344*m^9*u^2 + 210944*ep*m^9*u^2 - 21504*m^8*u^3 - 77824*ep*m^8*u^3 + 
     4224*m^7*u^4 + 15104*ep*m^7*u^4 - 416*m^6*u^5 - 1472*ep*m^6*u^5 + 
     16*m^5*u^6 + 56*ep*m^5*u^6 - 81920*m^10*v - 368640*ep*m^10*v + 
     218112*m^9*u*v + 847872*ep*m^9*u*v - 172544*m^8*u^2*v - 
     646144*ep*m^8*u^2*v + 63488*m^7*u^3*v + 235520*ep*m^7*u^3*v - 
     12256*m^6*u^4*v - 45216*ep*m^6*u^4*v + 1228*m^5*u^5*v + 
     4432*ep*m^5*u^5*v - 52*m^4*u^6*v - 176*ep*m^4*u^6*v + 96256*m^9*v^2 + 
     432128*ep*m^9*v^2 - 302080*m^8*u*v^2 - 1073664*ep*m^8*u*v^2 + 
     241344*m^7*u^2*v^2 + 800256*ep*m^7*u^2*v^2 - 87920*m^6*u^3*v^2 - 
     275616*ep*m^6*u^3*v^2 + 16940*m^5*u^4*v^2 + 49048*ep*m^5*u^4*v^2 - 
     1729*m^4*u^5*v^2 - 4440*ep*m^4*u^5*v^2 + 76*m^3*u^6*v^2 + 
     168*ep*m^3*u^6*v^2 - 65536*m^8*v^3 - 278528*ep*m^8*v^3 + 
     228864*m^7*u*v^3 + 739968*ep*m^7*u*v^3 - 172176*m^6*u^2*v^3 - 
     515456*ep*m^6*u^2*v^3 + 56368*m^5*u^3*v^3 + 156248*ep*m^5*u^3*v^3 - 
     9219*m^4*u^4*v^3 - 22864*ep*m^4*u^4*v^3 + 706*m^3*u^5*v^3 + 
     1486*ep*m^3*u^5*v^3 - 16*m^2*u^6*v^3 - 24*ep*m^2*u^6*v^3 + 
     27520*m^7*v^4 + 108800*ep*m^7*v^4 - 101824*m^6*u*v^4 - 
     305248*ep*m^6*u*v^4 + 67668*m^5*u^2*v^4 + 188328*ep*m^5*u^2*v^4 - 
     18313*m^4*u^3*v^4 - 46332*ep*m^4*u^3*v^4 + 2233*m^3*u^4*v^4 + 
     4866*ep*m^3*u^4*v^4 - 98*m^2*u^5*v^4 - 168*ep*m^2*u^5*v^4 - 
     7232*m^6*v^5 - 26528*ep*m^6*v^5 + 27372*m^5*u*v^5 + 77544*ep*m^5*u*v^5 - 
     15057*m^4*u^2*v^5 - 39668*ep*m^4*u^2*v^5 + 3074*m^3*u^3*v^5 + 
     7152*ep*m^3*u^3*v^5 - 235*m^2*u^4*v^5 - 444*ep*m^2*u^4*v^5 + 
     3*m*u^5*v^5 + 4*ep*m*u^5*v^5 + 1160*m^5*v^6 + 3960*ep*m^5*v^6 - 
     4374*m^4*u*v^6 - 11884*ep*m^4*u*v^6 + 1833*m^3*u^2*v^6 + 
     4598*ep*m^3*u^2*v^6 - 246*m^2*u^3*v^6 - 516*ep*m^2*u^3*v^6 + 
     8*m*u^4*v^6 + 12*ep*m*u^4*v^6 - 104*m^4*v^7 - 332*ep*m^4*v^7 + 
     382*m^3*u*v^7 + 1006*ep*m^3*u*v^7 - 107*m^2*u^2*v^7 - 
     252*ep*m^2*u^2*v^7 + 7*m*u^3*v^7 + 12*ep*m*u^3*v^7 + 4*m^3*v^8 + 
     12*ep*m^3*v^8 - 14*m^2*u*v^8 - 36*ep*m^2*u*v^8 + 2*m*u^2*v^8 + 
     4*ep*m*u^2*v^8 - 73728*m^10*w - 245760*ep*m^10*w + 121856*m^9*u*w + 
     411648*ep*m^9*u*w - 70656*m^8*u^2*w - 240128*ep*m^8*u^2*w + 
     18816*m^7*u^3*w + 64128*ep*m^7*u^3*w - 2336*m^6*u^4*w - 
     7968*ep*m^6*u^4*w + 108*m^5*u^5*w + 368*ep*m^5*u^5*w + 161792*m^9*v*w + 
     602112*ep*m^9*v*w - 313856*m^8*u*v*w - 1110016*ep*m^8*u*v*w + 
     189632*m^7*u^2*v*w + 664704*ep*m^7*u^2*v*w - 51248*m^6*u^3*v*w - 
     179552*ep*m^6*u^3*v*w + 6572*m^5*u^4*v*w + 22760*ep*m^5*u^4*v*w - 
     335*m^4*u^5*v*w - 1106*ep*m^4*u^5*v*w - 158720*m^8*v^2*w - 
     602112*ep*m^8*v^2*w + 369728*m^7*u*v^2*w + 1225600*ep*m^7*u*v^2*w - 
     236976*m^6*u^2*v^2*w - 744992*ep*m^6*u^2*v^2*w + 66924*m^5*u^3*v^2*w + 
     198704*ep*m^5*u^3*v^2*w - 9025*m^4*u^4*v^2*w - 24592*ep*m^4*u^4*v^2*w + 
     489*m^3*u^5*v^2*w + 1182*ep*m^3*u^5*v^2*w + 87040*m^7*v^3*w + 
     322048*ep*m^7*v^3*w - 232656*m^6*u*v^3*w - 716192*ep*m^6*u*v^3*w + 
     148548*m^5*u^2*v^3*w + 427176*ep*m^5*u^2*v^3*w - 39998*m^4*u^3*v^3*w - 
     106352*ep*m^4*u^3*v^3*w + 4886*m^3*u^4*v^3*w + 11666*ep*m^3*u^4*v^3*w - 
     219*m^2*u^5*v^3*w - 454*ep*m^2*u^5*v^3*w - 28320*m^6*v^4*w - 
     100288*ep*m^6*v^4*w + 82784*m^5*u*v^4*w + 240160*ep*m^5*u*v^4*w - 
     49849*m^4*u^2*v^4*w - 135096*ep*m^4*u^2*v^4*w + 11876*m^3*u^3*v^4*w + 
     29348*ep*m^3*u^3*v^4*w - 1147*m^2*u^4*v^4*w - 2452*ep*m^2*u^4*v^4*w + 
     29*m*u^5*v^4*w + 46*ep*m*u^5*v^4*w + 5432*m^5*v^5*w + 
     18288*ep*m^5*v^5*w - 16709*m^4*u*v^5*w - 46422*ep*m^4*u*v^5*w + 
     9069*m^3*u^2*v^5*w + 23618*ep*m^3*u^2*v^5*w - 1789*m^2*u^3*v^5*w - 
     4162*ep*m^2*u^3*v^5*w + 115*m*u^4*v^5*w + 212*ep*m*u^4*v^5*w - 
     568*m^4*v^6*w - 1816*ep*m^4*v^6*w + 1783*m^3*u*v^6*w + 
     4806*ep*m^3*u*v^6*w - 835*m^2*u^2*v^6*w - 2112*ep*m^2*u^2*v^6*w + 
     126*m*u^3*v^6*w + 276*ep*m*u^3*v^6*w - 4*u^4*v^6*w - 6*ep*u^4*v^6*w + 
     25*m^3*v^7*w + 76*ep*m^3*v^7*w - 78*m^2*u*v^7*w - 206*ep*m^2*u*v^7*w + 
     30*m*u^2*v^7*w + 74*ep*m*u^2*v^7*w - 3*u^3*v^7*w - 6*ep*u^3*v^7*w + 
     65536*m^9*w^2 + 194560*ep*m^9*w^2 - 79872*m^8*u*w^2 - 
     249856*ep*m^8*u*w^2 + 33280*m^7*u^2*w^2 + 107264*ep*m^7*u^2*w^2 - 
     5824*m^6*u^3*w^2 - 19168*ep*m^6*u^3*w^2 + 384*m^5*u^4*w^2 + 
     1288*ep*m^5*u^4*w^2 - 4*m^4*u^5*w^2 - 14*ep*m^4*u^5*w^2 - 
     123904*m^8*v*w^2 - 408064*ep*m^8*v*w^2 + 180032*m^7*u*v*w^2 + 
     594048*ep*m^7*u*v*w^2 - 81024*m^6*u^2*v*w^2 - 270016*ep*m^6*u^2*v*w^2 + 
     15052*m^5*u^3*v*w^2 + 50504*ep*m^5*u^3*v*w^2 - 1088*m^4*u^4*v*w^2 - 
     3614*ep*m^4*u^4*v*w^2 + 13*m^3*u^5*v*w^2 + 44*ep*m^3*u^5*v*w^2 + 
     99840*m^7*v^2*w^2 + 339456*ep*m^7*v^2*w^2 - 179040*m^6*u*v^2*w^2 - 
     563776*ep*m^6*u*v^2*w^2 + 90700*m^5*u^2*v^2*w^2 + 
     273760*ep*m^5*u^2*v^2*w^2 - 18599*m^4*u^3*v^2*w^2 - 
     52964*ep*m^4*u^3*v^2*w^2 + 1464*m^3*u^4*v^2*w^2 + 
     3796*ep*m^3*u^4*v^2*w^2 - 19*m^2*u^5*v^2*w^2 - 42*ep*m^2*u^5*v^2*w^2 - 
     42880*m^6*v^3*w^2 - 145024*ep*m^6*v^3*w^2 + 90892*m^5*u*v^3*w^2 + 
     270736*ep*m^5*u*v^3*w^2 - 48823*m^4*u^2*v^3*w^2 - 
     136864*ep*m^4*u^2*v^3*w^2 + 10032*m^3*u^3*v^3*w^2 + 
     25988*ep*m^3*u^3*v^3*w^2 - 732*m^2*u^4*v^3*w^2 - 
     1682*ep*m^2*u^4*v^3*w^2 + 4*m*u^5*v^3*w^2 + 6*ep*m*u^5*v^3*w^2 + 
     10240*m^5*v^4*w^2 + 33832*ep*m^5*v^4*w^2 - 24406*m^4*u*v^4*w^2 - 
     69666*ep*m^4*u*v^4*w^2 + 13229*m^3*u^2*v^4*w^2 + 
     35586*ep*m^3*u^2*v^4*w^2 - 2530*m^2*u^3*v^4*w^2 - 
     6254*ep*m^2*u^3*v^4*w^2 + 147*m*u^4*v^4*w^2 + 310*ep*m*u^4*v^4*w^2 - 
     1284*m^4*v^5*w^2 - 4110*ep*m^4*v^5*w^2 + 3301*m^3*u*v^5*w^2 + 
     9164*ep*m^3*u*v^5*w^2 - 1741*m^2*u^2*v^5*w^2 - 4596*ep*m^2*u^2*v^5*w^2 + 
     291*m*u^3*v^5*w^2 + 706*ep*m*u^3*v^5*w^2 - 10*u^4*v^5*w^2 - 
     16*ep*u^4*v^5*w^2 + 66*m^3*v^6*w^2 + 204*ep*m^3*v^6*w^2 - 
     177*m^2*u*v^6*w^2 - 484*ep*m^2*u*v^6*w^2 + 88*m*u^2*v^6*w^2 + 
     232*ep*m*u^2*v^6*w^2 - 12*u^3*v^6*w^2 - 30*ep*u^3*v^6*w^2 - 
     30720*m^8*w^3 - 84480*ep*m^8*w^3 + 27008*m^7*u*w^3 + 
     80000*ep*m^7*u*w^3 - 7616*m^6*u^2*w^3 - 23648*ep*m^6*u^2*w^3 + 
     776*m^5*u^3*w^3 + 2496*ep*m^5*u^3*w^3 - 20*m^4*u^4*w^3 - 
     66*ep*m^4*u^4*w^3 + 48640*m^7*v*w^3 + 147968*ep*m^7*v*w^3 - 
     53232*m^6*u*v*w^3 - 166752*ep*m^6*u*v*w^3 + 17084*m^5*u^2*v*w^3 + 
     54568*ep*m^5*u^2*v*w^3 - 1970*m^4*u^3*v*w^3 - 6332*ep*m^4*u^3*v*w^3 + 
     61*m^3*u^4*v*w^3 + 192*ep*m^3*u^4*v*w^3 - 31040*m^6*v^2*w^3 - 
     98624*ep*m^6*v^2*w^3 + 43604*m^5*u*v^2*w^3 + 132720*ep*m^5*u*v^2*w^3 - 
     16967*m^4*u^2*v^2*w^3 - 49676*ep*m^4*u^2*v^2*w^3 + 
     2312*m^3*u^3*v^2*w^3 + 6308*ep*m^3*u^3*v^2*w^3 - 86*m^2*u^4*v^2*w^3 - 
     206*ep*m^2*u^4*v^2*w^3 + 9840*m^5*v^3*w^3 + 31648*ep*m^5*v^3*w^3 - 
     16868*m^4*u*v^3*w^3 - 49624*ep*m^4*u*v^3*w^3 + 7481*m^3*u^2*v^3*w^3 + 
     20818*ep*m^3*u^2*v^3*w^3 - 1107*m^2*u^3*v^3*w^3 - 
     2818*ep*m^2*u^3*v^3*w^3 + 42*m*u^4*v^3*w^3 + 90*ep*m*u^4*v^3*w^3 - 
     1540*m^4*v^4*w^3 - 4930*ep*m^4*v^4*w^3 + 3050*m^3*u*v^4*w^3 + 
     8788*ep*m^3*u*v^4*w^3 - 1463*m^2*u^2*v^4*w^3 - 4026*ep*m^2*u^2*v^4*w^3 + 
     220*m*u^3*v^4*w^3 + 560*ep*m*u^3*v^4*w^3 - 6*u^4*v^4*w^3 - 
     10*ep*u^4*v^4*w^3 + 95*m^3*v^5*w^3 + 300*ep*m^3*v^5*w^3 - 
     208*m^2*u*v^5*w^3 - 596*ep*m^2*u*v^5*w^3 + 104*m*u^2*v^5*w^3 + 
     292*ep*m*u^2*v^5*w^3 - 15*u^3*v^5*w^3 - 42*ep*u^3*v^5*w^3 + 
     8320*m^7*w^4 + 21760*ep*m^7*w^4 - 5024*m^6*u*w^4 - 14304*ep*m^6*u*w^4 + 
     864*m^5*u^2*w^4 + 2600*ep*m^5*u^2*w^4 - 40*m^4*u^3*w^4 - 
     124*ep*m^4*u^3*w^4 - 10560*m^6*v*w^4 - 30688*ep*m^6*v*w^4 + 
     8616*m^5*u*v*w^4 + 25960*ep*m^5*u*v*w^4 - 1824*m^4*u^2*v*w^4 - 
     5572*ep*m^4*u^2*v*w^4 + 106*m^3*u^3*v*w^4 + 316*ep*m^3*u^3*v*w^4 + 
     5000*m^5*v^2*w^4 + 15432*ep*m^5*v^2*w^4 - 5504*m^4*u*v^2*w^4 - 
     16572*ep*m^4*u*v^2*w^4 + 1570*m^3*u^2*v^2*w^4 + 
     4488*ep*m^3*u^2*v^2*w^4 - 120*m^2*u^3*v^2*w^4 - 306*ep*m^2*u^3*v^2*w^4 - 
     1040*m^4*v^3*w^4 - 3320*ep*m^4*v^3*w^4 + 1444*m^3*u*v^3*w^4 + 
     4350*ep*m^3*u*v^3*w^4 - 508*m^2*u^2*v^3*w^4 - 1452*ep*m^2*u^2*v^3*w^4 + 
     48*m*u^3*v^3*w^4 + 118*ep*m*u^3*v^3*w^4 + 80*m^3*v^4*w^4 + 
     260*ep*m^3*v^4*w^4 - 132*m^2*u*v^4*w^4 - 404*ep*m^2*u*v^4*w^4 + 
     54*m*u^2*v^4*w^4 + 164*ep*m*u^2*v^4*w^4 - 6*u^3*v^4*w^4 - 
     18*ep*u^3*v^4*w^4 - 1312*m^6*w^5 - 3328*ep*m^6*w^5 + 492*m^5*u*w^5 + 
     1360*ep*m^5*u*w^5 - 40*m^4*u^2*w^5 - 116*ep*m^4*u^2*w^5 + 
     1240*m^5*v*w^5 + 3568*ep*m^5*v*w^5 - 727*m^4*u*v*w^5 - 
     2130*ep*m^4*u*v*w^5 + 82*m^3*u^2*v*w^5 + 236*ep*m^3*u^2*v*w^5 - 
     384*m^4*v^2*w^5 - 1212*ep*m^4*v^2*w^5 + 319*m^3*u*v^2*w^5 + 
     998*ep*m^3*u*v^2*w^5 - 58*m^2*u^2*v^2*w^5 - 162*ep*m^2*u^2*v^2*w^5 + 
     39*m^3*v^3*w^5 + 132*ep*m^3*v^3*w^5 - 42*m^2*u*v^3*w^5 - 
     142*ep*m^2*u*v^3*w^5 + 10*m*u^2*v^3*w^5 + 34*ep*m*u^2*v^3*w^5 + 
     112*m^5*w^6 + 280*ep*m^5*w^6 - 20*m^4*u*w^6 - 54*ep*m^4*u*w^6 - 
     68*m^4*v*w^6 - 206*ep*m^4*v*w^6 + 25*m^3*u*v*w^6 + 72*ep*m^3*u*v*w^6 + 
     10*m^3*v^2*w^6 + 36*ep*m^3*v^2*w^6 - 5*m^2*u*v^2*w^6 - 
     20*ep*m^2*u*v^2*w^6 - 4*m^4*w^7 - 10*ep*m^4*w^7 + m^3*v*w^7 + 
     4*ep*m^3*v*w^7))/((4*m - v)*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
     8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  (ep*(90112*m^11 + 196608*ep*m^11 - 219136*m^10*u - 503808*ep*m^10*u + 
     200704*m^9*u^2 + 482304*ep*m^9*u^2 - 93952*m^8*u^3 - 236032*ep*m^8*u^3 + 
     24672*m^7*u^4 + 65152*ep*m^7*u^4 - 3640*m^6*u^5 - 10224*ep*m^6*u^5 + 
     276*m^5*u^6 + 844*ep*m^5*u^6 - 8*m^4*u^7 - 28*ep*m^4*u^7 - 
     157696*m^10*v - 385024*ep*m^10*v + 366080*m^9*u*v + 975872*ep*m^9*u*v - 
     282368*m^8*u^2*v - 832000*ep*m^8*u^2*v + 99968*m^7*u^3*v + 
     342656*ep*m^7*u^3*v - 16664*m^6*u^4*v - 75968*ep*m^6*u^4*v + 
     914*m^5*u^5*v + 9188*ep*m^5*u^5*v + 59*m^4*u^6*v - 576*ep*m^4*u^6*v - 
     6*m^3*u^7*v + 16*ep*m^3*u^7*v + 118784*m^9*v^2 + 317440*ep*m^9*v^2 - 
     271616*m^8*u*v^2 - 808448*ep*m^8*u*v^2 + 168512*m^7*u^2*v^2 + 
     589824*ep*m^7*u^2*v^2 - 38848*m^6*u^3*v^2 - 191072*ep*m^6*u^3*v^2 + 
     1476*m^5*u^4*v^2 + 30344*ep*m^5*u^4*v^2 + 659*m^4*u^5*v^2 - 
     2260*ep*m^4*u^5*v^2 - 80*m^3*u^6*v^2 + 62*ep*m^3*u^6*v^2 + 
     2*m^2*u^7*v^2 - 49920*m^8*v^3 - 143360*ep*m^8*v^3 + 115008*m^7*u*v^3 + 
     369280*ep*m^7*u*v^3 - 49680*m^6*u^2*v^3 - 210848*ep*m^6*u^2*v^3 + 
     1568*m^5*u^3*v^3 + 43064*ep*m^5*u^3*v^3 + 2679*m^4*u^4*v^3 - 
     1928*ep*m^4*u^4*v^3 - 489*m^3*u^5*v^3 - 318*ep*m^3*u^5*v^3 + 
     24*m^2*u^6*v^3 + 24*ep*m^2*u^6*v^3 + 12640*m^7*v^4 + 38400*ep*m^7*v^4 - 
     29656*m^6*u*v^4 - 100080*ep*m^6*u*v^4 + 5692*m^5*u^2*v^4 + 
     37956*ep*m^5*u^2*v^4 + 3181*m^4*u^3*v^4 - 1072*ep*m^4*u^3*v^4 - 
     1142*m^3*u^4*v^4 - 1244*ep*m^3*u^4*v^4 + 113*m^2*u^5*v^4 + 
     152*ep*m^2*u^5*v^4 - 3*m*u^6*v^4 - 4*ep*m*u^6*v^4 - 1928*m^6*v^5 - 
     6112*ep*m^6*v^5 + 4598*m^5*u*v^5 + 16052*ep*m^5*u*v^5 + 
     436*m^4*u^2*v^5 - 2692*ep*m^4*u^2*v^5 - 885*m^3*u^3*v^5 - 
     994*ep*m^3*u^3*v^5 + 164*m^2*u^4*v^5 + 244*ep*m^2*u^4*v^5 - 
     8*m*u^5*v^5 - 12*ep*m*u^5*v^5 + 164*m^5*v^6 + 536*ep*m^5*v^6 - 
     392*m^4*u*v^6 - 1408*ep*m^4*u*v^6 - 160*m^3*u^2*v^6 - 
     62*ep*m^3*u^2*v^6 + 83*m^2*u^3*v^6 + 128*ep*m^2*u^3*v^6 - 7*m*u^4*v^6 - 
     12*ep*m*u^4*v^6 - 6*m^4*v^7 - 20*ep*m^4*v^7 + 14*m^3*u*v^7 + 
     52*ep*m^3*u*v^7 + 10*m^2*u^2*v^7 + 12*ep*m^2*u^2*v^7 - 2*m*u^3*v^7 - 
     4*ep*m*u^3*v^7 - 149504*m^10*w - 339968*ep*m^10*w + 306176*m^9*u*w + 
     718848*ep*m^9*u*w - 229120*m^8*u^2*w - 559104*ep*m^8*u^2*w + 
     83712*m^7*u^3*w + 214016*ep*m^7*u^3*w - 15944*m^6*u^4*w - 
     43248*ep*m^6*u^4*w + 1492*m^5*u^5*w + 4392*ep*m^5*u^5*w - 52*m^4*u^6*w - 
     174*ep*m^4*u^6*w + 227840*m^9*v*w + 580608*ep*m^9*v*w - 
     453120*m^8*u*v*w - 1223680*ep*m^8*u*v*w + 290752*m^7*u^2*v*w + 
     859648*ep*m^7*u^2*v*w - 82608*m^6*u^3*v*w - 283392*ep*m^6*u^3*v*w + 
     10546*m^5*u^4*v*w + 47972*ep*m^5*u^4*v*w - 441*m^4*u^5*v*w - 
     4076*ep*m^4*u^5*v*w - 7*m^3*u^6*v*w + 144*ep*m^3*u^6*v*w - 
     145152*m^8*v^2*w - 403968*ep*m^8*v^2*w + 289536*m^7*u*v^2*w + 
     864256*ep*m^7*u*v^2*w - 152080*m^6*u^2*v^2*w - 529504*ep*m^6*u^2*v^2*w + 
     29440*m^5*u^3*v^2*w + 143280*ep*m^5*u^3*v^2*w - 1316*m^4*u^4*v^2*w - 
     19248*ep*m^4*u^4*v^2*w - 175*m^3*u^5*v^2*w + 1298*ep*m^3*u^5*v^2*w + 
     13*m^2*u^6*v^2*w - 38*ep*m^2*u^6*v^2*w + 49472*m^7*v^3*w + 
     147328*ep*m^7*v^3*w - 101024*m^6*u*v^3*w - 322880*ep*m^6*u*v^3*w + 
     37460*m^5*u^2*v^3*w + 158448*ep*m^5*u^2*v^3*w - 1297*m^4*u^3*v^3*w - 
     28948*ep*m^4*u^3*v^3*w - 1121*m^3*u^4*v^3*w + 1886*ep*m^3*u^4*v^3*w + 
     128*m^2*u^5*v^3*w - 40*ep*m^2*u^5*v^3*w - 2*m*u^6*v^3*w + 
     2*ep*m*u^6*v^3*w - 9512*m^6*v^4*w - 29808*ep*m^6*v^4*w + 
     20020*m^5*u*v^4*w + 67112*ep*m^5*u*v^4*w - 3412*m^4*u^2*v^4*w - 
     22894*ep*m^4*u^2*v^4*w - 1592*m^3*u^3*v^4*w + 1012*ep*m^3*u^3*v^4*w + 
     448*m^2*u^4*v^4*w + 390*ep*m^2*u^4*v^4*w - 28*m*u^5*v^4*w - 
     28*ep*m*u^5*v^4*w + 978*m^5*v^5*w + 3180*ep*m^5*v^5*w - 
     2108*m^4*u*v^5*w - 7344*ep*m^4*u*v^5*w - 132*m^3*u^2*v^5*w + 
     1338*ep*m^3*u^2*v^5*w + 328*m^2*u^3*v^5*w + 304*ep*m^2*u^3*v^5*w - 
     51*m*u^4*v^5*w - 68*ep*m*u^4*v^5*w + 2*u^5*v^5*w + 2*ep*u^5*v^5*w - 
     42*m^4*v^6*w - 140*ep*m^4*v^6*w + 91*m^3*u*v^6*w + 330*ep*m^3*u*v^6*w + 
     27*m^2*u^2*v^6*w - 14*ep*m^2*u^2*v^6*w - 17*m*u^3*v^6*w - 
     22*ep*m*u^3*v^6*w + u^4*v^6*w + 2*ep*u^4*v^6*w + 105472*m^9*w^2 + 
     248832*ep*m^9*w^2 - 176384*m^8*u*w^2 - 423424*ep*m^8*u*w^2 + 
     103104*m^7*u^2*w^2 + 256768*ep*m^7*u^2*w^2 - 27376*m^6*u^3*w^2 - 
     71904*ep*m^6*u^3*w^2 + 3320*m^5*u^4*w^2 + 9412*ep*m^5*u^4*w^2 - 
     144*m^4*u^5*w^2 - 460*ep*m^4*u^5*w^2 - 136448*m^8*v*w^2 - 
     363008*ep*m^8*v*w^2 + 227968*m^7*u*v*w^2 + 627328*ep*m^7*u*v*w^2 - 
     117472*m^6*u^2*v*w^2 - 352000*ep*m^6*u^2*v*w^2 + 25196*m^5*u^3*v*w^2 + 
     88008*ep*m^5*u^3*v*w^2 - 2178*m^4*u^4*v*w^2 - 10244*ep*m^4*u^4*v*w^2 + 
     48*m^3*u^5*v*w^2 + 464*ep*m^3*u^5*v*w^2 + 70976*m^7*v^2*w^2 + 
     206848*ep*m^7*v^2*w^2 - 122176*m^6*u*v^2*w^2 - 370720*ep*m^6*u*v^2*w^2 + 
     52032*m^5*u^2*v^2*w^2 + 185280*ep*m^5*u^2*v^2*w^2 - 
     7568*m^4*u^3*v^2*w^2 - 39512*ep*m^4*u^3*v^2*w^2 + 197*m^3*u^4*v^2*w^2 + 
     3936*ep*m^3*u^4*v^2*w^2 + 21*m^2*u^5*v^2*w^2 - 160*ep*m^2*u^5*v^2*w^2 - 
     18608*m^6*v^3*w^2 - 58144*ep*m^6*v^3*w^2 + 33520*m^5*u*v^3*w^2 + 
     109496*ep*m^5*u*v^3*w^2 - 9629*m^4*u^2*v^3*w^2 - 
     44148*ep*m^4*u^2*v^3*w^2 - 167*m^3*u^3*v^3*w^2 + 
     6314*ep*m^3*u^3*v^3*w^2 + 239*m^2*u^4*v^3*w^2 - 340*ep*m^2*u^4*v^3*w^2 - 
     14*m*u^5*v^3*w^2 + 8*ep*m*u^5*v^3*w^2 + 2480*m^5*v^4*w^2 + 
     8180*ep*m^5*v^4*w^2 - 4681*m^4*u*v^4*w^2 - 16320*ep*m^4*u*v^4*w^2 + 
     384*m^3*u^2*v^4*w^2 + 4404*ep*m^3*u^2*v^4*w^2 + 432*m^2*u^3*v^4*w^2 + 
     22*ep*m^2*u^3*v^4*w^2 - 71*m*u^4*v^4*w^2 - 62*ep*m*u^4*v^4*w^2 + 
     2*u^5*v^4*w^2 + 2*ep*u^5*v^4*w^2 - 140*m^4*v^5*w^2 - 
     484*ep*m^4*v^5*w^2 + 274*m^3*u*v^5*w^2 + 1032*ep*m^3*u*v^5*w^2 + 
     67*m^2*u^2*v^5*w^2 - 94*ep*m^2*u^2*v^5*w^2 - 55*m*u^3*v^5*w^2 - 
     62*ep*m*u^3*v^5*w^2 + 5*u^4*v^5*w^2 + 6*ep*u^4*v^5*w^2 + m^3*v^6*w^2 + 
     4*ep*m^3*v^6*w^2 - 2*m^2*u*v^6*w^2 - 10*ep*m^2*u*v^6*w^2 - 
     4*m*u^2*v^6*w^2 - 6*ep*m*u^2*v^6*w^2 + u^3*v^6*w^2 + 2*ep*u^3*v^6*w^2 - 
     41216*m^8*w^3 - 100352*ep*m^8*w^3 + 53760*m^7*u*w^3 + 
     132096*ep*m^7*u*w^3 - 22864*m^6*u^2*w^3 - 58464*ep*m^6*u^2*w^3 + 
     3880*m^5*u^3*w^3 + 10608*ep*m^5*u^3*w^3 - 220*m^4*u^4*w^3 - 
     670*ep*m^4*u^4*w^3 + 43840*m^7*v*w^3 + 122112*ep*m^7*v*w^3 - 
     59664*m^6*u*v*w^3 - 168448*ep*m^6*u*v*w^3 + 23276*m^5*u^2*v*w^3 + 
     71560*ep*m^5*u^2*v*w^3 - 3346*m^4*u^3*v*w^3 - 12200*ep*m^4*u^3*v*w^3 + 
     143*m^3*u^4*v*w^3 + 740*ep*m^3*u^4*v*w^3 - 17776*m^6*v^2*w^3 - 
     54816*ep*m^6*v^2*w^3 + 25840*m^5*u*v^2*w^3 + 80976*ep*m^5*u*v^2*w^3 - 
     8274*m^4*u^2*v^2*w^3 - 31320*ep*m^4*u^2*v^2*w^3 + 742*m^3*u^3*v^2*w^3 + 
     4732*ep*m^3*u^3*v^2*w^3 + 2*m^2*u^4*v^2*w^3 - 264*ep*m^2*u^4*v^2*w^3 + 
     3324*m^5*v^3*w^3 + 11104*ep*m^5*v^3*w^3 - 5203*m^4*u*v^3*w^3 - 
     17916*ep*m^4*u*v^3*w^3 + 963*m^3*u^2*v^3*w^3 + 5562*ep*m^3*u^2*v^3*w^3 + 
     115*m^2*u^3*v^3*w^3 - 542*ep*m^2*u^3*v^3*w^3 - 22*m*u^4*v^3*w^3 + 
     16*ep*m*u^4*v^3*w^3 - 264*m^4*v^4*w^3 - 946*ep*m^4*v^4*w^3 + 
     444*m^3*u*v^4*w^3 + 1700*ep*m^3*u*v^4*w^3 + 34*m^2*u^2*v^4*w^3 - 
     298*ep*m^2*u^2*v^4*w^3 - 50*m*u^3*v^4*w^3 - 32*ep*m*u^3*v^4*w^3 + 
     4*u^4*v^4*w^3 + 4*ep*u^4*v^4*w^3 + 5*m^3*v^5*w^3 + 20*ep*m^3*v^5*w^3 - 
     9*m^2*u*v^5*w^3 - 42*ep*m^2*u*v^5*w^3 - 8*m*u^2*v^5*w^3 - 
     6*ep*m*u^2*v^5*w^3 + 3*u^3*v^5*w^3 + 4*ep*u^3*v^5*w^3 + 9696*m^7*w^4 + 
     24192*ep*m^7*w^4 - 9176*m^6*u*w^4 - 23088*ep*m^6*u*w^4 + 
     2500*m^5*u^2*w^4 + 6612*ep*m^5*u^2*w^4 - 200*m^4*u^3*w^4 - 
     580*ep*m^4*u^3*w^4 - 8136*m^6*v*w^4 - 23872*ep*m^6*v*w^4 + 
     8578*m^5*u*v*w^4 + 25044*ep*m^5*u*v*w^4 - 2265*m^4*u^2*v*w^4 - 
     7256*ep*m^4*u^2*v*w^4 + 162*m^3*u^3*v*w^4 + 640*ep*m^3*u^3*v*w^4 + 
     2412*m^5*v^2*w^4 + 7992*ep*m^5*v^2*w^4 - 2851*m^4*u*v^2*w^4 - 
     9412*ep*m^4*u*v^2*w^4 + 598*m^3*u^2*v^2*w^4 + 2558*ep*m^3*u^2*v^2*w^4 - 
     20*m^2*u^3*v^2*w^4 - 212*ep*m^2*u^3*v^2*w^4 - 286*m^4*v^3*w^4 - 
     1044*ep*m^4*v^3*w^4 + 380*m^3*u*v^3*w^4 + 1428*ep*m^3*u*v^3*w^4 - 
     31*m^2*u^2*v^3*w^4 - 312*ep*m^2*u^2*v^3*w^4 - 10*m*u^3*v^3*w^4 + 
     16*ep*m*u^3*v^3*w^4 + 10*m^3*v^4*w^4 + 40*ep*m^3*v^4*w^4 - 
     15*m^2*u*v^4*w^4 - 66*ep*m^2*u*v^4*w^4 - 4*m*u^2*v^4*w^4 + 
     6*ep*m*u^2*v^4*w^4 + 2*u^3*v^4*w^4 + 2*ep*u^3*v^4*w^4 - 1384*m^6*w^5 - 
     3504*ep*m^6*w^5 + 836*m^5*u*w^5 + 2152*ep*m^5*u*w^5 - 108*m^4*u^2*w^5 - 
     298*ep*m^4*u^2*w^5 + 866*m^5*v*w^5 + 2708*ep*m^5*v*w^5 - 
     645*m^4*u*v*w^5 - 1964*ep*m^4*u*v*w^5 + 87*m^3*u^2*v*w^5 + 
     296*ep*m^3*u^2*v*w^5 - 170*m^4*v^2*w^5 - 616*ep*m^4*v^2*w^5 + 
     153*m^3*u*v^2*w^5 + 546*ep*m^3*u*v^2*w^5 - 15*m^2*u^2*v^2*w^5 - 
     82*ep*m^2*u^2*v^2*w^5 + 10*m^3*v^3*w^5 + 40*ep*m^3*v^3*w^5 - 
     11*m^2*u*v^3*w^5 - 46*ep*m^2*u*v^3*w^5 + 6*ep*m*u^2*v^3*w^5 + 
     112*m^5*w^6 + 284*ep*m^5*w^6 - 32*m^4*u*w^6 - 84*ep*m^4*u*w^6 - 
     48*m^4*v*w^6 - 164*ep*m^4*v*w^6 + 20*m^3*u*v*w^6 + 64*ep*m^3*u*v*w^6 + 
     5*m^3*v^2*w^6 + 20*ep*m^3*v^2*w^6 - 3*m^2*u*v^2*w^6 - 
     12*ep*m^2*u*v^2*w^6 - 4*m^4*w^7 - 10*ep*m^4*w^7 + m^3*v*w^7 + 
     4*ep*m^3*v*w^7))/((4*m - v)*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
     8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(32*m^4 - 16*m^3*u + 2*m^2*u^2 - 
      104*m^3*v + 70*m^2*u*v - 12*m*u^2*v + 44*m^2*v^2 - 25*m*u*v^2 - 
      5*m*v^3 + 5*u*v^3 - 16*m^3*w + 4*m^2*u*w + 46*m^2*v*w - 17*m*u*v*w - 
      10*m*v^2*w + 5*u*v^2*w + 2*m^2*w^2 - 5*m*v*w^2))/
    (ep*m*(4*m - u)*u*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2))), 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(23552*m^8 - 30208*m^7*u + 
     15488*m^6*u^2 - 3968*m^5*u^3 + 508*m^4*u^4 - 26*m^3*u^5 - 24576*m^7*v + 
     20864*m^6*u*v - 5856*m^5*u^2*v + 456*m^4*u^3*v + 46*m^3*u^4*v - 
     6*m^2*u^5*v + 7808*m^6*v^2 - 2048*m^5*u*v^2 - 808*m^4*u^2*v^2 + 
     264*m^3*u^3*v^2 - 14*m^2*u^4*v^2 - 416*m^5*v^3 - 1032*m^4*u*v^3 + 
     300*m^3*u^2*v^3 + 10*m^2*u^3*v^3 - 2*m*u^4*v^3 - 180*m^4*v^4 + 
     258*m^3*u*v^4 - 2*m^2*u^2*v^4 - 4*m*u^3*v^4 + 22*m^3*v^5 - 
     20*m^2*u*v^5 - 2*m*u^2*v^5 - 30208*m^7*w + 30976*m^6*u*w - 
     11904*m^5*u^2*w + 2032*m^4*u^3*w - 130*m^3*u^4*w + 23936*m^6*v*w - 
     15808*m^5*u*v*w + 3336*m^4*u^2*v*w - 224*m^3*u^3*v*w + m^2*u^4*v*w - 
     4064*m^5*v^2*w - 384*m^4*u*v^2*w + 1030*m^3*u^2*v^2*w - 
     231*m^2*u^3*v^2*w + 13*m*u^4*v^2*w - 536*m^4*v^3*w + 916*m^3*u*v^3*w - 
     260*m^2*u^2*v^3*w + 7*m*u^3*v^3*w + 148*m^3*v^4*w - 146*m^2*u*v^4*w + 
     31*m*u^2*v^4*w - u^3*v^4*w - 4*m^2*v^5*w + 4*m*u*v^5*w + 15488*m^6*w^2 - 
     11904*m^5*u*w^2 + 3048*m^4*u^2*w^2 - 260*m^3*u^3*w^2 - 9056*m^5*v*w^2 + 
     4488*m^4*u*v*w^2 - 708*m^3*u^2*v*w^2 + 41*m^2*u^3*v*w^2 + 
     744*m^4*v^2*w^2 + 224*m^3*u*v^2*w^2 - 218*m^2*u^2*v^2*w^2 + 
     25*m*u^3*v^2*w^2 + 160*m^3*v^3*w^2 - 150*m^2*u*v^3*w^2 + 
     33*m*u^2*v^3*w^2 - u^3*v^3*w^2 - 10*m^2*v^4*w^2 + 7*m*u*v^4*w^2 - 
     u^2*v^4*w^2 - 3968*m^5*w^3 + 2032*m^4*u*w^3 - 260*m^3*u^2*w^3 + 
     1608*m^4*v*w^3 - 560*m^3*u*v*w^3 + 57*m^2*u^2*v*w^3 - 62*m^3*v^2*w^3 + 
     m^2*u*v^2*w^3 + 11*m*u^2*v^2*w^3 - 6*m^2*v^3*w^3 + 2*m*u*v^3*w^3 - 
     u^2*v^3*w^3 + 508*m^4*w^4 - 130*m^3*u*w^4 - 122*m^3*v*w^4 + 
     25*m^2*u*v*w^4 + 2*m^2*v^2*w^4 - m*u*v^2*w^4 - 26*m^3*w^5 + 
     2*m^2*v*w^5))/(2*ep*m^2*(4*m - u)*v*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(5120*m^8 - 4608*m^7*u + 
     1408*m^6*u^2 - 128*m^5*u^3 - 12*m^4*u^4 + 2*m^3*u^5 + 256*m^7*v - 
     6080*m^6*u*v + 4240*m^5*u^2*v - 900*m^4*u^3*v + 30*m^3*u^4*v + 
     6*m^2*u^5*v - 5824*m^6*v^2 + 12672*m^5*u*v^2 - 5820*m^4*u^2*v^2 + 
     698*m^3*u^3*v^2 + 62*m^2*u^4*v^2 - 12*m*u^5*v^2 + 4592*m^5*v^3 - 
     7852*m^4*u*v^3 + 2682*m^3*u^2*v^3 - 164*m^2*u^3*v^3 - 22*m*u^4*v^3 - 
     1576*m^4*v^4 + 2204*m^3*u*v^4 - 498*m^2*u^2*v^4 + 8*m*u^3*v^4 + 
     256*m^3*v^5 - 294*m^2*u*v^5 + 34*m*u^2*v^5 - 16*m^2*v^6 + 16*m*u*v^6 - 
     4096*m^7*w + 2688*m^6*u*w - 480*m^5*u^2*w - 8*m^4*u^3*w + 6*m^3*u^4*w - 
     10304*m^6*v*w + 12960*m^5*u*v*w - 4548*m^4*u^2*v*w + 456*m^3*u^3*v*w + 
     8*m^2*u^4*v*w + 13472*m^5*v^2*w - 15072*m^4*u*v^2*w + 
     4454*m^3*u^2*v^2*w - 275*m^2*u^3*v^2*w - 28*m*u^4*v^2*w - 
     5972*m^4*v^3*w + 6524*m^3*u*v^3*w - 1731*m^2*u^2*v^3*w + 
     77*m*u^3*v^3*w + 12*u^4*v^3*w + 1172*m^3*v^4*w - 1240*m^2*u*v^4*w + 
     287*m*u^2*v^4*w - 2*u^3*v^4*w - 86*m^2*v^5*w + 89*m*u*v^5*w - 
     19*u^2*v^5*w + 1280*m^6*w^2 - 576*m^5*u*w^2 + 48*m^4*u^2*w^2 + 
     4*m^3*u^3*w^2 + 8656*m^5*v*w^2 - 6300*m^4*u*v*w^2 + 1164*m^3*u^2*v*w^2 - 
     27*m^2*u^3*v*w^2 - 7188*m^4*v^2*w^2 + 5462*m^3*u*v^2*w^2 - 
     993*m^2*u^2*v^2*w^2 + 7*m*u^3*v^2*w^2 + 1978*m^3*v^3*w^2 - 
     1667*m^2*u*v^3*w^2 + 317*m*u^2*v^3*w^2 - 2*u^3*v^3*w^2 - 
     184*m^2*v^4*w^2 + 171*m*u*v^4*w^2 - 38*u^2*v^4*w^2 - 224*m^5*w^3 + 
     72*m^4*u*w^3 - 4*m^3*u^2*w^3 - 2764*m^4*v*w^3 + 1136*m^3*u*v*w^3 - 
     76*m^2*u^2*v*w^3 + 1462*m^3*v^2*w^3 - 790*m^2*u*v^2*w^3 + 
     64*m*u^2*v^2*w^3 - 196*m^2*v^3*w^3 + 139*m*u*v^3*w^3 - 19*u^2*v^3*w^3 + 
     28*m^4*w^4 - 6*m^3*u*w^4 + 398*m^3*v*w^4 - 69*m^2*u*v*w^4 - 
     104*m^2*v^2*w^4 + 41*m*u*v^2*w^4 - 2*m^3*w^5 - 22*m^2*v*w^5))/
   (2*ep*m^2*(4*m - u)*u*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  ((-1 + 2*ep)*(-1 + 3*ep)*(5120*m^8 - 7680*m^7*u + 4480*m^6*u^2 - 
     1280*m^5*u^3 + 180*m^4*u^4 - 10*m^3*u^5 + 256*m^7*v - 1472*m^6*u*v + 
     784*m^5*u^2*v - 36*m^4*u^3*v - 42*m^3*u^4*v + 6*m^2*u^5*v - 
     5824*m^6*v^2 + 10368*m^5*u*v^2 - 5052*m^4*u^2*v^2 + 938*m^3*u^3*v^2 - 
     58*m^2*u^4*v^2 + 4592*m^5*v^3 - 7372*m^4*u*v^3 + 2754*m^3*u^2*v^3 - 
     308*m^2*u^3*v^3 + 2*m*u^4*v^3 - 1576*m^4*v^4 + 2168*m^3*u*v^4 - 
     522*m^2*u^2*v^4 + 20*m*u^3*v^4 + 256*m^3*v^5 - 294*m^2*u*v^5 + 
     34*m*u^2*v^5 - 16*m^2*v^6 + 16*m*u*v^6 - 4096*m^7*w + 5760*m^6*u*w - 
     2784*m^5*u^2*w + 568*m^4*u^3*w - 42*m^3*u^4*w - 10304*m^6*v*w + 
     9504*m^5*u*v*w - 2628*m^4*u^2*v*w + 144*m^3*u^3*v*w + 20*m^2*u^4*v*w + 
     13472*m^5*v^2*w - 13920*m^4*u*v^2*w + 4166*m^3*u^2*v^2*w - 
     371*m^2*u^3*v^2*w - 4*m*u^4*v^2*w - 5972*m^4*v^3*w + 6404*m^3*u*v^3*w - 
     1743*m^2*u^2*v^3*w + 125*m*u^3*v^3*w + 1172*m^3*v^4*w - 
     1240*m^2*u*v^4*w + 287*m*u^2*v^4*w - 2*u^3*v^4*w - 86*m^2*v^5*w + 
     89*m*u*v^5*w - 19*u^2*v^5*w + 1280*m^6*w^2 - 1728*m^5*u*w^2 + 
     624*m^4*u^2*w^2 - 68*m^3*u^3*w^2 + 8656*m^5*v*w^2 - 5436*m^4*u*v*w^2 + 
     852*m^3*u^2*v*w^2 - 3*m^2*u^3*v*w^2 - 7188*m^4*v^2*w^2 + 
     5318*m^3*u*v^2*w^2 - 969*m^2*u^2*v^2*w^2 + 19*m*u^3*v^2*w^2 + 
     1978*m^3*v^3*w^2 - 1667*m^2*u*v^3*w^2 + 317*m*u^2*v^3*w^2 - 
     2*u^3*v^3*w^2 - 184*m^2*v^4*w^2 + 171*m*u*v^4*w^2 - 38*u^2*v^4*w^2 - 
     224*m^5*w^3 + 264*m^4*u*w^3 - 52*m^3*u^2*w^3 - 2764*m^4*v*w^3 + 
     1064*m^3*u*v*w^3 - 64*m^2*u^2*v*w^3 + 1462*m^3*v^2*w^3 - 
     790*m^2*u*v^2*w^3 + 64*m*u^2*v^2*w^3 - 196*m^2*v^3*w^3 + 
     139*m*u*v^3*w^3 - 19*u^2*v^3*w^3 + 28*m^4*w^4 - 18*m^3*u*w^4 + 
     398*m^3*v*w^4 - 69*m^2*u*v*w^4 - 104*m^2*v^2*w^4 + 41*m*u*v^2*w^4 - 
     2*m^3*w^5 - 22*m^2*v*w^5))/(2*m*(4*m - u)*u*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 
  ((-1 + 2*ep)*(5120*m^8 - 5120*m^7*u + 1920*m^6*u^2 - 320*m^5*u^3 + 
     20*m^4*u^4 + 256*m^7*v - 4160*m^6*u*v + 2864*m^5*u^2*v - 668*m^4*u^3*v + 
     52*m^3*u^4*v - 5824*m^6*v^2 + 11296*m^5*u*v^2 - 5388*m^4*u^2*v^2 + 
     972*m^3*u^3*v^2 - 60*m^2*u^4*v^2 + 4592*m^5*v^3 - 7460*m^4*u*v^3 + 
     2660*m^3*u^2*v^3 - 276*m^2*u^3*v^3 - 1576*m^4*v^4 + 2156*m^3*u*v^4 - 
     492*m^2*u^2*v^4 + 16*m*u^3*v^4 + 256*m^3*v^5 - 292*m^2*u*v^5 + 
     32*m*u^2*v^5 - 16*m^2*v^6 + 16*m*u*v^6 - 4096*m^7*w + 3200*m^6*u*w - 
     864*m^5*u^2*w + 88*m^4*u^3*w - 2*m^3*u^4*w - 10304*m^6*v*w + 
     11392*m^5*u*v*w - 3828*m^4*u^2*v*w + 430*m^3*u^3*v*w - 6*m^2*u^4*v*w + 
     13472*m^5*v^2*w - 14256*m^4*u*v^2*w + 4250*m^3*u^2*v^2*w - 
     377*m^2*u^3*v^2*w - 5972*m^4*v^3*w + 6378*m^3*u*v^3*w - 
     1687*m^2*u^2*v^3*w + 107*m*u^3*v^3*w + 1172*m^3*v^4*w - 
     1232*m^2*u*v^4*w + 279*m*u^2*v^4*w - 86*m^2*v^5*w + 89*m*u*v^5*w - 
     19*u^2*v^5*w + 1280*m^6*w^2 - 768*m^5*u*w^2 + 144*m^4*u^2*w^2 - 
     8*m^3*u^3*w^2 + 8656*m^5*v*w^2 - 5844*m^4*u*v*w^2 + 1062*m^3*u^2*v*w^2 - 
     35*m^2*u^3*v*w^2 - 7188*m^4*v^2*w^2 + 5312*m^3*u*v^2*w^2 - 
     953*m^2*u^2*v^2*w^2 + 19*m*u^3*v^2*w^2 + 1978*m^3*v^3*w^2 - 
     1655*m^2*u*v^3*w^2 + 307*m*u^2*v^3*w^2 - 184*m^2*v^4*w^2 + 
     171*m*u*v^4*w^2 - 38*u^2*v^4*w^2 - 224*m^5*w^3 + 104*m^4*u*w^3 - 
     12*m^3*u^2*w^3 - 2764*m^4*v*w^3 + 1082*m^3*u*v*w^3 - 74*m^2*u^2*v*w^3 + 
     1462*m^3*v^2*w^3 - 782*m^2*u*v^2*w^3 + 60*m*u^2*v^2*w^3 - 
     196*m^2*v^3*w^3 + 139*m*u*v^3*w^3 - 19*u^2*v^3*w^3 + 28*m^4*w^4 - 
     8*m^3*u*w^4 + 398*m^3*v*w^4 - 67*m^2*u*v*w^4 - 104*m^2*v^2*w^4 + 
     41*m*u*v^2*w^4 - 2*m^3*w^5 - 22*m^2*v*w^5))/
   (2*m*(4*m - u)*u*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 
  0, ((-1 + 2*ep)*(-1 + 3*ep)*(25600*m^8 - 32256*m^7*u + 16256*m^6*u^2 - 
     4096*m^5*u^3 + 516*m^4*u^4 - 26*m^3*u^5 - 29952*m^7*v + 27328*m^6*u*v - 
     8848*m^5*u^2*v + 1076*m^4*u^3*v - 2*m^3*u^4*v - 6*m^2*u^5*v + 
     11968*m^6*v^2 - 6848*m^5*u*v^2 + 1084*m^4*u^2*v^2 - 22*m^3*u^3*v^2 - 
     2*m^2*u^4*v^2 - 1840*m^5*v^3 + 508*m^4*u*v^3 - 158*m^3*u^2*v^3 + 
     48*m^2*u^3*v^3 - 2*m*u^4*v^3 + 48*m^4*v^4 + 24*m^3*u*v^4 + 
     38*m^2*u^2*v^4 - 4*m*u^3*v^4 + 8*m^3*v^5 - 6*m^2*u*v^5 - 2*m*u^2*v^5 - 
     32256*m^7*w + 32512*m^6*u*w - 12288*m^5*u^2*w + 2064*m^4*u^3*w - 
     130*m^3*u^4*w + 28864*m^6*v*w - 20608*m^5*u*v*w + 4892*m^4*u^2*v*w - 
     390*m^3*u^3*v*w + m^2*u^4*v*w - 7040*m^5*v^2*w + 2520*m^4*u*v^2*w + 
     166*m^3*u^2*v^2*w - 145*m^2*u^3*v^2*w + 13*m*u^4*v^2*w + 156*m^4*v^3*w + 
     242*m^3*u*v^3*w - 86*m^2*u^2*v^3*w - 5*m*u^3*v^3*w + 92*m^3*v^4*w - 
     90*m^2*u*v^4*w + 17*m*u^2*v^4*w - u^3*v^4*w - 4*m^2*v^5*w + 
     4*m*u*v^5*w + 16256*m^6*w^2 - 12288*m^5*u*w^2 + 3096*m^4*u^2*w^2 - 
     260*m^3*u^3*w^2 - 10736*m^5*v*w^2 + 5676*m^4*u*v*w^2 - 
     910*m^3*u^2*v*w^2 + 41*m^2*u^3*v*w^2 + 1452*m^4*v^2*w^2 - 
     314*m^3*u*v^2*w^2 - 116*m^2*u^2*v^2*w^2 + 25*m*u^3*v^2*w^2 + 
     76*m^3*v^3*w^2 - 80*m^2*u*v^3*w^2 + 19*m*u^2*v^3*w^2 - u^3*v^3*w^2 - 
     10*m^2*v^4*w^2 + 7*m*u*v^4*w^2 - u^2*v^4*w^2 - 4096*m^5*w^3 + 
     2064*m^4*u*w^3 - 260*m^3*u^2*w^3 + 1860*m^4*v*w^3 - 658*m^3*u*v*w^3 + 
     57*m^2*u^2*v*w^3 - 118*m^3*v^2*w^3 + 29*m^2*u*v^2*w^3 + 
     11*m*u^2*v^2*w^3 - 6*m^2*v^3*w^3 + 2*m*u*v^3*w^3 - u^2*v^3*w^3 + 
     516*m^4*w^4 - 130*m^3*u*w^4 - 136*m^3*v*w^4 + 25*m^2*u*v*w^4 + 
     2*m^2*v^2*w^4 - m*u*v^2*w^4 - 26*m^3*w^5 + 2*m^2*v*w^5))/
   (2*m^2*(4*m - u)*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  ((-1 + 2*ep)*(26624*m^8 - 33280*m^7*u + 16640*m^6*u^2 - 4160*m^5*u^3 + 
     520*m^4*u^4 - 26*m^3*u^5 - 29184*m^7*v + 25856*m^6*u*v - 
     8064*m^5*u^2*v + 912*m^4*u^3*v + 10*m^3*u^4*v - 6*m^2*u^5*v + 
     10496*m^6*v^2 - 5024*m^5*u*v^2 + 464*m^4*u^2*v^2 + 42*m^3*u^3*v^2 - 
     2*m^2*u^4*v^2 - 1184*m^5*v^3 - 192*m^4*u*v^3 + 6*m^3*u^2*v^3 + 
     40*m^2*u^3*v^3 - 2*m*u^4*v^3 - 72*m^4*v^4 + 144*m^3*u*v^4 + 
     22*m^2*u^2*v^4 - 4*m*u^3*v^4 + 16*m^3*v^5 - 14*m^2*u*v^5 - 2*m*u^2*v^5 - 
     33280*m^7*w + 33280*m^6*u*w - 12480*m^5*u^2*w + 2080*m^4*u^3*w - 
     130*m^3*u^4*w + 27776*m^6*v*w - 19360*m^5*u*v*w + 4488*m^4*u^2*v*w - 
     350*m^3*u^3*v*w + m^2*u^4*v*w - 5792*m^5*v^2*w + 1344*m^4*u*v^2*w + 
     466*m^3*u^2*v^2*w - 165*m^2*u^3*v^2*w + 13*m*u^4*v^2*w - 200*m^4*v^3*w + 
     574*m^3*u*v^3*w - 158*m^2*u^2*v^3*w - 5*m*u^3*v^3*w + 124*m^3*v^4*w - 
     122*m^2*u*v^4*w + 25*m*u^2*v^4*w - u^3*v^4*w - 4*m^2*v^5*w + 
     4*m*u*v^5*w + 16640*m^6*w^2 - 12480*m^5*u*w^2 + 3120*m^4*u^2*w^2 - 
     260*m^3*u^3*w^2 - 10208*m^5*v*w^2 + 5328*m^4*u*v*w^2 - 
     858*m^3*u^2*v*w^2 + 41*m^2*u^3*v*w^2 + 1104*m^4*v^2*w^2 - 
     70*m^3*u*v^2*w^2 - 152*m^2*u^2*v^2*w^2 + 25*m*u^3*v^2*w^2 + 
     124*m^3*v^3*w^2 - 120*m^2*u*v^3*w^2 + 27*m*u^2*v^3*w^2 - u^3*v^3*w^2 - 
     10*m^2*v^4*w^2 + 7*m*u*v^4*w^2 - u^2*v^4*w^2 - 4160*m^5*w^3 + 
     2080*m^4*u*w^3 - 260*m^3*u^2*w^3 + 1752*m^4*v*w^3 - 626*m^3*u*v*w^3 + 
     57*m^2*u^2*v*w^3 - 86*m^3*v^2*w^3 + 13*m^2*u*v^2*w^3 + 
     11*m*u^2*v^2*w^3 - 6*m^2*v^3*w^3 + 2*m*u*v^3*w^3 - u^2*v^3*w^3 + 
     520*m^4*w^4 - 130*m^3*u*w^4 - 128*m^3*v*w^4 + 25*m^2*u*v*w^4 + 
     2*m^2*v^2*w^4 - m*u*v^2*w^4 - 26*m^3*w^5 + 2*m^2*v*w^5))/
   (2*m^2*(4*m - u)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 
  0, 0, (2*(-1 + 2*ep)*(-1 + 3*ep)*(16*m^4 - 8*m^3*u + m^2*u^2 - 16*m^3*v + 
     20*m^2*u*v - 6*m*u^2*v + 7*m^2*v^2 - 11*m*u*v^2 + 3*u^2*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 8*m^2*v*w - 7*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2))/(m*(4*m - u)*(3*m - u - v - w)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -((ep*v*(448*m^4 - 260*m^3*u + 37*m^2*u^2 - 376*m^3*v + 263*m^2*u*v - 
      51*m*u^2*v + 106*m^2*v^2 - 92*m*u*v^2 + 12*u^2*v^2 - 10*m*v^3 + 
      10*u*v^3 - 260*m^3*w + 74*m^2*u*w + 143*m^2*v*w - 61*m*u*v*w - 
      20*m*v^2*w + 10*u*v^2*w + 37*m^2*w^2 - 10*m*v*w^2))/
    (m*(4*m - u)*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
      17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
      8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
      m^2*w^2 - m*v*w^2))), (-2*(-1 + 2*ep)*(-1 + 3*ep)*
    (16*m^4 - 8*m^3*u + m^2*u^2 + 20*m^3*v - 19*m^2*u*v + 3*m*u^2*v - 
     14*m^2*v^2 + 10*m*u*v^2 + 2*m*v^3 - 2*u*v^3 - 8*m^3*w + 2*m^2*u*w - 
     13*m^2*v*w + 5*m*u*v*w + 4*m*v^2*w - 2*u*v^2*w + m^2*w^2 + 2*m*v*w^2))/
   (m*(4*m - u)*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
     17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
     8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
     m^2*w^2 - m*v*w^2)), (ep*u*(16*m^4 - 8*m^3*u + m^2*u^2 + 236*m^3*v - 
     145*m^2*u*v + 21*m*u^2*v - 86*m^2*v^2 + 28*m*u*v^2 + 2*m*v^3 - 2*u*v^3 - 
     8*m^3*w + 2*m^2*u*w - 85*m^2*v*w + 23*m*u*v*w + 4*m*v^2*w - 2*u*v^2*w + 
     m^2*w^2 + 2*m*v*w^2))/(m*(4*m - u)*(3*m - u - v - w)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 
  0, 0, 0, 0, 0, (2*(-1 + 2*ep)^2*(32*m^4 - 16*m^3*u + 2*m^2*u^2 - 8*m^3*v - 
     2*m^2*u*v - 4*m^2*v^2 + 5*m*u*v^2 + m*v^3 - u*v^3 - 16*m^3*w + 
     4*m^2*u*w - 2*m^2*v*w + m*u*v*w + 2*m*v^2*w - u*v^2*w + 2*m^2*w^2 + 
     m*v*w^2))/(m*(4*m - u)*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 0, 
  (3*ep^2*(128*m^4 - 96*m^3*u + 24*m^2*u^2 - 2*m*u^3 - 96*m^3*v + 
     48*m^2*u*v - 6*m*u^2*v + 24*m^2*v^2 - 6*m*u*v^2 - 2*m*v^3 - 32*m^3*w + 
     24*m^2*u*w - 4*m*u^2*w - 2*m*u*v*w + u^2*v*w - 2*m*v^2*w + u*v^2*w - 
     2*m*u*w^2))/(m*(4*m - u)*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + 
     m*w^2)), -1/2*(ep*v*(4096*m^7 - 4352*m^6*u + 1728*m^5*u^2 - 
      304*m^4*u^3 + 20*m^3*u^4 - 6784*m^6*v + 6912*m^5*u*v - 2584*m^4*u^2*v + 
      416*m^3*u^3*v - 24*m^2*u^4*v + 4032*m^5*v^2 - 3760*m^4*u*v^2 + 
      1092*m^3*u^2*v^2 - 100*m^2*u^3*v^2 - 1128*m^4*v^3 + 1008*m^3*u*v^3 - 
      208*m^2*u^2*v^3 + 8*m*u^3*v^3 + 152*m^3*v^4 - 140*m^2*u*v^4 + 
      16*m*u^2*v^4 - 8*m^2*v^5 + 8*m*u*v^5 - 3968*m^6*w + 3232*m^5*u*w - 
      872*m^4*u^2*w + 78*m^3*u^3*w + 5056*m^5*v*w - 4048*m^4*u*v*w + 
      1064*m^3*u^2*v*w - 93*m^2*u^3*v*w - 2264*m^4*v^2*w + 1814*m^3*u*v^2*w - 
      431*m^2*u^2*v^2*w + 29*m*u^3*v^2*w + 432*m^3*v^3*w - 362*m^2*u*v^3*w + 
      77*m*u^2*v^3*w - 30*m^2*v^4*w + 29*m*u*v^4*w - 7*u^2*v^4*w + 
      1504*m^5*w^2 - 832*m^4*u*w^2 + 114*m^3*u^2*w^2 - 1400*m^4*v*w^2 + 
      812*m^3*u*v*w^2 - 120*m^2*u^2*v*w^2 + 426*m^3*v^2*w^2 - 
      279*m^2*u*v^2*w^2 + 42*m*u^2*v^2*w^2 - 42*m^2*v^3*w^2 + 
      34*m*u*v^3*w^2 - 7*u^2*v^3*w^2 - 264*m^4*w^3 + 74*m^3*u*w^3 + 
      164*m^3*v*w^3 - 57*m^2*u*v*w^3 - 26*m^2*v^2*w^3 + 13*m*u*v^2*w^3 + 
      18*m^3*w^4 - 6*m^2*v*w^4))/(m*(4*m - u)*(16*m^3 - 8*m^2*u + m*u^2 - 
      8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + 
      m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
      3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
      2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
      m*v*w^2)), -1/2*(4096*ep*m^9 - 5120*ep*m^8*u + 2560*ep*m^7*u^2 - 
     640*ep*m^6*u^3 + 80*ep*m^5*u^4 - 4*ep*m^4*u^5 - 7168*ep*m^8*v - 
     1152*m^7*u*v + 2688*ep*m^7*u*v + 1248*m^6*u^2*v + 2208*ep*m^6*u^2*v - 
     504*m^5*u^3*v - 1544*ep*m^5*u^3*v + 90*m^4*u^4*v + 330*ep*m^4*u^4*v - 
     6*m^3*u^5*v - 24*ep*m^3*u^5*v + 5760*ep*m^7*v^2 + 1824*m^6*u*v^2 + 
     2048*ep*m^6*u*v^2 - 1776*m^5*u^2*v^2 - 5272*ep*m^5*u^2*v^2 + 
     642*m^4*u^3*v^2 + 2268*ep*m^4*u^3*v^2 - 102*m^3*u^4*v^2 - 
     388*ep*m^3*u^4*v^2 + 6*m^2*u^5*v^2 + 24*ep*m^2*u^5*v^2 - 
     2208*ep*m^6*v^3 - 984*m^5*u*v^3 - 2232*ep*m^5*u*v^3 + 774*m^4*u^2*v^3 + 
     2640*ep*m^4*u^2*v^3 - 204*m^3*u^3*v^3 - 780*ep*m^3*u^3*v^3 + 
     18*m^2*u^4*v^3 + 74*ep*m^2*u^4*v^3 + 392*ep*m^5*v^4 + 222*m^4*u*v^4 + 
     616*ep*m^4*u*v^4 - 126*m^3*u^2*v^4 - 436*ep*m^3*u^2*v^4 + 
     18*m^2*u^3*v^4 + 68*ep*m^2*u^3*v^4 - 26*ep*m^4*v^5 - 18*m^3*u*v^5 - 
     52*ep*m^3*u*v^5 + 6*m^2*u^2*v^5 + 18*ep*m^2*u^2*v^5 - 5120*ep*m^8*w + 
     5120*ep*m^7*u*w - 1920*ep*m^6*u^2*w + 320*ep*m^5*u^3*w - 
     20*ep*m^4*u^4*w + 6400*ep*m^7*v*w + 1248*m^6*u*v*w + 160*ep*m^6*u*v*w - 
     1008*m^5*u^2*v*w - 2800*ep*m^5*u^2*v*w + 270*m^4*u^3*v*w + 
     970*ep*m^4*u^3*v*w - 24*m^3*u^4*v*w - 95*ep*m^3*u^4*v*w - 
     3552*ep*m^6*v^2*w - 1488*m^5*u*v^2*w - 3904*ep*m^5*u*v^2*w + 
     1116*m^4*u^2*v^2*w + 4198*ep*m^4*u^2*v^2*w - 282*m^3*u^3*v^2*w - 
     1160*ep*m^3*u^3*v^2*w + 24*m^2*u^4*v^2*w + 102*ep*m^2*u^4*v^2*w + 
     832*ep*m^5*v^3*w + 534*m^4*u*v^3*w + 1870*ep*m^4*u*v^3*w - 
     354*m^3*u^2*v^3*w - 1505*ep*m^3*u^2*v^3*w + 78*m^2*u^3*v^3*w + 
     349*ep*m^2*u^3*v^3*w - 6*m*u^4*v^3*w - 27*ep*m*u^4*v^3*w - 
     58*ep*m^4*v^4*w - 60*m^3*u*v^4*w - 254*ep*m^3*u*v^4*w + 
     36*m^2*u^2*v^4*w + 180*ep*m^2*u^2*v^4*w - 6*m*u^3*v^4*w - 
     32*ep*m*u^3*v^4*w - 2*ep*m^3*v^5*w + 5*ep*m^2*u*v^5*w - 
     4*ep*m*u^2*v^5*w + ep*u^3*v^5*w + 2560*ep*m^7*w^2 - 1920*ep*m^6*u*w^2 + 
     480*ep*m^5*u^2*w^2 - 40*ep*m^4*u^3*w^2 - 1984*ep*m^6*v*w^2 - 
     504*m^5*u*v*w^2 - 1048*ep*m^5*u*v*w^2 + 270*m^4*u^2*v*w^2 + 
     958*ep*m^4*u^2*v*w^2 - 36*m^3*u^3*v*w^2 - 143*ep*m^3*u^3*v*w^2 + 
     568*ep*m^5*v^2*w^2 + 402*m^4*u*v^2*w^2 + 1600*ep*m^4*u*v^2*w^2 - 
     216*m^3*u^2*v^2*w^2 - 972*ep*m^3*u^2*v^2*w^2 + 30*m^2*u^3*v^2*w^2 + 
     137*ep*m^2*u^3*v^2*w^2 - 22*ep*m^4*v^3*w^2 - 72*m^3*u*v^3*w^2 - 
     381*ep*m^3*u*v^3*w^2 + 42*m^2*u^2*v^3*w^2 + 226*ep*m^2*u^2*v^3*w^2 - 
     6*m*u^3*v^3*w^2 - 31*ep*m*u^3*v^3*w^2 - 8*ep*m^3*v^4*w^2 + 
     15*ep*m^2*u*v^4*w^2 - 8*ep*m*u^2*v^4*w^2 + ep*u^3*v^4*w^2 - 
     640*ep*m^6*w^3 + 320*ep*m^5*u*w^3 - 40*ep*m^4*u^2*w^3 + 
     208*ep*m^5*v*w^3 + 90*m^4*u*v*w^3 + 326*ep*m^4*u*v*w^3 - 
     24*m^3*u^2*v*w^3 - 99*ep*m^3*u^2*v*w^3 + 22*ep*m^4*v^2*w^3 - 
     36*m^3*u*v^2*w^3 - 208*ep*m^3*u*v^2*w^3 + 12*m^2*u^2*v^2*w^3 + 
     64*ep*m^2*u^2*v^2*w^3 - 12*ep*m^3*v^3*w^3 + 15*ep*m^2*u*v^3*w^3 - 
     4*ep*m*u^2*v^3*w^3 + 80*ep*m^5*w^4 - 20*ep*m^4*u*w^4 + 8*ep*m^4*v*w^4 - 
     6*m^3*u*v*w^4 - 29*ep*m^3*u*v*w^4 - 8*ep*m^3*v^2*w^4 + 
     5*ep*m^2*u*v^2*w^4 - 4*ep*m^4*w^5 - 2*ep*m^3*v*w^5)/
    (m*(4*m - u)*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
      2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  (-3*v*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
     m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
     2*m*u*v*w + m^2*w^2))/((4*m - u)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -1/2*(9216*m^9 + 6144*ep*m^9 - 11776*m^8*u - 9216*ep*m^8*u + 6016*m^7*u^2 + 
     5888*ep*m^7*u^2 - 1536*m^6*u^3 - 2048*ep*m^6*u^3 + 196*m^5*u^4 + 
     408*ep*m^5*u^4 - 10*m^4*u^5 - 44*ep*m^4*u^5 + 2*ep*m^3*u^6 - 
     21760*m^8*v - 15360*ep*m^8*v + 28096*m^7*u*v + 16384*ep*m^7*u*v - 
     14800*m^6*u^2*v - 5312*ep*m^6*u^2*v + 3972*m^5*u^3*v - 
     160*ep*m^5*u^3*v - 542*m^4*u^4*v + 448*ep*m^4*u^4*v + 30*m^3*u^5*v - 
     92*ep*m^3*u^5*v + 6*ep*m^2*u^6*v + 16704*m^7*v^2 + 13184*ep*m^7*v^2 - 
     19328*m^6*u*v^2 - 10432*ep*m^6*u*v^2 + 8468*m^5*u^2*v^2 + 
     1544*ep*m^5*u^2*v^2 - 1658*m^4*u^3*v^2 + 684*ep*m^4*u^3*v^2 + 
     122*m^3*u^4*v^2 - 236*ep*m^3*u^4*v^2 + 20*ep*m^2*u^5*v^2 - 
     6064*m^6*v^3 - 5632*ep*m^6*v^3 + 6316*m^5*u*v^3 + 3712*ep*m^5*u*v^3 - 
     2238*m^4*u^2*v^3 - 624*ep*m^4*u^2*v^3 + 300*m^3*u^3*v^3 + 
     4*ep*m^3*u^3*v^3 - 10*m^2*u^4*v^3 - 6*ep*m^2*u^4*v^3 + 2*ep*m*u^5*v^3 + 
     1144*m^5*v^4 + 1312*ep*m^5*v^4 - 1124*m^4*u*v^4 - 880*ep*m^4*u*v^4 + 
     310*m^3*u^2*v^4 + 274*ep*m^3*u^2*v^4 - 24*m^2*u^3*v^4 - 
     58*ep*m^2*u^3*v^4 + 6*ep*m*u^4*v^4 - 108*m^4*v^5 - 160*ep*m^4*v^5 + 
     106*m^3*u*v^5 + 136*ep*m^3*u*v^5 - 18*m^2*u^2*v^5 - 48*ep*m^2*u^2*v^5 + 
     6*ep*m*u^3*v^5 + 4*m^3*v^6 + 8*ep*m^3*v^6 - 4*m^2*u*v^6 - 
     10*ep*m^2*u*v^6 + 2*ep*m*u^2*v^6 - 10240*m^8*w - 7680*ep*m^8*w + 
     10496*m^7*u*w + 9856*ep*m^7*u*w - 4032*m^6*u^2*w - 5152*ep*m^6*u^2*w + 
     688*m^5*u^3*w + 1368*ep*m^5*u^3*w - 44*m^4*u^4*w - 184*ep*m^4*u^4*w + 
     10*ep*m^3*u^5*w + 21184*m^7*v*w + 17152*ep*m^7*v*w - 22784*m^6*u*v*w - 
     15168*ep*m^6*u*v*w + 9356*m^5*u^2*v*w + 3728*ep*m^5*u^2*v*w - 
     1734*m^4*u^3*v*w + 216*ep*m^4*u^3*v*w + 122*m^3*u^4*v*w - 
     193*ep*m^3*u^4*v*w + 19*ep*m^2*u^5*v*w - 13088*m^6*v^2*w - 
     12320*ep*m^6*v^2*w + 13272*m^5*u*v^2*w + 9464*ep*m^5*u*v^2*w - 
     4832*m^4*u^2*v^2*w - 2344*ep*m^4*u^2*v^2*w + 742*m^3*u^3*v^2*w + 
     175*ep*m^3*u^3*v^2*w - 40*m^2*u^4*v^2*w + 7*ep*m^2*u^4*v^2*w - 
     ep*m*u^5*v^2*w + 3532*m^5*v^3*w + 4080*ep*m^5*v^3*w - 3450*m^4*u*v^3*w - 
     3284*ep*m^4*u*v^3*w + 1076*m^3*u^2*v^3*w + 1126*ep*m^3*u^2*v^3*w - 
     110*m^2*u^3*v^3*w - 188*ep*m^2*u^3*v^3*w + 12*ep*m*u^4*v^3*w - 
     436*m^4*v^4*w - 648*ep*m^4*v^4*w + 428*m^3*u*v^4*w + 
     638*ep*m^3*u*v^4*w - 120*m^2*u^2*v^4*w - 275*ep*m^2*u^2*v^4*w + 
     10*m*u^3*v^4*w + 51*ep*m*u^3*v^4*w - 3*ep*u^4*v^4*w + 20*m^3*v^5*w + 
     40*ep*m^3*v^5*w - 20*m^2*u*v^5*w - 54*ep*m^2*u*v^5*w + 4*m*u^2*v^5*w + 
     23*ep*m*u^2*v^5*w - 3*ep*u^3*v^5*w + 4480*m^7*w^2 + 3968*ep*m^7*w^2 - 
     3456*m^6*u*w^2 - 4160*ep*m^6*u*w^2 + 888*m^5*u^2*w^2 + 
     1656*ep*m^5*u^2*w^2 - 76*m^4*u^3*w^2 - 296*ep*m^4*u^3*w^2 + 
     20*ep*m^3*u^4*w^2 - 7984*m^6*v*w^2 - 7744*ep*m^6*v*w^2 + 
     6732*m^5*u*v*w^2 + 5392*ep*m^5*u*v*w^2 - 1918*m^4*u^2*v*w^2 - 
     936*ep*m^4*u^2*v*w^2 + 184*m^3*u^3*v*w^2 - 58*ep*m^3*u^3*v*w^2 + 
     19*ep*m^2*u^4*v*w^2 + 3732*m^5*v^2*w^2 + 4368*ep*m^5*v^2*w^2 - 
     3150*m^4*u*v^2*w^2 - 3224*ep*m^4*u*v^2*w^2 + 856*m^3*u^2*v^2*w^2 + 
     885*ep*m^3*u^2*v^2*w^2 - 76*m^2*u^3*v^2*w^2 - 100*ep*m^2*u^3*v^2*w^2 + 
     3*ep*m*u^4*v^2*w^2 - 664*m^4*v^3*w^2 - 992*ep*m^4*v^3*w^2 + 
     576*m^3*u*v^3*w^2 + 932*ep*m^3*u*v^3*w^2 - 146*m^2*u^2*v^3*w^2 - 
     339*ep*m^2*u^2*v^3*w^2 + 10*m*u^3*v^3*w^2 + 54*ep*m*u^3*v^3*w^2 - 
     3*ep*u^4*v^3*w^2 + 40*m^3*v^4*w^2 + 80*ep*m^3*v^4*w^2 - 
     36*m^2*u*v^4*w^2 - 104*ep*m^2*u*v^4*w^2 + 8*m*u^2*v^4*w^2 + 
     45*ep*m*u^2*v^4*w^2 - 6*ep*u^3*v^4*w^2 - 960*m^6*w^3 - 1056*ep*m^6*w^3 + 
     496*m^5*u*w^3 + 840*ep*m^5*u*w^3 - 64*m^4*u^2*w^3 - 224*ep*m^4*u^2*w^3 + 
     20*ep*m^3*u^3*w^3 + 1444*m^5*v*w^3 + 1744*ep*m^5*v*w^3 - 
     850*m^4*u*v*w^3 - 896*ep*m^4*u*v*w^3 + 126*m^3*u^2*v*w^3 + 
     103*ep*m^3*u^2*v*w^3 + 3*ep*m^2*u^3*v*w^3 - 456*m^4*v^2*w^3 - 
     688*ep*m^4*v^2*w^3 + 292*m^3*u*v^2*w^3 + 496*ep*m^3*u*v^2*w^3 - 
     44*m^2*u^2*v^2*w^3 - 117*ep*m^2*u^2*v^2*w^3 + 9*ep*m*u^3*v^2*w^3 + 
     40*m^3*v^3*w^3 + 80*ep*m^3*v^3*w^3 - 28*m^2*u*v^3*w^3 - 
     88*ep*m^2*u*v^3*w^3 + 4*m*u^2*v^3*w^3 + 29*ep*m*u^2*v^3*w^3 - 
     3*ep*u^3*v^3*w^3 + 100*m^5*w^4 + 144*ep*m^5*w^4 - 26*m^4*u*w^4 - 
     76*ep*m^4*u*w^4 + 10*ep*m^3*u^2*w^4 - 124*m^4*v*w^4 - 192*ep*m^4*v*w^4 + 
     38*m^3*u*v*w^4 + 68*ep*m^3*u*v*w^4 - 5*ep*m^2*u^2*v*w^4 + 
     20*m^3*v^2*w^4 + 40*ep*m^3*v^2*w^4 - 8*m^2*u*v^2*w^4 - 
     30*ep*m^2*u*v^2*w^4 + 5*ep*m*u^2*v^2*w^4 - 4*m^4*w^5 - 8*ep*m^4*w^5 + 
     2*ep*m^3*u*w^5 + 4*m^3*v*w^5 + 8*ep*m^3*v*w^5 - 2*ep*m^2*u*v*w^5)/
    (m*(4*m - u)*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
      2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -((ep*(768*m^7*v - 1280*m^6*u*v + 672*m^5*u^2*v - 144*m^4*u^3*v + 
      11*m^3*u^4*v - 704*m^6*v^2 + 1456*m^5*u*v^2 - 724*m^4*u^2*v^2 + 
      137*m^3*u^3*v^2 - 9*m^2*u^4*v^2 + 400*m^5*v^3 - 872*m^4*u*v^3 + 
      349*m^3*u^2*v^3 - 40*m^2*u^3*v^3 - 148*m^4*v^4 + 251*m^3*u*v^4 - 
      63*m^2*u^2*v^4 + 2*m*u^3*v^4 + 28*m^3*v^5 - 34*m^2*u*v^5 + 
      4*m*u^2*v^5 - 2*m^2*v^6 + 2*m*u*v^6 + 768*m^7*w - 640*m^6*u*w + 
      192*m^5*u^2*w - 24*m^4*u^3*w + m^3*u^4*w - 3264*m^6*v*w + 
      3152*m^5*u*v*w - 1028*m^4*u^2*v*w + 123*m^3*u^3*v*w - 3*m^2*u^4*v*w + 
      2496*m^5*v^2*w - 2520*m^4*u*v^2*w + 742*m^3*u^2*v^2*w - 
      67*m^2*u^3*v^2*w - 892*m^4*v^3*w + 983*m^3*u*v^3*w - 
      267*m^2*u^2*v^3*w + 18*m*u^3*v^3*w + 163*m^3*v^4*w - 181*m^2*u*v^4*w + 
      43*m*u^2*v^4*w - 12*m^2*v^5*w + 13*m*u*v^5*w - 3*u^2*v^5*w - 
      640*m^6*w^2 + 384*m^5*u*w^2 - 72*m^4*u^2*w^2 + 4*m^3*u^3*w^2 + 
      2288*m^5*v*w^2 - 1528*m^4*u*v*w^2 + 295*m^3*u^2*v*w^2 - 
      13*m^2*u^3*v*w^2 - 1364*m^4*v^2*w^2 + 993*m^3*u*v^2*w^2 - 
      177*m^2*u^2*v^2*w^2 + 4*m*u^3*v^2*w^2 + 322*m^3*v^3*w^2 - 
      275*m^2*u*v^3*w^2 + 50*m*u^2*v^3*w^2 - 28*m^2*v^4*w^2 + 
      27*m*u*v^4*w^2 - 6*u^2*v^4*w^2 + 192*m^5*w^3 - 72*m^4*u*w^3 + 
      6*m^3*u^2*w^3 - 644*m^4*v*w^3 + 265*m^3*u*v*w^3 - 21*m^2*u^2*v*w^3 + 
      268*m^3*v^2*w^3 - 143*m^2*u*v^2*w^3 + 11*m*u^2*v^2*w^3 - 
      32*m^2*v^3*w^3 + 23*m*u*v^3*w^3 - 3*u^2*v^3*w^3 - 24*m^4*w^4 + 
      4*m^3*u*w^4 + 82*m^3*v*w^4 - 15*m^2*u*v*w^4 - 18*m^2*v^2*w^4 + 
      7*m*u*v^2*w^4 + m^3*w^5 - 4*m^2*v*w^5))/((4*m - u)*(3*m - u - v - w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -((ep*(5120*m^8 - 6400*m^7*u + 3200*m^6*u^2 - 800*m^5*u^3 + 100*m^4*u^4 - 
      5*m^3*u^5 - 7168*m^7*v + 7616*m^6*u*v - 3216*m^5*u^2*v + 
      676*m^4*u^3*v - 71*m^3*u^4*v + 3*m^2*u^5*v + 3328*m^6*v^2 - 
      2992*m^5*u*v^2 + 1112*m^4*u^2*v^2 - 207*m^3*u^3*v^2 + 16*m^2*u^4*v^2 - 
      640*m^5*v^3 + 596*m^4*u*v^3 - 269*m^3*u^2*v^3 + 49*m^2*u^3*v^3 - 
      2*m*u^4*v^3 + 44*m^4*v^4 - 64*m^3*u*v^4 + 38*m^2*u^2*v^4 - 
      4*m*u^3*v^4 + 2*m^2*u*v^5 - 2*m*u^2*v^5 - 6400*m^7*w + 6400*m^6*u*w - 
      2400*m^5*u^2*w + 400*m^4*u^3*w - 25*m^3*u^4*w + 7232*m^6*v*w - 
      6272*m^5*u*v*w + 2068*m^4*u^2*v*w - 310*m^3*u^3*v*w + 18*m^2*u^4*v*w - 
      2288*m^5*v^2*w + 1744*m^4*u*v^2*w - 497*m^3*u^2*v^2*w + 
      58*m^2*u^3*v^2*w - 2*m*u^4*v^2*w + 220*m^4*v^3*w - 236*m^3*u*v^3*w + 
      96*m^2*u^2*v^3*w - 15*m*u^3*v^3*w + 6*m^2*u*v^4*w - 5*m*u^2*v^4*w + 
      u^3*v^4*w + 3200*m^6*w^2 - 2400*m^5*u*w^2 + 600*m^4*u^2*w^2 - 
      50*m^3*u^3*w^2 - 2928*m^5*v*w^2 + 1980*m^4*u*v*w^2 - 
      464*m^3*u^2*v*w^2 + 38*m^2*u^3*v*w^2 + 664*m^4*v^2*w^2 - 
      461*m^3*u*v^2*w^2 + 100*m^2*u^2*v^2*w^2 - 7*m*u^3*v^2*w^2 - 
      47*m^3*v^3*w^2 + 53*m^2*u*v^3*w^2 - 15*m*u^2*v^3*w^2 + u^3*v^3*w^2 + 
      2*m^2*v^4*w^2 - 3*m*u*v^4*w^2 + u^2*v^4*w^2 - 800*m^5*w^3 + 
      400*m^4*u*w^3 - 50*m^3*u^2*w^3 + 588*m^4*v*w^3 - 282*m^3*u*v*w^3 + 
      36*m^2*u^2*v*w^3 - 99*m^3*v^2*w^3 + 64*m^2*u*v^2*w^3 - 
      8*m*u^2*v^2*w^3 + 6*m^2*v^3*w^3 - 6*m*u*v^3*w^3 + u^2*v^3*w^3 + 
      100*m^4*w^4 - 25*m^3*u*w^4 - 57*m^3*v*w^4 + 15*m^2*u*v*w^4 + 
      6*m^2*v^2*w^4 - 3*m*u*v^2*w^4 - 5*m^3*w^5 + 2*m^2*v*w^5))/
    ((4*m - u)*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
      2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(32*m^5*u - 16*m^4*u^2 + 
      2*m^3*u^3 - 256*m^5*v + 136*m^4*u*v - 2*m^3*u^2*v - 5*m^2*u^3*v + 
      368*m^4*v^2 - 268*m^3*u*v^2 + 50*m^2*u^2*v^2 - 5*m*u^3*v^2 - 
      168*m^3*v^3 + 122*m^2*u*v^3 - 13*m*u^2*v^3 + 31*m^2*v^4 - 25*m*u*v^4 + 
      2*u^2*v^4 - 2*m*v^5 + 2*u*v^5 - 64*m^5*w + 32*m^4*u*w - 8*m^3*u^2*w + 
      m^2*u^3*w + 416*m^4*v*w - 266*m^3*u*v*w + 55*m^2*u^2*v*w - 
      5*m*u^3*v*w - 348*m^3*v^2*w + 213*m^2*u*v^2*w - 25*m*u^2*v^2*w + 
      94*m^2*v^3*w - 59*m*u*v^3*w + 4*u^2*v^3*w - 8*m*v^4*w + 6*u*v^4*w + 
      48*m^4*w^2 - 22*m^3*u*w^2 + 3*m^2*u^2*w^2 - 192*m^3*v*w^2 + 
      94*m^2*u*v*w^2 - 12*m*u^2*v*w^2 + 96*m^2*v^2*w^2 - 43*m*u*v^2*w^2 + 
      2*u^2*v^2*w^2 - 12*m*v^3*w^2 + 6*u*v^3*w^2 - 12*m^3*w^3 + 3*m^2*u*w^3 + 
      34*m^2*v*w^3 - 9*m*u*v*w^3 - 8*m*v^2*w^3 + 2*u*v^2*w^3 + m^2*w^4 - 
      2*m*v*w^4))/(ep*m^2*u*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 
      8*m*w + 2*v*w + w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
      17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
      8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
      m^2*w^2 - m*v*w^2))), ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*
    (1920*m^6 - 1408*m^5*u + 312*m^4*u^2 - 12*m^3*u^3 - 2*m^2*u^4 - 
     1696*m^5*v + 144*m^4*u*v + 226*m^3*u^2*v - 41*m^2*u^3*v + 2*m*u^4*v + 
     312*m^4*v^2 + 896*m^3*u*v^2 - 409*m^2*u^2*v^2 + 57*m*u^3*v^2 - 
     2*u^4*v^2 + 58*m^3*v^3 - 395*m^2*u*v^3 + 102*m*u^2*v^3 - 6*u^3*v^3 - 
     19*m^2*v^4 + 54*m*u*v^4 - 8*u^2*v^4 + m*v^5 - u*v^5 - 3232*m^5*w + 
     2288*m^4*u*w - 590*m^3*u^2*w + 71*m^2*u^3*w - 4*m*u^4*w + 1952*m^4*v*w - 
     4*m^3*u*v*w - 254*m^2*u^2*v*w + 45*m*u^3*v*w - 2*u^4*v*w - 
     146*m^3*v^2*w - 696*m^2*u*v^2*w + 204*m*u^2*v^2*w - 12*u^3*v^2*w - 
     63*m^2*v^3*w + 164*m*u*v^3*w - 22*u^2*v^3*w + 7*m*v^4*w - 8*u*v^4*w + 
     1976*m^4*w^2 - 1144*m^3*u*w^2 + 225*m^2*u^2*w^2 - 16*m*u^3*w^2 - 
     770*m^3*v*w^2 - 84*m^2*u*v*w^2 + 76*m*u^2*v*w^2 - 6*u^3*v*w^2 + 
     8*m^2*v^2*w^2 + 151*m*u*v^2*w^2 - 20*u^2*v^2*w^2 + 11*m*v^3*w^2 - 
     15*u*v^3*w^2 - 566*m^3*w^3 + 229*m^2*u*w^3 - 24*m*u^2*w^3 + 
     129*m^2*v*w^3 + 25*m*u*v*w^3 - 6*u^2*v*w^3 + m*v^2*w^3 - 10*u*v^2*w^3 + 
     77*m^2*w^4 - 16*m*u*w^4 - 8*m*v*w^4 - 2*u*v*w^4 - 4*m*w^5))/
   (ep*m^2*v*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
     2*v*w + w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
     3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
     2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
     m*v*w^2)), ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*
    (768*m^7 - 320*m^6*u - 16*m^5*u^2 + 20*m^4*u^3 - 2*m^3*u^4 + 64*m^6*v - 
     624*m^5*u*v + 188*m^4*u^2*v - 25*m^3*u^3*v + 6*m^2*u^4*v - 
     1712*m^5*v^2 + 2028*m^4*u*v^2 - 400*m^3*u^2*v^2 - 5*m^2*u^3*v^2 + 
     2*m*u^4*v^2 + 1452*m^4*v^3 - 1507*m^3*u*v^3 + 232*m^2*u^2*v^3 + 
     8*m*u^3*v^3 - 2*u^4*v^3 - 488*m^3*v^4 + 478*m^2*u*v^4 - 49*m*u^2*v^4 - 
     2*u^3*v^4 + 73*m^2*v^5 - 71*m*u*v^5 + 4*u^2*v^5 - 4*m*v^6 + 4*u*v^6 - 
     896*m^6*w + 272*m^5*u*w + 16*m^4*u^2*w - 7*m^3*u^3*w - 1328*m^5*v*w + 
     1328*m^4*u*v*w - 279*m^3*u^2*v*w + 17*m^2*u^3*v*w + 2*m*u^4*v*w + 
     2832*m^4*v^2*w - 2223*m^3*u*v^2*w + 311*m^2*u^2*v^2*w + 10*m*u^3*v^2*w - 
     2*u^4*v^2*w - 1459*m^3*v^3*w + 1097*m^2*u*v^3*w - 104*m*u^2*v^3*w - 
     4*u^3*v^3*w + 292*m^2*v^4*w - 223*m*u*v^4*w + 12*u^2*v^4*w - 
     20*m*v^5*w + 16*u*v^5*w + 384*m^5*w^2 - 76*m^4*u*w^2 - 3*m^3*u^2*w^2 + 
     1308*m^4*v*w^2 - 709*m^3*u*v*w^2 + 79*m^2*u^2*v*w^2 + 2*m*u^3*v*w^2 - 
     1449*m^3*v^2*w^2 + 760*m^2*u*v^2*w^2 - 61*m*u^2*v^2*w^2 - 
     2*u^3*v^2*w^2 + 438*m^2*v^3*w^2 - 243*m*u*v^3*w^2 + 12*u^2*v^3*w^2 - 
     40*m*v^4*w^2 + 24*u*v^4*w^2 - 72*m^4*w^3 + 7*m^3*u*w^3 - 473*m^3*v*w^3 + 
     141*m^2*u*v*w^3 - 6*m*u^2*v*w^3 + 292*m^2*v^2*w^3 - 101*m*u*v^2*w^3 + 
     4*u^2*v^2*w^3 - 40*m*v^3*w^3 + 16*u*v^3*w^3 + 5*m^3*w^4 + 73*m^2*v*w^4 - 
     10*m*u*v*w^4 - 20*m*v^2*w^4 + 4*u*v^2*w^4 - 4*m*v*w^5))/
   (ep*m^3*u*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
     2*v*w + w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
     3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
     2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
     m*v*w^2)), ((-1 + 2*ep)*(-1 + 3*ep)*(768*m^7 - 896*m^6*u + 368*m^5*u^2 - 
     64*m^4*u^3 + 4*m^3*u^4 + 64*m^6*v + 336*m^5*u*v - 400*m^4*u^2*v + 
     128*m^3*u^3*v - 12*m^2*u^4*v - 1712*m^5*v^2 + 1632*m^4*u*v^2 - 
     331*m^3*u^2*v^2 + 24*m^2*u^3*v^2 - 4*m*u^4*v^2 + 1452*m^4*v^3 - 
     1495*m^3*u*v^3 + 305*m^2*u^2*v^3 - 24*m*u^3*v^3 - 488*m^3*v^4 + 
     495*m^2*u*v^4 - 68*m*u^2*v^4 + 2*u^3*v^4 + 73*m^2*v^5 - 73*m*u*v^5 + 
     6*u^2*v^5 - 4*m*v^6 + 4*u*v^6 - 896*m^6*w + 800*m^5*u*w - 
     224*m^4*u^2*w + 20*m^3*u^3*w - 1328*m^5*v*w + 776*m^4*u*v*w - 
     138*m^3*u^2*v*w + 28*m^2*u^3*v*w - 4*m*u^4*v*w + 2832*m^4*v^2*w - 
     2184*m^3*u*v^2*w + 430*m^2*u^2*v^2*w - 36*m*u^3*v^2*w - 1459*m^3*v^3*w + 
     1148*m^2*u*v^3*w - 152*m*u^2*v^3*w + 4*u^3*v^3*w + 292*m^2*v^4*w - 
     231*m*u*v^4*w + 18*u^2*v^4*w - 20*m*v^5*w + 16*u*v^5*w + 384*m^5*w^2 - 
     232*m^4*u*w^2 + 33*m^3*u^2*w^2 + 1308*m^4*v*w^2 - 667*m^3*u*v*w^2 + 
     125*m^2*u^2*v*w^2 - 12*m*u^3*v*w^2 - 1449*m^3*v^2*w^2 + 
     811*m^2*u*v^2*w^2 - 100*m*u^2*v^2*w^2 + 2*u^3*v^2*w^2 + 
     438*m^2*v^3*w^2 - 255*m*u*v^3*w^2 + 18*u^2*v^3*w^2 - 40*m*v^4*w^2 + 
     24*u*v^4*w^2 - 72*m^4*w^3 + 22*m^3*u*w^3 - 473*m^3*v*w^3 + 
     158*m^2*u*v*w^3 - 16*m*u^2*v*w^3 + 292*m^2*v^2*w^3 - 109*m*u*v^2*w^3 + 
     6*u^2*v^2*w^3 - 40*m*v^3*w^3 + 16*u*v^3*w^3 + 5*m^3*w^4 + 73*m^2*v*w^4 - 
     12*m*u*v*w^4 - 20*m*v^2*w^4 + 4*u*v^2*w^4 - 4*m*v*w^5))/
   (m^2*u*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  ((-1 + 2*ep)*(768*m^7 - 512*m^6*u + 112*m^5*u^2 - 8*m^4*u^3 + 64*m^6*v - 
     112*m^5*u*v - 88*m^4*u^2*v + 26*m^3*u^3*v - 1712*m^5*v^2 + 
     1672*m^4*u*v^2 - 293*m^3*u^2*v^2 + 14*m^2*u^3*v^2 + 1452*m^4*v^3 - 
     1419*m^3*u*v^3 + 229*m^2*u^2*v^3 - 14*m*u^3*v^3 - 488*m^3*v^4 + 
     471*m^2*u*v^4 - 48*m*u^2*v^4 + 73*m^2*v^5 - 71*m*u*v^5 + 4*u^2*v^5 - 
     4*m*v^6 + 4*u*v^6 - 896*m^6*w + 448*m^5*u*w - 64*m^4*u^2*w + 
     2*m^3*u^3*w - 1328*m^5*v*w + 920*m^4*u*v*w - 148*m^3*u^2*v*w + 
     14*m^2*u^3*v*w + 2832*m^4*v^2*w - 2042*m^3*u*v^2*w + 304*m^2*u^2*v^2*w - 
     16*m*u^3*v^2*w - 1459*m^3*v^3*w + 1076*m^2*u*v^3*w - 104*m*u^2*v^3*w + 
     292*m^2*v^4*w - 223*m*u*v^4*w + 12*u^2*v^4*w - 20*m*v^5*w + 16*u*v^5*w + 
     384*m^5*w^2 - 128*m^4*u*w^2 + 9*m^3*u^2*w^2 + 1308*m^4*v*w^2 - 
     611*m^3*u*v*w^2 + 75*m^2*u^2*v*w^2 - 2*m*u^3*v*w^2 - 1449*m^3*v^2*w^2 + 
     739*m^2*u*v^2*w^2 - 64*m*u^2*v^2*w^2 + 438*m^2*v^3*w^2 - 
     243*m*u*v^3*w^2 + 12*u^2*v^3*w^2 - 40*m*v^4*w^2 + 24*u*v^4*w^2 - 
     72*m^4*w^3 + 12*m^3*u*w^3 - 473*m^3*v*w^3 + 134*m^2*u*v*w^3 - 
     8*m*u^2*v*w^3 + 292*m^2*v^2*w^3 - 101*m*u*v^2*w^3 + 4*u^2*v^2*w^3 - 
     40*m*v^3*w^3 + 16*u*v^3*w^3 + 5*m^3*w^4 + 73*m^2*v*w^4 - 10*m*u*v*w^4 - 
     20*m*v^2*w^4 + 4*u*v^2*w^4 - 4*m*v*w^5))/
   (m^2*u*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 
  0, ((-1 + 2*ep)*(-1 + 3*ep)*(2304*m^6 - 1664*m^5*u + 368*m^4*u^2 - 
     16*m^3*u^3 - 2*m^2*u^4 - 2624*m^5*v + 912*m^4*u*v + 28*m^3*u^2*v - 
     29*m^2*u^3*v + 2*m*u^4*v + 976*m^4*v^2 + 324*m^3*u*v^2 - 
     285*m^2*u^2*v^2 + 53*m*u^3*v^2 - 2*u^4*v^2 - 140*m^3*v^3 - 
     204*m^2*u*v^3 + 67*m*u^2*v^3 - 4*u^3*v^3 + 6*m^2*v^4 + 25*m*u*v^4 - 
     5*u^2*v^4 - 3584*m^5*w + 2448*m^4*u*w - 608*m^3*u^2*w + 71*m^2*u^3*w - 
     4*m*u^4*w + 2720*m^4*v*w - 528*m^3*u*v*w - 158*m^2*u^2*v*w + 
     41*m*u^3*v*w - 2*u^4*v*w - 552*m^3*v^2*w - 396*m^2*u*v^2*w + 
     160*m*u^2*v^2*w - 10*u^3*v^2*w + 12*m^2*v^3*w + 100*m*u*v^3*w - 
     16*u^2*v^3*w + 3*m*v^4*w - 5*u*v^4*w + 2080*m^4*w^2 - 1168*m^3*u*w^2 + 
     225*m^2*u^2*w^2 - 16*m*u^3*w^2 - 988*m^3*v*w^2 + 25*m^2*u*v*w^2 + 
     67*m*u^2*v*w^2 - 6*u^3*v*w^2 + 83*m^2*v^2*w^2 + 110*m*u*v^2*w^2 - 
     17*u^2*v^2*w^2 + 5*m*v^3*w^2 - 12*u*v^3*w^2 - 576*m^3*w^3 + 
     229*m^2*u*w^3 - 24*m*u^2*w^3 + 154*m^2*v*w^3 + 19*m*u*v*w^3 - 
     6*u^2*v*w^3 - 3*m*v^2*w^3 - 9*u*v^2*w^3 + 77*m^2*w^4 - 16*m*u*w^4 - 
     9*m*v*w^4 - 2*u*v*w^4 - 4*m*w^5))/(m^2*(3*m - u - v - w)*
    (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  ((-1 + 2*ep)*(2304*m^6 - 1600*m^5*u + 336*m^4*u^2 - 12*m^3*u^3 - 
     2*m^2*u^4 - 2368*m^5*v + 608*m^4*u*v + 120*m^3*u^2*v - 39*m^2*u^3*v + 
     2*m*u^4*v + 752*m^4*v^2 + 524*m^3*u*v^2 - 305*m^2*u^2*v^2 + 
     51*m*u^3*v^2 - 2*u^4*v^2 - 76*m^3*v^3 - 268*m^2*u*v^3 + 69*m*u^2*v^3 - 
     4*u^3*v^3 + 35*m*u*v^4 - 5*u^2*v^4 - 3712*m^5*w + 2512*m^4*u*w - 
     624*m^3*u^2*w + 73*m^2*u^3*w - 4*m*u^4*w + 2592*m^4*v*w - 
     420*m^3*u*v*w - 168*m^2*u^2*v*w + 39*m*u^3*v*w - 2*u^4*v*w - 
     448*m^3*v^2*w - 466*m^2*u*v^2*w + 158*m*u^2*v^2*w - 10*u^3*v^2*w - 
     4*m^2*v^3*w + 118*m*u*v^3*w - 16*u^2*v^3*w + 3*m*v^4*w - 5*u*v^4*w + 
     2176*m^4*w^2 - 1212*m^3*u*w^2 + 231*m^2*u^2*w^2 - 16*m*u^3*w^2 - 
     972*m^3*v*w^2 + 25*m^2*u*v*w^2 + 63*m*u^2*v*w^2 - 6*u^3*v*w^2 + 
     71*m^2*v^2*w^2 + 116*m*u*v^2*w^2 - 17*u^2*v^2*w^2 + 5*m*v^3*w^2 - 
     12*u*v^3*w^2 - 600*m^3*w^3 + 235*m^2*u*w^3 - 24*m*u^2*w^3 + 
     154*m^2*v*w^3 + 17*m*u*v*w^3 - 6*u^2*v*w^3 - 3*m*v^2*w^3 - 9*u*v^2*w^3 + 
     79*m^2*w^4 - 16*m*u*w^4 - 9*m*v*w^4 - 2*u*v*w^4 - 4*m*w^5))/
   (m^2*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 
  0, 0, ((-1 + 2*ep)*(-1 + 3*ep)*(384*m^6 - 224*m^5*u + 40*m^4*u^2 - 
     2*m^3*u^3 - 800*m^5*v + 616*m^4*u*v - 152*m^3*u^2*v + 7*m^2*u^3*v + 
     552*m^4*v^2 - 472*m^3*u*v^2 + 114*m^2*u^2*v^2 - 5*m*u^3*v^2 - 
     166*m^3*v^3 + 159*m^2*u*v^3 - 34*m*u^2*v^3 + 2*u^3*v^3 + 22*m^2*v^4 - 
     24*m*u*v^4 + 3*u^2*v^4 - m*v^5 + u*v^5 - 416*m^5*w + 192*m^4*u*w - 
     26*m^3*u^2*w + m^2*u^3*w + 704*m^4*v*w - 470*m^3*u*v*w + 
     91*m^2*u^2*v*w - 5*m*u^3*v*w - 354*m^3*v^2*w + 265*m^2*u*v^2*w - 
     45*m*u^2*v^2*w + 2*u^3*v^2*w + 67*m^2*v^3*w - 55*m*u*v^3*w + 
     6*u^2*v^3*w - 4*m*v^4*w + 3*u*v^4*w + 152*m^4*w^2 - 46*m^3*u*w^2 + 
     3*m^2*u^2*w^2 - 210*m^3*v*w^2 + 109*m^2*u*v*w^2 - 11*m*u^2*v*w^2 + 
     69*m^2*v^2*w^2 - 38*m*u*v^2*w^2 + 3*u^2*v^2*w^2 - 6*m*v^3*w^2 + 
     3*u*v^3*w^2 - 22*m^3*w^3 + 3*m^2*u*w^3 + 25*m^2*v*w^3 - 7*m*u*v*w^3 - 
     4*m*v^2*w^3 + u*v^2*w^3 + m^2*w^4 - m*v*w^4))/
   (m^2*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -1/2*(ep*v*(43008*m^9 - 46592*m^8*u + 18944*m^7*u^2 - 3456*m^6*u^3 + 
      248*m^5*u^4 - 2*m^4*u^5 - 78848*m^8*v + 87552*m^7*u*v - 
      37536*m^6*u^2*v + 7632*m^5*u^3*v - 722*m^4*u^4*v + 25*m^3*u^5*v + 
      60160*m^7*v^2 - 70368*m^6*u*v^2 + 31152*m^5*u^2*v^2 - 
      6422*m^4*u^3*v^2 + 594*m^3*u^4*v^2 - 17*m^2*u^5*v^2 - 24576*m^6*v^3 + 
      30848*m^5*u*v^3 - 13410*m^4*u^2*v^3 + 2574*m^3*u^3*v^3 - 
      222*m^2*u^4*v^3 + 8*m*u^5*v^3 + 5736*m^5*v^4 - 7784*m^4*u*v^4 + 
      3042*m^3*u^2*v^4 - 461*m^2*u^3*v^4 + 25*m*u^4*v^4 - 748*m^4*v^5 + 
      1085*m^3*u*v^5 - 325*m^2*u^2*v^5 + 27*m*u^3*v^5 + 48*m^3*v^6 - 
      70*m^2*u*v^6 + 11*m*u^2*v^6 - m^2*v^7 + m*u*v^7 - 81920*m^8*w + 
      83072*m^7*u*w - 32800*m^6*u^2*w + 6344*m^5*u^3*w - 614*m^4*u^4*w + 
      25*m^3*u^5*w + 120832*m^7*v*w - 128096*m^6*u*v*w + 52416*m^5*u^2*v*w - 
      10346*m^4*u^3*v*w + 989*m^3*u^4*v*w - 35*m^2*u^5*v*w - 
      71872*m^6*v^2*w + 83400*m^5*u*v^2*w - 34934*m^4*u^2*v^2*w + 
      6327*m^3*u^3*v^2*w - 421*m^2*u^4*v^2*w + 8*m*u^5*v^2*w + 
      21776*m^5*v^3*w - 28442*m^4*u*v^3*w + 11913*m^3*u^2*v^3*w - 
      1859*m^2*u^3*v^3*w + 82*m*u^4*v^3*w - 3460*m^4*v^4*w + 
      5119*m^3*u*v^4*w - 2108*m^2*u^2*v^4*w + 253*m*u^3*v^4*w - 8*u^4*v^4*w + 
      259*m^3*v^5*w - 422*m^2*u*v^5*w + 173*m*u^2*v^5*w - 12*u^3*v^5*w - 
      6*m^2*v^6*w + 9*m*u*v^6*w - 4*u^2*v^6*w + 60672*m^7*w^2 - 
      52064*m^6*u*w^2 + 16512*m^5*u^2*w^2 - 2298*m^4*u^3*w^2 + 
      119*m^3*u^4*w^2 - 70016*m^6*v*w^2 + 65568*m^5*u*v*w^2 - 
      21966*m^4*u^2*v*w^2 + 3115*m^3*u^3*v*w^2 - 151*m^2*u^4*v*w^2 + 
      30912*m^5*v^2*w^2 - 33608*m^4*u*v^2*w^2 + 11863*m^3*u^2*v^2*w^2 - 
      1532*m^2*u^3*v^2*w^2 + 57*m*u^4*v^2*w^2 - 6360*m^4*v^3*w^2 + 
      8279*m^3*u*v^3*w^2 - 3088*m^2*u^2*v^3*w^2 + 321*m*u^3*v^3*w^2 - 
      8*u^4*v^3*w^2 + 575*m^3*v^4*w^2 - 895*m^2*u*v^4*w^2 + 
      364*m*u^2*v^4*w^2 - 24*u^3*v^4*w^2 - 15*m^2*v^5*w^2 + 26*m*u*v^5*w^2 - 
      12*u^2*v^5*w^2 - 22720*m^6*w^3 + 14984*m^5*u*w^3 - 3230*m^4*u^2*w^3 + 
      226*m^3*u^3*w^3 + 19440*m^5*v*w^3 - 14962*m^4*u*v*w^3 + 
      3506*m^3*u^2*v*w^3 - 244*m^2*u^3*v*w^3 - 5800*m^4*v^2*w^3 + 
      5642*m^3*u*v^2*w^3 - 1481*m^2*u^2*v^2*w^3 + 95*m*u^3*v^2*w^3 + 
      670*m^3*v^3*w^3 - 853*m^2*u*v^3*w^3 + 253*m*u^2*v^3*w^3 - 
      12*u^3*v^3*w^3 - 20*m^2*v^4*w^3 + 34*m*u*v^4*w^3 - 12*u^2*v^4*w^3 + 
      4568*m^5*w^4 - 2012*m^4*u*w^4 + 214*m^3*u^2*w^4 - 2620*m^4*v*w^4 + 
      1498*m^3*u*v*w^4 - 176*m^2*u^2*v*w^4 + 430*m^3*v^2*w^4 - 
      359*m^2*u*v^2*w^4 + 51*m*u^2*v^2*w^4 - 15*m^2*v^3*w^4 + 
      21*m*u*v^3*w^4 - 4*u^2*v^3*w^4 - 468*m^4*w^5 + 101*m^3*u*w^5 + 
      143*m^3*v*w^5 - 49*m^2*u*v*w^5 - 6*m^2*v^2*w^5 + 5*m*u*v^2*w^5 + 
      19*m^3*w^6 - m^2*v*w^6))/(m^2*(3*m - u - v - w)*
     (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(192*m^5 - 64*m^4*u - 4*m^3*u^2 + 2*m^2*u^3 - 
      160*m^4*v - 4*m^3*u*v + 17*m^2*u^2*v - 4*m*u^3*v + 36*m^3*v^2 + 
      35*m^2*u*v^2 + 5*m*u^2*v^2 - 2*u^3*v^2 + 2*m^2*v^3 - 25*m*u*v^3 - 
      m*v^4 + 5*u*v^4 - 304*m^4*w + 144*m^3*u*w - 25*m^2*u^2*w + 2*m*u^3*w + 
      184*m^3*v*w - 57*m^2*u*v*w + 13*m*u^2*v*w - 2*u^3*v*w - 25*m^2*v^2*w - 
      9*m*u*v^2*w - 4*u^2*v^2*w - m*v^3*w + 8*u*v^3*w + 148*m^3*w^2 - 
      56*m^2*u*w^2 + 6*m*u^2*w^2 - 56*m^2*v*w^2 + 22*m*u*v*w^2 - 
      4*u^2*v*w^2 + 3*m*v^2*w^2 + u*v^2*w^2 - 29*m^2*w^3 + 6*m*u*w^3 + 
      5*m*v*w^3 - 2*u*v*w^3 + 2*m*w^4))/(m*(3*m - u - v - w)*
     (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  (ep*u*(3072*m^8 - 2560*m^7*u + 640*m^6*u^2 - 20*m^4*u^4 + 2*m^3*u^5 + 
     16640*m^7*v - 19776*m^6*u*v + 8496*m^5*u^2*v - 1596*m^4*u^3*v + 
     116*m^3*u^4*v - m^2*u^5*v - 25024*m^6*v^2 + 23584*m^5*u*v^2 - 
     7644*m^4*u^2*v^2 + 988*m^3*u^3*v^2 - 44*m^2*u^4*v^2 + m*u^5*v^2 + 
     12208*m^5*v^3 - 8452*m^4*u*v^3 + 1704*m^3*u^2*v^3 - 96*m^2*u^3*v^3 + 
     2*m*u^4*v^3 - 2288*m^4*v^4 + 474*m^3*u*v^4 + 238*m^2*u^2*v^4 - 
     57*m*u^3*v^4 + 3*u^4*v^4 + 28*m^3*v^5 + 329*m^2*u*v^5 - 119*m*u^2*v^5 + 
     9*u^3*v^5 + 38*m^2*v^6 - 64*m*u*v^6 + 9*u^2*v^6 - 3*m*v^7 + 3*u*v^7 + 
     512*m^7*w - 2432*m^6*u*w + 1696*m^5*u^2*w - 440*m^4*u^3*w + 
     44*m^3*u^4*w - m^2*u^5*w - 45376*m^6*v*w + 50688*m^5*u*v*w - 
     21972*m^4*u^2*v*w + 4654*m^3*u^3*v*w - 481*m^2*u^4*v*w + 19*m*u^5*v*w + 
     45408*m^5*v^2*w - 41920*m^4*u*v^2*w + 13914*m^3*u^2*v^2*w - 
     1927*m^2*u^3*v^2*w + 91*m*u^4*v^2*w - 15572*m^4*v^3*w + 
     12138*m^3*u*v^3*w - 3221*m^2*u^2*v^3*w + 331*m*u^3*v^3*w - 
     10*u^4*v^3*w + 1870*m^3*v^4*w - 1147*m^2*u*v^4*w + 248*m*u^2*v^4*w - 
     15*u^3*v^4*w + 21*m^2*v^5*w - 56*m*u*v^5*w + u^2*v^5*w - 12*m*v^6*w + 
     9*u*v^6*w - 3072*m^6*w^2 + 3392*m^5*u*w^2 - 1200*m^4*u^2*w^2 + 
     156*m^3*u^3*w^2 - 5*m^2*u^4*w^2 + 34896*m^5*v*w^2 - 31892*m^4*u*v*w^2 + 
     10702*m^3*u^2*v*w^2 - 1541*m^2*u^3*v*w^2 + 77*m*u^4*v*w^2 - 
     24660*m^4*v^2*w^2 + 19576*m^3*u*v^2*w^2 - 5191*m^2*u^2*v^2*w^2 + 
     506*m*u^3*v^2*w^2 - 13*u^4*v^2*w^2 + 5478*m^3*v^3*w^2 - 
     4123*m^2*u*v^3*w^2 + 906*m*u^2*v^3*w^2 - 53*u^3*v^3*w^2 - 
     297*m^2*v^4*w^2 + 245*m*u*v^4*w^2 - 44*u^2*v^4*w^2 - 15*m*v^5*w^2 + 
     6*u*v^5*w^2 + 1696*m^5*w^3 - 1160*m^4*u*w^3 + 224*m^3*u^2*w^3 - 
     10*m^2*u^3*w^3 - 11756*m^4*v*w^3 + 8058*m^3*u*v*w^3 - 
     1778*m^2*u^2*v*w^3 + 120*m*u^3*v*w^3 + 5494*m^3*v^2*w^3 - 
     3494*m^2*u*v^2*w^3 + 627*m*u^2*v^2*w^3 - 29*u^3*v^2*w^3 - 
     638*m^2*v^3*w^3 + 431*m*u*v^3*w^3 - 55*u^2*v^3*w^3 - 6*u*v^4*w^3 - 
     380*m^4*w^4 + 146*m^3*u*w^4 - 10*m^2*u^2*w^4 + 1894*m^3*v*w^4 - 
     852*m^2*u*v*w^4 + 88*m*u^2*v*w^4 - 492*m^2*v^2*w^4 + 223*m*u*v^2*w^4 - 
     19*u^2*v^2*w^4 + 15*m*v^3*w^4 - 9*u*v^3*w^4 + 36*m^3*w^5 - 5*m^2*u*w^5 - 
     135*m^2*v*w^5 + 29*m*u*v*w^5 + 12*m*v^2*w^5 - 3*u*v^2*w^5 - m^2*w^6 + 
     3*m*v*w^6))/(2*m*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 
     8*m*w + 2*v*w + w^2)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 
  0, 0, 0, 0, 0, (2*(-1 + 2*ep)^2*(32*m^4*u - 16*m^3*u^2 + 2*m^2*u^3 + 
     128*m^4*v - 152*m^3*u*v + 46*m^2*u^2*v - 5*m*u^3*v - 112*m^3*v^2 + 
     100*m^2*u*v^2 - 10*m*u^2*v^2 - u^3*v^2 + 32*m^2*v^3 - 32*m*u*v^3 + 
     u^2*v^3 - 3*m*v^4 + 5*u*v^4 - 64*m^4*w + 32*m^3*u*w - 8*m^2*u^2*w + 
     m*u^3*w - 64*m^3*v*w + 54*m^2*u*v*w - 5*m*u^2*v*w - u^3*v*w + 
     52*m^2*v^2*w - 35*m*u*v^2*w - u^2*v^2*w - 8*m*v^3*w + 9*u*v^3*w + 
     48*m^3*w^2 - 22*m^2*u*w^2 + 3*m*u^2*w^2 + 8*m^2*v*w^2 - 2*u^2*v*w^2 - 
     6*m*v^2*w^2 + 3*u*v^2*w^2 - 12*m^2*w^3 + 3*m*u*w^3 - u*v*w^3 + m*w^4))/
   (m*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 
  0, (-3*ep^2*(128*m^4*u - 96*m^3*u^2 + 24*m^2*u^3 - 2*m*u^4 - 256*m^4*v + 
     160*m^3*u*v - 48*m^2*u^2*v + 10*m*u^3*v - u^4*v + 256*m^3*v^2 - 
     168*m^2*u*v^2 + 42*m*u^2*v^2 - 4*u^3*v^2 - 96*m^2*v^3 + 46*m*u*v^3 - 
     6*u^2*v^3 + 16*m*v^4 - 4*u*v^4 - v^5 + 128*m^4*w - 384*m^3*u*w + 
     192*m^2*u^2*w - 30*m*u^3*w + u^4*w + 160*m^3*v*w + 96*m^2*u*v*w - 
     52*m*u^2*v*w + 3*u^3*v*w - 168*m^2*v^2*w + 12*m*u*v^2*w + 4*u^2*v^2*w + 
     46*m*v^3*w - 2*u*v^3*w - 4*v^4*w - 96*m^3*w^2 + 192*m^2*u*w^2 - 
     56*m*u^2*w^2 + 3*u^3*w^2 - 48*m^2*v*w^2 - 52*m*u*v*w^2 + 11*u^2*v*w^2 + 
     42*m*v^2*w^2 + 4*u*v^2*w^2 - 6*v^3*w^2 + 24*m^2*w^3 - 30*m*u*w^3 + 
     3*u^2*w^3 + 10*m*v*w^3 + 3*u*v*w^3 - 4*v^2*w^3 - 2*m*w^4 + u*w^4 - 
     v*w^4))/(m*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
     2*v*w + w^2)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*v*(256*m^7*u - 192*m^6*u^2 + 48*m^5*u^3 - 4*m^4*u^4 - 3584*m^7*v + 
     3840*m^6*u*v - 1872*m^5*u^2*v + 440*m^4*u^3*v - 35*m^3*u^4*v - 
     m^2*u^5*v + 5376*m^6*v^2 - 5120*m^5*u*v^2 + 2188*m^4*u^2*v^2 - 
     463*m^3*u^3*v^2 + 49*m^2*u^4*v^2 - 3*m*u^5*v^2 - 3392*m^5*v^3 + 
     2848*m^4*u*v^3 - 1043*m^3*u^2*v^3 + 175*m^2*u^3*v^3 - 12*m*u^4*v^3 + 
     1152*m^4*v^4 - 885*m^3*u*v^4 + 270*m^2*u^2*v^4 - 32*m*u^3*v^4 + 
     u^4*v^4 - 222*m^3*v^5 + 168*m^2*u*v^5 - 41*m*u^2*v^5 + 3*u^3*v^5 + 
     23*m^2*v^6 - 19*m*u*v^6 + 3*u^2*v^6 - m*v^7 + u*v^7 + 1792*m^7*w - 
     3520*m^6*u*w + 2176*m^5*u^2*w - 588*m^4*u^3*w + 71*m^3*u^4*w - 
     3*m^2*u^5*w + 3200*m^6*v*w - 144*m^5*u*v*w - 1224*m^4*u^2*v*w + 
     557*m^3*u^3*v*w - 88*m^2*u^4*v*w + 3*m*u^5*v*w - 5760*m^5*v^2*w + 
     2492*m^4*u*v^2*w + 126*m^3*u^2*v^2*w - 169*m^2*u^3*v^2*w + 
     11*m*u^4*v^2*w + 3224*m^4*v^3*w - 1511*m^3*u*v^3*w + 22*m^2*u^2*v^3*w + 
     28*m*u^3*v^3*w - 863*m^3*v^4*w + 442*m^2*u*v^4*w + 3*m*u^2*v^4*w - 
     u^3*v^4*w + 114*m^2*v^5*w - 71*m*u*v^5*w - 2*u^2*v^5*w - 6*m*v^6*w + 
     5*u*v^6*w - 2176*m^6*w^2 + 3152*m^5*u*w^2 - 1396*m^4*u^2*w^2 + 
     238*m^3*u^3*w^2 - 13*m^2*u^4*w^2 - 1344*m^5*v*w^2 - 1016*m^4*u*v*w^2 + 
     945*m^3*u^2*v*w^2 - 204*m^2*u^3*v*w^2 + 9*m*u^4*v*w^2 + 
     2760*m^4*v^2*w^2 - 541*m^3*u*v^2*w^2 - 312*m^2*u^2*v^2*w^2 + 
     64*m*u^3*v^2*w^2 - u^4*v^2*w^2 - 1232*m^3*v^3*w^2 + 399*m^2*u*v^3*w^2 + 
     77*m*u^2*v^3*w^2 - 5*u^3*v^3*w^2 + 225*m^2*v^4*w^2 - 102*m*u*v^4*w^2 - 
     12*u^2*v^4*w^2 - 15*m*v^5*w^2 + 10*u*v^5*w^2 + 1024*m^5*w^3 - 
     1044*m^4*u*w^3 + 288*m^3*u^2*w^3 - 22*m^2*u^3*w^3 + 456*m^4*v*w^3 + 
     231*m^3*u*v*w^3 - 130*m^2*u^2*v*w^3 + 8*m*u^3*v*w^3 - 738*m^3*v^2*w^3 + 
     137*m^2*u*v^2*w^3 + 33*m*u^2*v^2*w^3 - u^3*v^2*w^3 + 220*m^2*v^3*w^3 - 
     70*m*u*v^3*w^3 - 6*u^2*v^3*w^3 - 20*m*v^4*w^3 + 10*u*v^4*w^3 - 
     232*m^4*w^4 + 146*m^3*u*w^4 - 18*m^2*u^2*w^4 - 122*m^3*v*w^4 + 
     5*m^2*u*v*w^4 + 105*m^2*v^2*w^4 - 23*m*u*v^2*w^4 + u^2*v^2*w^4 - 
     15*m*v^3*w^4 + 5*u*v^3*w^4 + 25*m^3*w^5 - 7*m^2*u*w^5 + 18*m^2*v*w^5 - 
     3*m*u*v*w^5 - 6*m*v^2*w^5 + u*v^2*w^5 - m^2*w^6 - m*v*w^6))/
   (m*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -1/2*(2048*ep*m^9*u - 2560*ep*m^8*u^2 + 1280*ep*m^7*u^3 - 320*ep*m^6*u^4 + 
     40*ep*m^5*u^5 - 2*ep*m^4*u^6 + 14336*ep*m^9*v - 4608*m^8*u*v - 
     45056*ep*m^8*u*v + 4992*m^7*u^2*v + 38784*ep*m^7*u^2*v - 
     2016*m^6*u^3*v - 14752*ep*m^6*u^3*v + 360*m^5*u^4*v + 
     2720*ep*m^5*u^4*v - 24*m^4*u^5*v - 222*ep*m^4*u^5*v + 5*ep*m^3*u^6*v - 
     27136*ep*m^8*v^2 + 10752*m^7*u*v^2 + 82304*ep*m^7*u*v^2 - 
     11232*m^6*u^2*v^2 - 65536*ep*m^6*u^2*v^2 + 4496*m^5*u^3*v^2 + 
     22792*ep*m^5*u^3*v^2 - 846*m^4*u^4*v^2 - 3842*ep*m^4*u^4*v^2 + 
     72*m^3*u^5*v^2 + 297*ep*m^3*u^5*v^2 - 2*m^2*u^6*v^2 - 8*ep*m^2*u^6*v^2 + 
     21760*ep*m^7*v^3 - 9792*m^6*u*v^3 - 64096*ep*m^6*u*v^3 + 
     9448*m^5*u^2*v^3 + 46152*ep*m^5*u^2*v^3 - 3502*m^4*u^3*v^3 - 
     14248*ep*m^4*u^3*v^3 + 622*m^3*u^4*v^3 + 2148*ep*m^3*u^4*v^3 - 
     54*m^2*u^5*v^3 - 159*ep*m^2*u^5*v^3 + 2*m*u^6*v^3 + 5*ep*m*u^6*v^3 - 
     9536*ep*m^6*v^4 + 4448*m^5*u*v^4 + 26192*ep*m^5*u*v^4 - 
     3746*m^4*u^2*v^4 - 15914*ep*m^4*u^2*v^4 + 1156*m^3*u^3*v^4 + 
     3902*ep*m^3*u^3*v^4 - 156*m^2*u^4*v^4 - 431*ep*m^2*u^4*v^4 + 
     8*m*u^5*v^4 + 19*ep*m*u^5*v^4 + 2456*ep*m^5*v^5 - 1066*m^4*u*v^5 - 
     5850*ep*m^4*u*v^5 + 734*m^3*u^2*v^5 + 2593*ep*m^3*u^2*v^5 - 
     164*m^2*u^3*v^5 - 374*ep*m^2*u^3*v^5 + 12*m*u^4*v^5 + 11*ep*m*u^4*v^5 + 
     ep*u^5*v^5 - 370*ep*m^4*v^6 + 128*m^3*u*v^6 + 673*ep*m^3*u*v^6 - 
     66*m^2*u^2*v^6 - 124*ep*m^2*u^2*v^6 + 8*m*u^3*v^6 - 15*ep*m*u^3*v^6 + 
     3*ep*u^4*v^6 + 30*ep*m^3*v^7 - 6*m^2*u*v^7 - 31*ep*m^2*u*v^7 + 
     2*m*u^2*v^7 - 12*ep*m*u^2*v^7 + 3*ep*u^3*v^7 - ep*m^2*v^8 + ep*u^2*v^8 - 
     4096*ep*m^9*w + 3584*ep*m^8*u*w - 1280*ep*m^7*u^2*w + 320*ep*m^6*u^3*w - 
     80*ep*m^5*u^4*w + 14*ep*m^4*u^5*w - ep*m^3*u^6*w - 20992*ep*m^8*v*w + 
     8448*m^7*u*v*w + 68608*ep*m^7*u*v*w - 8160*m^6*u^2*v*w - 
     54432*ep*m^6*u^2*v*w + 3008*m^5*u^3*v*w + 18784*ep*m^5*u^3*v*w - 
     534*m^4*u^4*v*w - 3224*ep*m^4*u^4*v*w + 48*m^3*u^5*v*w + 
     275*ep*m^3*u^5*v*w - 2*m^2*u^6*v*w - 10*ep*m^2*u^6*v*w + 
     39680*ep*m^7*v^2*w - 15936*m^6*u*v^2*w - 116064*ep*m^6*u*v^2*w + 
     14672*m^5*u^2*v^2*w + 85104*ep*m^5*u^2*v^2*w - 5128*m^4*u^3*v^2*w - 
     27314*ep*m^4*u^3*v^2*w + 838*m^3*u^4*v^2*w + 4378*ep*m^3*u^4*v^2*w - 
     64*m^2*u^5*v^2*w - 348*ep*m^2*u^5*v^2*w + 2*m*u^6*v^2*w + 
     11*ep*m*u^6*v^2*w - 27328*ep*m^6*v^3*w + 11184*m^5*u*v^3*w + 
     74400*ep*m^5*u*v^3*w - 9430*m^4*u^2*v^3*w - 49126*ep*m^4*u^2*v^3*w + 
     2918*m^3*u^3*v^3*w + 13740*ep*m^3*u^3*v^3*w - 388*m^2*u^4*v^3*w - 
     1755*ep*m^2*u^4*v^3*w + 18*m*u^5*v^3*w + 79*ep*m*u^5*v^3*w + 
     9584*ep*m^5*v^4*w - 3660*m^4*u*v^4*w - 23084*ep*m^4*u*v^4*w + 
     2724*m^3*u^2*v^4*w + 13034*ep*m^3*u^2*v^4*w - 702*m^2*u^3*v^4*w - 
     3035*ep*m^2*u^3*v^4*w + 70*m*u^4*v^4*w + 295*ep*m*u^4*v^4*w - 
     2*u^5*v^4*w - 8*ep*u^5*v^4*w - 1826*ep*m^4*v^5*w + 560*m^3*u*v^5*w + 
     3507*ep*m^3*u*v^5*w - 354*m^2*u^2*v^5*w - 1506*ep*m^2*u^2*v^5*w + 
     70*m*u^3*v^5*w + 277*ep*m*u^3*v^5*w - 4*u^4*v^5*w - 15*ep*u^4*v^5*w + 
     179*ep*m^3*v^6*w - 32*m^2*u*v^6*w - 219*ep*m^2*u*v^6*w + 
     16*m*u^2*v^6*w + 37*ep*m*u^2*v^6*w - 2*u^3*v^6*w - 7*ep*u^3*v^6*w - 
     7*ep*m^2*v^7*w + 2*ep*m*u*v^7*w + 3*ep*u^2*v^7*w + 6144*ep*m^8*w^2 - 
     6400*ep*m^7*u*w^2 + 2880*ep*m^6*u^2*w^2 - 720*ep*m^5*u^3*w^2 + 
     100*ep*m^4*u^4*w^2 - 6*ep*m^3*u^5*w^2 + 14080*ep*m^7*v*w^2 - 
     6144*m^6*u*v*w^2 - 44416*ep*m^6*u*v*w^2 + 4936*m^5*u^2*v*w^2 + 
     30024*ep*m^5*u^2*v*w^2 - 1458*m^4*u^3*v*w^2 - 8298*ep*m^4*u^3*v*w^2 + 
     192*m^3*u^4*v*w^2 + 1033*ep*m^3*u^4*v*w^2 - 10*m^2*u^5*v*w^2 - 
     49*ep*m^2*u^5*v*w^2 - 24768*ep*m^6*v^2*w^2 + 9024*m^5*u*v^2*w^2 + 
     64584*ep*m^5*u*v^2*w^2 - 6950*m^4*u^2*v^2*w^2 - 
     40400*ep*m^4*u^2*v^2*w^2 + 1930*m^3*u^3*v^2*w^2 + 
     10493*ep*m^3*u^3*v^2*w^2 - 228*m^2*u^4*v^2*w^2 - 
     1223*ep*m^2*u^4*v^2*w^2 + 10*m*u^5*v^2*w^2 + 52*ep*m*u^5*v^2*w^2 + 
     13776*ep*m^5*v^3*w^2 - 4584*m^4*u*v^3*w^2 - 31870*ep*m^4*u*v^3*w^2 + 
     3282*m^3*u^2*v^3*w^2 + 18081*ep*m^3*u^2*v^3*w^2 - 806*m^2*u^3*v^3*w^2 - 
     4118*ep*m^2*u^3*v^3*w^2 + 76*m*u^4*v^3*w^2 + 374*ep*m*u^4*v^3*w^2 - 
     2*u^5*v^3*w^2 - 9*ep*u^5*v^3*w^2 - 3580*ep*m^4*v^4*w^2 + 
     960*m^3*u*v^4*w^2 + 6811*ep*m^3*u*v^4*w^2 - 628*m^2*u^2*v^4*w^2 - 
     3360*ep*m^2*u^2*v^4*w^2 + 130*m*u^3*v^4*w^2 + 656*ep*m*u^3*v^4*w^2 - 
     8*u^4*v^4*w^2 - 37*ep*u^4*v^4*w^2 + 444*ep*m^3*v^5*w^2 - 
     70*m^2*u*v^5*w^2 - 579*ep*m^2*u*v^5*w^2 + 40*m*u^2*v^5*w^2 + 
     208*ep*m*u^2*v^5*w^2 - 6*u^3*v^5*w^2 - 34*ep*u^3*v^5*w^2 - 
     21*ep*m^2*v^6*w^2 + 10*ep*m*u*v^6*w^2 + 2*ep*u^2*v^6*w^2 - 
     3840*ep*m^7*w^3 + 3520*ep*m^6*u*w^3 - 1280*ep*m^5*u^2*w^3 + 
     220*ep*m^4*u^3*w^3 - 15*ep*m^3*u^4*w^3 - 5696*ep*m^6*v*w^3 + 
     2288*m^5*u*v*w^3 + 15456*ep*m^5*u*v*w^3 - 1410*m^4*u^2*v*w^3 - 
     8062*ep*m^4*u^2*v*w^3 + 288*m^3*u^3*v*w^3 + 1523*ep*m^3*u^3*v*w^3 - 
     20*m^2*u^4*v*w^3 - 97*ep*m^2*u^4*v*w^3 + 8384*ep*m^5*v^2*w^3 - 
     2452*m^4*u*v^2*w^3 - 17770*ep*m^4*u*v^2*w^3 + 1484*m^3*u^2*v^2*w^3 + 
     8701*ep*m^3*u^2*v^2*w^3 - 288*m^2*u^3*v^2*w^3 - 
     1567*ep*m^2*u^3*v^2*w^3 + 18*m*u^4*v^2*w^3 + 92*ep*m*u^4*v^2*w^3 - 
     3460*ep*m^4*v^3*w^3 + 800*m^3*u*v^3*w^3 + 6115*ep*m^3*u*v^3*w^3 - 
     468*m^2*u^2*v^3*w^3 - 2750*ep*m^2*u^2*v^3*w^3 + 82*m*u^3*v^3*w^3 + 
     438*ep*m*u^3*v^3*w^3 - 4*u^4*v^3*w^3 - 19*ep*u^4*v^3*w^3 + 
     585*ep*m^3*v^4*w^3 - 80*m^2*u*v^4*w^3 - 746*ep*m^2*u*v^4*w^3 + 
     44*m*u^2*v^4*w^3 + 282*ep*m*u^2*v^4*w^3 - 6*u^3*v^4*w^3 - 
     35*ep*u^3*v^4*w^3 - 35*ep*m^2*v^5*w^3 + 20*ep*m*u*v^5*w^3 - 
     2*ep*u^2*v^5*w^3 + 1280*ep*m^6*w^4 - 920*ep*m^5*u*w^4 + 
     230*ep*m^4*u^2*w^4 - 20*ep*m^3*u^3*w^4 + 1496*ep*m^5*v*w^4 - 
     462*m^4*u*v*w^4 - 3016*ep*m^4*u*v*w^4 + 192*m^3*u^2*v*w^4 + 
     1046*ep*m^3*u^2*v*w^4 - 20*m^2*u^3*v*w^4 - 98*ep*m^2*u^3*v*w^4 - 
     1610*ep*m^4*v^2*w^4 + 320*m^3*u*v^2*w^4 + 2454*ep*m^3*u*v^2*w^4 - 
     138*m^2*u^2*v^2*w^4 - 824*ep*m^2*u^2*v^2*w^4 + 14*m*u^3*v^2*w^4 + 
     74*ep*m*u^3*v^2*w^4 + 430*ep*m^3*v^3*w^4 - 50*m^2*u*v^3*w^4 - 
     489*ep*m^2*u*v^3*w^4 + 22*m*u^2*v^3*w^4 + 148*ep*m*u^2*v^3*w^4 - 
     2*u^3*v^3*w^4 - 11*ep*u^3*v^3*w^4 - 35*ep*m^2*v^4*w^4 + 
     20*ep*m*u*v^4*w^4 - 3*ep*u^2*v^4*w^4 - 240*ep*m^5*w^5 + 
     118*ep*m^4*u*w^5 - 15*ep*m^3*u^2*w^5 - 250*ep*m^4*v*w^5 + 
     48*m^3*u*v*w^5 + 310*ep*m^3*u*v*w^5 - 10*m^2*u^2*v*w^5 - 
     52*ep*m^2*u^2*v*w^5 + 165*ep*m^3*v^2*w^5 - 16*m^2*u*v^2*w^5 - 
     147*ep*m^2*u*v^2*w^5 + 4*m*u^2*v^2*w^5 + 25*ep*m*u^2*v^2*w^5 - 
     21*ep*m^2*v^3*w^5 + 10*ep*m*u*v^3*w^5 - ep*u^2*v^3*w^5 + 24*ep*m^4*w^6 - 
     6*ep*m^3*u*w^6 + 24*ep*m^3*v*w^6 - 2*m^2*u*v*w^6 - 13*ep*m^2*u*v*w^6 - 
     7*ep*m^2*v^2*w^6 + 2*ep*m*u*v^2*w^6 - ep*m^3*w^7 - ep*m^2*v*w^7)/
    (m*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -((v*(12*m^2 - 9*m*v + u*v + v^2 - 9*m*w + u*w + 2*v*w + w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
      m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
      2*m*u*v*w + m^2*w^2))/(m*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
      3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
      2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
      m*v*w^2))), (ep*u*(3*m - u - v - w)*(768*m^6*v - 512*m^5*u*v + 
     96*m^4*u^2*v - m^2*u^4*v - 320*m^5*v^2 - 48*m^4*u*v^2 + 
     116*m^3*u^2*v^2 - 25*m^2*u^3*v^2 + m*u^4*v^2 - 144*m^4*v^3 + 
     264*m^3*u*v^3 - 81*m^2*u^2*v^3 + 5*m*u^3*v^3 + 100*m^3*v^4 - 
     123*m^2*u*v^4 + 24*m*u^2*v^4 - u^3*v^4 - 18*m^2*v^5 + 21*m*u*v^5 - 
     2*u^2*v^5 + m*v^6 - u*v^6 + 768*m^6*w - 640*m^5*u*w + 192*m^4*u^2*w - 
     24*m^3*u^3*w + m^2*u^4*w - 2880*m^5*v*w + 2416*m^4*u*v*w - 
     764*m^3*u^2*v*w + 105*m^2*u^3*v*w - 5*m*u^4*v*w + 1408*m^4*v^2*w - 
     1016*m^3*u*v^2*w + 218*m^2*u^2*v^2*w - 13*m*u^3*v^2*w - 148*m^3*v^3*w + 
     125*m^2*u*v^3*w - 32*m*u^2*v^3*w + 2*u^3*v^3*w - 21*m^2*v^4*w + 
     13*m*u*v^4*w + 3*m*v^5*w - 2*u*v^5*w - 640*m^5*w^2 + 384*m^4*u*w^2 - 
     72*m^3*u^2*w^2 + 4*m^2*u^3*w^2 + 1744*m^4*v*w^2 - 1160*m^3*u*v*w^2 + 
     249*m^2*u^2*v*w^2 - 16*m*u^3*v*w^2 - 620*m^3*v^2*w^2 + 
     423*m^2*u*v^2*w^2 - 74*m*u^2*v^2*w^2 + 3*u^3*v^2*w^2 + 46*m^2*v^3*w^2 - 
     45*m*u*v^3*w^2 + 6*u^2*v^3*w^2 + 2*m*v^4*w^2 + 192*m^4*w^3 - 
     72*m^3*u*w^3 + 6*m^2*u^2*w^3 - 396*m^3*v*w^3 + 179*m^2*u*v*w^3 - 
     18*m*u^2*v*w^3 + 84*m^2*v^2*w^3 - 45*m*u*v^2*w^3 + 4*u^2*v^2*w^3 - 
     2*m*v^3*w^3 + 2*u*v^3*w^3 - 24*m^3*w^4 + 4*m^2*u*w^4 + 36*m^2*v*w^4 - 
     8*m*u*v*w^4 - 3*m*v^2*w^4 + u*v^2*w^4 + m^2*w^5 - m*v*w^5))/
   (m*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -1/2*(49152*m^10 + 24576*ep*m^10 - 74752*m^9*u - 40960*ep*m^9*u + 
     47104*m^8*u^2 + 28672*ep*m^8*u^2 - 15744*m^7*u^3 - 10752*ep*m^7*u^3 + 
     2944*m^6*u^4 + 2272*ep*m^6*u^4 - 292*m^5*u^5 - 256*ep*m^5*u^5 + 
     12*m^4*u^6 + 12*ep*m^4*u^6 - 145408*m^9*v - 65536*ep*m^9*v + 
     215296*m^8*u*v + 109568*ep*m^8*u*v - 133696*m^7*u^2*v - 
     77824*ep*m^7*u^2*v + 44592*m^6*u^3*v + 29760*ep*m^6*u^3*v - 
     8420*m^5*u^4*v - 6432*ep*m^5*u^4*v + 852*m^4*u^5*v + 744*ep*m^4*u^5*v - 
     36*m^3*u^6*v - 36*ep*m^3*u^6*v + 162816*m^8*v^2 + 68608*ep*m^8*v^2 - 
     218560*m^7*u*v^2 - 104320*ep*m^7*u*v^2 + 118528*m^6*u^2*v^2 + 
     66944*ep*m^6*u^2*v^2 - 32348*m^5*u^3*v^2 - 21912*ep*m^5*u^3*v^2 + 
     4426*m^4*u^4*v^2 + 3596*ep*m^4*u^4*v^2 - 242*m^3*u^5*v^2 - 
     235*ep*m^3*u^5*v^2 - 96000*m^7*v^3 - 38400*ep*m^7*v^3 + 
     114576*m^6*u*v^3 + 49280*ep*m^6*u*v^3 - 52052*m^5*u^2*v^3 - 
     27040*ep*m^5*u^2*v^3 + 10818*m^4*u^3*v^3 + 6960*ep*m^4*u^3*v^3 - 
     938*m^3*u^4*v^3 - 724*ep*m^3*u^4*v^3 + 18*m^2*u^5*v^3 + 
     13*ep*m^2*u^5*v^3 + 33472*m^6*v^4 + 12896*ep*m^6*v^4 - 35664*m^5*u*v^4 - 
     12968*ep*m^5*u*v^4 + 13190*m^4*u^2*v^4 + 5952*ep*m^4*u^2*v^4 - 
     1942*m^3*u^3*v^4 - 1130*ep*m^3*u^3*v^4 + 88*m^2*u^4*v^4 + 
     60*ep*m^2*u^4*v^4 - 7160*m^5*v^5 - 2720*ep*m^5*v^5 + 6978*m^4*u*v^5 + 
     2024*ep*m^4*u*v^5 - 2004*m^3*u^2*v^5 - 788*ep*m^3*u^2*v^5 + 
     180*m^2*u^3*v^5 + 97*ep*m^2*u^3*v^5 - 2*m*u^4*v^5 - ep*m*u^4*v^5 + 
     924*m^4*v^6 + 360*ep*m^4*v^6 - 860*m^3*u*v^6 - 211*ep*m^3*u*v^6 + 
     170*m^2*u^2*v^6 + 67*ep*m^2*u^2*v^6 - 6*m*u^3*v^6 - 3*ep*m*u^3*v^6 - 
     66*m^3*v^7 - 28*ep*m^3*v^7 + 62*m^2*u*v^7 + 18*ep*m^2*u*v^7 - 
     6*m*u^2*v^7 - 3*ep*m*u^2*v^7 + 2*m^2*v^8 + ep*m^2*v^8 - 2*m*u*v^8 - 
     ep*m*u*v^8 - 83968*m^9*w - 47104*ep*m^9*w + 106496*m^8*u*w + 
     66048*ep*m^8*u*w - 53760*m^7*u^2*w - 37248*ep*m^7*u^2*w + 
     13504*m^6*u^3*w + 10528*ep*m^6*u^3*w - 1688*m^5*u^4*w - 
     1488*ep*m^5*u^4*w + 84*m^4*u^5*w + 84*ep*m^4*u^5*w + 223744*m^8*v*w + 
     107520*ep*m^8*v*w - 280896*m^7*u*v*w - 157184*ep*m^7*u*v*w + 
     142464*m^6*u^2*v*w + 92864*ep*m^6*u^2*v*w - 36468*m^5*u^3*v*w - 
     27504*ep*m^5*u^3*v*w + 4704*m^4*u^4*v*w + 4076*ep*m^4*u^4*v*w - 
     244*m^3*u^5*v*w - 242*ep*m^3*u^5*v*w - 216320*m^7*v^2*w - 
     94720*ep*m^7*v^2*w + 249056*m^6*u*v^2*w + 130400*ep*m^6*u*v^2*w - 
     111000*m^5*u^2*v^2*w - 71480*ep*m^5*u^2*v^2*w + 23280*m^4*u^3*v^2*w + 
     18476*ep*m^4*u^3*v^2*w - 2170*m^3*u^4*v^2*w - 2103*ep*m^3*u^4*v^2*w + 
     60*m^2*u^5*v^2*w + 70*ep*m^2*u^5*v^2*w + 106176*m^6*v^3*w + 
     43648*ep*m^6*v^3*w - 110964*m^5*u*v^3*w - 53056*ep*m^5*u*v^3*w + 
     41870*m^4*u^2*v^3*w + 25780*ep*m^4*u^2*v^3*w - 6682*m^3*u^3*v^3*w - 
     5367*ep*m^3*u^3*v^3*w + 372*m^2*u^4*v^3*w + 377*ep*m^2*u^4*v^3*w - 
     29448*m^5*v^4*w - 11704*ep*m^5*v^4*w + 28452*m^4*u*v^4*w + 
     12032*ep*m^4*u*v^4*w - 8890*m^3*u^2*v^4*w - 5125*ep*m^3*u^2*v^4*w + 
     1002*m^2*u^3*v^4*w + 806*ep*m^2*u^3*v^4*w - 24*m*u^4*v^4*w - 
     23*ep*m*u^4*v^4*w + 4682*m^4*v^5*w + 1876*ep*m^4*v^5*w - 
     4348*m^3*u*v^5*w - 1660*ep*m^3*u*v^5*w + 1092*m^2*u^2*v^5*w + 
     623*ep*m^2*u^2*v^5*w - 76*m*u^3*v^5*w - 66*ep*m*u^3*v^5*w - 
     398*m^3*v^6*w - 171*ep*m^3*v^6*w + 374*m^2*u*v^6*w + 
     152*ep*m^2*u*v^6*w - 72*m*u^2*v^6*w - 48*ep*m*u^2*v^6*w + 2*u^3*v^6*w + 
     2*ep*u^3*v^6*w + 14*m^2*v^7*w + 7*ep*m^2*v^7*w - 14*m*u*v^7*w - 
     8*ep*m*u*v^7*w + 2*u^2*v^7*w + 2*ep*u^2*v^7*w + 60928*m^8*w^2 + 
     38912*ep*m^8*w^2 - 62336*m^7*u*w^2 - 44416*ep*m^7*u*w^2 + 
     23936*m^6*u^2*w^2 + 19200*ep*m^6*u^2*w^2 - 4120*m^5*u^3*w^2 - 
     3752*ep*m^5*u^3*w^2 + 278*m^4*u^4*w^2 + 292*ep*m^4*u^4*w^2 - 
     2*m^3*u^5*w^2 - 3*ep*m^3*u^5*w^2 - 144640*m^7*v*w^2 - 
     74240*ep*m^7*v*w^2 + 149776*m^6*u*v*w^2 + 92992*ep*m^6*u*v*w^2 - 
     59220*m^5*u^2*v*w^2 - 43824*ep*m^5*u^2*v*w^2 + 10658*m^4*u^3*v*w^2 + 
     9280*ep*m^4*u^3*v*w^2 - 762*m^3*u^4*v*w^2 - 782*ep*m^3*u^4*v*w^2 + 
     6*m^2*u^5*v*w^2 + 9*ep*m^2*u^5*v*w^2 + 117696*m^6*v^2*w^2 + 
     53568*ep*m^6*v^2*w^2 - 113724*m^5*u*v^2*w^2 - 65904*ep*m^5*u*v^2*w^2 + 
     39886*m^4*u^2*v^2*w^2 + 29592*ep*m^4*u^2*v^2*w^2 - 
     5902*m^3*u^3*v^2*w^2 - 5526*ep*m^3*u^3*v^2*w^2 + 300*m^2*u^4*v^2*w^2 + 
     342*ep*m^2*u^4*v^2*w^2 - 46192*m^5*v^3*w^2 - 19616*ep*m^5*v^3*w^2 + 
     41756*m^4*u*v^3*w^2 + 22336*ep*m^4*u*v^3*w^2 - 12552*m^3*u^2*v^3*w^2 - 
     9064*ep*m^3*u^2*v^3*w^2 + 1378*m^2*u^3*v^3*w^2 + 
     1323*ep*m^2*u^3*v^3*w^2 - 30*m*u^4*v^3*w^2 - 35*ep*m*u^4*v^3*w^2 + 
     9550*m^4*v^4*w^2 + 3980*ep*m^4*v^4*w^2 - 8356*m^3*u*v^4*w^2 - 
     4126*ep*m^3*u*v^4*w^2 + 2132*m^2*u^2*v^4*w^2 + 1490*ep*m^2*u^2*v^4*w^2 - 
     154*m*u^3*v^4*w^2 - 152*ep*m*u^3*v^4*w^2 - 1002*m^3*v^5*w^2 - 
     438*ep*m^3*v^5*w^2 + 892*m^2*u*v^5*w^2 + 445*ep*m^2*u*v^5*w^2 - 
     196*m*u^2*v^5*w^2 - 145*ep*m*u^2*v^5*w^2 + 6*u^3*v^5*w^2 + 
     6*ep*u^3*v^5*w^2 + 42*m^2*v^6*w^2 + 21*ep*m^2*v^6*w^2 - 40*m*u*v^6*w^2 - 
     25*ep*m*u*v^6*w^2 + 8*u^2*v^6*w^2 + 8*ep*u^2*v^6*w^2 - 24320*m^7*w^3 - 
     17920*ep*m^7*w^3 + 19136*m^6*u*w^3 + 15904*ep*m^6*u*w^3 - 
     5152*m^5*u^2*w^3 - 4888*ep*m^5*u^2*w^3 + 512*m^4*u^3*w^3 + 
     568*ep*m^4*u^3*w^3 - 10*m^3*u^4*w^3 - 15*ep*m^3*u^4*w^3 + 
     50752*m^6*v*w^3 + 27776*ep*m^6*v*w^3 - 41660*m^5*u*v*w^3 - 
     29008*ep*m^5*u*v*w^3 + 11926*m^4*u^2*v*w^3 + 10232*ep*m^4*u^2*v*w^3 - 
     1282*m^3*u^3*v*w^3 - 1347*ep*m^3*u^3*v*w^3 + 28*m^2*u^4*v*w^3 + 
     41*ep*m^2*u^4*v*w^3 - 33488*m^5*v^2*w^3 - 15824*ep*m^5*v^2*w^3 + 
     26352*m^4*u*v^2*w^3 + 17012*ep*m^4*u*v^2*w^3 - 6798*m^3*u^2*v^2*w^3 - 
     5879*ep*m^3*u^2*v^2*w^3 + 606*m^2*u^3*v^2*w^3 + 684*ep*m^2*u^3*v^2*w^3 - 
     8*m*u^4*v^2*w^3 - 13*ep*m*u^4*v^2*w^3 + 9860*m^4*v^3*w^3 + 
     4360*ep*m^4*v^3*w^3 - 7590*m^3*u*v^3*w^3 - 4543*ep*m^3*u*v^3*w^3 + 
     1710*m^2*u^2*v^3*w^3 + 1433*ep*m^2*u^2*v^3*w^3 - 104*m*u^3*v^3*w^3 - 
     118*ep*m*u^3*v^3*w^3 - 1350*m^3*v^4*w^3 - 605*ep*m^3*v^4*w^3 + 
     1068*m^2*u*v^4*w^3 + 620*ep*m^2*u*v^4*w^3 - 216*m*u^2*v^4*w^3 - 
     177*ep*m*u^2*v^4*w^3 + 6*u^3*v^4*w^3 + 6*ep*u^3*v^4*w^3 + 
     70*m^2*v^5*w^3 + 35*ep*m^2*v^5*w^3 - 60*m*u*v^5*w^3 - 
     40*ep*m*u*v^5*w^3 + 12*u^2*v^5*w^3 + 12*ep*u^2*v^5*w^3 + 5760*m^6*w^4 + 
     4960*ep*m^6*w^4 - 3236*m^5*u*w^4 - 3192*ep*m^5*u*w^4 + 528*m^4*u^2*w^4 + 
     612*ep*m^4*u^2*w^4 - 20*m^3*u^3*w^4 - 30*ep*m^3*u^3*w^4 - 
     10392*m^5*v*w^4 - 6016*ep*m^5*v*w^4 + 6354*m^4*u*v*w^4 + 
     5024*ep*m^4*u*v*w^4 - 1152*m^3*u^2*v*w^4 - 1182*ep*m^3*u^2*v*w^4 + 
     50*m^2*u^3*v*w^4 + 70*ep*m^2*u^3*v*w^4 + 5240*m^4*v^2*w^4 + 
     2560*ep*m^4*v^2*w^4 - 3214*m^3*u*v^2*w^4 - 2308*ep*m^3*u*v^2*w^4 + 
     542*m^2*u^2*v^2*w^4 + 553*ep*m^2*u^2*v^2*w^4 - 20*m*u^3*v^2*w^4 - 
     29*ep*m*u^3*v^2*w^4 - 1030*m^3*v^3*w^4 - 480*ep*m^3*v^3*w^4 + 
     662*m^2*u*v^3*w^4 + 440*ep*m^2*u*v^3*w^4 - 102*m*u^2*v^3*w^4 - 
     96*ep*m*u^2*v^3*w^4 + 2*u^3*v^3*w^4 + 2*ep*u^3*v^3*w^4 + 
     70*m^2*v^4*w^4 + 35*ep*m^2*v^4*w^4 - 50*m*u*v^4*w^4 - 
     35*ep*m*u*v^4*w^4 + 8*u^2*v^4*w^4 + 8*ep*u^2*v^4*w^4 - 808*m^5*w^5 - 
     824*ep*m^5*w^5 + 284*m^4*u*w^5 + 340*ep*m^4*u*w^5 - 20*m^3*u^2*w^5 - 
     30*ep*m^3*u^2*w^5 + 1234*m^4*v*w^5 + 740*ep*m^4*v*w^5 - 
     502*m^3*u*v*w^5 - 457*ep*m^3*u*v*w^5 + 42*m^2*u^2*v*w^5 + 
     54*ep*m^2*u^2*v*w^5 - 426*m^3*v^2*w^5 - 213*ep*m^3*v^2*w^5 + 
     190*m^2*u*v^2*w^5 + 148*ep*m^2*u*v^2*w^5 - 16*m*u^2*v^2*w^5 - 
     19*ep*m*u^2*v^2*w^5 + 42*m^2*v^3*w^5 + 21*ep*m^2*v^3*w^5 - 
     22*m*u*v^3*w^5 - 16*ep*m*u*v^3*w^5 + 2*u^2*v^3*w^5 + 2*ep*u^2*v^3*w^5 + 
     62*m^4*w^6 + 76*ep*m^4*w^6 - 10*m^3*u*w^6 - 15*ep*m^3*u*w^6 - 
     78*m^3*v*w^6 - 46*ep*m^3*v*w^6 + 16*m^2*u*v*w^6 + 17*ep*m^2*u*v*w^6 + 
     14*m^2*v^2*w^6 + 7*ep*m^2*v^2*w^6 - 4*m*u*v^2*w^6 - 3*ep*m*u*v^2*w^6 - 
     2*m^3*w^7 - 3*ep*m^3*w^7 + 2*m^2*v*w^7 + ep*m^2*v*w^7)/
    (m*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -1/2*(ep*(24576*m^9 - 28672*m^8*u + 12800*m^7*u^2 - 2560*m^6*u^3 + 
      160*m^5*u^4 + 16*m^4*u^5 - 2*m^3*u^6 - 40960*m^8*v + 31232*m^7*u*v - 
      4864*m^6*u^2*v - 1984*m^5*u^3*v + 832*m^4*u^4*v - 110*m^3*u^5*v + 
      5*m^2*u^6*v + 24576*m^7*v^2 - 384*m^6*u*v^2 - 14208*m^5*u^2*v^2 + 
      7576*m^4*u^3*v^2 - 1664*m^3*u^4*v^2 + 162*m^2*u^5*v^2 - 5*m*u^6*v^2 - 
      6144*m^6*v^3 - 9920*m^5*u*v^3 + 11040*m^4*u^2*v^3 - 3768*m^3*u^3*v^3 + 
      520*m^2*u^4*v^3 - 22*m*u^5*v^3 + 224*m^5*v^4 + 4568*m^4*u*v^4 - 
      3258*m^3*u^2*v^4 + 772*m^2*u^3*v^4 - 61*m*u^4*v^4 + u^5*v^4 + 
      192*m^4*v^5 - 890*m^3*u*v^5 + 489*m^2*u^2*v^5 - 79*m*u^3*v^5 + 
      3*u^4*v^5 - 36*m^3*v^6 + 82*m^2*u*v^6 - 38*m*u^2*v^6 + 3*u^3*v^6 + 
      2*m^2*v^7 - 3*m*u*v^7 + u^2*v^7 - 53248*m^8*w + 59392*m^7*u*w - 
      26880*m^6*u^2*w + 6400*m^5*u^3*w - 880*m^4*u^4*w + 72*m^3*u^5*w - 
      3*m^2*u^6*w + 77312*m^7*v*w - 60800*m^6*u*v*w + 16416*m^5*u^2*v*w - 
      1576*m^4*u^3*v*w + 16*m^3*u^4*v*w - 4*m^2*u^5*v*w + m*u^6*v*w - 
      42240*m^6*v^2*w + 13312*m^5*u*v^2*w + 6784*m^4*u^2*v^2*w - 
      3780*m^3*u^3*v^2*w + 577*m^2*u^4*v^2*w - 24*m*u^5*v^2*w + 
      11264*m^5*v^3*w + 3016*m^4*u*v^3*w - 5774*m^3*u^2*v^3*w + 
      1625*m^2*u^3*v^3*w - 141*m*u^4*v^3*w + 2*u^5*v^3*w - 1632*m^4*v^4*w - 
      1356*m^3*u*v^4*w + 1295*m^2*u^2*v^4*w - 235*m*u^3*v^4*w + 8*u^4*v^4*w + 
      162*m^3*v^5*w + 106*m^2*u*v^5*w - 127*m*u^2*v^5*w + 14*u^3*v^5*w - 
      16*m^2*v^6*w + 8*m*u*v^6*w + 4*u^2*v^6*w + m*v^7*w - u*v^7*w + 
      46592*m^7*w^2 - 46080*m^6*u*w^2 + 18240*m^5*u^2*w^2 - 
      3680*m^4*u^3*w^2 + 390*m^3*u^4*w^2 - 18*m^2*u^5*w^2 - 57856*m^6*v*w^2 + 
      42016*m^5*u*v*w^2 - 11504*m^4*u^2*v*w^2 + 1602*m^3*u^3*v*w^2 - 
      144*m^2*u^4*v*w^2 + 8*m*u^5*v*w^2 + 27776*m^5*v^2*w^2 - 
      11592*m^4*u*v^2*w^2 - 244*m^3*u^2*v^2*w^2 + 590*m^2*u^3*v^2*w^2 - 
      59*m*u^4*v^2*w^2 + u^5*v^2*w^2 - 6992*m^4*v^3*w^2 + 
      1346*m^3*u*v^3*w^2 + 906*m^2*u^2*v^3*w^2 - 223*m*u^3*v^3*w^2 + 
      7*u^4*v^3*w^2 + 1090*m^3*v^4*w^2 - 262*m^2*u*v^4*w^2 - 
      139*m*u^2*v^4*w^2 + 19*u^3*v^4*w^2 - 113*m^2*v^5*w^2 + 63*m*u*v^5*w^2 + 
      7*u^2*v^5*w^2 + 6*m*v^6*w^2 - 5*u*v^6*w^2 - 21760*m^6*w^3 + 
      17920*m^5*u*w^3 - 5600*m^4*u^2*w^3 + 800*m^3*u^3*w^3 - 45*m^2*u^4*w^3 + 
      22656*m^5*v*w^3 - 14136*m^4*u*v*w^3 + 3350*m^3*u^2*v*w^3 - 
      399*m^2*u^3*v*w^3 + 23*m*u^4*v*w^3 - 9264*m^4*v^2*w^3 + 
      3912*m^3*u*v^2*w^3 - 291*m^2*u^2*v^2*w^3 - 33*m*u^3*v^2*w^3 + 
      2*u^4*v^2*w^3 + 2020*m^3*v^3*w^3 - 703*m^2*u*v^3*w^3 - 
      27*m*u^2*v^3*w^3 + 8*u^3*v^3*w^3 - 255*m^2*v^4*w^3 + 119*m*u*v^4*w^3 + 
      4*u^2*v^4*w^3 + 15*m*v^5*w^3 - 10*u*v^5*w^3 + 5920*m^5*w^4 - 
      3760*m^4*u*w^4 + 810*m^3*u^2*w^4 - 60*m^2*u^3*w^4 - 5040*m^4*v*w^4 + 
      2508*m^3*u*v*w^4 - 448*m^2*u^2*v*w^4 + 32*m*u^3*v*w^4 + 
      1680*m^3*v^2*w^4 - 624*m^2*u*v^2*w^4 + 46*m*u^2*v^2*w^4 - 
      280*m^2*v^3*w^4 + 104*m*u*v^3*w^4 - 2*u^2*v^3*w^4 + 20*m*v^4*w^4 - 
      10*u*v^4*w^4 - 944*m^4*w^5 + 408*m^3*u*w^5 - 45*m^2*u^2*w^5 + 
      634*m^3*v*w^5 - 225*m^2*u*v*w^5 + 23*m*u^2*v*w^5 - 158*m^2*v^2*w^5 + 
      45*m*u*v^2*w^5 - 2*u^2*v^2*w^5 + 15*m*v^3*w^5 - 5*u*v^3*w^5 + 
      82*m^3*w^6 - 18*m^2*u*w^6 - 41*m^2*v*w^6 + 8*m*u*v*w^6 + 6*m*v^2*w^6 - 
      u*v^2*w^6 - 3*m^2*w^7 + m*v*w^7))/((3*m - u - v - w)*
     (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*v*(12*m^2 - 9*m*u + u^2 + u*v - 
     9*m*w + 2*u*w + v*w + w^2)*(16*m^3 - 12*m^2*u + 2*m*u^2 - 8*m^2*v + 
     5*m*u*v + m*v^2 - u*v^2 - 8*m^2*w + 3*m*u*w + 2*m*v*w - u*v*w + m*w^2))/
   (ep*m^2*u*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
     2*u*w + w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
     3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
     2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
     m*v*w^2)), ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*
    (2688*m^7 - 3808*m^6*u + 2056*m^5*u^2 - 530*m^4*u^3 + 65*m^3*u^4 - 
     3*m^2*u^5 - 1504*m^6*v + 656*m^5*u*v + 586*m^4*u^2*v - 396*m^3*u^3*v + 
     77*m^2*u^4*v - 5*m*u^5*v + 400*m^5*v^2 + 140*m^4*u*v^2 - 
     428*m^3*u^2*v^2 + 136*m^2*u^3*v^2 - 12*m*u^4*v^2 - 88*m^4*v^3 - 
     11*m^3*u*v^3 + 83*m^2*u^2*v^3 - 18*m*u^3*v^3 + u^4*v^3 + 10*m^3*v^4 - 
     6*m^2*u*v^4 - 5*m*u^2*v^4 + u^3*v^4 - 3808*m^6*w + 4112*m^5*u*w - 
     1590*m^4*u^2*w + 260*m^3*u^3*w - 15*m^2*u^4*w + 1280*m^5*v*w + 
     308*m^4*u*v*w - 811*m^3*u^2*v*w + 243*m^2*u^3*v*w - 21*m*u^4*v*w - 
     28*m^4*v^2*w - 539*m^3*u*v^2*w + 320*m^2*u^2*v^2*w - 47*m*u^3*v^2*w + 
     u^4*v^2*w - 29*m^3*v^3*w + 99*m^2*u*v^3*w - 41*m*u^2*v^3*w + 
     4*u^3*v^3*w + 4*m^2*v^4*w - 6*m*u*v^4*w + 2*u^2*v^4*w + 2056*m^5*w^2 - 
     1590*m^4*u*w^2 + 390*m^3*u^2*w^2 - 30*m^2*u^3*w^2 - 278*m^4*v*w^2 - 
     434*m^3*u*v*w^2 + 267*m^2*u^2*v*w^2 - 34*m*u^3*v*w^2 - 123*m^3*v^2*w^2 + 
     221*m^2*u*v^2*w^2 - 61*m*u^2*v^2*w^2 + 3*u^3*v^2*w^2 + 26*m^2*v^3*w^2 - 
     26*m*u*v^3*w^2 + 5*u^2*v^3*w^2 - m*v^4*w^2 + u*v^4*w^2 - 530*m^4*w^3 + 
     260*m^3*u*w^3 - 30*m^2*u^2*w^3 - 19*m^3*v*w^3 + 113*m^2*u*v*w^3 - 
     26*m*u^2*v*w^3 + 37*m^2*v^2*w^3 - 29*m*u*v^2*w^3 + 3*u^2*v^2*w^3 - 
     3*m*v^3*w^3 + 2*u*v^3*w^3 + 65*m^3*w^4 - 15*m^2*u*w^4 + 12*m^2*v*w^4 - 
     9*m*u*v*w^4 - 3*m*v^2*w^4 + u*v^2*w^4 - 3*m^2*w^5 - m*v*w^5))/
   (ep*m^3*v*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
     2*u*w + w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
     3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
     2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
     m*v*w^2)), -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*
     (64*m^6*u - 16*m^5*u^2 - 4*m^4*u^3 + m^3*u^4 - 2048*m^6*v + 
      2832*m^5*u*v - 1432*m^4*u^2*v + 257*m^3*u^3*v - 2*m^2*u^4*v - 
      2*m*u^5*v + 1984*m^5*v^2 - 2800*m^4*u*v^2 + 1332*m^3*u^2*v^2 - 
      171*m^2*u^3*v^2 - 13*m*u^4*v^2 + 2*u^5*v^2 - 640*m^4*v^3 + 
      936*m^3*u*v^3 - 430*m^2*u^2*v^3 + 39*m*u^3*v^3 + 2*u^4*v^3 + 
      76*m^3*v^4 - 128*m^2*u*v^4 + 64*m*u^2*v^4 - 3*u^3*v^4 - 2*m^2*v^5 + 
      5*m*u*v^5 - 3*u^2*v^5 + 256*m^6*w - 272*m^5*u*w + 88*m^4*u^2*w - 
      13*m^3*u^3*w + m^2*u^4*w + 2688*m^5*v*w - 2872*m^4*u*v*w + 
      870*m^3*u^2*v*w - 41*m^2*u^3*v*w - 7*m*u^4*v*w - 2224*m^4*v^2*w + 
      2492*m^3*u*v^2*w - 714*m^2*u^2*v^2*w + 25*m*u^3*v^2*w + 4*u^4*v^2*w + 
      600*m^3*v^3*w - 707*m^2*u*v^3*w + 170*m*u^2*v^3*w - 4*u^3*v^3*w - 
      66*m^2*v^4*w + 78*m*u*v^4*w - 12*u^2*v^4*w + 3*m*v^5*w - 3*u*v^5*w - 
      256*m^5*w^2 + 188*m^4*u*w^2 - 45*m^3*u^2*w^2 + 4*m^2*u^3*w^2 - 
      1488*m^4*v*w^2 + 1029*m^3*u*v*w^2 - 133*m^2*u^2*v*w^2 - 6*m*u^3*v*w^2 + 
      956*m^3*v^2*w^2 - 734*m^2*u*v^2*w^2 + 110*m*u^2*v^2*w^2 - u^3*v^2*w^2 - 
      185*m^2*v^3*w^2 + 149*m*u*v^3*w^2 - 15*u^2*v^3*w^2 + 12*m*v^4*w^2 - 
      9*u*v^4*w^2 + 96*m^4*w^3 - 47*m^3*u*w^3 + 6*m^2*u^2*w^3 + 
      416*m^3*v*w^3 - 151*m^2*u*v*w^3 + 4*m*u^2*v*w^3 - 179*m^2*v^2*w^3 + 
      84*m*u*v^2*w^3 - 6*u^2*v^2*w^3 + 18*m*v^3*w^3 - 9*u*v^3*w^3 - 
      16*m^3*w^4 + 4*m^2*u*w^4 - 57*m^2*v*w^4 + 8*m*u*v*w^4 + 12*m*v^2*w^4 - 
      3*u*v^2*w^4 + m^2*w^5 + 3*m*v*w^5))/(ep*m^3*u*(3*m - u - v - w)*
     (16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(256*m^6*u - 320*m^5*u^2 + 144*m^4*u^3 - 
      28*m^3*u^4 + 2*m^2*u^5 - 2048*m^6*v + 2816*m^5*u*v - 1376*m^4*u^2*v + 
      260*m^3*u^3*v - 7*m^2*u^4*v - 2*m*u^5*v + 1984*m^5*v^2 - 
      2904*m^4*u*v^2 + 1438*m^3*u^2*v^2 - 248*m^2*u^3*v^2 + 9*m*u^4*v^2 - 
      640*m^4*v^3 + 968*m^3*u*v^3 - 451*m^2*u^2*v^3 + 48*m*u^3*v^3 + 
      76*m^3*v^4 - 130*m^2*u*v^4 + 66*m*u^2*v^4 - 3*u^3*v^4 - 2*m^2*v^5 + 
      5*m*u*v^5 - 3*u^2*v^5 + 256*m^6*w - 576*m^5*u*w + 384*m^4*u^2*w - 
      100*m^3*u^3*w + 9*m^2*u^4*w + 2688*m^5*v*w - 2744*m^4*u*v*w + 
      822*m^3*u^2*v*w - 46*m^2*u^3*v*w - 7*m*u^4*v*w - 2224*m^4*v^2*w + 
      2502*m^3*u*v^2*w - 777*m^2*u^2*v^2*w + 56*m*u^3*v^2*w + 600*m^3*v^3*w - 
      710*m^2*u*v^3*w + 181*m*u^2*v^3*w - 6*u^3*v^3*w - 66*m^2*v^4*w + 
      78*m*u*v^4*w - 12*u^2*v^4*w + 3*m*v^5*w - 3*u*v^5*w - 256*m^5*w^2 + 
      336*m^4*u*w^2 - 132*m^3*u^2*w^2 + 16*m^2*u^3*w^2 - 1488*m^4*v*w^2 + 
      978*m^3*u*v*w^2 - 128*m^2*u^2*v*w^2 - 6*m*u^3*v*w^2 + 956*m^3*v^2*w^2 - 
      732*m^2*u*v^2*w^2 + 119*m*u^2*v^2*w^2 - 3*u^3*v^2*w^2 - 
      185*m^2*v^3*w^2 + 149*m*u*v^3*w^2 - 15*u^2*v^3*w^2 + 12*m*v^4*w^2 - 
      9*u*v^4*w^2 + 96*m^4*w^3 - 76*m^3*u*w^3 + 14*m^2*u^2*w^3 + 
      416*m^3*v*w^3 - 146*m^2*u*v*w^3 + 4*m*u^2*v*w^3 - 179*m^2*v^2*w^3 + 
      84*m*u*v^2*w^3 - 6*u^2*v^2*w^3 + 18*m*v^3*w^3 - 9*u*v^3*w^3 - 
      16*m^3*w^4 + 6*m^2*u*w^4 - 57*m^2*v*w^4 + 8*m*u*v*w^4 + 12*m*v^2*w^4 - 
      3*u*v^2*w^4 + m^2*w^5 + 3*m*v*w^5))/(m^2*u*(3*m - u - v - w)*
     (16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -(((-1 + 2*ep)*(256*m^6*u - 192*m^5*u^2 + 48*m^4*u^3 - 4*m^3*u^4 - 
      2048*m^6*v + 2368*m^5*u*v - 1024*m^4*u^2*v + 168*m^3*u^3*v - 
      7*m^2*u^4*v + 1984*m^5*v^2 - 2600*m^4*u*v^2 + 1210*m^3*u^2*v^2 - 
      200*m^2*u^3*v^2 + 11*m*u^4*v^2 - 640*m^4*v^3 + 904*m^3*u*v^3 - 
      401*m^2*u^2*v^3 + 38*m*u^3*v^3 + 76*m^3*v^4 - 126*m^2*u*v^4 + 
      62*m*u^2*v^4 - 3*u^3*v^4 - 2*m^2*v^5 + 5*m*u*v^5 - 3*u^2*v^5 + 
      256*m^6*w - 448*m^5*u*w + 192*m^4*u^2*w - 28*m^3*u^3*w + m^2*u^4*w + 
      2688*m^5*v*w - 2488*m^4*u*v*w + 686*m^3*u^2*v*w - 44*m^2*u^3*v*w - 
      m*u^4*v*w - 2224*m^4*v^2*w + 2370*m^3*u*v^2*w - 691*m^2*u^2*v^2*w + 
      50*m*u^3*v^2*w + 600*m^3*v^3*w - 696*m^2*u*v^3*w + 167*m*u^2*v^3*w - 
      6*u^3*v^3*w - 66*m^2*v^4*w + 78*m*u*v^4*w - 12*u^2*v^4*w + 3*m*v^5*w - 
      3*u*v^5*w - 256*m^5*w^2 + 240*m^4*u*w^2 - 60*m^3*u^2*w^2 + 
      4*m^2*u^3*w^2 - 1488*m^4*v*w^2 + 934*m^3*u*v*w^2 - 124*m^2*u^2*v*w^2 + 
      956*m^3*v^2*w^2 - 718*m^2*u*v^2*w^2 + 111*m*u^2*v^2*w^2 - 
      3*u^3*v^2*w^2 - 185*m^2*v^3*w^2 + 149*m*u*v^3*w^2 - 15*u^2*v^3*w^2 + 
      12*m*v^4*w^2 - 9*u*v^4*w^2 + 96*m^4*w^3 - 52*m^3*u*w^3 + 
      6*m^2*u^2*w^3 + 416*m^3*v*w^3 - 144*m^2*u*v*w^3 + 6*m*u^2*v*w^3 - 
      179*m^2*v^2*w^3 + 84*m*u*v^2*w^3 - 6*u^2*v^2*w^3 + 18*m*v^3*w^3 - 
      9*u*v^3*w^3 - 16*m^3*w^4 + 4*m^2*u*w^4 - 57*m^2*v*w^4 + 8*m*u*v*w^4 + 
      12*m*v^2*w^4 - 3*u*v^2*w^4 + m^2*w^5 + 3*m*v*w^5))/
    (m^2*u*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 0, 
  0, ((-1 + 2*ep)*(-1 + 3*ep)*(2688*m^7 - 4000*m^6*u + 2200*m^5*u^2 - 
     566*m^4*u^3 + 68*m^3*u^4 - 3*m^2*u^5 - 1504*m^6*v + 1232*m^5*u*v + 
     98*m^4*u^2*v - 256*m^3*u^3*v + 64*m^2*u^4*v - 5*m*u^5*v + 304*m^5*v^2 - 
     132*m^4*u*v^2 - 180*m^3*u^2*v^2 + 81*m^2*u^3*v^2 - 10*m*u^4*v^2 - 
     40*m^4*v^3 + 28*m^3*u*v^3 + 34*m^2*u^2*v^3 - 12*m*u^3*v^3 + u^4*v^3 + 
     4*m^3*v^4 - 4*m^2*u*v^4 - m*u^2*v^4 + u^3*v^4 - 4000*m^6*w + 
     4400*m^5*u*w - 1698*m^4*u^2*w + 272*m^3*u^3*w - 15*m^2*u^4*w + 
     1760*m^5*v*w - 488*m^4*u*v*w - 468*m^3*u^2*v*w + 200*m^2*u^3*v*w - 
     21*m*u^4*v*w - 252*m^4*v^2*w - 192*m^3*u*v^2*w + 195*m^2*u^2*v^2*w - 
     39*m*u^3*v^2*w + u^4*v^2*w + 16*m^3*v^3*w + 44*m^2*u*v^3*w - 
     27*m*u^2*v^3*w + 4*u^3*v^3*w - 2*m*u*v^4*w + 2*u^2*v^4*w + 
     2200*m^5*w^2 - 1698*m^4*u*w^2 + 408*m^3*u^2*w^2 - 30*m^2*u^3*w^2 - 
     586*m^4*v*w^2 - 168*m^3*u*v*w^2 + 216*m^2*u^2*v*w^2 - 34*m*u^3*v*w^2 - 
     12*m^3*v^2*w^2 + 139*m^2*u*v^2*w^2 - 51*m*u^2*v^2*w^2 + 3*u^3*v^2*w^2 + 
     14*m^2*v^3*w^2 - 18*m*u*v^3*w^2 + 5*u^2*v^3*w^2 - m*v^4*w^2 + 
     u*v^4*w^2 - 566*m^4*w^3 + 272*m^3*u*w^3 - 30*m^2*u^2*w^3 + 
     44*m^3*v*w^3 + 88*m^2*u*v*w^3 - 26*m*u^2*v*w^3 + 25*m^2*v^2*w^3 - 
     25*m*u*v^2*w^3 + 3*u^2*v^2*w^3 - 3*m*v^3*w^3 + 2*u*v^3*w^3 + 
     68*m^3*w^4 - 15*m^2*u*w^4 + 8*m^2*v*w^4 - 9*m*u*v*w^4 - 3*m*v^2*w^4 + 
     u*v^2*w^4 - 3*m^2*w^5 - m*v*w^5))/(m^3*(3*m - u - v - w)*
    (16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  ((-1 + 2*ep)*(3072*m^7 - 4352*m^6*u + 2304*m^5*u^2 - 576*m^4*u^3 + 
     68*m^3*u^4 - 3*m^2*u^5 - 1856*m^6*v + 1376*m^5*u*v + 148*m^4*u^2*v - 
     286*m^3*u^3*v + 68*m^2*u^4*v - 5*m*u^5*v + 464*m^5*v^2 - 124*m^4*u*v^2 - 
     248*m^3*u^2*v^2 + 95*m^2*u^3*v^2 - 10*m*u^4*v^2 - 80*m^4*v^3 + 
     24*m^3*u*v^3 + 54*m^2*u^2*v^3 - 14*m*u^3*v^3 + u^4*v^3 + 8*m^3*v^4 - 
     6*m^2*u*v^4 - 3*m*u^2*v^4 + u^3*v^4 - 4352*m^6*w + 4608*m^5*u*w - 
     1728*m^4*u^2*w + 272*m^3*u^3*w - 15*m^2*u^4*w + 1856*m^5*v*w - 
     376*m^4*u*v*w - 552*m^3*u^2*v*w + 214*m^2*u^3*v*w - 21*m*u^4*v*w - 
     220*m^4*v^2*w - 304*m^3*u*v^2*w + 237*m^2*u^2*v^2*w - 41*m*u^3*v^2*w + 
     u^4*v^2*w + 66*m^2*u*v^3*w - 33*m*u^2*v^3*w + 4*u^3*v^3*w + 
     2*m^2*v^4*w - 4*m*u*v^4*w + 2*u^2*v^4*w + 2304*m^5*w^2 - 
     1728*m^4*u*w^2 + 408*m^3*u^2*w^2 - 30*m^2*u^3*w^2 - 524*m^4*v*w^2 - 
     246*m^3*u*v*w^2 + 234*m^2*u^2*v*w^2 - 34*m*u^3*v*w^2 - 56*m^3*v^2*w^2 + 
     173*m^2*u*v^2*w^2 - 55*m*u^2*v^2*w^2 + 3*u^3*v^2*w^2 + 20*m^2*v^3*w^2 - 
     22*m*u*v^3*w^2 + 5*u^2*v^3*w^2 - m*v^4*w^2 + u*v^4*w^2 - 576*m^4*w^3 + 
     272*m^3*u*w^3 - 30*m^2*u^2*w^3 + 20*m^3*v*w^3 + 98*m^2*u*v*w^3 - 
     26*m*u^2*v*w^3 + 31*m^2*v^2*w^3 - 27*m*u*v^2*w^3 + 3*u^2*v^2*w^3 - 
     3*m*v^3*w^3 + 2*u*v^3*w^3 + 68*m^3*w^4 - 15*m^2*u*w^4 + 10*m^2*v*w^4 - 
     9*m*u*v*w^4 - 3*m*v^2*w^4 + u*v^2*w^4 - 3*m^2*w^5 - m*v*w^5))/
   (m^3*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 
  0, 0, ((-1 + 2*ep)*(-1 + 3*ep)*(192*m^6 - 176*m^5*u + 52*m^4*u^2 - 
     5*m^3*u^3 - 272*m^5*v + 312*m^4*u*v - 157*m^3*u^2*v + 35*m^2*u^3*v - 
     2*m*u^4*v + 152*m^4*v^2 - 166*m^3*u*v^2 + 91*m^2*u^2*v^2 - 
     24*m*u^3*v^2 + 2*u^4*v^2 - 32*m^3*v^3 + 25*m^2*u*v^3 - 9*m*u^2*v^3 + 
     2*u^3*v^3 + 2*m^2*v^4 - 2*m*u*v^4 - 176*m^5*w + 104*m^4*u*w - 
     15*m^3*u^2*w + 192*m^4*v*w - 200*m^3*u*v*w + 73*m^2*u^2*v*w - 
     6*m*u^3*v*w - 70*m^3*v^2*w + 87*m^2*u*v^2*w - 35*m*u^2*v^2*w + 
     4*u^3*v^2*w + 7*m^2*v^3*w - 11*m*u*v^3*w + 2*u^2*v^3*w + 52*m^4*w^2 - 
     15*m^3*u*w^2 - 43*m^3*v*w^2 + 41*m^2*u*v*w^2 - 6*m*u^2*v*w^2 + 
     8*m^2*v^2*w^2 - 11*m*u*v^2*w^2 + 2*u^2*v^2*w^2 - 5*m^3*w^3 + 
     3*m^2*v*w^3 - 2*m*u*v*w^3))/(m^2*(3*m - u - v - w)*
    (16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -1/2*(ep*v*(58368*m^9 - 98816*m^8*u + 68096*m^7*u^2 - 24480*m^6*u^3 + 
      4844*m^5*u^4 - 500*m^4*u^5 + 21*m^3*u^6 - 79616*m^8*v + 
      129344*m^7*u*v - 86064*m^6*u^2*v + 29884*m^5*u^3*v - 5690*m^4*u^4*v + 
      564*m^3*u^5*v - 23*m^2*u^6*v + 43968*m^7*v^2 - 69344*m^6*u*v^2 + 
      45044*m^5*u^2*v^2 - 15146*m^4*u^3*v^2 + 2744*m^3*u^4*v^2 - 
      248*m^2*u^5*v^2 + 8*m*u^6*v^2 - 12368*m^6*v^3 + 19124*m^5*u*v^3 - 
      11958*m^4*u^2*v^3 + 3634*m^3*u^3*v^3 - 523*m^2*u^4*v^3 + 27*m*u^5*v^3 + 
      1808*m^5*v^4 - 2794*m^4*u*v^4 + 1629*m^3*u^2*v^4 - 399*m^2*u^3*v^4 + 
      33*m*u^4*v^4 - 120*m^4*v^5 + 198*m^3*u*v^5 - 106*m^2*u^2*v^5 + 
      17*m*u^3*v^5 + 2*m^3*v^6 - 5*m^2*u*v^6 + 3*m*u^2*v^6 - 112640*m^8*w + 
      152320*m^7*u*w - 80736*m^6*u^2*w + 20960*m^5*u^3*w - 2662*m^4*u^4*w + 
      132*m^3*u^5*w + 147008*m^7*v*w - 192768*m^6*u*v*w + 
      100788*m^5*u^2*v*w - 25998*m^4*u^3*v*w + 3275*m^3*u^4*v*w - 
      160*m^2*u^5*v*w - 78464*m^6*v^2*w + 98680*m^5*u*v^2*w - 
      49512*m^4*u^2*v^2*w + 12281*m^3*u^3*v^2*w - 1496*m^2*u^4*v^2*w + 
      67*m*u^5*v^2*w + 21812*m^5*v^3*w - 26034*m^4*u*v^3*w + 
      11744*m^3*u^2*v^3*w - 2570*m^2*u^3*v^3*w + 261*m*u^4*v^3*w - 
      8*u^5*v^3*w - 3326*m^4*v^4*w + 3762*m^3*u*v^4*w - 1317*m^2*u^2*v^4*w + 
      225*m*u^3*v^4*w - 14*u^4*v^4*w + 266*m^3*v^5*w - 287*m^2*u*v^5*w + 
      55*m*u^2*v^5*w - 6*u^3*v^5*w - 9*m^2*v^6*w + 9*m*u*v^6*w + 
      84224*m^7*w^2 - 88032*m^6*u*w^2 + 33816*m^5*u^2*w^2 - 
      5648*m^4*u^3*w^2 + 345*m^3*u^4*w^2 - 97872*m^6*v*w^2 + 
      101956*m^5*u*v*w^2 - 39878*m^4*u^2*v*w^2 + 6807*m^3*u^3*v*w^2 - 
      419*m^2*u^4*v*w^2 + 44628*m^5*v^2*w^2 - 45250*m^4*u*v^2*w^2 + 
      17052*m^3*u^2*v^2*w^2 - 2839*m^2*u^3*v^2*w^2 + 168*m*u^4*v^2*w^2 - 
      9920*m^4*v^3*w^2 + 9750*m^3*u*v^3*w^2 - 3272*m^2*u^2*v^3*w^2 + 
      482*m*u^3*v^3*w^2 - 22*u^4*v^3*w^2 + 1071*m^3*v^4*w^2 - 
      1032*m^2*u*v^4*w^2 + 266*m*u^2*v^4*w^2 - 26*u^3*v^4*w^2 - 
      45*m^2*v^5*w^2 + 42*m*u*v^5*w^2 - 6*u^2*v^5*w^2 - 31776*m^6*w^3 + 
      24128*m^5*u*w^3 - 5972*m^4*u^2*w^3 + 480*m^3*u^3*w^3 + 
      31052*m^5*v*w^3 - 24522*m^4*u*v*w^3 + 6411*m^3*u^2*v*w^3 - 
      536*m^2*u^3*v*w^3 - 11004*m^4*v^2*w^3 + 8711*m^3*u*v^2*w^3 - 
      2227*m^2*u^2*v^2*w^3 + 182*m*u^3*v^2*w^3 + 1664*m^3*v^3*w^3 - 
      1327*m^2*u*v^3*w^3 + 302*m*u^2*v^3*w^3 - 20*u^3*v^3*w^3 - 
      90*m^2*v^4*w^3 + 72*m*u*v^4*w^3 - 12*u^2*v^4*w^3 + 6428*m^5*w^4 - 
      3148*m^4*u*w^4 + 375*m^3*u^2*w^4 - 4952*m^4*v*w^4 + 2681*m^3*u*v*w^4 - 
      349*m^2*u^2*v*w^4 + 1196*m^3*v^2*w^4 - 681*m^2*u*v^2*w^4 + 
      88*m*u^2*v^2*w^4 - 90*m^2*v^3*w^4 + 54*m*u*v^3*w^4 - 6*u^2*v^3*w^4 - 
      662*m^4*w^5 + 156*m^3*u*w^5 + 366*m^3*v*w^5 - 104*m^2*u*v*w^5 - 
      45*m^2*v^2*w^5 + 15*m*u*v^2*w^5 + 27*m^3*w^6 - 9*m^2*v*w^6))/
    (m^2*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)), 
  ((-1 + 2*ep)*(-1 + 3*ep)*(64*m^5*u - 48*m^4*u^2 + 12*m^3*u^3 - m^2*u^4 - 
     416*m^5*v + 464*m^4*u*v - 194*m^3*u^2*v + 30*m^2*u^3*v - m*u^4*v + 
     248*m^4*v^2 - 262*m^3*u*v^2 + 89*m^2*u^2*v^2 - 6*m*u^3*v^2 - 
     44*m^3*v^3 + 54*m^2*u*v^3 - 20*m*u^2*v^3 + u^3*v^3 + 2*m^2*v^4 - 
     3*m*u*v^4 + u^2*v^4 + 64*m^5*w - 96*m^4*u*w + 36*m^3*u^2*w - 
     4*m^2*u^3*w + 368*m^4*v*w - 316*m^3*u*v*w + 78*m^2*u^2*v*w - 
     4*m*u^3*v*w - 178*m^3*v^2*w + 154*m^2*u*v^2*w - 29*m*u^2*v^2*w + 
     u^3*v^2*w + 24*m^2*v^3*w - 25*m*u*v^3*w + 3*u^2*v^3*w - m*v^4*w + 
     u*v^4*w - 48*m^4*w^2 + 36*m^3*u*w^2 - 6*m^2*u^2*w^2 - 122*m^3*v*w^2 + 
     66*m^2*u*v*w^2 - 6*m*u^2*v*w^2 + 41*m^2*v^2*w^2 - 26*m*u*v^2*w^2 + 
     2*u^2*v^2*w^2 - 3*m*v^3*w^2 + 2*u*v^3*w^2 + 12*m^3*w^3 - 4*m^2*u*w^3 + 
     18*m^2*v*w^3 - 4*m*u*v*w^3 - 3*m*v^2*w^3 + u*v^2*w^3 - m^2*w^4 - 
     m*v*w^4))/(m^2*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
     2*u*w + w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
     3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
     2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
     m*v*w^2)), (ep*u*(18432*m^9 - 30208*m^8*u + 20480*m^7*u^2 - 
     7360*m^6*u^3 + 1480*m^5*u^4 - 158*m^4*u^5 + 7*m^3*u^6 - 8704*m^8*v + 
     8576*m^7*u*v - 3552*m^6*u^2*v + 1128*m^5*u^3*v - 344*m^4*u^4*v + 
     66*m^3*u^5*v - 5*m^2*u^6*v + 1536*m^7*v^2 + 304*m^5*u^2*v^2 - 
     684*m^4*u^3*v^2 + 258*m^3*u^4*v^2 - 28*m^2*u^5*v^2 - 1120*m^6*v^3 + 
     1752*m^5*u*v^3 - 1716*m^4*u^2*v^3 + 762*m^3*u^3*v^3 - 127*m^2*u^4*v^3 + 
     5*m*u^5*v^3 + 424*m^5*v^4 - 870*m^4*u*v^4 + 681*m^3*u^2*v^4 - 
     193*m^2*u^3*v^4 + 15*m*u^4*v^4 - 36*m^4*v^5 + 116*m^3*u*v^5 - 
     92*m^2*u^2*v^5 + 15*m*u^3*v^5 - 2*m^3*v^6 - 3*m^2*u*v^6 + 5*m*u^2*v^6 - 
     30208*m^8*w + 40960*m^7*u*w - 22080*m^6*u^2*w + 5920*m^5*u^3*w - 
     790*m^4*u^4*w + 42*m^3*u^5*w + 6656*m^7*v*w - 6432*m^6*u*v*w + 
     3904*m^5*u^2*v*w - 1706*m^4*u^3*v*w + 393*m^3*u^4*v*w - 34*m^2*u^5*v*w + 
     7104*m^6*v^2*w - 7488*m^5*u*v^2*w + 2428*m^4*u^2*v^2*w - 
     223*m^3*u^3*v^2*w - 10*m^2*u^4*v^2*w + m*u^5*v^2*w - 3936*m^5*v^3*w + 
     2078*m^4*u*v^3*w + 94*m^3*u^2*v^3*w - 200*m^2*u^3*v^3*w + 
     29*m*u^4*v^3*w + 874*m^4*v^4*w - 150*m^3*u*v^4*w - 155*m^2*u^2*v^4*w + 
     37*m*u^3*v^4*w - 2*u^4*v^4*w - 84*m^3*v^5*w + 31*m^2*u*v^5*w + 
     11*m*u^2*v^5*w - 2*u^3*v^5*w + m^2*v^6*w - m*u*v^6*w + 20480*m^7*w^2 - 
     22080*m^6*u*w^2 + 8880*m^5*u^2*w^2 - 1580*m^4*u^3*w^2 + 
     105*m^3*u^4*w^2 - 3456*m^6*v*w^2 + 4696*m^5*u*v*w^2 - 
     3018*m^4*u^2*v*w^2 + 879*m^3*u^3*v*w^2 - 91*m^2*u^4*v*w^2 - 
     3920*m^5*v^2*w^2 + 2512*m^4*u*v^2*w^2 - 422*m^3*u^2*v^2*w^2 - 
     25*m^2*u^3*v^2*w^2 + 10*m*u^4*v^2*w^2 + 1534*m^4*v^3*w^2 - 
     480*m^3*u*v^3*w^2 - 102*m^2*u^2*v^3*w^2 + 46*m*u^3*v^3*w^2 - 
     2*u^4*v^3*w^2 - 165*m^3*v^4*w^2 + 12*m^2*u*v^4*w^2 + 26*m*u^2*v^4*w^2 - 
     6*u^3*v^4*w^2 - m^2*v^5*w^2 + 4*m*u*v^5*w^2 - 2*u^2*v^5*w^2 - 
     7360*m^6*w^3 + 5920*m^5*u*w^3 - 1580*m^4*u^2*w^3 + 140*m^3*u^3*w^3 + 
     1920*m^5*v*w^3 - 2294*m^4*u*v*w^3 + 939*m^3*u^2*v*w^3 - 
     124*m^2*u^3*v*w^3 + 144*m^4*v^2*w^3 + 227*m^3*u*v^2*w^3 - 
     151*m^2*u^2*v^2*w^3 + 24*m*u^3*v^2*w^3 - 4*m^3*v^3*w^3 - 
     115*m^2*u*v^3*w^3 + 42*m*u^2*v^3*w^3 - 4*u^3*v^3*w^3 - 14*m^2*v^4*w^3 + 
     18*m*u*v^4*w^3 - 4*u^2*v^4*w^3 + 1480*m^5*w^4 - 790*m^4*u*w^4 + 
     105*m^3*u^2*w^4 - 638*m^4*v*w^4 + 483*m^3*u*v*w^4 - 91*m^2*u^2*v*w^4 + 
     168*m^3*v^2*w^4 - 127*m^2*u*v^2*w^4 + 22*m*u^2*v^2*w^4 - 
     26*m^2*v^3*w^4 + 20*m*u*v^3*w^4 - 2*u^2*v^3*w^4 - 158*m^4*w^5 + 
     42*m^3*u*w^5 + 96*m^3*v*w^5 - 34*m^2*u*v*w^5 - 19*m^2*v^2*w^5 + 
     7*m*u*v^2*w^5 + 7*m^3*w^6 - 5*m^2*v*w^6))/(2*m^2*(3*m - u - v - w)*
    (16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 0, 0, 0, 0, 0, 
  (-2*(-1 + 2*ep)^2*(64*m^4*u - 48*m^3*u^2 + 12*m^2*u^3 - m*u^4 - 224*m^4*v + 
     176*m^3*u*v - 46*m^2*u^2*v + u^4*v + 152*m^3*v^2 - 114*m^2*u*v^2 + 
     24*m*u^2*v^2 + u^3*v^2 - 32*m^2*v^3 + 25*m*u*v^3 - 5*u^2*v^3 + 2*m*v^4 - 
     2*u*v^4 + 64*m^4*w - 96*m^3*u*w + 36*m^2*u^2*w - 4*m*u^3*w + 
     128*m^3*v*w - 68*m^2*u*v*w + m*u^2*v*w + 3*u^3*v*w - 66*m^2*v^2*w + 
     43*m*u*v^2*w - 3*u^2*v^2*w + 7*m*v^3*w - 7*u*v^3*w - 48*m^3*w^2 + 
     36*m^2*u*w^2 - 6*m*u^2*w^2 - 22*m^2*v*w^2 + 2*m*u*v*w^2 + 3*u^2*v*w^2 + 
     7*m*v^2*w^2 - 4*u*v^2*w^2 + 12*m^2*w^3 - 4*m*u*w^3 + m*v*w^3 + u*v*w^3 - 
     m*w^4))/(m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
     2*u*w + w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
     3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
     2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
     m*v*w^2)), 0, 0, (3*ep^2*(256*m^4*u - 256*m^3*u^2 + 96*m^2*u^3 - 
     16*m*u^4 + u^5 - 128*m^4*v - 160*m^3*u*v + 168*m^2*u^2*v - 46*m*u^3*v + 
     4*u^4*v + 96*m^3*v^2 + 48*m^2*u*v^2 - 42*m*u^2*v^2 + 6*u^3*v^2 - 
     24*m^2*v^3 - 10*m*u*v^3 + 4*u^2*v^3 + 2*m*v^4 + u*v^4 - 128*m^4*w - 
     160*m^3*u*w + 168*m^2*u^2*w - 46*m*u^3*w + 4*u^4*w + 384*m^3*v*w - 
     96*m^2*u*v*w - 12*m*u^2*v*w + 2*u^3*v*w - 192*m^2*v^2*w + 52*m*u*v^2*w - 
     4*u^2*v^2*w + 30*m*v^3*w - 3*u*v^3*w - v^4*w + 96*m^3*w^2 + 
     48*m^2*u*w^2 - 42*m*u^2*w^2 + 6*u^3*w^2 - 192*m^2*v*w^2 + 52*m*u*v*w^2 - 
     4*u^2*v*w^2 + 56*m*v^2*w^2 - 11*u*v^2*w^2 - 3*v^3*w^2 - 24*m^2*w^3 - 
     10*m*u*w^3 + 4*u^2*w^3 + 30*m*v*w^3 - 3*u*v*w^3 - 3*v^2*w^3 + 2*m*w^4 + 
     u*w^4 - v*w^4))/(m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 
     8*m*w + 2*u*w + w^2)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*v*(6144*m^9 - 9216*m^8*u + 5888*m^7*u^2 - 2048*m^6*u^3 + 
      408*m^5*u^4 - 44*m^4*u^5 + 2*m^3*u^6 - 9216*m^8*v + 11648*m^7*u*v - 
      5920*m^6*u^2*v + 1432*m^5*u^3*v - 150*m^4*u^4*v + 4*m^3*u^5*v + 
      5376*m^7*v^2 - 5696*m^6*u*v^2 + 2304*m^5*u^2*v^2 - 396*m^4*u^3*v^2 + 
      30*m^3*u^4*v^2 - 2*m^2*u^5*v^2 - 1536*m^6*v^3 + 1400*m^5*u*v^3 - 
      458*m^4*u^2*v^3 + 58*m^3*u^3*v^3 - 4*m^2*u^4*v^3 + 216*m^5*v^4 - 
      180*m^4*u*v^4 + 40*m^3*u^2*v^4 - 2*m^2*u^3*v^4 - 12*m^4*v^5 + 
      10*m^3*u*v^5 - 13824*m^8*w + 17152*m^7*u*w - 8576*m^6*u^2*w + 
      2160*m^5*u^3*w - 274*m^4*u^4*w + 14*m^3*u^5*w + 21248*m^7*v*w - 
      23808*m^6*u*v*w + 10496*m^5*u^2*v*w - 2220*m^4*u^3*v*w + 
      223*m^3*u^4*v*w - 9*m^2*u^5*v*w - 12832*m^6*v^2*w + 13056*m^5*u*v^2*w - 
      5030*m^4*u^2*v^2*w + 921*m^3*u^3*v^2*w - 85*m^2*u^4*v^2*w + 
      3*m*u^5*v^2*w + 3936*m^5*v^3*w - 3748*m^4*u*v^3*w + 
      1222*m^3*u^2*v^3*w - 190*m^2*u^3*v^3*w + 12*m*u^4*v^3*w - 
      652*m^4*v^4*w + 610*m^3*u*v^4*w - 151*m^2*u^2*v^4*w + 23*m*u^3*v^4*w - 
      u^4*v^4*w + 56*m^3*v^5*w - 54*m^2*u*v^5*w + 7*m*u^2*v^5*w - u^3*v^5*w - 
      2*m^2*v^6*w + 2*m*u*v^6*w + 11264*m^7*w^2 - 11008*m^6*u*w^2 + 
      4032*m^5*u^2*w^2 - 656*m^4*u^3*w^2 + 40*m^3*u^4*w^2 - 15776*m^6*v*w^2 + 
      14440*m^5*u*v*w^2 - 4900*m^4*u^2*v*w^2 + 717*m^3*u^3*v*w^2 - 
      38*m^2*u^4*v*w^2 + 8160*m^5*v^2*w^2 - 6980*m^4*u*v^2*w^2 + 
      2096*m^3*u^2*v^2*w^2 - 265*m^2*u^3*v^2*w^2 + 12*m*u^4*v^2*w^2 - 
      1982*m^4*v^3*w^2 + 1648*m^3*u*v^3*w^2 - 423*m^2*u^2*v^3*w^2 + 
      44*m*u^3*v^3*w^2 - u^4*v^3*w^2 + 228*m^3*v^4*w^2 - 195*m^2*u*v^4*w^2 + 
      38*m*u^2*v^4*w^2 - 3*u^3*v^4*w^2 - 10*m^2*v^5*w^2 + 9*m*u*v^5*w^2 - 
      u^2*v^5*w^2 - 4480*m^6*w^3 + 3216*m^5*u*w^3 - 764*m^4*u^2*w^3 + 
      60*m^3*u^3*w^3 + 5376*m^5*v*w^3 - 3740*m^4*u*v*w^3 + 
      853*m^3*u^2*v*w^3 - 62*m^2*u^3*v*w^3 - 2154*m^4*v^2*w^3 + 
      1453*m^3*u*v^2*w^3 - 293*m^2*u^2*v^2*w^3 + 18*m*u^3*v^2*w^3 + 
      352*m^3*v^3*w^3 - 245*m^2*u*v^3*w^3 + 43*m*u^2*v^3*w^3 - 
      2*u^3*v^3*w^3 - 20*m^2*v^4*w^3 + 15*m*u*v^4*w^3 - 2*u^2*v^4*w^3 + 
      936*m^5*w^4 - 436*m^4*u*w^4 + 50*m^3*u^2*w^4 - 910*m^4*v*w^4 + 
      427*m^3*u*v*w^4 - 48*m^2*u^2*v*w^4 + 248*m^3*v^2*w^4 - 
      121*m^2*u*v^2*w^4 + 12*m*u^2*v^2*w^4 - 20*m^2*v^3*w^4 + 
      11*m*u*v^3*w^4 - u^2*v^3*w^4 - 98*m^4*w^5 + 22*m^3*u*w^5 + 
      72*m^3*v*w^5 - 17*m^2*u*v*w^5 - 10*m^2*v^2*w^5 + 3*m*u*v^2*w^5 + 
      4*m^3*w^6 - 2*m^2*v*w^6))/(m^2*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
      8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  (4096*ep*m^9*u - 6144*ep*m^8*u^2 + 3840*ep*m^7*u^3 - 1280*ep*m^6*u^4 + 
    240*ep*m^5*u^5 - 24*ep*m^4*u^6 + ep*m^3*u^7 - 20480*ep*m^9*v + 
    4608*m^8*u*v + 51200*ep*m^8*u*v - 8448*m^7*u^2*v - 56576*ep*m^7*u^2*v + 
    6144*m^6*u^3*v + 33280*ep*m^6*u^3*v - 2288*m^5*u^4*v - 
    11056*ep*m^5*u^4*v + 462*m^4*u^5*v + 2072*ep*m^4*u^5*v - 48*m^3*u^6*v - 
    203*ep*m^3*u^6*v + 2*m^2*u^7*v + 8*ep*m^2*u^7*v + 29696*ep*m^8*v^2 - 
    7296*m^7*u*v^2 - 73984*ep*m^7*u*v^2 + 12960*m^6*u^2*v^2 + 
    77760*ep*m^6*u^2*v^2 - 8920*m^5*u^3*v^2 - 41680*ep*m^5*u^3*v^2 + 
    3094*m^4*u^4*v^2 + 12184*ep*m^4*u^4*v^2 - 574*m^3*u^5*v^2 - 
    1944*ep*m^3*u^5*v^2 + 54*m^2*u^6*v^2 + 157*ep*m^2*u^6*v^2 - 2*m*u^7*v^2 - 
    5*ep*m*u^7*v^2 - 17408*ep*m^7*v^3 + 3936*m^6*u*v^3 + 39232*ep*m^6*u*v^3 - 
    6656*m^5*u^2*v^3 - 37024*ep*m^5*u^2*v^3 + 4058*m^4*u^3*v^3 + 
    16868*ep*m^4*u^3*v^3 - 1156*m^3*u^4*v^3 - 3886*ep*m^3*u^4*v^3 + 
    156*m^2*u^5*v^3 + 435*ep*m^2*u^5*v^3 - 8*m*u^6*v^3 - 19*ep*m*u^6*v^3 + 
    5248*ep*m^6*v^4 - 888*m^5*u*v^4 - 9984*ep*m^5*u*v^4 + 1498*m^4*u^2*v^4 + 
    7996*ep*m^4*u^2*v^4 - 782*m^3*u^3*v^4 - 2749*ep*m^3*u^3*v^4 + 
    164*m^2*u^4*v^4 + 380*ep*m^2*u^4*v^4 - 12*m*u^5*v^4 - 11*ep*m*u^5*v^4 - 
    ep*u^6*v^4 - 848*ep*m^5*v^5 + 72*m^4*u*v^5 + 1284*ep*m^4*u*v^5 - 
    152*m^3*u^2*v^5 - 781*ep*m^3*u^2*v^5 + 66*m^2*u^3*v^5 + 
    118*ep*m^2*u^3*v^5 - 8*m*u^4*v^5 + 15*ep*m*u^4*v^5 - 3*ep*u^5*v^5 + 
    68*ep*m^4*v^6 - 84*ep*m^3*u*v^6 + 6*m^2*u^2*v^6 + 27*ep*m^2*u^2*v^6 - 
    2*m*u^3*v^6 + 12*ep*m*u^3*v^6 - 3*ep*u^4*v^6 - 2*ep*m^3*v^7 + 
    3*ep*m^2*u*v^7 - ep*u^3*v^7 + 4096*ep*m^9*w - 12288*ep*m^8*u*w + 
    11520*ep*m^7*u^2*w - 5120*ep*m^6*u^3*w + 1200*ep*m^5*u^4*w - 
    144*ep*m^4*u^5*w + 7*ep*m^3*u^6*w + 29696*ep*m^8*v*w - 8448*m^7*u*v*w - 
    78080*ep*m^7*u*v*w + 12288*m^6*u^2*v*w + 76288*ep*m^6*u^2*v*w - 
    6864*m^5*u^3*v*w - 35904*ep*m^5*u^3*v*w + 1848*m^4*u^4*v*w + 
    8732*ep*m^4*u^4*v*w - 240*m^3*u^5*v*w - 1051*ep*m^3*u^5*v*w + 
    12*m^2*u^6*v*w + 49*ep*m^2*u^6*v*w - 40448*ep*m^7*v^2*w + 
    11808*m^6*u*v^2*w + 105984*ep*m^6*u*v^2*w - 16304*m^5*u^2*v^2*w - 
    96416*ep*m^5*u^2*v^2*w + 8586*m^4*u^3*v^2*w + 41104*ep*m^4*u^3*v^2*w - 
    2168*m^3*u^4*v^2*w - 8890*ep*m^3*u^4*v^2*w + 262*m^2*u^5*v^2*w + 
    933*ep*m^2*u^5*v^2*w - 12*m*u^6*v^2*w - 37*ep*m*u^6*v^2*w + 
    20352*ep*m^6*v^3*w - 5696*m^5*u*v^3*w - 51632*ep*m^5*u*v^3*w + 
    7084*m^4*u^2*v^3*w + 41856*ep*m^4*u^2*v^3*w - 3266*m^3*u^3*v^3*w - 
    15267*ep*m^3*u^3*v^3*w + 694*m^2*u^4*v^3*w + 2746*ep*m^2*u^4*v^3*w - 
    66*m*u^5*v^3*w - 235*ep*m*u^5*v^3*w + 2*u^6*v^3*w + 7*ep*u^6*v^3*w - 
    5040*ep*m^5*v^4*w + 1234*m^4*u*v^4*w + 12368*ep*m^4*u*v^4*w - 
    1286*m^3*u^2*v^4*w - 8295*ep*m^3*u^2*v^4*w + 476*m^2*u^3*v^4*w + 
    2256*ep*m^2*u^3*v^4*w - 74*m*u^4*v^4*w - 267*ep*m*u^4*v^4*w + 
    4*u^5*v^4*w + 11*ep*u^5*v^4*w + 644*ep*m^4*v^5*w - 128*m^3*u*v^5*w - 
    1576*ep*m^3*u*v^5*w + 92*m^2*u^2*v^5*w + 794*ep*m^2*u^2*v^5*w - 
    22*m*u^3*v^5*w - 118*ep*m*u^3*v^5*w + 2*u^4*v^5*w + 7*ep*u^4*v^5*w - 
    40*ep*m^3*v^6*w + 6*m^2*u*v^6*w + 101*ep*m^2*u*v^6*w - 2*m*u^2*v^6*w - 
    42*ep*m*u^2*v^6*w + ep*u^3*v^6*w + ep*m^2*v^7*w - 2*ep*m*u*v^7*w + 
    ep*u^2*v^7*w - 6144*ep*m^8*w^2 + 11520*ep*m^7*u*w^2 - 
    7680*ep*m^6*u^2*w^2 + 2400*ep*m^5*u^3*w^2 - 360*ep*m^4*u^4*w^2 + 
    21*ep*m^3*u^5*w^2 - 19200*ep*m^7*v*w^2 + 6144*m^6*u*v*w^2 + 
    50304*ep*m^6*u*v*w^2 - 6864*m^5*u^2*v*w^2 - 40416*ep*m^5*u^2*v*w^2 + 
    2772*m^4*u^3*v*w^2 + 14040*ep*m^4*u^3*v*w^2 - 480*m^3*u^4*v*w^2 - 
    2199*ep*m^3*u^4*v*w^2 + 30*m^2*u^5*v*w^2 + 126*ep*m^2*u^5*v*w^2 + 
    23680*ep*m^6*v^2*w^2 - 7096*m^5*u*v^2*w^2 - 59856*ep*m^5*u*v^2*w^2 + 
    7506*m^4*u^2*v^2*w^2 + 44204*ep*m^4*u^2*v^2*w^2 - 2886*m^3*u^3*v^2*w^2 - 
    14000*ep*m^3*u^3*v^2*w^2 + 476*m^2*u^4*v^2*w^2 + 
    1981*ep*m^2*u^4*v^2*w^2 - 28*m*u^5*v^2*w^2 - 100*ep*m*u^5*v^2*w^2 - 
    9792*ep*m^5*v^3*w^2 + 2714*m^4*u*v^3*w^2 + 24292*ep*m^4*u*v^3*w^2 - 
    2566*m^3*u^2*v^3*w^2 - 15972*ep*m^3*u^2*v^3*w^2 + 878*m^2*u^3*v^3*w^2 + 
    4383*ep*m^2*u^3*v^3*w^2 - 126*m*u^4*v^3*w^2 - 530*ep*m*u^4*v^3*w^2 + 
    6*u^5*v^3*w^2 + 22*ep*u^5*v^3*w^2 + 1872*ep*m^4*v^4*w^2 - 
    432*m^3*u*v^4*w^2 - 4537*ep*m^3*u*v^4*w^2 + 332*m^2*u^2*v^4*w^2 + 
    2469*ep*m^2*u^2*v^4*w^2 - 88*m*u^3*v^4*w^2 - 489*ep*m*u^3*v^4*w^2 + 
    8*u^4*v^4*w^2 + 34*ep*u^4*v^4*w^2 - 169*ep*m^3*v^5*w^2 + 
    26*m^2*u*v^5*w^2 + 385*ep*m^2*u*v^5*w^2 - 14*m*u^2*v^5*w^2 - 
    171*ep*m*u^2*v^5*w^2 + 2*u^3*v^5*w^2 + 18*ep*u^3*v^5*w^2 + 
    6*ep*m^2*v^6*w^2 - 10*ep*m*u*v^6*w^2 + 4*ep*u^2*v^6*w^2 + 
    3840*ep*m^7*w^3 - 5120*ep*m^6*u*w^3 + 2400*ep*m^5*u^2*w^3 - 
    480*ep*m^4*u^3*w^3 + 35*ep*m^3*u^4*w^3 + 7296*ep*m^6*v*w^3 - 
    2288*m^5*u*v*w^3 - 17344*ep*m^5*u*v*w^3 + 1848*m^4*u^2*v*w^3 + 
    10448*ep*m^4*u^2*v*w^3 - 480*m^3*u^3*v*w^3 - 2346*ep*m^3*u^3*v*w^3 + 
    40*m^2*u^4*v*w^3 + 175*ep*m^2*u^4*v*w^3 - 7616*ep*m^5*v^2*w^3 + 
    2014*m^4*u*v^2*w^3 + 16696*ep*m^4*u*v^2*w^3 - 1564*m^3*u^2*v^2*w^3 - 
    9248*ep*m^3*u^2*v^2*w^3 + 396*m^2*u^3*v^2*w^3 + 1921*ep*m^2*u^3*v^2*w^3 - 
    32*m*u^4*v^2*w^3 - 130*ep*m*u^4*v^2*w^3 + 2408*ep*m^4*v^3*w^3 - 
    528*m^3*u*v^3*w^3 - 5035*ep*m^3*u*v^3*w^3 + 376*m^2*u^2*v^3*w^3 + 
    2491*ep*m^2*u^2*v^3*w^3 - 86*m*u^3*v^3*w^3 - 441*ep*m*u^3*v^3*w^3 + 
    6*u^4*v^3*w^3 + 24*ep*u^4*v^3*w^3 - 315*ep*m^3*v^4*w^3 + 
    44*m^2*u*v^4*w^3 + 593*ep*m^2*u*v^4*w^3 - 26*m*u^2*v^4*w^3 - 
    241*ep*m*u^2*v^4*w^3 + 4*u^3*v^4*w^3 + 26*ep*u^3*v^4*w^3 + 
    15*ep*m^2*v^5*w^3 - 20*ep*m*u*v^5*w^3 + 6*ep*u^2*v^5*w^3 - 
    1280*ep*m^6*w^4 + 1200*ep*m^5*u*w^4 - 360*ep*m^4*u^2*w^4 + 
    35*ep*m^3*u^3*w^4 - 1776*ep*m^5*v*w^4 + 462*m^4*u*v*w^4 + 
    3344*ep*m^4*u*v*w^4 - 240*m^3*u^2*v*w^4 - 1309*ep*m^3*u^2*v*w^4 + 
    30*m^2*u^3*v*w^4 + 140*ep*m^2*u^3*v*w^4 + 1412*ep*m^4*v^2*w^4 - 
    272*m^3*u*v^2*w^4 - 2336*ep*m^3*u*v^2*w^4 + 142*m^2*u^2*v^2*w^4 + 
    852*ep*m^2*u^2*v^2*w^4 - 18*m*u^3*v^2*w^4 - 85*ep*m*u^3*v^2*w^4 - 
    300*ep*m^3*v^3*w^4 + 36*m^2*u*v^3*w^4 + 434*ep*m^2*u*v^3*w^4 - 
    18*m*u^2*v^3*w^4 - 137*ep*m*u^2*v^3*w^4 + 2*u^3*v^3*w^4 + 
    10*ep*u^3*v^3*w^4 + 20*ep*m^2*v^4*w^4 - 20*ep*m*u*v^4*w^4 + 
    4*ep*u^2*v^4*w^4 + 240*ep*m^5*w^5 - 144*ep*m^4*u*w^5 + 
    21*ep*m^3*u^2*w^5 + 276*ep*m^4*v*w^5 - 48*m^3*u*v*w^5 - 
    339*ep*m^3*u*v*w^5 + 12*m^2*u^2*v*w^5 + 63*ep*m^2*u^2*v*w^5 - 
    142*ep*m^3*v^2*w^5 + 14*m^2*u*v^2*w^5 + 142*ep*m^2*u*v^2*w^5 - 
    4*m*u^2*v^2*w^5 - 25*ep*m*u^2*v^2*w^5 + 15*ep*m^2*v^3*w^5 - 
    10*ep*m*u*v^3*w^5 + ep*u^2*v^3*w^5 - 24*ep*m^4*w^6 + 7*ep*m^3*u*w^6 - 
    25*ep*m^3*v*w^6 + 2*m^2*u*v*w^6 + 14*ep*m^2*u*v*w^6 + 6*ep*m^2*v^2*w^6 - 
    2*ep*m*u*v^2*w^6 + ep*m^3*w^7 + ep*m^2*v*w^7)/
   (2*m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -((v*(12*m^2 - 9*m*u + u^2 + u*v - 9*m*w + 2*u*w + v*w + w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
      m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
      2*m*u*v*w + m^2*w^2))/(m*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
      3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
      2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
      m*v*w^2))), (ep*u*(3*m - u - v - w)*(2048*m^8 - 2560*m^7*u + 
     1280*m^6*u^2 - 320*m^5*u^3 + 40*m^4*u^4 - 2*m^3*u^5 - 2560*m^7*v + 
     3200*m^6*u*v - 1696*m^5*u^2*v + 472*m^4*u^3*v - 68*m^3*u^4*v + 
     4*m^2*u^5*v + 1408*m^6*v^2 - 1760*m^5*u*v^2 + 856*m^4*u^2*v^2 - 
     190*m^3*u^3*v^2 + 16*m^2*u^4*v^2 - 352*m^5*v^3 + 520*m^4*u*v^3 - 
     256*m^3*u^2*v^3 + 46*m^2*u^3*v^3 - 2*m*u^4*v^3 + 32*m^4*v^4 - 
     68*m^3*u*v^4 + 36*m^2*u^2*v^4 - 4*m*u^3*v^4 + 2*m^2*u*v^5 - 
     2*m*u^2*v^5 - 2560*m^7*w + 2560*m^6*u*w - 960*m^5*u^2*w + 
     160*m^4*u^3*w - 10*m^3*u^4*w + 2432*m^6*v*w - 2752*m^5*u*v*w + 
     1224*m^4*u^2*v*w - 248*m^3*u^3*v*w + 19*m^2*u^4*v*w - 672*m^5*v^2*w + 
     880*m^4*u*v^2*w - 346*m^3*u^2*v^2*w + 53*m^2*u^3*v^2*w - 3*m*u^4*v^2*w + 
     24*m^4*v^3*w - 184*m^3*u*v^3*w + 94*m^2*u^2*v^3*w - 13*m*u^3*v^3*w + 
     8*m^3*v^4*w + 4*m^2*u*v^4*w - 5*m*u^2*v^4*w + u^3*v^4*w + 1280*m^6*w^2 - 
     960*m^5*u*w^2 + 240*m^4*u^2*w^2 - 20*m^3*u^3*w^2 - 1120*m^5*v*w^2 + 
     1048*m^4*u*v*w^2 - 332*m^3*u^2*v*w^2 + 35*m^2*u^3*v*w^2 + 
     248*m^4*v^2*w^2 - 270*m^3*u*v^2*w^2 + 84*m^2*u^2*v^2*w^2 - 
     9*m*u^3*v^2*w^2 - 20*m^3*v^3*w^2 + 42*m^2*u*v^3*w^2 - 13*m*u^2*v^3*w^2 + 
     u^3*v^3*w^2 + 2*m^2*v^4*w^2 - 3*m*u*v^4*w^2 + u^2*v^4*w^2 - 
     320*m^5*w^3 + 160*m^4*u*w^3 - 20*m^3*u^2*w^3 + 296*m^4*v*w^3 - 
     192*m^3*u*v*w^3 + 31*m^2*u^2*v*w^3 - 66*m^3*v^2*w^3 + 53*m^2*u*v^2*w^3 - 
     9*m*u^2*v^2*w^3 + 6*m^2*v^3*w^3 - 6*m*u*v^3*w^3 + u^2*v^3*w^3 + 
     40*m^4*w^4 - 10*m^3*u*w^4 - 40*m^3*v*w^4 + 13*m^2*u*v*w^4 + 
     6*m^2*v^2*w^4 - 3*m*u*v^2*w^4 - 2*m^3*w^5 + 2*m^2*v*w^5))/
   (m^2*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -1/2*(ep*(2048*m^9*u - 2560*m^8*u^2 + 1280*m^7*u^3 - 320*m^6*u^4 + 
      40*m^5*u^5 - 2*m^4*u^6 + 14336*m^9*v - 35328*m^8*u*v + 
      30592*m^7*u^2*v - 12896*m^6*u^3*v + 2880*m^5*u^4*v - 328*m^4*u^5*v + 
      15*m^3*u^6*v - 23552*m^8*v^2 + 55936*m^7*u*v^2 - 46112*m^6*u^2*v^2 + 
      17992*m^5*u^3*v^2 - 3566*m^4*u^4*v^2 + 336*m^3*u^5*v^2 - 
      11*m^2*u^6*v^2 + 15104*m^7*v^3 - 34752*m^6*u*v^3 + 26136*m^5*u^2*v^3 - 
      8458*m^4*u^3*v^3 + 1198*m^3*u^4*v^3 - 58*m^2*u^5*v^3 - 4864*m^6*v^4 + 
      10848*m^5*u*v^4 - 7436*m^4*u^2*v^4 + 1892*m^3*u^3*v^4 - 
      169*m^2*u^4*v^4 + 3*m*u^5*v^4 + 824*m^5*v^5 - 1806*m^4*u*v^5 + 
      1165*m^3*u^2*v^5 - 213*m^2*u^3*v^5 + 9*m*u^4*v^5 - 68*m^4*v^6 + 
      152*m^3*u*v^6 - 96*m^2*u^2*v^6 + 9*m*u^3*v^6 + 2*m^3*v^7 - 
      5*m^2*u*v^7 + 3*m*u^2*v^7 - 4096*m^9*w + 3584*m^8*u*w - 
      1280*m^7*u^2*w + 320*m^6*u^3*w - 80*m^5*u^4*w + 14*m^4*u^5*w - 
      m^3*u^6*w - 18944*m^8*v*w + 40448*m^7*u*v*w - 27424*m^6*u^2*v*w + 
      8048*m^5*u^3*v*w - 992*m^4*u^4*v*w + 22*m^3*u^5*v*w + 3*m^2*u^6*v*w + 
      30720*m^7*v^2*w - 63904*m^6*u*v^2*w + 42608*m^5*u^2*v^2*w - 
      12402*m^4*u^3*v^2*w + 1599*m^3*u^4*v^2*w - 70*m^2*u^5*v^2*w - 
      16960*m^6*v^3*w + 34928*m^5*u*v^3*w - 21486*m^4*u^2*v^3*w + 
      5273*m^3*u^3*v^3*w - 495*m^2*u^4*v^3*w + 12*m*u^5*v^3*w + 
      4464*m^5*v^4*w - 8960*m^4*u*v^4*w + 4979*m^3*u^2*v^4*w - 
      965*m^2*u^3*v^4*w + 52*m*u^4*v^4*w - 594*m^4*v^5*w + 1126*m^3*u*v^5*w - 
      553*m^2*u^2*v^5*w + 82*m*u^3*v^5*w - 2*u^4*v^5*w + 38*m^3*v^6*w - 
      62*m^2*u*v^6*w + 22*m*u^2*v^6*w - 2*u^3*v^6*w - m^2*v^7*w + m*u*v^7*w + 
      6144*m^8*w^2 - 6400*m^7*u*w^2 + 2880*m^6*u^2*w^2 - 720*m^5*u^3*w^2 + 
      100*m^4*u^4*w^2 - 6*m^3*u^5*w^2 + 11776*m^7*v*w^2 - 19392*m^6*u*v*w^2 + 
      8904*m^5*u^2*v*w^2 - 1286*m^4*u^3*v*w^2 - 34*m^3*u^4*v*w^2 + 
      14*m^2*u^5*v*w^2 - 18048*m^6*v^2*w^2 + 30824*m^5*u*v^2*w^2 - 
      15674*m^4*u^2*v^2*w^2 + 3104*m^3*u^3*v^2*w^2 - 207*m^2*u^4*v^2*w^2 + 
      m*u^5*v^2*w^2 + 8208*m^5*v^3*w^2 - 14324*m^4*u*v^3*w^2 + 
      6976*m^3*u^2*v^3*w^2 - 1207*m^2*u^3*v^3*w^2 + 57*m*u^4*v^3*w^2 - 
      1672*m^4*v^4*w^2 + 2844*m^3*u*v^4*w^2 - 1289*m^2*u^2*v^4*w^2 + 
      175*m*u^3*v^4*w^2 - 4*u^4*v^4*w^2 + 159*m^3*v^5*w^2 - 
      243*m^2*u*v^5*w^2 + 97*m*u^2*v^5*w^2 - 8*u^3*v^5*w^2 - 6*m^2*v^6*w^2 + 
      7*m*u*v^6*w^2 - 2*u^2*v^6*w^2 - 3840*m^7*w^3 + 3520*m^6*u*w^3 - 
      1280*m^5*u^2*w^3 + 220*m^4*u^3*w^3 - 15*m^3*u^4*w^3 - 4672*m^6*v*w^3 + 
      5008*m^5*u*v*w^3 - 1134*m^4*u^2*v*w^3 - 61*m^3*u^3*v*w^3 + 
      25*m^2*u^4*v*w^3 + 6080*m^5*v^2*w^3 - 8026*m^4*u*v^2*w^3 + 
      2893*m^3*u^2*v^2*w^3 - 329*m^2*u^3*v^2*w^3 + 6*m*u^4*v^2*w^3 - 
      2108*m^4*v^3*w^3 + 2989*m^3*u*v^3*w^3 - 1105*m^2*u^2*v^3*w^3 + 
      114*m*u^3*v^3*w^3 - 2*u^4*v^3*w^3 + 295*m^3*v^4*w^3 - 
      409*m^2*u*v^4*w^3 + 150*m*u^2*v^4*w^3 - 10*u^3*v^4*w^3 - 
      15*m^2*v^5*w^3 + 18*m*u*v^5*w^3 - 6*u^2*v^5*w^3 + 1280*m^6*w^4 - 
      920*m^5*u*w^4 + 230*m^4*u^2*w^4 - 20*m^3*u^3*w^4 + 1272*m^5*v*w^4 - 
      738*m^4*u*v*w^4 + 16*m^3*u^2*v*w^4 + 20*m^2*u^3*v*w^4 - 
      1212*m^4*v^2*w^4 + 1184*m^3*u*v^2*w^4 - 268*m^2*u^2*v^2*w^4 + 
      12*m*u^3*v^2*w^4 + 280*m^3*v^3*w^4 - 314*m^2*u*v^3*w^4 + 
      82*m*u^2*v^3*w^4 - 4*u^3*v^3*w^4 - 20*m^2*v^4*w^4 + 22*m*u*v^4*w^4 - 
      6*u^2*v^4*w^4 - 240*m^5*w^5 + 118*m^4*u*w^5 - 15*m^3*u^2*w^5 - 
      226*m^4*v*w^5 + 59*m^3*u*v*w^5 + 5*m^2*u^2*v*w^5 + 132*m^3*v^2*w^5 - 
      93*m^2*u*v^2*w^5 + 10*m*u^2*v^2*w^5 - 15*m^2*v^3*w^5 + 13*m*u*v^3*w^5 - 
      2*u^2*v^3*w^5 + 24*m^4*w^6 - 6*m^3*u*w^6 + 23*m^3*v*w^6 - 
      2*m^2*u*v*w^6 - 6*m^2*v^2*w^6 + 3*m*u*v^2*w^6 - m^3*w^7 - m^2*v*w^7))/
    (m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -1/2*(49152*m^10 + 49152*ep*m^10 - 83968*m^9*u - 96256*ep*m^9*u + 
     60928*m^8*u^2 + 79360*ep*m^8*u^2 - 24320*m^7*u^3 - 35840*ep*m^7*u^3 + 
     5760*m^6*u^4 + 9600*ep*m^6*u^4 - 808*m^5*u^5 - 1528*ep*m^5*u^5 + 
     62*m^4*u^6 + 134*ep*m^4*u^6 - 2*m^3*u^7 - 5*ep*m^3*u^7 - 136192*m^9*v - 
     96256*ep*m^9*v + 226816*m^8*u*v + 169984*ep*m^8*u*v - 162432*m^7*u^2*v - 
     125824*ep*m^7*u^2*v + 64832*m^6*u^3*v + 51424*ep*m^6*u^3*v - 
     15556*m^5*u^4*v - 12752*ep*m^5*u^4*v + 2238*m^4*u^5*v + 
     1954*ep*m^4*u^5*v - 178*m^3*u^6*v - 174*ep*m^3*u^6*v + 6*m^2*u^7*v + 
     7*ep*m^2*u^7*v + 137472*m^8*v^2 + 87552*ep*m^8*v^2 - 206528*m^7*u*v^2 - 
     140544*ep*m^7*u*v^2 + 129104*m^6*u^2*v^2 + 92928*ep*m^6*u^2*v^2 - 
     42708*m^5*u^3*v^2 - 33120*ep*m^5*u^3*v^2 + 7818*m^4*u^4*v^2 + 
     6790*ep*m^4*u^4*v^2 - 742*m^3*u^5*v^2 - 760*ep*m^3*u^5*v^2 + 
     28*m^2*u^6*v^2 + 36*ep*m^2*u^6*v^2 - 70720*m^7*v^3 - 45952*ep*m^7*v^3 + 
     93760*m^6*u*v^3 + 65856*ep*m^6*u*v^3 - 49172*m^5*u^2*v^3 - 
     37424*ep*m^5*u^2*v^3 + 12722*m^4*u^3*v^3 + 10882*ep*m^4*u^3*v^3 - 
     1648*m^3*u^4*v^3 - 1668*ep*m^3*u^4*v^3 + 96*m^2*u^5*v^3 + 
     121*ep*m^2*u^5*v^3 - 2*m*u^6*v^3 - 3*ep*m*u^6*v^3 + 20656*m^6*v^4 + 
     14560*ep*m^6*v^4 - 24212*m^5*u*v^4 - 18264*ep*m^5*u*v^4 + 
     10356*m^4*u^2*v^4 + 8540*ep*m^4*u^2*v^4 - 1984*m^3*u^3*v^4 - 
     1895*ep*m^3*u^3*v^4 + 170*m^2*u^4*v^4 + 201*ep*m^2*u^4*v^4 - 
     6*m*u^5*v^4 - 9*ep*m*u^5*v^4 - 3480*m^5*v^5 - 2736*ep*m^5*v^5 + 
     3688*m^4*u*v^5 + 3004*ep*m^4*u*v^5 - 1206*m^3*u^2*v^5 - 
     1086*ep*m^3*u^2*v^5 + 146*m^2*u^3*v^5 + 160*ep*m^2*u^3*v^5 - 
     6*m*u^4*v^5 - 9*ep*m*u^4*v^5 + 316*m^4*v^6 + 280*ep*m^4*v^6 - 
     316*m^3*u*v^6 - 280*ep*m^3*u*v^6 + 62*m^2*u^2*v^6 + 63*ep*m^2*u^2*v^6 - 
     2*m*u^3*v^6 - 3*ep*m*u^3*v^6 - 12*m^3*v^7 - 12*ep*m^3*v^7 + 
     12*m^2*u*v^7 + 12*ep*m^2*u*v^7 - 83968*m^9*w - 96256*ep*m^9*w + 
     121856*m^8*u*w + 158720*ep*m^8*u*w - 72960*m^7*u^2*w - 
     107520*ep*m^7*u^2*w + 23040*m^6*u^3*w + 38400*ep*m^6*u^3*w - 
     4040*m^5*u^4*w - 7640*ep*m^5*u^4*w + 372*m^4*u^5*w + 804*ep*m^4*u^5*w - 
     14*m^3*u^6*w - 35*ep*m^3*u^6*w + 208384*m^8*v*w + 166912*ep*m^8*v*w - 
     299520*m^7*u*v*w - 251648*ep*m^7*u*v*w + 180224*m^6*u^2*v*w + 
     157024*ep*m^6*u^2*v*w - 58016*m^5*u^3*v*w - 52720*ep*m^5*u^3*v*w + 
     10506*m^4*u^4*v*w + 10202*ep*m^4*u^4*v*w - 1010*m^3*u^5*v*w - 
     1093*ep*m^3*u^5*v*w + 40*m^2*u^6*v*w + 51*ep*m^2*u^6*v*w - 
     178496*m^7*v^2*w - 129792*ep*m^7*v^2*w + 233760*m^6*u*v^2*w + 
     182080*ep*m^6*u*v^2*w - 123716*m^5*u^2*v^2*w - 104608*ep*m^5*u^2*v^2*w + 
     33324*m^4*u^3*v^2*w + 31560*ep*m^4*u^3*v^2*w - 4714*m^3*u^4*v^2*w - 
     5203*ep*m^3*u^4*v^2*w + 322*m^2*u^5*v^2*w + 430*ep*m^2*u^5*v^2*w - 
     8*m*u^6*v^2*w - 13*ep*m*u^6*v^2*w + 74176*m^6*v^3*w + 
     55296*ep*m^6*v^3*w - 87448*m^5*u*v^3*w - 71312*ep*m^5*u*v^3*w + 
     39362*m^4*u^2*v^3*w + 36298*ep*m^4*u^2*v^3*w - 8396*m^3*u^3*v^3*w - 
     9098*ep*m^3*u^3*v^3*w + 844*m^2*u^4*v^3*w + 1119*ep*m^2*u^4*v^3*w - 
     32*m*u^5*v^3*w - 54*ep*m*u^5*v^3*w - 16348*m^5*v^4*w - 
     13208*ep*m^5*v^4*w + 17664*m^4*u*v^4*w + 15568*ep*m^4*u*v^4*w - 
     6610*m^3*u^2*v^4*w - 6783*ep*m^3*u^2*v^4*w + 1062*m^2*u^3*v^4*w + 
     1320*ep*m^2*u^3*v^4*w - 72*m*u^4*v^4*w - 116*ep*m*u^4*v^4*w + 
     2*u^5*v^4*w + 4*ep*u^5*v^4*w + 1844*m^4*v^5*w + 1652*ep*m^4*v^5*w - 
     1904*m^3*u*v^5*w - 1828*ep*m^3*u*v^5*w + 558*m^2*u^2*v^5*w + 
     647*ep*m^2*u^2*v^5*w - 58*m*u^3*v^5*w - 82*ep*m*u^3*v^5*w + 
     2*u^4*v^5*w + 4*ep*u^4*v^5*w - 84*m^3*v^6*w - 84*ep*m^3*v^6*w + 
     88*m^2*u*v^6*w + 94*ep*m^2*u*v^6*w - 16*m*u^2*v^6*w - 
     22*ep*m*u^2*v^6*w + 60928*m^8*w^2 + 79360*ep*m^8*w^2 - 72960*m^7*u*w^2 - 
     107520*ep*m^7*u*w^2 + 34560*m^6*u^2*w^2 + 57600*ep*m^6*u^2*w^2 - 
     8080*m^5*u^3*w^2 - 15280*ep*m^5*u^3*w^2 + 930*m^4*u^4*w^2 + 
     2010*ep*m^4*u^4*w^2 - 42*m^3*u^5*w^2 - 105*ep*m^3*u^5*w^2 - 
     134016*m^7*v*w^2 - 120448*ep*m^7*v*w^2 + 162240*m^6*u*v*w^2 + 
     152608*ep*m^6*u*v*w^2 - 78952*m^5*u^2*v*w^2 - 77904*ep*m^5*u^2*v*w^2 + 
     19236*m^4*u^3*v*w^2 + 20308*ep*m^4*u^3*v*w^2 - 2334*m^3*u^4*v*w^2 - 
     2734*ep*m^3*u^4*v*w^2 + 112*m^2*u^5*v*w^2 + 153*ep*m^2*u^5*v*w^2 + 
     94608*m^6*v^2*w^2 + 78144*ep*m^6*v^2*w^2 - 105996*m^5*u*v^2*w^2 - 
     95024*ep*m^5*u*v^2*w^2 + 45956*m^4*u^2*v^2*w^2 + 
     45932*ep*m^4*u^2*v^2*w^2 - 9550*m^3*u^3*v^2*w^2 - 
     10993*ep*m^3*u^3*v^2*w^2 + 946*m^2*u^4*v^2*w^2 + 
     1291*ep*m^2*u^4*v^2*w^2 - 36*m*u^5*v^2*w^2 - 59*ep*m*u^5*v^2*w^2 - 
     30228*m^5*v^3*w^2 - 25872*ep*m^5*v^3*w^2 + 31410*m^4*u*v^3*w^2 + 
     29970*ep*m^4*u*v^3*w^2 - 11776*m^3*u^2*v^3*w^2 - 
     13116*ep*m^3*u^2*v^3*w^2 + 1938*m^2*u^3*v^3*w^2 + 
     2608*ep*m^2*u^3*v^3*w^2 - 128*m*u^4*v^3*w^2 - 215*ep*m*u^4*v^3*w^2 + 
     2*u^5*v^3*w^2 + 4*ep*u^5*v^3*w^2 + 4596*m^4*v^4*w^2 + 
     4300*ep*m^4*v^4*w^2 - 4592*m^3*u*v^4*w^2 - 4777*ep*m^3*u*v^4*w^2 + 
     1466*m^2*u^2*v^4*w^2 + 1839*ep*m^2*u^2*v^4*w^2 - 180*m*u^3*v^4*w^2 - 
     283*ep*m*u^3*v^4*w^2 + 8*u^4*v^4*w^2 + 16*ep*u^4*v^4*w^2 - 
     282*m^3*v^5*w^2 - 298*ep*m^3*v^5*w^2 + 286*m^2*u*v^5*w^2 + 
     330*ep*m^2*u*v^5*w^2 - 74*m*u^2*v^5*w^2 - 105*ep*m*u^2*v^5*w^2 + 
     4*u^3*v^5*w^2 + 8*ep*u^3*v^5*w^2 + 2*m^2*v^6*w^2 + 3*ep*m^2*v^6*w^2 - 
     2*m*u*v^6*w^2 - 3*ep*m*u*v^6*w^2 - 24320*m^7*w^3 - 35840*ep*m^7*w^3 + 
     23040*m^6*u*w^3 + 38400*ep*m^6*u*w^3 - 8080*m^5*u^2*w^3 - 
     15280*ep*m^5*u^2*w^3 + 1240*m^4*u^3*w^3 + 2680*ep*m^4*u^3*w^3 - 
     70*m^3*u^4*w^3 - 175*ep*m^3*u^4*w^3 + 46848*m^6*v*w^3 + 
     47008*ep*m^6*v*w^3 - 46080*m^5*u*v*w^3 - 48656*ep*m^5*u*v*w^3 + 
     17052*m^4*u^2*v*w^3 + 19252*ep*m^4*u^2*v*w^3 - 2796*m^3*u^3*v*w^3 - 
     3486*ep*m^3*u^3*v*w^3 + 170*m^2*u^4*v*w^3 + 245*ep*m^2*u^4*v*w^3 - 
     26140*m^5*v^2*w^3 - 24592*ep*m^5*v^2*w^3 + 24412*m^4*u*v^2*w^3 + 
     25448*ep*m^4*u*v^2*w^3 - 8238*m^3*u^2*v^2*w^3 - 
     9811*ep*m^3*u^2*v^2*w^3 + 1196*m^2*u^3*v^2*w^3 + 
     1668*ep*m^2*u^3*v^2*w^3 - 64*m*u^4*v^2*w^3 - 106*ep*m*u^4*v^2*w^3 + 
     5946*m^4*v^3*w^3 + 5922*ep*m^4*v^3*w^3 - 5396*m^3*u*v^3*w^3 - 
     6114*ep*m^3*u*v^3*w^3 + 1612*m^2*u^2*v^3*w^3 + 2189*ep*m^2*u^2*v^3*w^3 - 
     182*m*u^3*v^3*w^3 - 304*ep*m*u^3*v^3*w^3 + 6*u^4*v^3*w^3 + 
     12*ep*u^4*v^3*w^3 - 530*m^3*v^4*w^3 - 597*ep*m^3*v^4*w^3 + 
     494*m^2*u*v^4*w^3 + 626*ep*m^2*u*v^4*w^3 - 132*m*u^2*v^4*w^3 - 
     206*ep*m*u^2*v^4*w^3 + 10*u^3*v^4*w^3 + 20*ep*u^3*v^4*w^3 + 
     10*m^2*v^5*w^3 + 15*ep*m^2*v^5*w^3 - 10*m*u*v^5*w^3 - 
     16*ep*m*u*v^5*w^3 + 2*u^2*v^5*w^3 + 4*ep*u^2*v^5*w^3 + 5760*m^6*w^4 + 
     9600*ep*m^6*w^4 - 4040*m^5*u*w^4 - 7640*ep*m^5*u*w^4 + 930*m^4*u^2*w^4 + 
     2010*ep*m^4*u^2*w^4 - 70*m^3*u^3*w^4 - 175*ep*m^3*u^3*w^4 - 
     9588*m^5*v*w^4 - 10720*ep*m^5*v*w^4 + 7230*m^4*u*v*w^4 + 
     8618*ep*m^4*u*v*w^4 - 1814*m^3*u^2*v*w^4 - 2374*ep*m^3*u^2*v*w^4 + 
     150*m^2*u^3*v*w^4 + 225*ep*m^2*u^3*v*w^4 + 3962*m^4*v^2*w^4 + 
     4286*ep*m^4*v^2*w^4 - 2972*m^3*u*v^2*w^4 - 3655*ep*m^3*u*v^2*w^4 + 
     712*m^2*u^2*v^2*w^4 + 1018*ep*m^2*u^2*v^2*w^4 - 56*m*u^3*v^2*w^4 - 
     94*ep*m*u^3*v^2*w^4 - 560*m^3*v^3*w^4 - 668*ep*m^3*v^3*w^4 + 
     442*m^2*u*v^3*w^4 + 609*ep*m^2*u*v^3*w^4 - 98*m*u^2*v^3*w^4 - 
     164*ep*m*u^2*v^3*w^4 + 6*u^3*v^3*w^4 + 12*ep*u^3*v^3*w^4 + 
     20*m^2*v^4*w^4 + 30*ep*m^2*v^4*w^4 - 18*m*u*v^4*w^4 - 
     30*ep*m*u*v^4*w^4 + 4*u^2*v^4*w^4 + 8*ep*u^2*v^4*w^4 - 808*m^5*w^5 - 
     1528*ep*m^5*w^5 + 372*m^4*u*w^5 + 804*ep*m^4*u*w^5 - 42*m^3*u^2*w^5 - 
     105*ep*m^3*u^2*w^5 + 1146*m^4*v*w^5 + 1426*ep*m^4*v*w^5 - 
     594*m^3*u*v*w^5 - 805*ep*m^3*u*v*w^5 + 76*m^2*u^2*v*w^5 + 
     117*ep*m^2*u^2*v*w^5 - 312*m^3*v^2*w^5 - 394*ep*m^3*v^2*w^5 + 
     178*m^2*u*v^2*w^5 + 262*ep*m^2*u*v^2*w^5 - 24*m*u^2*v^2*w^5 - 
     41*ep*m*u^2*v^2*w^5 + 20*m^2*v^3*w^5 + 30*ep*m^2*v^3*w^5 - 
     14*m*u*v^3*w^5 - 24*ep*m*u*v^3*w^5 + 2*u^2*v^3*w^5 + 4*ep*u^2*v^3*w^5 + 
     62*m^4*w^6 + 134*ep*m^4*w^6 - 14*m^3*u*w^6 - 35*ep*m^3*u*w^6 - 
     74*m^3*v*w^6 - 102*ep*m^3*v*w^6 + 20*m^2*u*v*w^6 + 31*ep*m^2*u*v*w^6 + 
     10*m^2*v^2*w^6 + 15*ep*m^2*v^2*w^6 - 4*m*u*v^2*w^6 - 7*ep*m*u*v^2*w^6 - 
     2*m^3*w^7 - 5*ep*m^3*w^7 + 2*m^2*v*w^7 + 3*ep*m^2*v*w^7)/
    (m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*(-1 + 2*ep))/(m*(4*m - v)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (-2*(-1 + 2*ep))/(m*(4*m - v)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -((6*m^2 + 24*ep*m^2 - 2*m*u - 4*ep*m*u - 2*m*v - 13*ep*m*v + 
     2*ep*u*v + 2*ep*v^2 - 2*m*w - 4*ep*m*w + 2*ep*v*w)/
    (m*(4*m - v)*(3*m - u - v - w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, -((-1 + 3*ep)/(m*(4*m - v))), 
  (ep*(64*m^4 + 32*m^3*u - 20*m^2*u^2 + 2*m*u^3 - 48*m^3*v - 8*m^2*u*v + 
     3*m*u^2*v + 12*m^2*v^2 - m*v^3 - 48*m^3*w - 32*m^2*u*w + 5*m*u^2*w + 
     24*m^2*v*w + 10*m*u*v*w - 2*u^2*v*w - 3*m*v^2*w + 12*m^2*w^2 + 
     2*m*u*w^2 - 3*m*v*w^2 - m*w^3))/(2*(-1 + 2*ep)*m*(4*m - v)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 
  (2*(-1 + 3*ep))/(m*(4*m - v)), 
  (ep*(64*m^4 - 112*m^3*u + 36*m^2*u^2 - 3*m*u^3 - 32*m^3*v + 40*m^2*u*v - 
     6*m*u^2*v + 4*m^2*v^2 - 3*m*u*v^2 - 16*m^3*w + 40*m^2*u*w - 7*m*u^2*w + 
     8*m^2*v*w - 12*m*u*v*w + 2*u^2*v*w - m*v^2*w + 4*m^2*w^2 - 5*m*u*w^2 - 
     2*m*v*w^2 + 2*u*v*w^2 - m*w^3))/(2*(-1 + 2*ep)*m*(4*m - v)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, -((-1 + 3*ep)/(m*(4*m - v))), 
  (ep*u*(80*m^3 - 32*m^2*u + 3*m*u^2 - 32*m^2*v + 6*m*u*v + 3*m*v^2 - 
     8*m^2*w + 4*m*u*w + 4*m*v*w - 2*u*v*w + m*w^2))/
   (2*(-1 + 2*ep)*m*(4*m - v)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*(64*m^4 + 320*ep*m^4 - 32*m^3*u - 128*ep*m^3*u + 4*m^2*u^2 + 
     12*ep*m^2*u^2 - 32*m^3*v - 272*ep*m^3*v + 8*m^2*u*v + 88*ep*m^2*u*v - 
     7*ep*m*u^2*v + 4*m^2*v^2 + 76*ep*m^2*v^2 - 14*ep*m*u*v^2 - 7*ep*m*v^3 - 
     32*m^3*w - 128*ep*m^3*w + 8*m^2*u*w + 24*ep*m^2*u*w + 8*m^2*v*w + 
     88*ep*m^2*v*w - 4*m*u*v*w - 22*ep*m*u*v*w - 14*ep*m*v^2*w + 
     6*ep*u*v^2*w + 4*m^2*w^2 + 12*ep*m^2*w^2 - 7*ep*m*v*w^2)/
    (m*(4*m - v)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
      8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -1/2*(ep*(64*m^5 - 144*m^4*u + 44*m^3*u^2 - 3*m^2*u^3 - 48*m^4*v + 
      136*m^3*u*v - 39*m^2*u^2*v + 3*m*u^3*v + 12*m^3*v^2 - 37*m^2*u*v^2 + 
      6*m*u^2*v^2 - m^2*v^3 + 3*m*u*v^3 - 48*m^4*w + 56*m^3*u*w - 
      7*m^2*u^2*w + 24*m^3*v*w - 34*m^2*u*v*w + 6*m*u^2*v*w - 3*m^2*v^2*w + 
      6*m*u*v^2*w - 2*u^2*v^2*w + 12*m^3*w^2 - 5*m^2*u*w^2 - 3*m^2*v*w^2 + 
      3*m*u*v*w^2 - m^2*w^3))/((-1 + 2*ep)*m*(4*m - v)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(2*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(4*m^2 - u*v))/
   (ep*m*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 
     6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 
     2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)), 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(4*m - u - v - w)*
    (m*u + m*v - 3*u*v + m*w))/(ep*m*u*(3*m - u - v - w)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)), 0, ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*
    (24*m^3 - 12*m^2*u + m*u^2 - 12*m^2*v + 8*m*u*v - u^2*v + m*v^2 - u*v^2 - 
     12*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2))/
   (ep*m^2*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 
     6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 
     2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)), 0, 0, 
  ((-1 + 2*ep)*(-1 + 3*ep)*(24*m^3 - 12*m^2*u + m*u^2 - 12*m^2*v + 8*m*u*v - 
     u^2*v + m*v^2 - u*v^2 - 12*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2))/
   (m*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 
     2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 
     2*m^2*v*w - 2*m*u*v*w + m^2*w^2)), 
  (ep*(3840*m^7 - 4416*m^6*u + 2032*m^5*u^2 - 460*m^4*u^3 + 50*m^3*u^4 - 
     2*m^2*u^5 - 4608*m^6*v + 3632*m^5*u*v - 1320*m^4*u^2*v + 307*m^3*u^3*v - 
     41*m^2*u^4*v + 2*m*u^5*v + 2080*m^5*v^2 - 476*m^4*u*v^2 - 
     41*m^3*u^2*v^2 + m^2*u^3*v^2 + m*u^4*v^2 - 432*m^4*v^3 - 259*m^3*u*v^3 + 
     116*m^2*u^2*v^3 - 9*m*u^3*v^3 + 39*m^3*v^4 + 75*m^2*u*v^4 - 
     13*m*u^2*v^4 - m^2*v^5 - 5*m*u*v^5 - 4608*m^6*w + 4112*m^5*u*w - 
     1352*m^4*u^2*w + 189*m^3*u^3*w - 9*m^2*u^4*w + 4160*m^5*v*w - 
     2472*m^4*u*v*w + 778*m^3*u^2*v*w - 151*m^2*u^3*v*w + 9*m*u^4*v*w - 
     1296*m^4*v^2*w + 105*m^3*u*v^2*w - 30*m^2*u^2*v^2*w + 24*m*u^3*v^2*w - 
     2*u^4*v^2*w + 156*m^3*v^3*w + 131*m^2*u*v^3*w - 25*m*u^2*v^3*w - 
     5*m^2*v^4*w - 16*m*u*v^4*w + 2*u^2*v^4*w + 2080*m^5*w^2 - 
     1324*m^4*u*w^2 + 267*m^3*u^2*w^2 - 16*m^2*u^3*w^2 - 1296*m^4*v*w^2 + 
     531*m^3*u*v*w^2 - 136*m^2*u^2*v*w^2 + 11*m*u^3*v*w^2 + 234*m^3*v^2*w^2 + 
     31*m^2*u*v^2*w^2 - 9*m*u^2*v^2*w^2 - 10*m^2*v^3*w^2 - 18*m*u*v^3*w^2 + 
     4*u^2*v^3*w^2 - 432*m^4*w^3 + 167*m^3*u*w^3 - 14*m^2*u^2*w^3 + 
     156*m^3*v*w^3 - 31*m^2*u*v*w^3 + 3*m*u^2*v*w^3 - 10*m^2*v^2*w^3 - 
     8*m*u*v^2*w^3 + 2*u^2*v^2*w^3 + 39*m^3*w^4 - 6*m^2*u*w^4 - 5*m^2*v*w^4 - 
     m*u*v*w^4 - m^2*w^5))/(2*m*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)), 0, 0, 0, ((-1 + 2*ep)*(-1 + 3*ep)*(4*m - u - v - w)*
    (m*u + m*v - 3*u*v + m*w))/(m*(3*m - u - v - w)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)), (ep*(2304*m^7 - 2560*m^6*u + 992*m^5*u^2 - 144*m^4*u^3 + 
     m^3*u^4 + m^2*u^5 - 1984*m^6*v + 368*m^5*u*v + 1308*m^4*u^2*v - 
     755*m^3*u^3*v + 145*m^2*u^4*v - 9*m*u^5*v + 624*m^5*v^2 + 
     456*m^4*u*v^2 - 885*m^3*u^2*v^2 + 294*m^2*u^3*v^2 - 27*m*u^4*v^2 - 
     84*m^4*v^3 - 125*m^3*u*v^3 + 157*m^2*u^2*v^3 - 27*m*u^3*v^3 + 
     4*m^3*v^4 + 7*m^2*u*v^4 - 9*m*u^2*v^4 - 2560*m^6*w + 1984*m^5*u*w - 
     432*m^4*u^2*w + 4*m^3*u^3*w + 5*m^2*u^4*w + 1616*m^5*v*w + 
     360*m^4*u*v*w - 1127*m^3*u^2*v*w + 373*m^2*u^3*v*w - 34*m*u^4*v*w - 
     312*m^4*v^2*w - 422*m^3*u*v^2*w + 446*m^2*u^2*v^2*w - 101*m*u^3*v^2*w + 
     6*u^4*v^2*w + 13*m^3*v^3*w + 55*m^2*u*v^3*w - 40*m*u^2*v^3*w + 
     6*u^3*v^3*w + m^2*v^4*w - 3*m*u*v^4*w + 992*m^5*w^2 - 432*m^4*u*w^2 + 
     6*m^3*u^2*w^2 + 10*m^2*u^3*w^2 - 372*m^4*v*w^2 - 365*m^3*u*v*w^2 + 
     315*m^2*u^2*v*w^2 - 48*m*u^3*v*w^2 + 15*m^3*v^2*w^2 + 
     134*m^2*u*v^2*w^2 - 91*m*u^2*v^2*w^2 + 12*u^3*v^2*w^2 + 4*m^2*v^3*w^2 - 
     13*m*u*v^3*w^2 + 6*u^2*v^3*w^2 - 144*m^4*w^3 + 4*m^3*u*w^3 + 
     10*m^2*u^2*w^3 + 7*m^3*v*w^3 + 91*m^2*u*v*w^3 - 30*m*u^2*v*w^3 + 
     6*m^2*v^2*w^3 - 17*m*u*v^2*w^3 + 6*u^2*v^2*w^3 + m^3*w^4 + 5*m^2*u*w^4 + 
     4*m^2*v*w^4 - 7*m*u*v*w^4 + m^2*w^5))/(2*m*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
     8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)), 0, 0, 
  (-2*(-1 + 2*ep)*(-1 + 3*ep)*(4*m^2 - u*v))/
   (m*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
     m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
     2*m*u*v*w + m^2*w^2)), 
  -1/2*(ep*u*(64*m^5 - 80*m^4*u + 28*m^3*u^2 - 3*m^2*u^3 - 368*m^4*v + 
      424*m^3*u*v - 127*m^2*u^2*v + 11*m*u^3*v + 124*m^3*v^2 - 
      133*m^2*u*v^2 + 22*m*u^2*v^2 - 9*m^2*v^3 + 11*m*u*v^3 - 80*m^4*w + 
      56*m^3*u*w - 9*m^2*u^2*w + 152*m^3*v*w - 110*m^2*u*v*w + 22*m*u^2*v*w - 
      21*m^2*v^2*w + 22*m*u*v^2*w - 8*u^2*v^2*w + 28*m^3*w^2 - 9*m^2*u*w^2 - 
      15*m^2*v*w^2 + 11*m*u*v*w^2 - 3*m^2*w^3))/
    (m*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
      8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*ep*(-1 + 2*ep)*v*(64*m^5 - 144*m^4*u + 44*m^3*u^2 - 3*m^2*u^3 - 
     48*m^4*v + 136*m^3*u*v - 39*m^2*u^2*v + 3*m*u^3*v + 12*m^3*v^2 - 
     37*m^2*u*v^2 + 6*m*u^2*v^2 - m^2*v^3 + 3*m*u*v^3 - 48*m^4*w + 
     56*m^3*u*w - 7*m^2*u^2*w + 24*m^3*v*w - 34*m^2*u*v*w + 6*m*u^2*v*w - 
     3*m^2*v^2*w + 6*m*u*v^2*w - 2*u^2*v^2*w + 12*m^3*w^2 - 5*m^2*u*w^2 - 
     3*m^2*v*w^2 + 3*m*u*v*w^2 - m^2*w^3))/
   (2*m*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
     8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)), 
  -1/2*(1024*m^7 + 1280*ep*m^7 - 896*m^6*u - 1152*ep*m^6*u + 288*m^5*u^2 + 
     384*ep*m^5*u^2 - 40*m^4*u^3 - 56*ep*m^4*u^3 + 2*m^3*u^4 + 3*ep*m^3*u^4 - 
     896*m^6*v - 1152*ep*m^6*v + 704*m^5*u*v + 576*ep*m^5*u*v - 
     216*m^4*u^2*v + 56*ep*m^4*u^2*v + 32*m^3*u^3*v - 40*ep*m^3*u^3*v - 
     2*m^2*u^4*v + 2*ep*m^2*u^4*v + 288*m^5*v^2 + 384*ep*m^5*v^2 - 
     216*m^4*u*v^2 + 56*ep*m^4*u*v^2 + 60*m^3*u^2*v^2 - 262*ep*m^3*u^2*v^2 - 
     6*m^2*u^3*v^2 + 70*ep*m^2*u^3*v^2 - 5*ep*m*u^4*v^2 - 40*m^4*v^3 - 
     56*ep*m^4*v^3 + 32*m^3*u*v^3 - 40*ep*m^3*u*v^3 - 6*m^2*u^2*v^3 + 
     70*ep*m^2*u^2*v^3 - 10*ep*m*u^3*v^3 + 2*m^3*v^4 + 3*ep*m^3*v^4 - 
     2*m^2*u*v^4 + 2*ep*m^2*u*v^4 - 5*ep*m*u^2*v^4 - 896*m^6*w - 
     1152*ep*m^6*w + 576*m^5*u*w + 768*ep*m^5*u*w - 120*m^4*u^2*w - 
     168*ep*m^4*u^2*w + 8*m^3*u^3*w + 12*ep*m^3*u^3*w + 576*m^5*v*w + 
     768*ep*m^5*v*w - 400*m^4*u*v*w - 336*ep*m^4*u*v*w + 96*m^3*u^2*v*w + 
     12*ep*m^3*u^2*v*w - 8*m^2*u^3*v*w - 120*m^4*v^2*w - 168*ep*m^4*v^2*w + 
     96*m^3*u*v^2*w + 12*ep*m^3*u*v^2*w - 24*m^2*u^2*v^2*w + 
     40*ep*m^2*u^2*v^2*w + 2*m*u^3*v^2*w - 6*ep*m*u^3*v^2*w + 8*m^3*v^3*w + 
     12*ep*m^3*v^3*w - 8*m^2*u*v^3*w + 2*m*u^2*v^3*w - 6*ep*m*u^2*v^3*w + 
     2*ep*u^3*v^3*w + 288*m^5*w^2 + 384*ep*m^5*w^2 - 120*m^4*u*w^2 - 
     168*ep*m^4*u*w^2 + 12*m^3*u^2*w^2 + 18*ep*m^3*u^2*w^2 - 120*m^4*v*w^2 - 
     168*ep*m^4*v*w^2 + 72*m^3*u*v*w^2 + 64*ep*m^3*u*v*w^2 - 
     10*m^2*u^2*v*w^2 - 6*ep*m^2*u^2*v*w^2 + 12*m^3*v^2*w^2 + 
     18*ep*m^3*v^2*w^2 - 10*m^2*u*v^2*w^2 - 6*ep*m^2*u*v^2*w^2 + 
     2*m*u^2*v^2*w^2 - ep*m*u^2*v^2*w^2 - 40*m^4*w^3 - 56*ep*m^4*w^3 + 
     8*m^3*u*w^3 + 12*ep*m^3*u*w^3 + 8*m^3*v*w^3 + 12*ep*m^3*v*w^3 - 
     4*m^2*u*v*w^3 - 4*ep*m^2*u*v*w^3 + 2*m^3*w^4 + 3*ep*m^3*w^4)/
    (m*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
      8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 
  -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(2*m*u - 4*m*v + u*v + v^2 - 4*m*w + 
      u*w + 2*v*w + w^2))/(ep^2*m*u*(3*m - u - v - w)*
     (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2))), 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(-10*m*u + 2*u^2 - 4*m*v + 6*u*v + v^2 - 4*m*w + 
      6*u*w + 2*v*w + w^2))/(ep*u*(-3*m + u + v + w)*
     (-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - w^2))), 
  ((-1 + 2*ep)*(2*m*u - 4*m*v + u*v + v^2 - 4*m*w + u*w + 2*v*w + w^2))/
   (ep*u*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - w^2)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, ((-1 + 2*ep)*(-1 + 3*ep)*(12*m - 2*u - 5*v - 5*w))/
   (ep*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), -((4*m + v + w)/(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), -(((-1 + 2*ep)^2*(12*m - 2*u - 5*v - 5*w))/
    (ep*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*(24*m^2 - 11*m*u + 10*ep*m*u + u^2 - 2*ep*u^2 - 14*m*v + 4*ep*m*v + 
     3*u*v - 6*ep*u*v + 2*v^2 - ep*v^2 - 14*m*w + 4*ep*m*w + 3*u*w - 
     6*ep*u*w + 4*v*w - 2*ep*v*w + 2*w^2 - ep*w^2))/
   ((3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -(((-1 + 2*ep)*(4*m + v + w))/(m*(16*m^2 - 4*m*u - 8*m*v + v^2 - 
      8*m*w + 2*v*w + w^2))), 0, 0, 
  -(((-1 + 2*ep)*(2*m*u - 4*m*v + u*v + v^2 - 4*m*w + u*w + 2*v*w + w^2))/
    (m*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2))), 0, 0, ((-1 + 2*ep)*(12*m - 2*u - 5*v - 5*w))/
   ((3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((48*m^3 + 48*ep*m^3 - 22*m^2*u - 8*ep*m^2*u + 2*m*u^2 - 28*m^2*v - 
     32*ep*m^2*v + 6*m*u*v + 4*m*v^2 + 9*ep*m*v^2 - ep*u*v^2 - ep*v^3 - 
     28*m^2*w - 32*ep*m^2*w + 6*m*u*w + 8*m*v*w + 18*ep*m*v*w - 2*ep*u*v*w - 
     3*ep*v^2*w + 4*m*w^2 + 9*ep*m*w^2 - ep*u*w^2 - 3*ep*v*w^2 - ep*w^3)/
    (m*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2))), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(12*m - 5*u - 2*v - 5*w))/
   (ep^2*m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)), 0, 0, 0, 0, 0, ((-1 + 2*ep)*(-1 + 3*ep)*
    (4*m*u - u^2 + 10*m*v - 6*u*v - 2*v^2 + 4*m*w - 2*u*w - 6*v*w - w^2))/
   (ep*m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)), ((-1 + 2*ep)*v*(12*m - 5*u - 2*v - 5*w))/
   (ep*m*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, ((-1 + 2*ep)*(-1 + 3*ep)*(4*m*u - u^2 - 2*m*v - u*v + 
     4*m*w - 2*u*w - v*w - w^2))/(ep*m*(3*m - u - v - w)*
    (16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)), 
  -((v*(4*m + u + w))/(m*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2))), -(((-1 + 2*ep)^2*(4*m*u - u^2 - 2*m*v - u*v + 4*m*w - 2*u*w - 
      v*w - w^2))/(ep*m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 
      8*m*w + 2*u*w + w^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*(24*m^3 + 48*ep*m^3 - 14*m^2*u - 36*ep*m^2*u + 2*m*u^2 + 10*ep*m*u^2 - 
     ep*u^3 - 11*m^2*v - 18*ep*m^2*v + 3*m*u*v + 6*ep*m*u*v - ep*u^2*v + 
     m*v^2 + 2*ep*m*v^2 - 14*m^2*w - 36*ep*m^2*w + 4*m*u*w + 20*ep*m*u*w - 
     3*ep*u^2*w + 3*m*v*w + 6*ep*m*v*w - 2*ep*u*v*w + 2*m*w^2 + 10*ep*m*w^2 - 
     3*ep*u*w^2 - ep*v*w^2 - ep*w^3))/(m*(3*m - u - v - w)*
    (16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)), 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + 2*ep)*(4*m*u - u^2 - 2*m*v - u*v + 4*m*w - 2*u*w - v*w - w^2))/
   (m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)), 0, 0, 0, 0, 0, 0, -(((-1 + 2*ep)*(4*m + u + w))/
    (m*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2))), 0, 0, 0, 0, 0, 
  ((-1 + 2*ep)*(12*m - 5*u - 2*v - 5*w))/((3*m - u - v - w)*
    (16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((48*m^3 + 48*ep*m^3 - 28*m^2*u - 32*ep*m^2*u + 4*m*u^2 + 9*ep*m*u^2 - 
     ep*u^3 - 22*m^2*v - 8*ep*m^2*v + 6*m*u*v - ep*u^2*v + 2*m*v^2 - 
     28*m^2*w - 32*ep*m^2*w + 8*m*u*w + 18*ep*m*u*w - 3*ep*u^2*w + 6*m*v*w - 
     2*ep*u*v*w + 4*m*w^2 + 9*ep*m*w^2 - 3*ep*u*w^2 - ep*v*w^2 - ep*w^3)/
    (m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2))), 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((-1 + 3*ep)/(m*(4*m - u))), 
  (ep*v*(80*m^3 - 32*m^2*u + 3*m*u^2 - 32*m^2*v + 6*m*u*v + 3*m*v^2 - 
     8*m^2*w + 4*m*u*w + 4*m*v*w - 2*u*v*w + m*w^2))/
   (2*(-1 + 2*ep)*m*(4*m - u)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 
  (2*(-1 + 3*ep))/(m*(4*m - u)), 
  (ep*(64*m^4 - 32*m^3*u + 4*m^2*u^2 - 112*m^3*v + 40*m^2*u*v - 3*m*u^2*v + 
     36*m^2*v^2 - 6*m*u*v^2 - 3*m*v^3 - 16*m^3*w + 8*m^2*u*w - m*u^2*w + 
     40*m^2*v*w - 12*m*u*v*w - 7*m*v^2*w + 2*u*v^2*w + 4*m^2*w^2 - 
     2*m*u*w^2 - 5*m*v*w^2 + 2*u*v*w^2 - m*w^3))/(2*(-1 + 2*ep)*m*(4*m - u)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, -((-1 + 3*ep)/(m*(4*m - u))), 
  (ep*(64*m^4 - 48*m^3*u + 12*m^2*u^2 - m*u^3 + 32*m^3*v - 8*m^2*u*v - 
     20*m^2*v^2 + 3*m*u*v^2 + 2*m*v^3 - 48*m^3*w + 24*m^2*u*w - 3*m*u^2*w - 
     32*m^2*v*w + 10*m*u*v*w + 5*m*v^2*w - 2*u*v^2*w + 12*m^2*w^2 - 
     3*m*u*w^2 + 2*m*v*w^2 - m*w^3))/(2*(-1 + 2*ep)*m*(4*m - u)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -1/2*(64*m^4 + 320*ep*m^4 - 32*m^3*u - 272*ep*m^3*u + 
     4*m^2*u^2 + 76*ep*m^2*u^2 - 7*ep*m*u^3 - 32*m^3*v - 128*ep*m^3*v + 
     8*m^2*u*v + 88*ep*m^2*u*v - 14*ep*m*u^2*v + 4*m^2*v^2 + 12*ep*m^2*v^2 - 
     7*ep*m*u*v^2 - 32*m^3*w - 128*ep*m^3*w + 8*m^2*u*w + 88*ep*m^2*u*w - 
     14*ep*m*u^2*w + 8*m^2*v*w + 24*ep*m^2*v*w - 4*m*u*v*w - 22*ep*m*u*v*w + 
     6*ep*u^2*v*w + 4*m^2*w^2 + 12*ep*m^2*w^2 - 7*ep*m*u*w^2)/
    (m*(4*m - u)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
      8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -1/2*(ep*(64*m^5 - 48*m^4*u + 12*m^3*u^2 - m^2*u^3 - 144*m^4*v + 
      136*m^3*u*v - 37*m^2*u^2*v + 3*m*u^3*v + 44*m^3*v^2 - 39*m^2*u*v^2 + 
      6*m*u^2*v^2 - 3*m^2*v^3 + 3*m*u*v^3 - 48*m^4*w + 24*m^3*u*w - 
      3*m^2*u^2*w + 56*m^3*v*w - 34*m^2*u*v*w + 6*m*u^2*v*w - 7*m^2*v^2*w + 
      6*m*u*v^2*w - 2*u^2*v^2*w + 12*m^3*w^2 - 3*m^2*u*w^2 - 5*m^2*v*w^2 + 
      3*m*u*v*w^2 - m^2*w^3))/((-1 + 2*ep)*m*(4*m - u)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0}, 
 {(2*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(4*m^2 - u*v))/
   (ep*m*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 
     6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 
     2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)), 0, 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(4*m - u - v - w)*
    (m*u + m*v - 3*u*v + m*w))/(ep*m*v*(3*m - u - v - w)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)), ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*
    (24*m^3 - 12*m^2*u + m*u^2 - 12*m^2*v + 8*m*u*v - u^2*v + m*v^2 - u*v^2 - 
     12*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2))/
   (ep*m^2*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 
     6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 
     2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (-2*(-1 + 2*ep)*(-1 + 3*ep)*(4*m^2 - u*v))/
   (m*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
     m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
     2*m*u*v*w + m^2*w^2)), 
  -1/2*(ep*v*(64*m^5 - 368*m^4*u + 124*m^3*u^2 - 9*m^2*u^3 - 80*m^4*v + 
      424*m^3*u*v - 133*m^2*u^2*v + 11*m*u^3*v + 28*m^3*v^2 - 127*m^2*u*v^2 + 
      22*m*u^2*v^2 - 3*m^2*v^3 + 11*m*u*v^3 - 80*m^4*w + 152*m^3*u*w - 
      21*m^2*u^2*w + 56*m^3*v*w - 110*m^2*u*v*w + 22*m*u^2*v*w - 
      9*m^2*v^2*w + 22*m*u*v^2*w - 8*u^2*v^2*w + 28*m^3*w^2 - 15*m^2*u*w^2 - 
      9*m^2*v*w^2 + 11*m*u*v*w^2 - 3*m^2*w^3))/
    (m*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
      8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)), 0, 0, 0, 
  ((-1 + 2*ep)*(-1 + 3*ep)*(4*m - u - v - w)*(m*u + m*v - 3*u*v + m*w))/
   (m*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 
     2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 
     2*m^2*v*w - 2*m*u*v*w + m^2*w^2)), 
  (ep*(2304*m^7 - 1984*m^6*u + 624*m^5*u^2 - 84*m^4*u^3 + 4*m^3*u^4 - 
     2560*m^6*v + 368*m^5*u*v + 456*m^4*u^2*v - 125*m^3*u^3*v + 7*m^2*u^4*v + 
     992*m^5*v^2 + 1308*m^4*u*v^2 - 885*m^3*u^2*v^2 + 157*m^2*u^3*v^2 - 
     9*m*u^4*v^2 - 144*m^4*v^3 - 755*m^3*u*v^3 + 294*m^2*u^2*v^3 - 
     27*m*u^3*v^3 + m^3*v^4 + 145*m^2*u*v^4 - 27*m*u^2*v^4 + m^2*v^5 - 
     9*m*u*v^5 - 2560*m^6*w + 1616*m^5*u*w - 312*m^4*u^2*w + 13*m^3*u^3*w + 
     m^2*u^4*w + 1984*m^5*v*w + 360*m^4*u*v*w - 422*m^3*u^2*v*w + 
     55*m^2*u^3*v*w - 3*m*u^4*v*w - 432*m^4*v^2*w - 1127*m^3*u*v^2*w + 
     446*m^2*u^2*v^2*w - 40*m*u^3*v^2*w + 4*m^3*v^3*w + 373*m^2*u*v^3*w - 
     101*m*u^2*v^3*w + 6*u^3*v^3*w + 5*m^2*v^4*w - 34*m*u*v^4*w + 
     6*u^2*v^4*w + 992*m^5*w^2 - 372*m^4*u*w^2 + 15*m^3*u^2*w^2 + 
     4*m^2*u^3*w^2 - 432*m^4*v*w^2 - 365*m^3*u*v*w^2 + 134*m^2*u^2*v*w^2 - 
     13*m*u^3*v*w^2 + 6*m^3*v^2*w^2 + 315*m^2*u*v^2*w^2 - 91*m*u^2*v^2*w^2 + 
     6*u^3*v^2*w^2 + 10*m^2*v^3*w^2 - 48*m*u*v^3*w^2 + 12*u^2*v^3*w^2 - 
     144*m^4*w^3 + 7*m^3*u*w^3 + 6*m^2*u^2*w^3 + 4*m^3*v*w^3 + 
     91*m^2*u*v*w^3 - 17*m*u^2*v*w^3 + 10*m^2*v^2*w^3 - 30*m*u*v^2*w^3 + 
     6*u^2*v^2*w^3 + m^3*w^4 + 4*m^2*u*w^4 + 5*m^2*v*w^4 - 7*m*u*v*w^4 + 
     m^2*w^5))/(2*m*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)), 0, ((-1 + 2*ep)*(-1 + 3*ep)*(24*m^3 - 12*m^2*u + m*u^2 - 
     12*m^2*v + 8*m*u*v - u^2*v + m*v^2 - u*v^2 - 12*m^2*w + 2*m*u*w + 
     2*m*v*w - u*v*w + m*w^2))/(m*(3*m - u - v - w)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)), (ep*(3840*m^7 - 4608*m^6*u + 2080*m^5*u^2 - 432*m^4*u^3 + 
     39*m^3*u^4 - m^2*u^5 - 4416*m^6*v + 3632*m^5*u*v - 476*m^4*u^2*v - 
     259*m^3*u^3*v + 75*m^2*u^4*v - 5*m*u^5*v + 2032*m^5*v^2 - 
     1320*m^4*u*v^2 - 41*m^3*u^2*v^2 + 116*m^2*u^3*v^2 - 13*m*u^4*v^2 - 
     460*m^4*v^3 + 307*m^3*u*v^3 + m^2*u^2*v^3 - 9*m*u^3*v^3 + 50*m^3*v^4 - 
     41*m^2*u*v^4 + m*u^2*v^4 - 2*m^2*v^5 + 2*m*u*v^5 - 4608*m^6*w + 
     4160*m^5*u*w - 1296*m^4*u^2*w + 156*m^3*u^3*w - 5*m^2*u^4*w + 
     4112*m^5*v*w - 2472*m^4*u*v*w + 105*m^3*u^2*v*w + 131*m^2*u^3*v*w - 
     16*m*u^4*v*w - 1352*m^4*v^2*w + 778*m^3*u*v^2*w - 30*m^2*u^2*v^2*w - 
     25*m*u^3*v^2*w + 2*u^4*v^2*w + 189*m^3*v^3*w - 151*m^2*u*v^3*w + 
     24*m*u^2*v^3*w - 9*m^2*v^4*w + 9*m*u*v^4*w - 2*u^2*v^4*w + 
     2080*m^5*w^2 - 1296*m^4*u*w^2 + 234*m^3*u^2*w^2 - 10*m^2*u^3*w^2 - 
     1324*m^4*v*w^2 + 531*m^3*u*v*w^2 + 31*m^2*u^2*v*w^2 - 18*m*u^3*v*w^2 + 
     267*m^3*v^2*w^2 - 136*m^2*u*v^2*w^2 - 9*m*u^2*v^2*w^2 + 4*u^3*v^2*w^2 - 
     16*m^2*v^3*w^2 + 11*m*u*v^3*w^2 - 432*m^4*w^3 + 156*m^3*u*w^3 - 
     10*m^2*u^2*w^3 + 167*m^3*v*w^3 - 31*m^2*u*v*w^3 - 8*m*u^2*v*w^3 - 
     14*m^2*v^2*w^3 + 3*m*u*v^2*w^3 + 2*u^2*v^2*w^3 + 39*m^3*w^4 - 
     5*m^2*u*w^4 - 6*m^2*v*w^4 - m*u*v*w^4 - m^2*w^5))/
   (2*m*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*ep*(-1 + 2*ep)*u*(64*m^5 - 48*m^4*u + 12*m^3*u^2 - m^2*u^3 - 
     144*m^4*v + 136*m^3*u*v - 37*m^2*u^2*v + 3*m*u^3*v + 44*m^3*v^2 - 
     39*m^2*u*v^2 + 6*m*u^2*v^2 - 3*m^2*v^3 + 3*m*u*v^3 - 48*m^4*w + 
     24*m^3*u*w - 3*m^2*u^2*w + 56*m^3*v*w - 34*m^2*u*v*w + 6*m*u^2*v*w - 
     7*m^2*v^2*w + 6*m*u*v^2*w - 2*u^2*v^2*w + 12*m^3*w^2 - 3*m^2*u*w^2 - 
     5*m^2*v*w^2 + 3*m*u*v*w^2 - m^2*w^3))/
   (2*m*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
     8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)), 
  -1/2*(1024*m^7 + 1280*ep*m^7 - 896*m^6*u - 1152*ep*m^6*u + 288*m^5*u^2 + 
     384*ep*m^5*u^2 - 40*m^4*u^3 - 56*ep*m^4*u^3 + 2*m^3*u^4 + 3*ep*m^3*u^4 - 
     896*m^6*v - 1152*ep*m^6*v + 704*m^5*u*v + 576*ep*m^5*u*v - 
     216*m^4*u^2*v + 56*ep*m^4*u^2*v + 32*m^3*u^3*v - 40*ep*m^3*u^3*v - 
     2*m^2*u^4*v + 2*ep*m^2*u^4*v + 288*m^5*v^2 + 384*ep*m^5*v^2 - 
     216*m^4*u*v^2 + 56*ep*m^4*u*v^2 + 60*m^3*u^2*v^2 - 262*ep*m^3*u^2*v^2 - 
     6*m^2*u^3*v^2 + 70*ep*m^2*u^3*v^2 - 5*ep*m*u^4*v^2 - 40*m^4*v^3 - 
     56*ep*m^4*v^3 + 32*m^3*u*v^3 - 40*ep*m^3*u*v^3 - 6*m^2*u^2*v^3 + 
     70*ep*m^2*u^2*v^3 - 10*ep*m*u^3*v^3 + 2*m^3*v^4 + 3*ep*m^3*v^4 - 
     2*m^2*u*v^4 + 2*ep*m^2*u*v^4 - 5*ep*m*u^2*v^4 - 896*m^6*w - 
     1152*ep*m^6*w + 576*m^5*u*w + 768*ep*m^5*u*w - 120*m^4*u^2*w - 
     168*ep*m^4*u^2*w + 8*m^3*u^3*w + 12*ep*m^3*u^3*w + 576*m^5*v*w + 
     768*ep*m^5*v*w - 400*m^4*u*v*w - 336*ep*m^4*u*v*w + 96*m^3*u^2*v*w + 
     12*ep*m^3*u^2*v*w - 8*m^2*u^3*v*w - 120*m^4*v^2*w - 168*ep*m^4*v^2*w + 
     96*m^3*u*v^2*w + 12*ep*m^3*u*v^2*w - 24*m^2*u^2*v^2*w + 
     40*ep*m^2*u^2*v^2*w + 2*m*u^3*v^2*w - 6*ep*m*u^3*v^2*w + 8*m^3*v^3*w + 
     12*ep*m^3*v^3*w - 8*m^2*u*v^3*w + 2*m*u^2*v^3*w - 6*ep*m*u^2*v^3*w + 
     2*ep*u^3*v^3*w + 288*m^5*w^2 + 384*ep*m^5*w^2 - 120*m^4*u*w^2 - 
     168*ep*m^4*u*w^2 + 12*m^3*u^2*w^2 + 18*ep*m^3*u^2*w^2 - 120*m^4*v*w^2 - 
     168*ep*m^4*v*w^2 + 72*m^3*u*v*w^2 + 64*ep*m^3*u*v*w^2 - 
     10*m^2*u^2*v*w^2 - 6*ep*m^2*u^2*v*w^2 + 12*m^3*v^2*w^2 + 
     18*ep*m^3*v^2*w^2 - 10*m^2*u*v^2*w^2 - 6*ep*m^2*u*v^2*w^2 + 
     2*m*u^2*v^2*w^2 - ep*m*u^2*v^2*w^2 - 40*m^4*w^3 - 56*ep*m^4*w^3 + 
     8*m^3*u*w^3 + 12*ep*m^3*u*w^3 + 8*m^3*v*w^3 + 12*ep*m^3*v*w^3 - 
     4*m^2*u*v*w^3 - 4*ep*m^2*u*v*w^3 + 2*m^3*w^4 + 3*ep*m^3*w^4)/
    (m*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
      8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)), 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*(-1 + 2*ep))/(m*(4*m - u)), 0, 0, (-2*(-1 + 2*ep))/(m*(4*m - u)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((6*m^2 + 24*ep*m^2 - 2*m*u - 13*ep*m*u + 2*ep*u^2 - 2*m*v - 4*ep*m*v + 
     2*ep*u*v - 2*m*w - 4*ep*m*w + 2*ep*u*w)/
    (m*(4*m - u)*(3*m - u - v - w))), 0, 0, 0}, 
 {0, -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*v*(16*m^3 - 12*m^2*u + 2*m*u^2 - 
      8*m^2*v + 5*m*u*v + m*v^2 - u*v^2 - 8*m^2*w + 3*m*u*w + 2*m*v*w - 
      u*v*w + m*w^2)*(12*m^3 - 5*m^2*u + 4*m^2*v - 9*m*v^2 + 2*u*v^2 + 
      2*v^3 - 5*m^2*w - 9*m*v*w + 2*u*v*w + 4*v^2*w + 2*v*w^2))/
    (ep^2*m*u*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
      17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
      8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
      m^2*w^2 - m*v*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 
      20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 
      12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + 
      v^2*w^2))), -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*
     (18432*m^10 - 30208*m^9*u + 19712*m^8*u^2 - 6336*m^7*u^3 + 936*m^6*u^4 - 
      14*m^5*u^5 - 12*m^4*u^6 + m^3*u^7 + 45056*m^9*v - 95744*m^8*u*v + 
      82944*m^7*u^2*v - 37760*m^6*u^3*v + 9712*m^5*u^4*v - 1402*m^4*u^5*v + 
      104*m^3*u^6*v - 3*m^2*u^7*v - 116224*m^8*v^2 + 190784*m^7*u*v^2 - 
      128336*m^6*u^2*v^2 + 44668*m^5*u^3*v^2 - 8385*m^4*u^4*v^2 + 
      794*m^3*u^5*v^2 - 29*m^2*u^6*v^2 + 95168*m^7*v^3 - 125744*m^6*u*v^3 + 
      66820*m^5*u^2*v^3 - 17505*m^4*u^3*v^3 + 2221*m^3*u^4*v^3 - 
      107*m^2*u^5*v^3 - 39176*m^6*v^4 + 39898*m^5*u*v^4 - 16289*m^4*u^2*v^4 + 
      3110*m^3*u^3*v^4 - 241*m^2*u^4*v^4 + 3*m*u^5*v^4 + 8836*m^5*v^5 - 
      6393*m^4*u*v^5 + 2198*m^3*u^2*v^5 - 399*m^2*u^3*v^5 + 32*m*u^4*v^5 - 
      u^5*v^5 - 1046*m^4*v^6 + 477*m^3*u*v^6 - 256*m^2*u^2*v^6 + 
      56*m*u^3*v^6 - 3*u^4*v^6 + 51*m^3*v^7 - 17*m^2*u*v^7 + 28*m*u^2*v^7 - 
      3*u^3*v^7 + m*u*v^8 - u^2*v^8 - 30208*m^9*w + 39424*m^8*u*w - 
      19008*m^7*u^2*w + 3744*m^6*u^3*w - 70*m^5*u^4*w - 72*m^4*u^5*w + 
      7*m^3*u^6*w - 102656*m^8*v*w + 178816*m^7*u*v*w - 123520*m^6*u^2*v*w + 
      43208*m^5*u^3*v*w - 8055*m^4*u^4*v*w + 757*m^3*u^5*v*w - 
      28*m^2*u^6*v*w + 189312*m^7*v^2*w - 253808*m^6*u*v^2*w + 
      133632*m^5*u^2*v^2*w - 34299*m^4*u^3*v^2*w + 4260*m^3*u^4*v^2*w - 
      202*m^2*u^5*v^2*w - 116000*m^6*v^3*w + 120504*m^5*u*v^3*w - 
      47812*m^4*u^2*v^3*w + 8658*m^3*u^3*v^3*w - 630*m^2*u^4*v^3*w + 
      6*m*u^5*v^3*w + 33078*m^5*v^4*w - 24415*m^4*u*v^4*w + 
      6944*m^3*u^2*v^4*w - 828*m^2*u^3*v^4*w + 9*m*u^4*v^4*w + 2*u^5*v^4*w - 
      4183*m^4*v^5*w + 1557*m^3*u*v^5*w - 439*m^2*u^2*v^5*w + 
      67*m*u^3*v^5*w + 79*m^3*v^6*w + 125*m^2*u*v^6*w + 36*m*u^2*v^6*w - 
      8*u^3*v^6*w + 24*m^2*v^7*w - 20*m*u*v^7*w - 2*u^2*v^7*w - m*v^8*w + 
      u*v^8*w + 19712*m^8*w^2 - 19008*m^7*u*w^2 + 5616*m^6*u^2*w^2 - 
      140*m^5*u^3*w^2 - 180*m^4*u^4*w^2 + 21*m^3*u^5*w^2 + 94720*m^7*v*w^2 - 
      132384*m^6*u*v*w^2 + 70640*m^5*u^2*v*w^2 - 17998*m^4*u^3*v*w^2 + 
      2194*m^3*u^4*v*w^2 - 103*m^2*u^5*v*w^2 - 124384*m^6*v^2*w^2 + 
      131276*m^5*u*v^2*w^2 - 51335*m^4*u^2*v^2*w^2 + 8838*m^3*u^3*v^2*w^2 - 
      575*m^2*u^4*v^2*w^2 + 3*m*u^5*v^2*w^2 + 53036*m^5*v^3*w^2 - 
      40747*m^4*u*v^3*w^2 + 10845*m^3*u^2*v^3*w^2 - 1006*m^2*u^3*v^3*w^2 - 
      12*m*u^4*v^3*w^2 + 3*u^5*v^3*w^2 - 8482*m^4*v^4*w^2 + 
      3503*m^3*u*v^4*w^2 - 370*m^2*u^2*v^4*w^2 - 62*m*u^3*v^4*w^2 + 
      13*u^4*v^4*w^2 + 8*m^3*v^5*w^2 + 443*m^2*u*v^5*w^2 - 58*m*u^2*v^5*w^2 + 
      u^3*v^5*w^2 + 112*m^2*v^6*w^2 - 92*m*u*v^6*w^2 - u^2*v^6*w^2 - 
      6*m*v^7*w^2 + 5*u*v^7*w^2 - 6336*m^7*w^3 + 3744*m^6*u*w^3 - 
      140*m^5*u^2*w^3 - 240*m^4*u^3*w^3 + 35*m^3*u^4*w^3 - 46624*m^6*v*w^3 + 
      50504*m^5*u*v*w^3 - 19684*m^4*u^2*v*w^3 + 3286*m^3*u^3*v*w^3 - 
      200*m^2*u^4*v*w^3 + 42168*m^5*v^2*w^3 - 33129*m^4*u*v^2*w^3 + 
      8761*m^3*u^2*v^2*w^3 - 819*m^2*u^3*v^2*w^3 + 11*m*u^4*v^2*w^3 - 
      10820*m^4*v^3*w^3 + 5343*m^3*u*v^3*w^3 - 604*m^2*u^2*v^3*w^3 - 
      59*m*u^3*v^3*w^3 + 10*u^4*v^3*w^3 + 263*m^3*v^4*w^3 + 
      358*m^2*u*v^4*w^3 - 136*m*u^2*v^4*w^3 + 18*u^3*v^4*w^3 + 
      200*m^2*v^5*w^3 - 147*m*u*v^5*w^3 + 6*u^2*v^5*w^3 - 15*m*v^6*w^3 + 
      10*u*v^6*w^3 + 936*m^6*w^4 - 70*m^5*u*w^4 - 180*m^4*u^2*w^4 + 
      35*m^3*u^3*w^4 + 13360*m^5*v*w^4 - 10584*m^4*u*v*w^4 + 
      2704*m^3*u^2*v*w^4 - 225*m^2*u^3*v*w^4 - 7708*m^4*v^2*w^4 + 
      4078*m^3*u*v^2*w^4 - 592*m^2*u^2*v^2*w^4 + 14*m*u^3*v^2*w^4 + 
      767*m^3*v^3*w^4 - 81*m^2*u*v^3*w^4 - 64*m*u^2*v^3*w^4 + 
      12*u^3*v^3*w^4 + 160*m^2*v^4*w^4 - 104*m*u*v^4*w^4 + 12*u^2*v^4*w^4 - 
      20*m*v^5*w^4 + 10*u*v^5*w^4 - 14*m^5*w^5 - 72*m^4*u*w^5 + 
      21*m^3*u^2*w^5 - 2245*m^4*v*w^5 + 1165*m^3*u*v*w^5 - 
      148*m^2*u^2*v*w^5 + 689*m^3*v^2*w^5 - 191*m^2*u*v^2*w^5 + 
      6*m*u^2*v^2*w^5 + 40*m^2*v^3*w^5 - 29*m*u*v^3*w^5 + 6*u^2*v^3*w^5 - 
      15*m*v^4*w^5 + 5*u*v^4*w^5 - 12*m^4*w^6 + 7*m^3*u*w^6 + 206*m^3*v*w^6 - 
      53*m^2*u*v*w^6 - 16*m^2*v^2*w^6 - m*u*v^2*w^6 - 6*m*v^3*w^6 + 
      u*v^3*w^6 + m^3*w^7 - 8*m^2*v*w^7 - m*v^2*w^7))/
    (ep^2*m*v*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
      2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
      2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
      2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2))), 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(2048*m^10*u - 2560*m^9*u^2 + 
     1280*m^8*u^3 - 320*m^7*u^4 + 40*m^6*u^5 - 2*m^5*u^6 - 53248*m^10*v + 
     76800*m^9*u*v - 43648*m^8*u^2*v + 11552*m^7*u^3*v - 1144*m^6*u^4*v - 
     54*m^5*u^5*v + 13*m^4*u^6*v + 105472*m^9*v^2 - 145152*m^8*u*v^2 + 
     79936*m^7*u^2*v^2 - 21440*m^6*u^3*v^2 + 2708*m^5*u^4*v^2 - 
     118*m^4*u^5*v^2 - m^3*u^6*v^2 - 78336*m^8*v^3 + 90816*m^7*u*v^3 - 
     41960*m^6*u^2*v^3 + 9330*m^5*u^3*v^3 - 1032*m^4*u^4*v^3 + 
     69*m^3*u^5*v^3 - 4*m^2*u^6*v^3 + 23424*m^7*v^4 - 13944*m^6*u*v^4 + 
     1982*m^5*u^2*v^4 - 18*m^4*u^3*v^4 + 161*m^3*u^4*v^4 - 54*m^2*u^5*v^4 + 
     4*m*u^6*v^4 + 1136*m^6*v^5 - 9312*m^5*u*v^5 + 5331*m^4*u^2*v^5 - 
     823*m^3*u^3*v^5 - 39*m^2*u^4*v^5 + 12*m*u^5*v^5 - 2804*m^5*v^6 + 
     5256*m^4*u*v^6 - 1958*m^3*u^2*v^6 + 178*m^2*u^3*v^6 + 7*m*u^4*v^6 + 
     808*m^4*v^7 - 1146*m^3*u*v^7 + 282*m^2*u^2*v^7 - 11*m*u^3*v^7 - 
     102*m^3*v^8 + 120*m^2*u*v^8 - 15*m*u^2*v^8 + 5*m^2*v^9 - 5*m*u*v^9 - 
     4096*m^10*w + 3584*m^9*u*w - 1280*m^8*u^2*w + 320*m^7*u^3*w - 
     80*m^6*u^4*w + 14*m^5*u^5*w - m^4*u^6*w + 111616*m^9*v*w - 
     135040*m^8*u*v*w + 62016*m^7*u^2*v*w - 12856*m^6*u^3*v*w + 
     1092*m^5*u^4*v*w - 32*m^4*u^5*v*w + 3*m^3*u^6*v*w - 168960*m^8*v^2*w + 
     186752*m^7*u*v^2*w - 78240*m^6*u^2*v^2*w + 14784*m^5*u^3*v^2*w - 
     1185*m^4*u^4*v^2*w + 46*m^3*u^5*v^2*w - 4*m^2*u^6*v^2*w + 
     86656*m^7*v^3*w - 70120*m^6*u*v^3*w + 19948*m^5*u^2*v^3*w - 
     2603*m^4*u^3*v^3*w + 366*m^3*u^4*v^3*w - 66*m^2*u^5*v^3*w + 
     4*m*u^6*v^3*w - 6800*m^6*v^4*w - 14310*m^5*u*v^4*w + 
     10907*m^4*u^2*v^4*w - 1766*m^3*u^3*v^4*w - 109*m^2*u^4*v^4*w + 
     28*m*u^5*v^4*w - 9692*m^5*v^5*w + 17926*m^4*u*v^5*w - 
     7464*m^3*u^2*v^5*w + 812*m^2*u^3*v^5*w + 29*m*u^4*v^5*w - 4*u^5*v^5*w + 
     3918*m^4*v^6*w - 5334*m^3*u*v^6*w + 1703*m^2*u^2*v^6*w - 
     120*m*u^3*v^6*w - 4*u^4*v^6*w - 608*m^3*v^7*w + 705*m^2*u*v^7*w - 
     170*m*u^2*v^7*w + 6*u^3*v^7*w + 35*m^2*v^8*w - 36*m*u*v^8*w + 
     6*u^2*v^8*w + 6144*m^9*w^2 - 6400*m^8*u*w^2 + 2880*m^7*u^2*w^2 - 
     720*m^6*u^3*w^2 + 100*m^5*u^4*w^2 - 6*m^4*u^5*w^2 - 94464*m^8*v*w^2 + 
     92640*m^7*u*v*w^2 - 33032*m^6*u^2*v*w^2 + 5168*m^5*u^3*v*w^2 - 
     380*m^4*u^4*v*w^2 + 19*m^3*u^5*v*w^2 + 104320*m^7*v^2*w^2 - 
     89664*m^6*u*v^2*w^2 + 27652*m^5*u^2*v^2*w^2 - 3688*m^4*u^3*v^2*w^2 + 
     269*m^3*u^4*v^2*w^2 - 22*m^2*u^5*v^2*w^2 - 27456*m^6*v^3*w^2 + 
     8262*m^5*u*v^3*w^2 + 1838*m^4*u^2*v^3*w^2 - 427*m^3*u^3*v^3*w^2 - 
     97*m^2*u^4*v^3*w^2 + 16*m*u^5*v^3*w^2 - 10704*m^5*v^4*w^2 + 
     19796*m^4*u*v^4*w^2 - 8091*m^3*u^2*v^4*w^2 + 832*m^2*u^3*v^4*w^2 + 
     39*m*u^4*v^4*w^2 - 4*u^5*v^4*w^2 + 7469*m^4*v^5*w^2 - 
     9269*m^3*u*v^5*w^2 + 3001*m^2*u^2*v^5*w^2 - 216*m*u^3*v^5*w^2 - 
     8*u^4*v^5*w^2 - 1506*m^3*v^6*w^2 + 1632*m^2*u*v^6*w^2 - 
     445*m*u^2*v^6*w^2 + 18*u^3*v^6*w^2 + 105*m^2*v^7*w^2 - 105*m*u*v^7*w^2 + 
     24*u^2*v^7*w^2 - 3840*m^8*w^3 + 3520*m^7*u*w^3 - 1280*m^6*u^2*w^3 + 
     220*m^5*u^3*w^3 - 15*m^4*u^4*w^3 + 42368*m^7*v*w^3 - 32248*m^6*u*v*w^3 + 
     8464*m^5*u^2*v*w^3 - 945*m^4*u^3*v*w^3 + 50*m^3*u^4*v*w^3 - 
     30208*m^6*v^2*w^3 + 19204*m^5*u*v^2*w^3 - 4253*m^4*u^2*v^2*w^3 + 
     478*m^3*u^3*v^2*w^3 - 45*m^2*u^4*v^2*w^3 - 1976*m^5*v^3*w^3 + 
     6263*m^4*u*v^3*w^3 - 2380*m^3*u^2*v^3*w^3 + 160*m^2*u^3*v^3*w^3 + 
     17*m*u^4*v^3*w^3 + 6855*m^4*v^4*w^3 - 7240*m^3*u*v^4*w^3 + 
     2017*m^2*u^2*v^4*w^3 - 116*m*u^3*v^4*w^3 - 4*u^4*v^4*w^3 - 
     1980*m^3*v^5*w^3 + 1878*m^2*u*v^5*w^3 - 465*m*u^2*v^5*w^3 + 
     18*u^3*v^5*w^3 + 175*m^2*v^6*w^3 - 160*m*u*v^6*w^3 + 36*u^2*v^6*w^3 + 
     1280*m^7*w^4 - 920*m^6*u*w^4 + 230*m^5*u^2*w^4 - 20*m^4*u^3*w^4 - 
     10928*m^6*v*w^4 + 6062*m^5*u*v*w^4 - 1070*m^4*u^2*v*w^4 + 
     70*m^3*u^3*v*w^4 + 3436*m^5*v^2*w^4 - 1444*m^4*u*v^2*w^4 + 
     260*m^3*u^2*v^2*w^4 - 38*m^2*u^3*v^2*w^4 + 2810*m^4*v^3*w^4 - 
     2256*m^3*u*v^3*w^4 + 433*m^2*u^2*v^3*w^4 - 9*m*u^3*v^3*w^4 - 
     1450*m^3*v^4*w^4 + 1092*m^2*u*v^4*w^4 - 200*m*u^2*v^4*w^4 + 
     6*u^3*v^4*w^4 + 175*m^2*v^5*w^4 - 135*m*u*v^5*w^4 + 24*u^2*v^5*w^4 - 
     240*m^6*w^5 + 118*m^5*u*w^5 - 15*m^4*u^2*w^5 + 1620*m^5*v*w^5 - 
     587*m^4*u*v*w^5 + 55*m^3*u^2*v*w^5 + 188*m^4*v^2*w^5 - 
     74*m^3*u*v^2*w^5 - 4*m^2*u^2*v^2*w^5 - 552*m^3*v^3*w^5 + 
     273*m^2*u*v^3*w^5 - 25*m*u^2*v^3*w^5 + 105*m^2*v^4*w^5 - 
     60*m*u*v^4*w^5 + 6*u^2*v^4*w^5 + 24*m^5*w^6 - 6*m^4*u*w^6 - 
     127*m^4*v*w^6 + 23*m^3*u*v*w^6 - 78*m^3*v^2*w^6 + 12*m^2*u*v^2*w^6 + 
     35*m^2*v^3*w^6 - 11*m*u*v^3*w^6 - m^4*w^7 + 4*m^3*v*w^7 + 
     5*m^2*v^2*w^7))/(ep^2*m^2*u*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 
     4*m^2*u*v + 20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 
     2*m^2*u*w + 12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 
     2*m*v*w^2 + v^2*w^2)), ((-1 + 2*ep)*(-1 + 3*ep)*
    (2048*m^10*u - 2560*m^9*u^2 + 1280*m^8*u^3 - 320*m^7*u^4 + 40*m^6*u^5 - 
     2*m^5*u^6 - 53248*m^10*v + 81408*m^9*u*v - 52864*m^8*u^2*v + 
     18528*m^7*u^3*v - 3672*m^6*u^4*v + 388*m^5*u^5*v - 17*m^4*u^6*v + 
     105472*m^9*v^2 - 148608*m^8*u*v^2 + 86688*m^7*u^2*v^2 - 
     26184*m^6*u^3*v^2 + 4206*m^5*u^4*v^2 - 328*m^4*u^5*v^2 + 9*m^3*u^6*v^2 - 
     78336*m^8*v^3 + 87712*m^7*u*v^3 - 36760*m^6*u^2*v^3 + 6016*m^5*u^3*v^3 + 
     46*m^4*u^4*v^3 - 111*m^3*u^5*v^3 + 8*m^2*u^6*v^3 + 23424*m^7*v^4 - 
     9120*m^6*u*v^4 - 5692*m^5*u^2*v^4 + 4174*m^4*u^3*v^4 - 875*m^3*u^4*v^4 + 
     60*m^2*u^5*v^4 + 1136*m^6*v^5 - 11752*m^5*u*v^5 + 8879*m^4*u^2*v^5 - 
     2393*m^3*u^3*v^5 + 235*m^2*u^4*v^5 - 4*m*u^5*v^5 - 2804*m^5*v^6 + 
     5870*m^4*u*v^6 - 2760*m^3*u^2*v^6 + 436*m^2*u^3*v^6 - 17*m*u^4*v^6 + 
     808*m^4*v^7 - 1224*m^3*u*v^7 + 372*m^2*u^2*v^7 - 27*m*u^3*v^7 - 
     102*m^3*v^8 + 124*m^2*u*v^8 - 19*m*u^2*v^8 + 5*m^2*v^9 - 5*m*u*v^9 - 
     4096*m^10*w + 3584*m^9*u*w - 1280*m^8*u^2*w + 320*m^7*u^3*w - 
     80*m^6*u^4*w + 14*m^5*u^5*w - m^4*u^6*w + 111616*m^9*v*w - 
     141952*m^8*u*v*w + 73088*m^7*u^2*v*w - 19112*m^6*u^3*v*w + 
     2592*m^5*u^4*v*w - 162*m^4*u^5*v*w + 3*m^3*u^6*v*w - 168960*m^8*v^2*w + 
     187744*m^7*u*v^2*w - 79120*m^6*u^2*v^2*w + 14470*m^5*u^3*v^2*w - 
     727*m^4*u^4*v^2*w - 86*m^3*u^5*v^2*w + 8*m^2*u^6*v^2*w + 
     86656*m^7*v^3*w - 61672*m^6*u*v^3*w + 7220*m^5*u^2*v^3*w + 
     4159*m^4*u^3*v^3*w - 1224*m^3*u^4*v^3*w + 90*m^2*u^5*v^3*w - 
     6800*m^6*v^4*w - 21456*m^5*u*v^4*w + 20619*m^4*u^2*v^4*w - 
     6010*m^3*u^3*v^4*w + 631*m^2*u^4*v^4*w - 16*m*u^5*v^4*w - 
     9692*m^5*v^5*w + 20372*m^4*u*v^5*w - 10478*m^3*u^2*v^5*w + 
     1872*m^2*u^3*v^5*w - 101*m*u^4*v^5*w + 3918*m^4*v^6*w - 
     5724*m^3*u*v^6*w + 2137*m^2*u^2*v^6*w - 234*m*u^3*v^6*w + 4*u^4*v^6*w - 
     608*m^3*v^7*w + 729*m^2*u*v^7*w - 194*m*u^2*v^7*w + 10*u^3*v^7*w + 
     35*m^2*v^8*w - 36*m*u*v^8*w + 6*u^2*v^8*w + 6144*m^9*w^2 - 
     6400*m^8*u*w^2 + 2880*m^7*u^2*w^2 - 720*m^6*u^3*w^2 + 100*m^5*u^4*w^2 - 
     6*m^4*u^5*w^2 - 94464*m^8*v*w^2 + 96736*m^7*u*v*w^2 - 
     37960*m^6*u^2*v*w^2 + 7016*m^5*u^3*v*w^2 - 600*m^4*u^4*v*w^2 + 
     19*m^3*u^5*v*w^2 + 104320*m^7*v^2*w^2 - 87240*m^6*u*v^2*w^2 + 
     23778*m^5*u^2*v^2*w^2 - 1460*m^4*u^3*v^2*w^2 - 285*m^3*u^4*v^2*w^2 + 
     30*m^2*u^5*v^2*w^2 - 27456*m^6*v^3*w^2 + 1464*m^5*u*v^3*w^2 + 
     10206*m^4*u^2*v^3*w^2 - 3797*m^3*u^3*v^3*w^2 + 439*m^2*u^4*v^3*w^2 - 
     12*m*u^5*v^3*w^2 - 10704*m^5*v^4*w^2 + 23440*m^4*u*v^4*w^2 - 
     12129*m^3*u^2*v^4*w^2 + 2178*m^2*u^3*v^4*w^2 - 119*m*u^4*v^4*w^2 + 
     7469*m^4*v^5*w^2 - 10049*m^3*u*v^5*w^2 + 3791*m^2*u^2*v^5*w^2 - 
     432*m*u^3*v^5*w^2 + 8*u^4*v^5*w^2 - 1506*m^3*v^6*w^2 + 
     1692*m^2*u*v^6*w^2 - 501*m*u^2*v^6*w^2 + 30*u^3*v^6*w^2 + 
     105*m^2*v^7*w^2 - 105*m*u*v^7*w^2 + 24*u^2*v^7*w^2 - 3840*m^8*w^3 + 
     3520*m^7*u*w^3 - 1280*m^6*u^2*w^3 + 220*m^5*u^3*w^3 - 15*m^4*u^4*w^3 + 
     42368*m^7*v*w^3 - 33448*m^6*u*v*w^3 + 9428*m^5*u^2*v*w^3 - 
     1125*m^4*u^3*v*w^3 + 50*m^3*u^4*v*w^3 - 30208*m^6*v^2*w^3 + 
     17286*m^5*u*v^2*w^3 - 2119*m^4*u^2*v^2*w^3 - 272*m^3*u^3*v^2*w^3 + 
     43*m^2*u^4*v^2*w^3 - 1976*m^5*v^3*w^3 + 8659*m^4*u*v^3*w^3 - 
     4622*m^3*u^2*v^3*w^3 + 776*m^2*u^3*v^3*w^3 - 35*m*u^4*v^3*w^3 + 
     6855*m^4*v^4*w^3 - 8020*m^3*u*v^4*w^3 + 2683*m^2*u^2*v^4*w^3 - 
     270*m*u^3*v^4*w^3 + 4*u^4*v^4*w^3 - 1980*m^3*v^5*w^3 + 
     1958*m^2*u*v^5*w^3 - 529*m*u^2*v^5*w^3 + 30*u^3*v^5*w^3 + 
     175*m^2*v^6*w^3 - 160*m*u*v^6*w^3 + 36*u^2*v^6*w^3 + 1280*m^7*w^4 - 
     920*m^6*u*w^4 + 230*m^5*u^2*w^4 - 20*m^4*u^3*w^4 - 10928*m^6*v*w^4 + 
     6236*m^5*u*v*w^4 - 1140*m^4*u^2*v*w^4 + 70*m^3*u^3*v*w^4 + 
     3436*m^5*v^2*w^4 - 870*m^4*u*v^2*w^4 - 156*m^3*u^2*v^2*w^4 + 
     34*m^2*u^3*v^2*w^4 + 2810*m^4*v^3*w^4 - 2646*m^3*u*v^3*w^4 + 
     681*m^2*u^2*v^3*w^4 - 45*m*u^3*v^3*w^4 - 1450*m^3*v^4*w^4 + 
     1152*m^2*u*v^4*w^4 - 236*m*u^2*v^4*w^4 + 10*u^3*v^4*w^4 + 
     175*m^2*v^5*w^4 - 135*m*u*v^5*w^4 + 24*u^2*v^5*w^4 - 240*m^6*w^5 + 
     118*m^5*u*w^5 - 15*m^4*u^2*w^5 + 1620*m^5*v*w^5 - 597*m^4*u*v*w^5 + 
     55*m^3*u^2*v*w^5 + 188*m^4*v^2*w^5 - 152*m^3*u*v^2*w^5 + 
     24*m^2*u^2*v^2*w^5 - 552*m^3*v^3*w^5 + 297*m^2*u*v^3*w^5 - 
     33*m*u^2*v^3*w^5 + 105*m^2*v^4*w^5 - 60*m*u*v^4*w^5 + 6*u^2*v^4*w^5 + 
     24*m^5*w^6 - 6*m^4*u*w^6 - 127*m^4*v*w^6 + 23*m^3*u*v*w^6 - 
     78*m^3*v^2*w^6 + 16*m^2*u*v^2*w^6 + 35*m^2*v^3*w^6 - 11*m*u*v^3*w^6 - 
     m^4*w^7 + 4*m^3*v*w^7 + 5*m^2*v^2*w^7))/(ep*m*u*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 
     4*m^2*u*v + 20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 
     2*m^2*u*w + 12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 
     2*m*v*w^2 + v^2*w^2)), 
  ((-1 + 2*ep)*(2048*m^10*u - 2560*m^9*u^2 + 1280*m^8*u^3 - 320*m^7*u^4 + 
     40*m^6*u^5 - 2*m^5*u^6 - 53248*m^10*v + 75264*m^9*u*v - 
     42624*m^8*u^2*v + 11872*m^7*u^3*v - 1560*m^6*u^4*v + 60*m^5*u^5*v + 
     3*m^4*u^6*v + 105472*m^9*v^2 - 144512*m^8*u*v^2 + 80160*m^7*u^2*v^2 - 
     22504*m^6*u^3*v^2 + 3334*m^5*u^4*v^2 - 254*m^4*u^5*v^2 + 9*m^3*u^6*v^2 - 
     78336*m^8*v^3 + 92064*m^7*u*v^3 - 42552*m^6*u^2*v^3 + 9168*m^5*u^3*v^3 - 
     872*m^4*u^4*v^3 + 27*m^3*u^5*v^3 + 23424*m^7*v^4 - 15136*m^6*u*v^4 + 
     1724*m^5*u^2*v^4 + 956*m^4*u^3*v^4 - 261*m^3*u^4*v^4 + 16*m^2*u^5*v^4 + 
     1136*m^6*v^5 - 8896*m^5*u*v^5 + 5665*m^4*u^2*v^5 - 1289*m^3*u^3*v^5 + 
     97*m^2*u^4*v^5 - 2804*m^5*v^6 + 5190*m^4*u*v^6 - 2050*m^3*u^2*v^6 + 
     256*m^2*u^3*v^6 - 5*m*u^4*v^6 + 808*m^4*v^7 - 1142*m^3*u*v^7 + 
     290*m^2*u^2*v^7 - 15*m*u^3*v^7 - 102*m^3*v^8 + 120*m^2*u*v^8 - 
     15*m*u^2*v^8 + 5*m^2*v^9 - 5*m*u*v^9 - 4096*m^10*w + 3584*m^9*u*w - 
     1280*m^8*u^2*w + 320*m^7*u^3*w - 80*m^6*u^4*w + 14*m^5*u^5*w - 
     m^4*u^6*w + 111616*m^9*v*w - 133248*m^8*u*v*w + 61568*m^7*u^2*v*w - 
     13544*m^6*u^3*v*w + 1424*m^5*u^4*v*w - 72*m^4*u^5*v*w + 3*m^3*u^6*v*w - 
     168960*m^8*v^2*w + 187232*m^7*u*v^2*w - 79152*m^6*u^2*v^2*w + 
     15350*m^5*u^3*v^2*w - 1281*m^4*u^4*v^2*w + 32*m^3*u^5*v^2*w + 
     86656*m^7*v^3*w - 72360*m^6*u*v^3*w + 19956*m^5*u^2*v^3*w - 
     1401*m^4*u^3*v^3*w - 148*m^3*u^4*v^3*w + 10*m^2*u^5*v^3*w - 
     6800*m^6*v^4*w - 13072*m^5*u*v^4*w + 11593*m^4*u^2*v^4*w - 
     2856*m^3*u^3*v^4*w + 217*m^2*u^4*v^4*w - 9692*m^5*v^5*w + 
     17662*m^4*u*v^5*w - 7748*m^3*u^2*v^5*w + 1098*m^2*u^3*v^5*w - 
     37*m*u^4*v^5*w + 3918*m^4*v^6*w - 5314*m^3*u*v^6*w + 
     1735*m^2*u^2*v^6*w - 144*m*u^3*v^6*w - 608*m^3*v^7*w + 705*m^2*u*v^7*w - 
     170*m*u^2*v^7*w + 6*u^3*v^7*w + 35*m^2*v^8*w - 36*m*u*v^8*w + 
     6*u^2*v^8*w + 6144*m^9*w^2 - 6400*m^8*u*w^2 + 2880*m^7*u^2*w^2 - 
     720*m^6*u^3*w^2 + 100*m^5*u^4*w^2 - 6*m^4*u^5*w^2 - 94464*m^8*v*w^2 + 
     91872*m^7*u*v*w^2 - 33160*m^6*u^2*v*w^2 + 5480*m^5*u^3*v*w^2 - 
     440*m^4*u^4*v*w^2 + 19*m^3*u^5*v*w^2 + 104320*m^7*v^2*w^2 - 
     90568*m^6*u*v^2*w^2 + 27930*m^5*u^2*v^2*w^2 - 3494*m^4*u^3*v^2*w^2 + 
     161*m^3*u^4*v^2*w^2 - 6*m^2*u^5*v^2*w^2 - 27456*m^6*v^3*w^2 + 
     9480*m^5*u*v^3*w^2 + 2288*m^4*u^2*v^3*w^2 - 1163*m^3*u^3*v^3*w^2 + 
     99*m^2*u^4*v^3*w^2 - 10704*m^5*v^4*w^2 + 19400*m^4*u*v^4*w^2 - 
     8425*m^3*u^2*v^4*w^2 + 1168*m^2*u^3*v^4*w^2 - 35*m*u^4*v^4*w^2 + 
     7469*m^4*v^5*w^2 - 9229*m^3*u*v^5*w^2 + 3053*m^2*u^2*v^5*w^2 - 
     260*m*u^3*v^5*w^2 - 1506*m^3*v^6*w^2 + 1632*m^2*u*v^6*w^2 - 
     445*m*u^2*v^6*w^2 + 18*u^3*v^6*w^2 + 105*m^2*v^7*w^2 - 105*m*u*v^7*w^2 + 
     24*u^2*v^7*w^2 - 3840*m^8*w^3 + 3520*m^7*u*w^3 - 1280*m^6*u^2*w^3 + 
     220*m^5*u^3*w^3 - 15*m^4*u^4*w^3 + 42368*m^7*v*w^3 - 32104*m^6*u*v*w^3 + 
     8548*m^5*u^2*v*w^3 - 985*m^4*u^3*v*w^3 + 50*m^3*u^4*v*w^3 - 
     30208*m^6*v^2*w^3 + 19590*m^5*u*v^2*w^3 - 4165*m^4*u^2*v^2*w^3 + 
     348*m^3*u^3*v^2*w^3 - 21*m^2*u^4*v^2*w^3 - 1976*m^5*v^3*w^3 + 
     5999*m^4*u*v^3*w^3 - 2564*m^3*u^2*v^3*w^3 + 304*m^2*u^3*v^3*w^3 - 
     3*m*u^4*v^3*w^3 + 6855*m^4*v^4*w^3 - 7200*m^3*u*v^4*w^3 + 
     2061*m^2*u^2*v^4*w^3 - 148*m*u^3*v^4*w^3 - 1980*m^3*v^5*w^3 + 
     1878*m^2*u*v^5*w^3 - 465*m*u^2*v^5*w^3 + 18*u^3*v^5*w^3 + 
     175*m^2*v^6*w^3 - 160*m*u*v^6*w^3 + 36*u^2*v^6*w^3 + 1280*m^7*w^4 - 
     920*m^6*u*w^4 + 230*m^5*u^2*w^4 - 20*m^4*u^3*w^4 - 10928*m^6*v*w^4 + 
     6052*m^5*u*v*w^4 - 1080*m^4*u^2*v*w^4 + 70*m^3*u^3*v*w^4 + 
     3436*m^5*v^2*w^4 - 1510*m^4*u*v^2*w^4 + 218*m^3*u^2*v^2*w^4 - 
     22*m^2*u^3*v^2*w^4 + 2810*m^4*v^3*w^4 - 2236*m^3*u*v^3*w^4 + 
     453*m^2*u^2*v^3*w^4 - 17*m*u^3*v^3*w^4 - 1450*m^3*v^4*w^4 + 
     1092*m^2*u*v^4*w^4 - 200*m*u^2*v^4*w^4 + 6*u^3*v^4*w^4 + 
     175*m^2*v^5*w^4 - 135*m*u*v^5*w^4 + 24*u^2*v^5*w^4 - 240*m^6*w^5 + 
     118*m^5*u*w^5 - 15*m^4*u^2*w^5 + 1620*m^5*v*w^5 - 587*m^4*u*v*w^5 + 
     55*m^3*u^2*v*w^5 + 188*m^4*v^2*w^5 - 70*m^3*u*v^2*w^5 - 
     552*m^3*v^3*w^5 + 273*m^2*u*v^3*w^5 - 25*m*u^2*v^3*w^5 + 
     105*m^2*v^4*w^5 - 60*m*u*v^4*w^5 + 6*u^2*v^4*w^5 + 24*m^5*w^6 - 
     6*m^4*u*w^6 - 127*m^4*v*w^6 + 23*m^3*u*v*w^6 - 78*m^3*v^2*w^6 + 
     12*m^2*u*v^2*w^6 + 35*m^2*v^3*w^6 - 11*m*u*v^3*w^6 - m^4*w^7 + 
     4*m^3*v*w^7 + 5*m^2*v^2*w^7))/(ep*m*u*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
     2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
     2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2)), 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(12*m^3 - 5*m^2*u + 4*m^2*v - 9*m*v^2 + 
      2*u*v^2 + 2*v^3 - 5*m^2*w - 9*m*v*w + 2*u*v*w + 4*v^2*w + 2*v*w^2))/
    (ep*m*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 
      4*m^2*u*v + 20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 
      2*m^2*u*w + 12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 
      2*m*v*w^2 + v^2*w^2))), 
  -1/2*(768*m^7 - 960*m^6*u + 464*m^5*u^2 - 100*m^4*u^3 + 8*m^3*u^4 - 
     1728*m^6*v + 1392*m^5*u*v - 428*m^4*u^2*v + 59*m^3*u^3*v - 3*m^2*u^4*v + 
     1456*m^5*v^2 - 524*m^4*u*v^2 - 60*m^3*u^2*v^2 + 41*m^2*u^3*v^2 - 
     4*m*u^4*v^2 - 628*m^4*v^3 + 39*m^3*u*v^3 + 72*m^2*u^2*v^3 - 
     11*m*u^3*v^3 + 150*m^3*v^4 + 9*m^2*u*v^4 - 9*m*u^2*v^4 - 19*m^2*v^5 - 
     m*u*v^5 + m*v^6 - 1152*m^6*w + 1104*m^5*u*w - 368*m^4*u^2*w + 
     45*m^3*u^3*w - m^2*u^4*w + 2096*m^5*v*w - 936*m^4*u*v*w + 
     33*m^3*u^2*v*w + 31*m^2*u^3*v*w - 4*m*u^4*v*w - 1424*m^4*v^2*w + 
     59*m^3*u*v^2*w + 172*m^2*u^2*v^2*w - 22*m*u^3*v^2*w + 471*m^3*v^3*w + 
     75*m^2*u*v^3*w - 53*m*u^2*v^3*w + 4*u^3*v^3*w - 77*m^2*v^4*w - 
     12*m*u*v^4*w + 4*u^2*v^4*w + 5*m*v^5*w + 640*m^5*w^2 - 436*m^4*u*w^2 + 
     87*m^3*u^2*w^2 - 4*m^2*u^3*w^2 - 964*m^4*v*w^2 + 163*m^3*u*v*w^2 + 
     58*m^2*u^2*v*w^2 - 11*m*u^3*v*w^2 + 513*m^3*v^2*w^2 + 71*m^2*u*v^2*w^2 - 
     53*m*u^2*v^2*w^2 + 4*u^3*v^2*w^2 - 118*m^2*v^3*w^2 - 22*m*u*v^3*w^2 + 
     8*u^2*v^3*w^2 + 10*m*v^4*w^2 - 168*m^4*w^3 + 71*m^3*u*w^3 - 
     6*m^2*u^2*w^3 + 213*m^3*v*w^3 + m^2*u*v*w^3 - 9*m*u^2*v*w^3 - 
     82*m^2*v^2*w^3 - 12*m*u*v^2*w^3 + 4*u^2*v^2*w^3 + 10*m*v^3*w^3 + 
     21*m^3*w^4 - 4*m^2*u*w^4 - 23*m^2*v*w^4 - m*u*v*w^4 + 5*m*v^2*w^4 - 
     m^2*w^5 + m*v*w^5)/(m*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 
      8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + 
      m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 
      20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 
      12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + 
      v^2*w^2)), -(((-1 + 2*ep)*(-1 + 3*ep)*(18432*m^10 - 30208*m^9*u + 
      19712*m^8*u^2 - 6336*m^7*u^3 + 936*m^6*u^4 - 14*m^5*u^5 - 12*m^4*u^6 + 
      m^3*u^7 + 43520*m^9*v - 91648*m^8*u*v + 79296*m^7*u^2*v - 
      36288*m^6*u^3*v + 9434*m^5*u^4*v - 1382*m^4*u^5*v + 104*m^3*u^6*v - 
      3*m^2*u^7*v - 114816*m^8*v^2 + 187296*m^7*u*v^2 - 125432*m^6*u^2*v^2 + 
      43606*m^5*u^3*v^2 - 8212*m^4*u^4*v^2 + 784*m^3*u^5*v^2 - 
      29*m^2*u^6*v^2 + 96096*m^7*v^3 - 128048*m^6*u*v^3 + 68558*m^5*u^2*v^3 - 
      18124*m^4*u^3*v^3 + 2332*m^3*u^4*v^3 - 115*m^2*u^5*v^3 - 
      40992*m^6*v^4 + 43864*m^5*u*v^4 - 18872*m^4*u^2*v^4 + 
      3839*m^3*u^3*v^4 - 333*m^2*u^4*v^4 + 7*m*u^5*v^4 + 9848*m^5*v^5 - 
      8334*m^4*u*v^5 + 3216*m^3*u^2*v^5 - 604*m^2*u^3*v^5 + 46*m*u^4*v^5 - 
      u^5*v^5 - 1320*m^4*v^6 + 924*m^3*u*v^6 - 424*m^2*u^2*v^6 + 
      74*m*u^3*v^6 - 3*u^4*v^6 + 88*m^3*v^7 - 66*m^2*u*v^7 + 38*m*u^2*v^7 - 
      3*u^3*v^7 - 2*m^2*v^8 + 3*m*u*v^8 - u^2*v^8 - 30208*m^9*w + 
      39424*m^8*u*w - 19008*m^7*u^2*w + 3744*m^6*u^3*w - 70*m^5*u^4*w - 
      72*m^4*u^5*w + 7*m^3*u^6*w - 100096*m^8*v*w + 173504*m^7*u*v*w - 
      120048*m^6*u^2*v*w + 42292*m^5*u^3*v*w - 7970*m^4*u^4*v*w + 
      757*m^3*u^5*v*w - 28*m^2*u^6*v*w + 188576*m^7*v^2*w - 
      252912*m^6*u*v^2*w + 133506*m^5*u^2*v^2*w - 34480*m^4*u^3*v^2*w + 
      4333*m^3*u^4*v^2*w - 210*m^2*u^5*v^2*w - 119104*m^6*v^3*w + 
      126864*m^5*u*v^3*w - 51794*m^4*u^2*v^3*w + 9710*m^3*u^3*v^3*w - 
      746*m^2*u^4*v^3*w + 10*m*u^5*v^3*w + 36032*m^5*v^4*w - 
      29614*m^4*u*v^4*w + 9611*m^3*u^2*v^4*w - 1361*m^2*u^3*v^4*w + 
      45*m*u^4*v^4*w + 2*u^5*v^4*w - 5274*m^4*v^5*w + 3206*m^3*u*v^5*w - 
      1112*m^2*u^2*v^5*w + 165*m*u^3*v^5*w - 4*u^4*v^5*w + 264*m^3*v^6*w - 
      108*m^2*u*v^6*w + 105*m*u^2*v^6*w - 14*u^3*v^6*w + 12*m^2*v^7*w - 
      8*m*u*v^7*w - 4*u^2*v^7*w - m*v^8*w + u*v^8*w + 19712*m^8*w^2 - 
      19008*m^7*u*w^2 + 5616*m^6*u^2*w^2 - 140*m^5*u^3*w^2 - 
      180*m^4*u^4*w^2 + 21*m^3*u^5*w^2 + 93056*m^7*v*w^2 - 
      129856*m^6*u*v*w^2 + 69560*m^5*u^2*v*w^2 - 17858*m^4*u^3*v*w^2 + 
      2194*m^3*u^4*v*w^2 - 103*m^2*u^5*v*w^2 - 125144*m^6*v^2*w^2 + 
      133074*m^5*u*v^2*w^2 - 52546*m^4*u^2*v^2*w^2 + 9169*m^3*u^3*v^2*w^2 - 
      609*m^2*u^4*v^2*w^2 + 3*m*u^5*v^2*w^2 + 55826*m^5*v^3*w^2 - 
      45156*m^4*u*v^3*w^2 + 12898*m^3*u^2*v^3*w^2 - 1372*m^2*u^3*v^3*w^2 + 
      10*m*u^4*v^3*w^2 + 3*u^5*v^3*w^2 - 10106*m^4*v^4*w^2 + 
      5689*m^3*u*v^4*w^2 - 1211*m^2*u^2*v^4*w^2 + 54*m*u^3*v^4*w^2 + 
      9*u^4*v^4*w^2 + 378*m^3*v^5*w^2 + 22*m^2*u*v^5*w^2 + 72*m*u^2*v^5*w^2 - 
      11*u^3*v^5*w^2 + 82*m^2*v^6*w^2 - 64*m*u*v^6*w^2 - 7*u^2*v^6*w^2 - 
      6*m*v^7*w^2 + 5*u*v^7*w^2 - 6336*m^7*w^3 + 3744*m^6*u*w^3 - 
      140*m^5*u^2*w^3 - 240*m^4*u^3*w^3 + 35*m^3*u^4*w^3 - 46096*m^6*v*w^3 + 
      49980*m^5*u*v*w^3 - 19574*m^4*u^2*v*w^3 + 3286*m^3*u^3*v*w^3 - 
      200*m^2*u^4*v*w^3 + 42934*m^5*v^2*w^3 - 34240*m^4*u*v^2*w^3 + 
      9201*m^3*u^2*v^2*w^3 - 875*m^2*u^3*v^2*w^3 + 11*m*u^4*v^2*w^3 - 
      11886*m^4*v^3*w^3 + 6556*m^3*u*v^3*w^3 - 984*m^2*u^2*v^3*w^3 - 
      23*m*u^3*v^3*w^3 + 10*u^4*v^3*w^3 + 633*m^3*v^4*w^3 + 3*m^2*u*v^4*w^3 - 
      43*m*u^2*v^4*w^3 + 12*u^3*v^4*w^3 + 160*m^2*v^5*w^3 - 115*m*u*v^5*w^3 - 
      15*m*v^6*w^3 + 10*u*v^6*w^3 + 936*m^6*w^4 - 70*m^5*u*w^4 - 
      180*m^4*u^2*w^4 + 35*m^3*u^3*w^4 + 13278*m^5*v*w^4 - 
      10544*m^4*u*v*w^4 + 2704*m^3*u^2*v*w^4 - 225*m^2*u^3*v*w^4 - 
      7962*m^4*v^2*w^4 + 4307*m^3*u*v^2*w^4 - 636*m^2*u^2*v^2*w^4 + 
      14*m*u^3*v^2*w^4 + 952*m^3*v^3*w^4 - 215*m^2*u*v^3*w^4 - 
      42*m*u^2*v^3*w^4 + 12*u^3*v^3*w^4 + 130*m^2*v^4*w^4 - 86*m*u*v^4*w^4 + 
      10*u^2*v^4*w^4 - 20*m*v^5*w^4 + 10*u*v^5*w^4 - 14*m^5*w^5 - 
      72*m^4*u*w^5 + 21*m^3*u^2*w^5 - 2240*m^4*v*w^5 + 1165*m^3*u*v*w^5 - 
      148*m^2*u^2*v*w^5 + 726*m^3*v^2*w^5 - 207*m^2*u*v^2*w^5 + 
      6*m*u^2*v^2*w^5 + 28*m^2*v^3*w^5 - 25*m*u*v^3*w^5 + 6*u^2*v^3*w^5 - 
      15*m*v^4*w^5 + 5*u*v^4*w^5 - 12*m^4*w^6 + 7*m^3*u*w^6 + 206*m^3*v*w^6 - 
      53*m^2*u*v*w^6 - 18*m^2*v^2*w^6 - m*u*v^2*w^6 - 6*m*v^3*w^6 + 
      u*v^3*w^6 + m^3*w^7 - 8*m^2*v*w^7 - m*v^2*w^7))/
    (ep*m*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
      2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
      2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2))), 
  -(((-1 + 2*ep)*(24576*m^10 - 38912*m^9*u + 24576*m^8*u^2 - 7680*m^7*u^3 + 
      1120*m^6*u^4 - 24*m^5*u^5 - 12*m^4*u^6 + m^3*u^7 + 37888*m^9*v - 
      83968*m^8*u*v + 75136*m^7*u^2*v - 35136*m^6*u^3*v + 9268*m^5*u^4*v - 
      1372*m^4*u^5*v + 104*m^3*u^6*v - 3*m^2*u^7*v - 118528*m^8*v^2 + 
      191552*m^7*u*v^2 - 127536*m^6*u^2*v^2 + 44140*m^5*u^3*v^2 - 
      8282*m^4*u^4*v^2 + 788*m^3*u^5*v^2 - 29*m^2*u^6*v^2 + 103360*m^7*v^3 - 
      135456*m^6*u*v^3 + 71740*m^5*u^2*v^3 - 18832*m^4*u^3*v^3 + 
      2414*m^3*u^4*v^3 - 119*m^2*u^5*v^3 - 45040*m^6*v^4 + 47164*m^5*u*v^4 - 
      19978*m^4*u^2*v^4 + 4019*m^3*u^3*v^4 - 345*m^2*u^4*v^4 + 7*m*u^5*v^4 + 
      10944*m^5*v^5 - 8960*m^4*u*v^5 + 3354*m^3*u^2*v^5 - 616*m^2*u^3*v^5 + 
      46*m*u^4*v^5 - u^5*v^5 - 1468*m^4*v^6 + 968*m^3*u*v^6 - 
      428*m^2*u^2*v^6 + 74*m*u^3*v^6 - 3*u^4*v^6 + 96*m^3*v^7 - 
      66*m^2*u*v^7 + 38*m*u^2*v^7 - 3*u^3*v^7 - 2*m^2*v^8 + 3*m*u*v^8 - 
      u^2*v^8 - 38912*m^9*w + 49152*m^8*u*w - 23040*m^7*u^2*w + 
      4480*m^6*u^3*w - 120*m^5*u^4*w - 72*m^4*u^5*w + 7*m^3*u^6*w - 
      97792*m^8*v*w + 171520*m^7*u*v*w - 119552*m^6*u^2*v*w + 
      42320*m^5*u^3*v*w - 8002*m^4*u^4*v*w + 761*m^3*u^5*v*w - 
      28*m^2*u^6*v*w + 199744*m^7*v^2*w - 264352*m^6*u*v^2*w + 
      138148*m^5*u^2*v^2*w - 35408*m^4*u^3*v^2*w + 4425*m^3*u^4*v^2*w - 
      214*m^2*u^5*v^2*w - 129728*m^6*v^3*w + 136056*m^5*u*v^3*w - 
      54930*m^4*u^2*v^3*w + 10218*m^3*u^3*v^3*w - 778*m^2*u^4*v^3*w + 
      10*m*u^5*v^3*w + 39980*m^5*v^4*w - 32332*m^4*u*v^4*w + 
      10335*m^3*u^2*v^4*w - 1451*m^2*u^3*v^4*w + 49*m*u^4*v^4*w + 
      2*u^5*v^4*w - 5948*m^4*v^5*w + 3536*m^3*u*v^5*w - 1168*m^2*u^2*v^5*w + 
      169*m*u^3*v^5*w - 4*u^4*v^5*w + 308*m^3*v^6*w - 120*m^2*u*v^6*w + 
      105*m*u^2*v^6*w - 14*u^3*v^6*w + 12*m^2*v^7*w - 8*m*u*v^7*w - 
      4*u^2*v^7*w - m*v^8*w + u*v^8*w + 24576*m^8*w^2 - 23040*m^7*u*w^2 + 
      6720*m^6*u^2*w^2 - 240*m^5*u^3*w^2 - 180*m^4*u^4*w^2 + 21*m^3*u^5*w^2 + 
      95616*m^7*v*w^2 - 132672*m^6*u*v*w^2 + 70744*m^5*u^2*v*w^2 - 
      18096*m^4*u^3*v*w^2 + 2214*m^3*u^4*v*w^2 - 103*m^2*u^5*v*w^2 - 
      134064*m^6*v^2*w^2 + 140564*m^5*u*v^2*w^2 - 54920*m^4*u^2*v^2*w^2 + 
      9509*m^3*u^3*v^2*w^2 - 629*m^2*u^4*v^2*w^2 + 3*m*u^5*v^2*w^2 + 
      61084*m^5*v^3*w^2 - 48932*m^4*u*v^3*w^2 + 13910*m^3*u^2*v^3*w^2 - 
      1486*m^2*u^3*v^3*w^2 + 14*m*u^4*v^3*w^2 + 3*u^5*v^3*w^2 - 
      11322*m^4*v^4*w^2 + 6401*m^3*u*v^4*w^2 - 1357*m^2*u^2*v^4*w^2 + 
      66*m*u^3*v^4*w^2 + 9*u^4*v^4*w^2 + 478*m^3*v^5*w^2 - 22*m^2*u*v^5*w^2 + 
      76*m*u^2*v^5*w^2 - 11*u^3*v^5*w^2 + 82*m^2*v^6*w^2 - 64*m*u*v^6*w^2 - 
      7*u^2*v^6*w^2 - 6*m*v^7*w^2 + 5*u*v^7*w^2 - 7680*m^7*w^3 + 
      4480*m^6*u*w^3 - 240*m^5*u^2*w^3 - 240*m^4*u^3*w^3 + 35*m^3*u^4*w^3 - 
      48256*m^6*v*w^3 + 51600*m^5*u*v*w^3 - 19996*m^4*u^2*v*w^3 + 
      3326*m^3*u^3*v*w^3 - 200*m^2*u^4*v*w^3 + 45980*m^5*v^2*w^3 - 
      36232*m^4*u*v^2*w^3 + 9649*m^3*u^2*v^2*w^3 - 911*m^2*u^3*v^2*w^3 + 
      11*m*u^4*v^2*w^3 - 12970*m^4*v^3*w^3 + 7186*m^3*u*v^3*w^3 - 
      1106*m^2*u^2*v^3*w^3 - 15*m*u^3*v^3*w^3 + 10*u^4*v^3*w^3 + 
      753*m^3*v^4*w^3 - 57*m^2*u*v^4*w^3 - 35*m*u^2*v^4*w^3 + 
      12*u^3*v^4*w^3 + 160*m^2*v^5*w^3 - 115*m*u*v^5*w^3 - 15*m*v^6*w^3 + 
      10*u*v^6*w^3 + 1120*m^6*w^4 - 120*m^5*u*w^4 - 180*m^4*u^2*w^4 + 
      35*m^3*u^3*w^4 + 13908*m^5*v*w^4 - 10852*m^4*u*v*w^4 + 
      2744*m^3*u^2*v*w^4 - 225*m^2*u^3*v*w^4 - 8438*m^4*v^2*w^4 + 
      4531*m^3*u*v^2*w^4 - 664*m^2*u^2*v^2*w^4 + 14*m*u^3*v^2*w^4 + 
      1032*m^3*v^3*w^4 - 251*m^2*u*v^3*w^4 - 38*m*u^2*v^3*w^4 + 
      12*u^3*v^3*w^4 + 130*m^2*v^4*w^4 - 86*m*u*v^4*w^4 + 10*u^2*v^4*w^4 - 
      20*m*v^5*w^4 + 10*u*v^5*w^4 - 24*m^5*w^5 - 72*m^4*u*w^5 + 
      21*m^3*u^2*w^5 - 2322*m^4*v*w^5 + 1185*m^3*u*v*w^5 - 
      148*m^2*u^2*v*w^5 + 754*m^3*v^2*w^5 - 215*m^2*u*v^2*w^5 + 
      6*m*u^2*v^2*w^5 + 28*m^2*v^3*w^5 - 25*m*u*v^3*w^5 + 6*u^2*v^3*w^5 - 
      15*m*v^4*w^5 + 5*u*v^4*w^5 - 12*m^4*w^6 + 7*m^3*u*w^6 + 210*m^3*v*w^6 - 
      53*m^2*u*v*w^6 - 18*m^2*v^2*w^6 - m*u*v^2*w^6 - 6*m*v^3*w^6 + 
      u*v^3*w^6 + m^3*w^7 - 8*m^2*v*w^7 - m*v^2*w^7))/
    (ep*m*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 
      4*m^2*u*v + 20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 
      2*m^2*u*w + 12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 
      2*m*v*w^2 + v^2*w^2))), 
  -(((-1 + 2*ep)^2*(12*m^3 - 5*m^2*u + 4*m^2*v - 9*m*v^2 + 2*u*v^2 + 2*v^3 - 
      5*m^2*w - 9*m*v*w + 2*u*v*w + 4*v^2*w + 2*v*w^2))/
    (ep*m*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 
      4*m^2*u*v + 20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 
      2*m^2*u*w + 12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 
      2*m*v*w^2 + v^2*w^2))), ((-1 + 2*ep)*(-1 + 3*ep)*
    (12*m^3 - 5*m^2*u + 4*m^2*v - 9*m*v^2 + 2*u*v^2 + 2*v^3 - 5*m^2*w - 
     9*m*v*w + 2*u*v*w + 4*v^2*w + 2*v*w^2))/(ep*m*(3*m - u - v - w)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
     2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
     2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2)), 
  -1/2*(1152*m^7 - 1376*m^6*u + 648*m^5*u^2 - 154*m^4*u^3 + 19*m^3*u^4 - 
     m^2*u^5 - 1856*m^6*v + 1920*m^5*u*v - 692*m^4*u^2*v + 102*m^3*u^3*v - 
     5*m^2*u^4*v + 1320*m^5*v^2 - 1354*m^4*u*v^2 + 457*m^3*u^2*v^2 - 
     62*m^2*u^3*v^2 + 3*m*u^4*v^2 - 480*m^4*v^3 + 460*m^3*u*v^3 - 
     119*m^2*u^2*v^3 + 9*m*u^3*v^3 + 86*m^3*v^4 - 67*m^2*u*v^4 + 
     9*m*u^2*v^4 - 6*m^2*v^5 + 3*m*u*v^5 - 1376*m^6*w + 1296*m^5*u*w - 
     462*m^4*u^2*w + 76*m^3*u^3*w - 5*m^2*u^4*w + 1824*m^5*v*w - 
     1600*m^4*u*v*w + 486*m^3*u^2*v*w - 61*m^2*u^3*v*w + 3*m*u^4*v*w - 
     1018*m^4*v^2*w + 970*m^3*u*v^2*w - 262*m^2*u^2*v^2*w + 19*m*u^3*v^2*w + 
     270*m^3*v^3*w - 249*m^2*u*v^3*w + 48*m*u^2*v^3*w - 2*u^3*v^3*w - 
     31*m^2*v^4*w + 21*m*u*v^4*w - 2*u^2*v^4*w + m*v^5*w + 648*m^5*w^2 - 
     462*m^4*u*w^2 + 114*m^3*u^2*w^2 - 10*m^2*u^3*w^2 - 692*m^4*v*w^2 + 
     520*m^3*u*v*w^2 - 123*m^2*u^2*v*w^2 + 10*m*u^3*v*w^2 + 301*m^3*v^2*w^2 - 
     278*m^2*u*v^2*w^2 + 51*m*u^2*v^2*w^2 - 2*u^3*v^2*w^2 - 58*m^2*v^3*w^2 + 
     51*m*u*v^3*w^2 - 6*u^2*v^3*w^2 + 4*m*v^4*w^2 - 2*u*v^4*w^2 - 
     154*m^4*w^3 + 76*m^3*u*w^3 - 10*m^2*u^2*w^3 + 136*m^3*v*w^3 - 
     83*m^2*u*v*w^3 + 12*m*u^2*v*w^3 - 48*m^2*v^2*w^3 + 39*m*u*v^2*w^3 - 
     4*u^2*v^2*w^3 + 6*m*v^3*w^3 - 4*u*v^3*w^3 + 19*m^3*w^4 - 5*m^2*u*w^4 - 
     16*m^2*v*w^4 + 6*m*u*v*w^4 + 4*m*v^2*w^4 - 2*u*v^2*w^4 - m^2*w^5 + 
     m*v*w^5)/(m*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
      2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
      2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
      2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2)), 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(12*m^3 - 5*m^2*u + 4*m^2*v - 9*m*v^2 + 
      2*u*v^2 + 2*v^3 - 5*m^2*w - 9*m*v*w + 2*u*v*w + 4*v^2*w + 2*v*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 19*m^2*u*v - 5*m*u^2*v + 
      8*m^2*v^2 - 9*m*u*v^2 + 2*u^2*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
      2*m^2*u*w + 9*m^2*v*w - 6*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
      m*v*w^2))/(ep*m*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 
      4*m^2*u*v + 20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 
      2*m^2*u*w + 12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 
      2*m*v*w^2 + v^2*w^2))), 
  (v*(76800*m^10 - 109568*m^9*u + 62720*m^8*u^2 - 18144*m^7*u^3 + 
     2708*m^6*u^4 - 182*m^5*u^5 + 3*m^4*u^6 - 139520*m^9*v + 192064*m^8*u*v - 
     107824*m^7*u^2*v + 31148*m^6*u^3*v - 4768*m^5*u^4*v + 352*m^4*u^5*v - 
     9*m^3*u^6*v + 105536*m^8*v^2 - 132928*m^7*u*v^2 + 67084*m^6*u^2*v^2 - 
     16716*m^5*u^3*v^2 + 2028*m^4*u^4*v^2 - 95*m^3*u^5*v^2 - 39216*m^7*v^3 + 
     36340*m^6*u*v^3 - 10000*m^5*u^2*v^3 - 100*m^4*u^3*v^3 + 
     395*m^3*u^4*v^3 - 40*m^2*u^5*v^3 + 5088*m^6*v^4 + 3450*m^5*u*v^4 - 
     6805*m^4*u^2*v^4 + 2697*m^3*u^3*v^4 - 383*m^2*u^4*v^4 + 16*m*u^5*v^4 + 
     1320*m^5*v^5 - 4780*m^4*u*v^5 + 3334*m^3*u^2*v^5 - 766*m^2*u^3*v^5 + 
     53*m*u^4*v^5 - 618*m^4*v^6 + 1210*m^3*u*v^6 - 548*m^2*u^2*v^6 + 
     63*m*u^3*v^6 + 92*m^3*v^7 - 130*m^2*u*v^7 + 31*m*u^2*v^7 - 5*m^2*v^8 + 
     5*m*u*v^8 - 123392*m^9*w + 141568*m^8*u*w - 61728*m^7*u^2*w + 
     12416*m^6*u^3*w - 1072*m^5*u^4*w + 24*m^4*u^5*w + 170560*m^8*v*w - 
     186304*m^7*u*v*w + 78708*m^6*u^2*v*w - 15482*m^5*u^3*v*w + 
     1293*m^4*u^4*v*w - 25*m^3*u^5*v*w - 85728*m^7*v^2*w + 
     74952*m^6*u*v^2*w - 21646*m^5*u^2*v^2*w + 1383*m^4*u^3*v^2*w + 
     323*m^3*u^4*v^2*w - 40*m^2*u^5*v^2*w + 11108*m^6*v^3*w + 
     10062*m^5*u*v^3*w - 14862*m^4*u^2*v^3*w + 4933*m^3*u^3*v^3*w - 
     546*m^2*u^4*v^3*w + 16*m*u^5*v^3*w + 6302*m^5*v^4*w - 
     17274*m^4*u*v^4*w + 11108*m^3*u^2*v^4*w - 2384*m^2*u^3*v^4*w + 
     158*m*u^4*v^4*w - 2964*m^4*v^5*w + 5408*m^3*u*v^5*w - 
     2717*m^2*u^2*v^5*w + 409*m*u^3*v^5*w - 16*u^4*v^5*w + 492*m^3*v^6*w - 
     707*m^2*u*v^6*w + 273*m*u^2*v^6*w - 24*u^3*v^6*w - 30*m^2*v^7*w + 
     33*m*u*v^7*w - 8*u^2*v^7*w + 78848*m^8*w^2 - 69024*m^7*u*w^2 + 
     21000*m^6*u^2*w^2 - 2468*m^5*u^3*w^2 + 75*m^4*u^4*w^2 - 
     71952*m^7*v*w^2 + 57076*m^6*u*v*w^2 - 15350*m^5*u^2*v*w^2 + 
     1311*m^4*u^3*v*w^2 + 22*m^3*u^4*v*w^2 + 11244*m^6*v^2*w^2 + 
     4088*m^5*u*v^2*w^2 - 7396*m^4*u^2*v^2*w^2 + 2232*m^3*u^3*v^2*w^2 - 
     203*m^2*u^4*v^2*w^2 + 10642*m^5*v^3*w^2 - 20598*m^4*u*v^3*w^2 + 
     10725*m^3*u^2*v^3*w^2 - 1920*m^2*u^3*v^3*w^2 + 105*m*u^4*v^3*w^2 - 
     5667*m^4*v^4*w^2 + 8713*m^3*u*v^4*w^2 - 3860*m^2*u^2*v^4*w^2 + 
     521*m*u^3*v^4*w^2 - 16*u^4*v^4*w^2 + 1080*m^3*v^5*w^2 - 
     1439*m^2*u*v^5*w^2 + 552*m*u^2*v^5*w^2 - 48*u^3*v^5*w^2 - 
     75*m^2*v^6*w^2 + 82*m*u*v^6*w^2 - 24*u^2*v^6*w^2 - 25440*m^7*w^3 + 
     15584*m^6*u*w^3 - 2792*m^5*u^2*w^3 + 120*m^4*u^3*w^3 + 9516*m^6*v*w^3 - 
     3326*m^5*u*v*w^3 - 305*m^4*u^2*v*w^3 + 158*m^3*u^3*v*w^3 + 
     7314*m^5*v^2*w^3 - 9283*m^4*u*v^2*w^3 + 3367*m^3*u^2*v^2*w^3 - 
     374*m^2*u^3*v^2*w^3 - 5388*m^4*v^3*w^3 + 6181*m^3*u*v^3*w^3 - 
     1995*m^2*u^2*v^3*w^3 + 175*m*u^3*v^3*w^3 + 1240*m^3*v^4*w^3 - 
     1375*m^2*u*v^4*w^3 + 409*m*u^2*v^4*w^3 - 24*u^3*v^4*w^3 - 
     100*m^2*v^5*w^3 + 98*m*u*v^5*w^3 - 24*u^2*v^5*w^3 + 4292*m^6*w^4 - 
     1558*m^5*u*w^4 + 105*m^4*u^2*w^4 + 1310*m^5*v*w^4 - 1131*m^4*u*v*w^4 + 
     227*m^3*u^2*v*w^4 - 2532*m^4*v^2*w^4 + 1805*m^3*u*v^2*w^4 - 
     304*m^2*u^2*v^2*w^4 + 780*m^3*v^3*w^4 - 611*m^2*u*v^3*w^4 + 
     99*m*u^2*v^3*w^4 - 75*m^2*v^4*w^4 + 57*m*u*v^4*w^4 - 8*u^2*v^4*w^4 - 
     344*m^5*w^5 + 48*m^4*u*w^5 - 456*m^4*v*w^5 + 139*m^3*u*v*w^5 + 
     252*m^3*v^2*w^5 - 98*m^2*u*v^2*w^5 - 30*m^2*v^3*w^5 + 13*m*u*v^3*w^5 + 
     9*m^4*w^6 + 32*m^3*v*w^6 - 5*m^2*v^2*w^6))/(2*m*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 
     4*m^2*u*v + 20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 
     2*m^2*u*w + 12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 
     2*m*v*w^2 + v^2*w^2)), ((-1 + 2*ep)*(-1 + 3*ep)*
    (12*m^3 - 5*m^2*u + 4*m^2*v - 9*m*v^2 + 2*u*v^2 + 2*v^3 - 5*m^2*w - 
     9*m*v*w + 2*u*v*w + 4*v^2*w + 2*v*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 + 
     4*m^3*v - 7*m^2*u*v + m*u^2*v - 6*m^2*v^2 + 5*m*u*v^2 + m*v^3 - u*v^3 - 
     8*m^3*w + 2*m^2*u*w - 5*m^2*v*w + 2*m*u*v*w + 2*m*v^2*w - u*v^2*w + 
     m^2*w^2 + m*v*w^2))/(ep*m*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + 
     m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - 
     m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 
     2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 
     8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + 
     m^2*w^2 - 2*m*v*w^2 + v^2*w^2)), 
  -1/2*(u*(12*m^3 - 5*m^2*u + 4*m^2*v - 9*m*v^2 + 2*u*v^2 + 2*v^3 - 5*m^2*w - 
      9*m*v*w + 2*u*v*w + 4*v^2*w + 2*v*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 + 
      148*m^3*v - 91*m^2*u*v + 13*m*u^2*v - 54*m^2*v^2 + 17*m*u*v^2 + m*v^3 - 
      u*v^3 - 8*m^3*w + 2*m^2*u*w - 53*m^2*v*w + 14*m*u*v*w + 2*m*v^2*w - 
      u*v^2*w + m^2*w^2 + m*v*w^2))/(m*(3*m - u - v - w)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
      2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
      2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2)), 0, 
  0, 0, 0, 0, 0, (-2*(-1 + 2*ep)^2*v*(16*m^3 - 12*m^2*u + 2*m*u^2 - 8*m^2*v + 
     5*m*u*v + m*v^2 - u*v^2 - 8*m^2*w + 3*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (12*m^3 - 5*m^2*u + 4*m^2*v - 9*m*v^2 + 2*u*v^2 + 2*v^3 - 5*m^2*w - 
     9*m*v*w + 2*u*v*w + 4*v^2*w + 2*v*w^2))/(ep*m*(3*m - u - v - w)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
     2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
     2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2)), 
  (ep*(128*m^6*u - 96*m^5*u^2 + 24*m^4*u^3 - 2*m^3*u^4 - 1408*m^6*v + 
     1024*m^5*u*v - 288*m^4*u^2*v + 42*m^3*u^3*v - 3*m^2*u^4*v + 
     2080*m^5*v^2 - 1248*m^4*u*v^2 + 248*m^3*u^2*v^2 - 17*m^2*u^3*v^2 - 
     1224*m^4*v^3 + 562*m^3*u*v^3 - 77*m^2*u^2*v^3 + 3*m*u^3*v^3 + 
     358*m^3*v^4 - 115*m^2*u*v^4 + 9*m*u^2*v^4 - 52*m^2*v^5 + 9*m*u*v^5 + 
     3*m*v^6 - 256*m^6*w + 160*m^5*u*w - 48*m^4*u^2*w + 10*m^3*u^3*w - 
     m^2*u^4*w + 2336*m^5*v*w - 1344*m^4*u*v*w + 252*m^3*u^2*v*w - 
     17*m^2*u^3*v*w - 2544*m^4*v^2*w + 1084*m^3*u*v^2*w - 129*m^2*u^2*v^2*w + 
     6*m*u^3*v^2*w + 1090*m^3*v^3*w - 337*m^2*u*v^3*w + 27*m*u^2*v^3*w - 
     209*m^2*v^4*w + 45*m*u*v^4*w - 2*u^2*v^4*w + 15*m*v^5*w - 2*u*v^5*w + 
     256*m^5*w^2 - 168*m^4*u*w^2 + 42*m^3*u^2*w^2 - 4*m^2*u^3*w^2 - 
     1416*m^4*v*w^2 + 604*m^3*u*v*w^2 - 76*m^2*u^2*v*w^2 + 3*m*u^3*v*w^2 + 
     1122*m^3*v^2*w^2 - 336*m^2*u*v^2*w^2 + 27*m*u^2*v^2*w^2 - 
     316*m^2*v^3*w^2 + 72*m*u*v^3*w^2 - 4*u^2*v^3*w^2 + 30*m*v^4*w^2 - 
     6*u*v^4*w^2 - 96*m^4*w^3 + 46*m^3*u*w^3 - 6*m^2*u^2*w^3 + 
     406*m^3*v*w^3 - 118*m^2*u*v*w^3 + 9*m*u^2*v*w^3 - 214*m^2*v^2*w^3 + 
     45*m*u*v^2*w^3 - 2*u^2*v^2*w^3 + 30*m*v^3*w^3 - 6*u*v^3*w^3 + 
     16*m^3*w^4 - 4*m^2*u*w^4 - 56*m^2*v*w^4 + 9*m*u*v*w^4 + 15*m*v^2*w^4 - 
     2*u*v^2*w^4 - m^2*w^5 + 3*m*v*w^5))/(m*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 
     8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + 
     m^2*w^2 - 2*m*v*w^2 + v^2*w^2)), 
  (ep*(1536*m^6 - 1920*m^5*u + 928*m^4*u^2 - 216*m^3*u^3 + 24*m^2*u^4 - 
     m*u^5 - 1920*m^5*v + 2016*m^4*u*v - 736*m^3*u^2*v + 108*m^2*u^3*v - 
     5*m*u^4*v + 992*m^4*v^2 - 976*m^3*u*v^2 + 300*m^2*u^2*v^2 - 
     33*m*u^3*v^2 + u^4*v^2 - 264*m^3*v^3 + 252*m^2*u*v^3 - 57*m*u^2*v^3 + 
     3*u^3*v^3 + 36*m^2*v^4 - 30*m*u*v^4 + 3*u^2*v^4 - 2*m*v^5 + u*v^5 - 
     1920*m^5*w + 1856*m^4*u*w - 648*m^3*u^2*w + 96*m^2*u^3*w - 5*m*u^4*w + 
     1632*m^4*v*w - 1360*m^3*u*v*w + 372*m^2*u^2*v*w - 37*m*u^3*v*w + 
     u^4*v*w - 432*m^3*v^2*w + 444*m^2*u*v^2*w - 109*m*u^2*v^2*w + 
     5*u^3*v^2*w + 12*m^2*v^3*w - 70*m*u*v^3*w + 11*u^2*v^3*w + 10*m*v^4*w + 
     3*u*v^4*w - v^5*w + 928*m^4*w^2 - 648*m^3*u*w^2 + 144*m^2*u^2*w^2 - 
     10*m*u^3*w^2 - 384*m^3*v*w^2 + 252*m^2*u*v*w^2 - 46*m*u^2*v*w^2 + 
     2*u^3*v*w^2 - 60*m^2*v^2*w^2 - 45*m*u*v^2*w^2 + 8*u^2*v^2*w^2 + 
     41*m*v^3*w^2 + 4*u*v^3*w^2 - 4*v^4*w^2 - 216*m^3*w^3 + 96*m^2*u*w^3 - 
     10*m*u^2*w^3 - 12*m^2*v*w^3 - m*u*v*w^3 + 43*m*v^2*w^3 - 6*v^3*w^3 + 
     24*m^2*w^4 - 5*m*u*w^4 + 13*m*v*w^4 - 2*u*v*w^4 - 4*v^2*w^4 - m*w^5 - 
     v*w^5))/((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
     2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
     2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2)), 0, 
  (v*(12288*m^9 - 16896*m^8*u + 9472*m^7*u^2 - 2752*m^6*u^3 + 432*m^5*u^4 - 
     34*m^4*u^5 + m^3*u^6 - 33792*m^8*v + 43392*m^7*u*v - 22688*m^6*u^2*v + 
     6136*m^5*u^3*v - 910*m^4*u^4*v + 74*m^3*u^5*v - 3*m^2*u^6*v + 
     41984*m^7*v^2 - 49792*m^6*u*v^2 + 23504*m^5*u^2*v^2 - 5464*m^4*u^3*v^2 + 
     626*m^3*u^4*v^2 - 29*m^2*u^5*v^2 - 28800*m^6*v^3 + 30648*m^5*u*v^3 - 
     12330*m^4*u^2*v^3 + 2240*m^3*u^3*v^3 - 173*m^2*u^4*v^3 + 4*m*u^5*v^3 + 
     11696*m^5*v^4 - 10994*m^4*u*v^4 + 3579*m^3*u^2*v^4 - 459*m^2*u^3*v^4 + 
     19*m*u^4*v^4 - 2868*m^4*v^5 + 2402*m^3*u*v^5 - 604*m^2*u^2*v^5 + 
     50*m*u^3*v^5 - u^4*v^5 + 414*m^3*v^6 - 324*m^2*u*v^6 + 60*m*u^2*v^6 - 
     3*u^3*v^6 - 32*m^2*v^7 + 26*m*u*v^7 - 3*u^2*v^7 + m*v^8 - u*v^8 - 
     21504*m^8*w + 24320*m^7*u*w - 10688*m^6*u^2*w + 2256*m^5*u^3*w - 
     224*m^4*u^4*w + 8*m^3*u^5*w + 49920*m^7*v*w - 52352*m^6*u*v*w + 
     21504*m^5*u^2*v*w - 4324*m^4*u^3*v*w + 435*m^3*u^4*v*w - 
     19*m^2*u^5*v*w - 51936*m^6*v^2*w + 49344*m^5*u*v^2*w - 
     17554*m^4*u^2*v^2*w + 2783*m^3*u^3*v^2*w - 183*m^2*u^4*v^2*w + 
     4*m*u^5*v^2*w + 29216*m^5*v^3*w - 24508*m^4*u*v^3*w + 
     7034*m^3*u^2*v^3*w - 799*m^2*u^3*v^3*w + 34*m*u^4*v^3*w - 
     9362*m^4*v^4*w + 6934*m^3*u*v^4*w - 1460*m^2*u^2*v^4*w + 
     102*m*u^3*v^4*w - 2*u^4*v^4*w + 1696*m^3*v^5*w - 1156*m^2*u*v^5*w + 
     147*m*u^2*v^5*w - 5*u^3*v^5*w - 160*m^2*v^6*w + 111*m*u*v^6*w - 
     5*u^2*v^6*w + 6*m*v^7*w - 5*u*v^7*w + 14848*m^7*w^2 - 13120*m^6*u*w^2 + 
     4176*m^5*u^2*w^2 - 556*m^4*u^3*w^2 + 25*m^3*u^4*w^2 - 28320*m^6*v*w^2 + 
     23112*m^5*u*v*w^2 - 6940*m^4*u^2*v*w^2 + 913*m^3*u^3*v*w^2 - 
     46*m^2*u^4*v*w^2 + 24304*m^5*v^2*w^2 - 17784*m^4*u*v^2*w^2 + 
     4436*m^3*u^2*v^2*w^2 - 422*m^2*u^3*v^2*w^2 + 15*m*u^4*v^2*w^2 - 
     10966*m^4*v^3*w^2 + 7050*m^3*u*v^3*w^2 - 1295*m^2*u^2*v^3*w^2 + 
     74*m*u^3*v^3*w^2 - u^4*v^3*w^2 + 2647*m^3*v^4*w^2 - 1533*m^2*u*v^4*w^2 + 
     160*m*u^2*v^4*w^2 - 5*u^3*v^4*w^2 - 320*m^2*v^5*w^2 + 183*m*u*v^5*w^2 - 
     4*u^2*v^5*w^2 + 15*m*v^6*w^2 - 10*u*v^6*w^2 - 5184*m^6*w^3 + 
     3312*m^5*u*w^3 - 664*m^4*u^2*w^3 + 40*m^3*u^3*w^3 + 7744*m^5*v*w^3 - 
     4548*m^4*u*v*w^3 + 869*m^3*u^2*v*w^3 - 54*m^2*u^3*v*w^3 - 
     5406*m^4*v^2*w^3 + 2871*m^3*u*v^2*w^3 - 443*m^2*u^2*v^2*w^3 + 
     22*m*u^3*v^2*w^3 + 1908*m^3*v^3*w^3 - 901*m^2*u*v^3*w^3 + 
     89*m*u^2*v^3*w^3 - 3*u^3*v^3*w^3 - 320*m^2*v^4*w^3 + 143*m*u*v^4*w^3 - 
     5*u^2*v^4*w^3 + 20*m*v^5*w^3 - 10*u*v^5*w^3 + 960*m^5*w^4 - 
     386*m^4*u*w^4 + 35*m^3*u^2*w^4 - 1022*m^4*v*w^4 + 369*m^3*u*v*w^4 - 
     31*m^2*u^2*v*w^4 + 592*m^3*v^2*w^4 - 207*m^2*u*v^2*w^4 + 
     16*m*u^2*v^2*w^4 - 160*m^2*v^3*w^4 + 51*m*u*v^3*w^4 - 3*u^2*v^3*w^4 + 
     15*m*v^4*w^4 - 5*u*v^4*w^4 - 88*m^4*w^5 + 16*m^3*u*w^5 + 52*m^3*v*w^5 - 
     7*m^2*u*v*w^5 - 32*m^2*v^2*w^5 + 6*m*u*v^2*w^5 + 6*m*v^3*w^5 - 
     u*v^3*w^5 + 3*m^3*w^6 + m*v^2*w^6))/
   ((16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 
     4*m^2*u*v + 20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 
     2*m^2*u*w + 12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 
     2*m*v*w^2 + v^2*w^2)), (4096*ep*m^10*u - 6144*ep*m^9*u^2 + 
    3840*ep*m^8*u^3 - 1280*ep*m^7*u^4 + 240*ep*m^6*u^5 - 24*ep*m^5*u^6 + 
    ep*m^4*u^7 + 40960*ep*m^10*v - 4608*m^9*u*v - 109568*ep*m^9*u*v + 
    6912*m^8*u^2*v + 107264*ep*m^8*u^2*v - 4096*m^7*u^3*v - 
    52864*ep*m^7*u^3*v + 1200*m^6*u^4*v + 14400*ep*m^6*u^4*v - 
    174*m^5*u^5*v - 2156*ep*m^5*u^5*v + 10*m^4*u^6*v + 159*ep*m^4*u^6*v - 
    4*ep*m^3*u^7*v - 91136*ep*m^9*v^2 + 5760*m^8*u*v^2 + 
    208640*ep*m^8*u*v^2 - 8480*m^7*u^2*v^2 - 180800*ep*m^7*u^2*v^2 + 
    4856*m^6*u^3*v^2 + 79216*ep*m^6*u^3*v^2 - 1358*m^5*u^4*v^2 - 
    18992*ep*m^5*u^4*v^2 + 186*m^4*u^5*v^2 + 2448*ep*m^4*u^5*v^2 - 
    10*m^3*u^6*v^2 - 150*ep*m^3*u^6*v^2 + 3*ep*m^2*u^7*v^2 + 
    82944*ep*m^8*v^3 + 1952*m^7*u*v^3 - 155968*ep*m^7*u*v^3 - 
    2144*m^6*u^2*v^3 + 112256*ep*m^6*u^2*v^3 + 1094*m^5*u^3*v^3 - 
    39588*ep*m^5*u^3*v^3 - 330*m^4*u^4*v^3 + 7060*ep*m^4*u^4*v^3 + 
    56*m^3*u^5*v^3 - 568*ep*m^3*u^5*v^3 - 4*m^2*u^6*v^3 + 13*ep*m^2*u^6*v^3 - 
    39808*ep*m^7*v^4 - 6664*m^6*u*v^4 + 53376*ep*m^6*u*v^4 + 
    7534*m^5*u^2*v^4 - 26228*ep*m^5*u^2*v^4 - 3436*m^4*u^3*v^4 + 
    4547*ep*m^4*u^3*v^4 + 788*m^3*u^4*v^4 + 306*ep*m^3*u^4*v^4 - 
    90*m^2*u^5*v^4 - 168*ep*m^2*u^5*v^4 + 4*m*u^6*v^4 + 12*ep*m*u^6*v^4 + 
    10592*ep*m^6*v^5 + 4392*m^5*u*v^5 - 5872*ep*m^5*u*v^5 - 
    4276*m^4*u^2*v^5 - 751*ep*m^4*u^2*v^5 + 1570*m^3*u^3*v^5 + 
    1636*ep*m^3*u^3*v^5 - 258*m^2*u^4*v^5 - 492*ep*m^2*u^4*v^5 + 
    16*m*u^5*v^5 + 44*ep*m*u^5*v^5 - 1412*ep*m^5*v^6 - 1346*m^4*u*v^6 - 
    1260*ep*m^4*u*v^6 + 1050*m^3*u^2*v^6 + 1108*ep*m^3*u^2*v^6 - 
    274*m^2*u^3*v^6 - 352*ep*m^2*u^3*v^6 + 24*m*u^4*v^6 + 38*ep*m*u^4*v^6 + 
    ep*u^5*v^6 + 36*ep*m^4*v^7 + 202*m^3*u*v^7 + 404*ep*m^3*u*v^7 - 
    114*m^2*u^2*v^7 - 68*ep*m^2*u^2*v^7 + 16*m*u^3*v^7 - 8*ep*m*u^3*v^7 + 
    3*ep*u^4*v^7 + 12*ep*m^3*v^8 - 12*m^2*u*v^8 - 31*ep*m^2*u*v^8 + 
    4*m*u^2*v^8 - 14*ep*m*u^2*v^8 + 3*ep*u^3*v^8 - ep*m^2*v^9 + ep*u^2*v^9 + 
    4096*ep*m^10*w - 12288*ep*m^9*u*w + 11520*ep*m^8*u^2*w - 
    5120*ep*m^7*u^3*w + 1200*ep*m^6*u^4*w - 144*ep*m^5*u^5*w + 
    7*ep*m^4*u^6*w - 88064*ep*m^9*v*w + 6912*m^8*u*v*w + 
    185600*ep*m^8*u*v*w - 8192*m^7*u^2*v*w - 143488*ep*m^7*u^2*v*w + 
    3600*m^6*u^3*v*w + 53888*ep*m^6*u^3*v*w - 696*m^5*u^4*v*w - 
    10400*ep*m^5*u^4*v*w + 50*m^4*u^5*v*w + 955*ep*m^4*u^5*v*w - 
    30*ep*m^3*u^6*v*w + 155136*ep*m^8*v^2*w - 3872*m^7*u*v^2*w - 
    275712*ep*m^7*u*v^2*w + 4048*m^6*u^2*v^2*w + 183296*ep*m^6*u^2*v^2*w - 
    1354*m^5*u^3*v^2*w - 58720*ep*m^5*u^3*v^2*w + 98*m^4*u^4*v^2*w + 
    9320*ep*m^4*u^4*v^2*w + 28*m^3*u^5*v^2*w - 634*ep*m^3*u^5*v^2*w - 
    4*m^2*u^6*v^2*w + 9*ep*m^2*u^6*v^2*w - 111872*ep*m^7*v^3*w - 
    8960*m^6*u*v^3*w + 148432*ep*m^6*u*v^3*w + 9956*m^5*u^2*v^3*w - 
    71288*ep*m^5*u^2*v^3*w - 4398*m^4*u^3*v^3*w + 13941*ep*m^4*u^3*v^3*w + 
    954*m^3*u^4*v^3*w - 490*ep*m^3*u^4*v^3*w - 100*m^2*u^5*v^3*w - 
    153*ep*m^2*u^5*v^3*w + 4*m*u^6*v^3*w + 12*ep*m*u^6*v^3*w + 
    40272*ep*m^6*v^4*w + 10782*m^5*u*v^4*w - 26304*ep*m^5*u*v^4*w - 
    10376*m^4*u^2*v^4*w - 809*ep*m^4*u^2*v^4*w + 3744*m^3*u^3*v^4*w + 
    4786*ep*m^3*u^3*v^4*w - 600*m^2*u^4*v^4*w - 1334*ep*m^2*u^4*v^4*w + 
    36*m*u^5*v^4*w + 108*ep*m*u^5*v^4*w - 6968*ep*m^5*v^5*w - 
    4622*m^4*u*v^5*w - 3970*ep*m^4*u*v^5*w + 3758*m^3*u^2*v^5*w + 
    6120*ep*m^3*u^2*v^5*w - 1076*m^2*u^3*v^5*w - 2383*ep*m^2*u^3*v^5*w + 
    122*m*u^4*v^5*w + 354*ep*m*u^4*v^5*w - 4*u^5*v^5*w - 14*ep*u^5*v^5*w + 
    292*ep*m^4*v^6*w + 886*m^3*u*v^6*w + 1996*ep*m^3*u*v^6*w - 
    582*m^2*u^2*v^6*w - 1128*ep*m^2*u^2*v^6*w + 122*m*u^3*v^6*w + 
    278*ep*m*u^3*v^6*w - 8*u^4*v^6*w - 25*ep*u^4*v^6*w + 68*ep*m^3*v^7*w - 
    64*m^2*u*v^7*w - 203*ep*m^2*u*v^7*w + 32*m*u^2*v^7*w + 
    34*ep*m*u^2*v^7*w - 4*u^3*v^7*w - 5*ep*u^3*v^7*w - 7*ep*m^2*v^8*w + 
    2*ep*m*u*v^8*w + 3*ep*u^2*v^8*w - 6144*ep*m^9*w^2 + 11520*ep*m^8*u*w^2 - 
    7680*ep*m^7*u^2*w^2 + 2400*ep*m^6*u^3*w^2 - 360*ep*m^5*u^4*w^2 + 
    21*ep*m^4*u^5*w^2 + 76032*ep*m^8*v*w^2 - 4096*m^7*u*v*w^2 - 
    125440*ep*m^7*u*v*w^2 + 3600*m^6*u^2*v*w^2 + 73792*ep*m^6*u^2*v*w^2 - 
    1044*m^5*u^3*v*w^2 - 19680*ep*m^5*u^3*v*w^2 + 100*m^4*u^4*v*w^2 + 
    2347*ep*m^4*u^4*v*w^2 - 94*ep*m^3*u^5*v*w^2 - 105600*ep*m^7*v^2*w^2 - 
    1096*m^6*u*v^2*w^2 + 138960*ep*m^6*u*v^2*w^2 + 1654*m^5*u^2*v^2*w^2 - 
    65348*ep*m^5*u^2*v^2*w^2 - 916*m^4*u^3*v^2*w^2 + 
    13206*ep*m^4*u^3*v^2*w^2 + 222*m^3*u^4*v^2*w^2 - 964*ep*m^3*u^4*v^2*w^2 - 
    20*m^2*u^5*v^2*w^2 - 3*ep*m^2*u^5*v^2*w^2 + 57504*ep*m^6*v^3*w^2 + 
    8214*m^5*u*v^3*w^2 - 44852*ep*m^5*u*v^3*w^2 - 7424*m^4*u^2*v^3*w^2 + 
    7072*ep*m^4*u^2*v^3*w^2 + 2482*m^3*u^3*v^3*w^2 + 
    2422*ep*m^3*u^3*v^3*w^2 - 364*m^2*u^4*v^3*w^2 - 833*ep*m^2*u^4*v^3*w^2 + 
    20*m*u^5*v^3*w^2 + 64*ep*m*u^5*v^3*w^2 - 13776*ep*m^5*v^4*w^2 - 
    5780*m^4*u*v^4*w^2 - 2591*ep*m^4*u*v^4*w^2 + 4514*m^3*u^2*v^4*w^2 + 
    8326*ep*m^3*u^2*v^4*w^2 - 1238*m^2*u^3*v^4*w^2 - 
    3245*ep*m^2*u^3*v^4*w^2 + 134*m*u^4*v^4*w^2 + 438*ep*m*u^4*v^4*w^2 - 
    4*u^5*v^4*w^2 - 15*ep*u^5*v^4*w^2 + 921*ep*m^4*v^5*w^2 + 
    1524*m^3*u*v^5*w^2 + 3656*ep*m^3*u*v^5*w^2 - 1022*m^2*u^2*v^5*w^2 - 
    2691*ep*m^2*u^2*v^5*w^2 + 224*m*u^3*v^5*w^2 + 694*ep*m*u^3*v^5*w^2 - 
    16*u^4*v^5*w^2 - 59*ep*u^4*v^5*w^2 + 156*ep*m^3*v^6*w^2 - 
    140*m^2*u*v^6*w^2 - 515*ep*m^2*u*v^6*w^2 + 80*m*u^2*v^6*w^2 + 
    220*ep*m*u^2*v^6*w^2 - 12*u^3*v^6*w^2 - 36*ep*u^3*v^6*w^2 - 
    21*ep*m^2*v^7*w^2 + 10*ep*m*u*v^7*w^2 + 2*ep*u^2*v^7*w^2 + 
    3840*ep*m^8*w^3 - 5120*ep*m^7*u*w^3 + 2400*ep*m^6*u^2*w^3 - 
    480*ep*m^5*u^3*w^3 + 35*ep*m^4*u^4*w^3 - 34816*ep*m^7*v*w^3 + 
    1200*m^6*u*v*w^3 + 43520*ep*m^6*u*v*w^3 - 696*m^5*u^2*v*w^3 - 
    18200*ep*m^5*u^2*v*w^3 + 100*m^4*u^3*v*w^3 + 3018*ep*m^4*u^3*v*w^3 - 
    160*ep*m^3*u^4*v*w^3 + 36800*ep*m^6*v^2*w^3 + 1650*m^5*u*v^2*w^3 - 
    32456*ep*m^5*u*v^2*w^3 - 1382*m^4*u^2*v^2*w^3 + 8850*ep*m^4*u^2*v^2*w^3 + 
    398*m^3*u^3*v^2*w^3 - 600*ep*m^3*u^3*v^2*w^3 - 40*m^2*u^4*v^2*w^3 - 
    43*ep*m^2*u^4*v^2*w^3 - 13664*ep*m^5*v^3*w^3 - 3068*m^4*u*v^3*w^3 + 
    2461*ep*m^4*u*v^3*w^3 + 2098*m^3*u^2*v^3*w^3 + 3302*ep*m^3*u^2*v^3*w^3 - 
    476*m^2*u^3*v^3*w^3 - 1272*ep*m^2*u^3*v^3*w^3 + 36*m*u^4*v^3*w^3 + 
    122*ep*m*u^4*v^3*w^3 + 1485*ep*m^4*v^4*w^3 + 1276*m^3*u*v^4*w^3 + 
    3002*ep*m^3*u*v^4*w^3 - 774*m^2*u^2*v^4*w^3 - 2315*ep*m^2*u^2*v^4*w^3 + 
    146*m*u^3*v^4*w^3 + 510*ep*m*u^3*v^4*w^3 - 8*u^4*v^4*w^3 - 
    31*ep*u^4*v^4*w^3 + 180*ep*m^3*v^5*w^3 - 160*m^2*u*v^5*w^3 - 
    650*ep*m^2*u*v^5*w^3 + 88*m*u^2*v^5*w^3 + 316*ep*m*u^2*v^5*w^3 - 
    12*u^3*v^5*w^3 - 45*ep*u^3*v^5*w^3 - 35*ep*m^2*v^6*w^3 + 
    20*ep*m*u*v^6*w^3 - 2*ep*u^2*v^6*w^3 - 1280*ep*m^7*w^4 + 
    1200*ep*m^6*u*w^4 - 360*ep*m^5*u^2*w^4 + 35*ep*m^4*u^3*w^4 + 
    9216*ep*m^6*v*w^4 - 174*m^5*u*v*w^4 - 8180*ep*m^5*u*v*w^4 + 
    50*m^4*u^2*v*w^4 + 2137*ep*m^4*u^2*v*w^4 - 160*ep*m^3*u^3*v*w^4 - 
    6836*ep*m^5*v^2*w^4 - 554*m^4*u*v^2*w^4 + 3122*ep*m^4*u*v^2*w^4 + 
    292*m^3*u^2*v^2*w^4 - 106*ep*m^3*u^2*v^2*w^4 - 40*m^2*u^3*v^2*w^4 - 
    67*ep*m^2*u^3*v^2*w^4 + 1310*ep*m^4*v^3*w^4 + 514*m^3*u*v^3*w^4 + 
    970*ep*m^3*u*v^3*w^4 - 240*m^2*u^2*v^3*w^4 - 729*ep*m^2*u^2*v^3*w^4 + 
    28*m*u^3*v^3*w^4 + 102*ep*m*u^3*v^3*w^4 + 100*ep*m^3*v^4*w^4 - 
    100*m^2*u*v^4*w^4 - 425*ep*m^2*u*v^4*w^4 + 44*m*u^2*v^4*w^4 + 
    178*ep*m*u^2*v^4*w^4 - 4*u^3*v^4*w^4 - 17*ep*u^3*v^4*w^4 - 
    35*ep*m^2*v^5*w^4 + 20*ep*m*u*v^5*w^4 - 3*ep*u^2*v^5*w^4 + 
    240*ep*m^6*w^5 - 144*ep*m^5*u*w^5 + 21*ep*m^4*u^2*w^5 - 
    1416*ep*m^5*v*w^5 + 10*m^4*u*v*w^5 + 787*ep*m^4*u*v*w^5 - 
    94*ep*m^3*u^2*v*w^5 + 606*ep*m^4*v^2*w^5 + 78*m^3*u*v^2*w^5 + 
    2*ep*m^3*u*v^2*w^5 - 20*m^2*u^2*v^2*w^5 - 45*ep*m^2*u^2*v^2*w^5 + 
    12*ep*m^3*v^3*w^5 - 32*m^2*u*v^3*w^5 - 131*ep*m^2*u*v^3*w^5 + 
    8*m*u^2*v^3*w^5 + 34*ep*m*u^2*v^3*w^5 - 21*ep*m^2*v^4*w^5 + 
    10*ep*m*u*v^4*w^5 - ep*u^2*v^4*w^5 - 24*ep*m^5*w^6 + 7*ep*m^4*u*w^6 + 
    117*ep*m^4*v*w^6 - 30*ep*m^3*u*v*w^6 - 12*ep*m^3*v^2*w^6 - 
    4*m^2*u*v^2*w^6 - 13*ep*m^2*u*v^2*w^6 - 7*ep*m^2*v^3*w^6 + 
    2*ep*m*u*v^3*w^6 + ep*m^4*w^7 - 4*ep*m^3*v*w^7 - ep*m^2*v^2*w^7)/
   (2*ep*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
     2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
     2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2)), 
  (v*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
     m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
     2*m*u*v*w + m^2*w^2)*(12*m^3 - 5*m^2*u + 4*m^2*v - 9*m*v^2 + 2*u*v^2 + 
     2*v^3 - 5*m^2*w - 9*m*v*w + 2*u*v*w + 4*v^2*w + 2*v*w^2))/
   (ep*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
     2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
     2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2)), 
  (-2*(4*m - u)*u*v*(3*m - u - v - w)*(12*m^3 - 5*m^2*u + 4*m^2*v - 9*m*v^2 + 
     2*u*v^2 + 2*v^3 - 5*m^2*w - 9*m*v*w + 2*u*v*w + 4*v^2*w + 2*v*w^2))/
   ((16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
     2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
     2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2)), 
  -1/2*(2048*m^10*u - 2560*m^9*u^2 + 1280*m^8*u^3 - 320*m^7*u^4 + 
     40*m^6*u^5 - 2*m^5*u^6 - 34816*m^10*v + 44544*m^9*u*v - 
     22656*m^8*u^2*v + 5536*m^7*u^3*v - 576*m^6*u^4*v + 3*m^4*u^6*v + 
     87040*m^9*v^2 - 113536*m^8*u*v^2 + 61024*m^7*u^2*v^2 - 
     17112*m^6*u^3*v^2 + 2650*m^5*u^4*v^2 - 224*m^4*u^5*v^2 + 9*m^3*u^6*v^2 - 
     87296*m^8*v^3 + 102336*m^7*u*v^3 - 47720*m^6*u^2*v^3 + 
     10846*m^5*u^3*v^3 - 1190*m^4*u^4*v^3 + 51*m^3*u^5*v^3 + 45824*m^7*v^4 - 
     44096*m^6*u*v^4 + 15436*m^5*u^2*v^4 - 2156*m^4*u^3*v^4 + 
     71*m^3*u^4*v^4 + 4*m^2*u^5*v^4 - 13448*m^6*v^5 + 9138*m^5*u*v^5 - 
     1595*m^4*u^2*v^5 - 75*m^3*u^3*v^5 + 25*m^2*u^4*v^5 + 2092*m^5*v^6 - 
     520*m^4*u*v^6 - 220*m^3*u^2*v^6 + 58*m^2*u^3*v^6 - m*u^4*v^6 - 
     118*m^4*v^7 - 124*m^3*u*v^7 + 58*m^2*u^2*v^7 - 3*m*u^3*v^7 - 8*m^3*v^8 + 
     22*m^2*u*v^8 - 3*m*u^2*v^8 + m^2*v^9 - m*u*v^9 - 4096*m^10*w + 
     3584*m^9*u*w - 1280*m^8*u^2*w + 320*m^7*u^3*w - 80*m^6*u^4*w + 
     14*m^5*u^5*w - m^4*u^6*w + 79360*m^9*v*w - 89600*m^8*u*v*w + 
     39648*m^7*u^2*v*w - 8592*m^6*u^3*v*w + 960*m^5*u^4*v*w - 
     62*m^4*u^5*v*w + 3*m^3*u^6*v*w - 154624*m^8*v^2*w + 168416*m^7*u*v^2*w - 
     71824*m^6*u^2*v^2*w + 14774*m^5*u^3*v^2*w - 1453*m^4*u^4*v^2*w + 
     56*m^3*u^5*v^2*w + 122560*m^7*v^3*w - 115728*m^6*u*v^3*w + 
     40194*m^5*u^2*v^3*w - 5987*m^4*u^3*v^3*w + 338*m^3*u^4*v^3*w - 
     6*m^2*u^5*v^3*w - 48656*m^6*v^4*w + 35000*m^5*u*v^4*w - 
     7337*m^4*u^2*v^4*w + 260*m^3*u^3*v^4*w + 29*m^2*u^4*v^4*w + 
     9678*m^5*v^5*w - 3490*m^4*u*v^5*w - 734*m^3*u^2*v^5*w + 
     276*m^2*u^3*v^5*w - 13*m*u^4*v^5*w - 702*m^4*v^6*w - 482*m^3*u*v^6*w + 
     433*m^2*u^2*v^6*w - 48*m*u^3*v^6*w - 44*m^3*v^7*w + 133*m^2*u*v^7*w - 
     52*m*u^2*v^7*w + 2*u^3*v^7*w + 7*m^2*v^8*w - 8*m*u*v^8*w + 2*u^2*v^8*w + 
     6144*m^9*w^2 - 6400*m^8*u*w^2 + 2880*m^7*u^2*w^2 - 720*m^6*u^3*w^2 + 
     100*m^5*u^4*w^2 - 6*m^4*u^5*w^2 - 71168*m^8*v*w^2 + 67392*m^7*u*v*w^2 - 
     24312*m^6*u^2*v*w^2 + 4234*m^5*u^3*v*w^2 - 390*m^4*u^4*v*w^2 + 
     19*m^3*u^5*v*w^2 + 108928*m^7*v^2*w^2 - 97336*m^6*u*v^2*w^2 + 
     32542*m^5*u^2*v^2*w^2 - 4928*m^4*u^3*v^2*w^2 + 335*m^3*u^4*v^2*w^2 - 
     10*m^2*u^5*v^2*w^2 - 65520*m^6*v^3*w^2 + 49012*m^5*u*v^3*w^2 - 
     12384*m^4*u^2*v^3*w^2 + 1175*m^3*u^3*v^3*w^2 - 37*m^2*u^4*v^3*w^2 + 
     17816*m^5*v^4*w^2 - 8636*m^4*u*v^4*w^2 + 383*m^3*u^2*v^4*w^2 + 
     162*m^2*u^3*v^4*w^2 - 7*m*u^4*v^4*w^2 - 1741*m^4*v^5*w^2 - 
     457*m^3*u*v^5*w^2 + 691*m^2*u^2*v^5*w^2 - 80*m*u^3*v^5*w^2 - 
     96*m^3*v^6*w^2 + 304*m^2*u*v^6*w^2 - 139*m*u^2*v^6*w^2 + 6*u^3*v^6*w^2 + 
     21*m^2*v^7*w^2 - 25*m*u*v^7*w^2 + 8*u^2*v^7*w^2 - 3840*m^8*w^3 + 
     3520*m^7*u*w^3 - 1280*m^6*u^2*w^3 + 220*m^5*u^3*w^3 - 15*m^4*u^4*w^3 + 
     33472*m^7*v*w^3 - 25328*m^6*u*v*w^3 + 6994*m^5*u^2*v*w^3 - 
     885*m^4*u^3*v*w^3 + 50*m^3*u^4*v*w^3 - 39104*m^6*v^2*w^3 + 
     28158*m^5*u*v^2*w^3 - 7283*m^4*u^2*v^2*w^3 + 820*m^3*u^3*v^2*w^3 - 
     41*m^2*u^4*v^2*w^3 + 16324*m^5*v^3*w^3 - 9407*m^4*u*v^3*w^3 + 
     1672*m^3*u^2*v^3*w^3 - 118*m^2*u^3*v^3*w^3 + 5*m*u^4*v^3*w^3 - 
     2305*m^4*v^4*w^3 + 304*m^3*u*v^4*w^3 + 275*m^2*u^2*v^4*w^3 - 
     28*m*u^3*v^4*w^3 - 100*m^3*v^5*w^3 + 326*m^2*u*v^5*w^3 - 
     135*m*u^2*v^5*w^3 + 6*u^3*v^5*w^3 + 35*m^2*v^6*w^3 - 40*m*u*v^6*w^3 + 
     12*u^2*v^6*w^3 + 1280*m^7*w^4 - 920*m^6*u*w^4 + 230*m^5*u^2*w^4 - 
     20*m^4*u^3*w^4 - 9032*m^6*v*w^4 + 5126*m^5*u*v*w^4 - 980*m^4*u^2*v*w^4 + 
     70*m^3*u^3*v*w^4 + 7476*m^5*v^2*w^4 - 4272*m^4*u*v^2*w^4 + 
     830*m^3*u^2*v^2*w^4 - 62*m^2*u^3*v^2*w^4 - 1720*m^4*v^3*w^4 + 
     694*m^3*u*v^3*w^4 - 81*m^2*u^2*v^3*w^4 + 7*m*u^3*v^3*w^4 - 
     40*m^3*v^4*w^4 + 154*m^2*u*v^4*w^4 - 46*m*u^2*v^4*w^4 + 2*u^3*v^4*w^4 + 
     35*m^2*v^5*w^4 - 35*m*u*v^5*w^4 + 8*u^2*v^5*w^4 - 240*m^6*w^5 + 
     118*m^5*u*w^5 - 15*m^4*u^2*w^5 + 1406*m^5*v*w^5 - 537*m^4*u*v*w^5 + 
     55*m^3*u^2*v*w^5 - 688*m^4*v^2*w^5 + 314*m^3*u*v^2*w^5 - 
     40*m^2*u^2*v^2*w^5 + 12*m^3*v^3*w^5 + 13*m^2*u*v^3*w^5 - m*u^2*v^3*w^5 + 
     21*m^2*v^4*w^5 - 16*m*u*v^4*w^5 + 2*u^2*v^4*w^5 + 24*m^5*w^6 - 
     6*m^4*u*w^6 - 117*m^4*v*w^6 + 23*m^3*u*v*w^6 + 16*m^3*v^2*w^6 - 
     8*m^2*u*v^2*w^6 + 7*m^2*v^3*w^6 - 3*m*u*v^3*w^6 - m^4*w^7 + 
     4*m^3*v*w^7 + m^2*v^2*w^7)/((3*m - u - v - w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 
      4*m^2*u*v + 20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 
      2*m^2*u*w + 12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 
      2*m*v*w^2 + v^2*w^2)), 
  (m*(2048*m^9*u - 3584*m^8*u^2 + 2560*m^7*u^3 - 960*m^6*u^4 + 200*m^5*u^5 - 
     22*m^4*u^6 + m^3*u^7 + 57344*m^9*v - 110592*m^8*u*v + 89216*m^7*u^2*v - 
     38752*m^6*u^3*v + 9720*m^5*u^4*v - 1394*m^4*u^5*v + 104*m^3*u^6*v - 
     3*m^2*u^7*v - 102400*m^8*v^2 + 167296*m^7*u*v^2 - 111840*m^6*u^2*v^2 + 
     38776*m^5*u^3*v^2 - 7278*m^4*u^4*v^2 + 690*m^3*u^5*v^2 - 
     25*m^2*u^6*v^2 + 76800*m^7*v^3 - 105856*m^6*u*v^3 + 58264*m^5*u^2*v^3 - 
     15754*m^4*u^3*v^3 + 2064*m^3*u^4*v^3 - 103*m^2*u^5*v^3 - 31232*m^6*v^4 + 
     36016*m^5*u*v^4 - 16620*m^4*u^2*v^4 + 3583*m^3*u^3*v^4 - 
     325*m^2*u^4*v^4 + 7*m*u^5*v^4 + 7392*m^5*v^5 - 7204*m^4*u*v^5 + 
     3116*m^3*u^2*v^5 - 612*m^2*u^3*v^5 + 46*m*u^4*v^5 - u^5*v^5 - 
     1008*m^4*v^6 + 890*m^3*u*v^6 - 436*m^2*u^2*v^6 + 74*m*u^3*v^6 - 
     3*u^4*v^6 + 72*m^3*v^7 - 70*m^2*u*v^7 + 38*m*u^2*v^7 - 3*u^3*v^7 - 
     2*m^2*v^8 + 3*m*u*v^8 - u^2*v^8 + 2048*m^9*w - 7168*m^8*u*w + 
     7680*m^7*u^2*w - 3840*m^6*u^3*w + 1000*m^5*u^4*w - 132*m^4*u^5*w + 
     7*m^3*u^6*w - 107520*m^8*v*w + 175872*m^7*u*v*w - 116320*m^6*u^2*v*w + 
     39600*m^5*u^3*v*w - 7266*m^4*u^4*v*w + 673*m^3*u^5*v*w - 
     24*m^2*u^6*v*w + 151680*m^7*v^2*w - 205696*m^6*u*v^2*w + 
     109464*m^5*u^2*v^2*w - 28440*m^4*u^3*v^2*w + 3587*m^3*u^4*v^2*w - 
     174*m^2*u^5*v^2*w - 85696*m^6*v^3*w + 95680*m^5*u*v^3*w - 
     40754*m^4*u^2*v^3*w + 7890*m^3*u^3*v^3*w - 608*m^2*u^4*v^3*w + 
     6*m*u^5*v^3*w + 23808*m^5*v^4*w - 21784*m^4*u*v^4*w + 
     7945*m^3*u^2*v^4*w - 1225*m^2*u^3*v^4*w + 41*m*u^4*v^4*w + 2*u^5*v^4*w - 
     3100*m^4*v^5*w + 2416*m^3*u*v^5*w - 1066*m^2*u^2*v^5*w + 
     169*m*u^3*v^5*w - 4*u^4*v^5*w + 90*m^3*v^6*w - 88*m^2*u*v^6*w + 
     109*m*u^2*v^6*w - 14*u^3*v^6*w + 16*m^2*v^7*w - 8*m*u*v^7*w - 
     4*u^2*v^7*w - m*v^8*w + u*v^8*w - 3584*m^8*w^2 + 7680*m^7*u*w^2 - 
     5760*m^6*u^2*w^2 + 2000*m^5*u^3*w^2 - 330*m^4*u^4*w^2 + 21*m^3*u^5*w^2 + 
     84352*m^7*v*w^2 - 113568*m^6*u*v*w^2 + 59104*m^5*u^2*v*w^2 - 
     14788*m^4*u^3*v*w^2 + 1764*m^3*u^4*v*w^2 - 79*m^2*u^5*v*w^2 - 
     89504*m^6*v^2*w^2 + 96760*m^5*u*v^2*w^2 - 38508*m^4*u^2*v^2*w^2 + 
     6671*m^3*u^3*v^2*w^2 - 419*m^2*u^4*v^2*w^2 - m*u^5*v^2*w^2 + 
     34104*m^5*v^3*w^2 - 29026*m^4*u*v^3*w^2 + 8612*m^3*u^2*v^3*w^2 - 
     890*m^2*u^3*v^3*w^2 - 10*m*u^4*v^3*w^2 + 3*u^5*v^3*w^2 - 
     4540*m^4*v^4*w^2 + 2871*m^3*u*v^4*w^2 - 789*m^2*u^2*v^4*w^2 + 
     38*m*u^3*v^4*w^2 + 9*u^4*v^4*w^2 - 252*m^3*v^5*w^2 + 212*m^2*u*v^5*w^2 + 
     68*m*u^2*v^5*w^2 - 11*u^3*v^5*w^2 + 106*m^2*v^6*w^2 - 68*m*u*v^6*w^2 - 
     7*u^2*v^6*w^2 - 6*m*v^7*w^2 + 5*u*v^7*w^2 + 2560*m^7*w^3 - 
     3840*m^6*u*w^3 + 2000*m^5*u^2*w^3 - 440*m^4*u^3*w^3 + 35*m^3*u^4*w^3 - 
     36000*m^6*v*w^3 + 38288*m^5*u*v*w^3 - 14708*m^4*u^2*v*w^3 + 
     2406*m^3*u^3*v*w^3 - 140*m^2*u^4*v*w^3 + 26552*m^5*v^2*w^3 - 
     21352*m^4*u*v^2*w^3 + 5581*m^3*u^2*v^2*w^3 - 457*m^2*u^3*v^2*w^3 - 
     5*m*u^4*v^2*w^3 - 5122*m^4*v^3*w^3 + 2694*m^3*u*v^3*w^3 - 
     266*m^2*u^2*v^3*w^3 - 67*m*u^3*v^3*w^3 + 10*u^4*v^3*w^3 - 
     467*m^3*v^4*w^3 + 437*m^2*u*v^4*w^3 - 79*m*u^2*v^4*w^3 + 
     12*u^3*v^4*w^3 + 220*m^2*v^5*w^3 - 131*m*u*v^5*w^3 - 15*m*v^6*w^3 + 
     10*u*v^6*w^3 - 960*m^6*w^4 + 1000*m^5*u*w^4 - 330*m^4*u^2*w^4 + 
     35*m^3*u^3*w^4 + 9064*m^5*v*w^4 - 7146*m^4*u*v*w^4 + 
     1804*m^3*u^2*v*w^4 - 145*m^2*u^3*v*w^4 - 4006*m^4*v^2*w^4 + 
     2047*m^3*u*v^2*w^4 - 222*m^2*u^2*v^2*w^4 - 10*m*u^3*v^2*w^4 - 
     68*m^3*v^3*w^4 + 207*m^2*u*v^3*w^4 - 86*m*u^2*v^3*w^4 + 12*u^3*v^3*w^4 + 
     210*m^2*v^4*w^4 - 110*m*u*v^4*w^4 + 10*u^2*v^4*w^4 - 20*m*v^5*w^4 + 
     10*u*v^5*w^4 + 200*m^5*w^5 - 132*m^4*u*w^5 + 21*m^3*u^2*w^5 - 
     1354*m^4*v*w^5 + 705*m^3*u*v*w^5 - 88*m^2*u^2*v*w^5 + 240*m^3*v^2*w^5 - 
     29*m^2*u*v^2*w^5 - 10*m*u^2*v^2*w^5 + 88*m^2*v^3*w^5 - 41*m*u*v^3*w^5 + 
     6*u^2*v^3*w^5 - 15*m*v^4*w^5 + 5*u*v^4*w^5 - 22*m^4*w^6 + 7*m^3*u*w^6 + 
     112*m^3*v*w^6 - 29*m^2*u*v*w^6 + 6*m^2*v^2*w^6 - 5*m*u*v^2*w^6 - 
     6*m*v^3*w^6 + u*v^3*w^6 + m^3*w^7 - 4*m^2*v*w^7 - m*v^2*w^7))/
   (2*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
     2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
     2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2)), 
  ((-1 + 2*ep)*v*(128*m^5 - 48*m^4*u + 8*m^3*u^2 - m^2*u^3 - 288*m^4*v + 
     96*m^3*u*v - 8*m^2*u^2*v + 168*m^3*v^2 - 45*m^2*u*v^2 + 3*m*u^2*v^2 - 
     38*m^2*v^3 + 6*m*u*v^3 + 3*m*v^4 - 144*m^4*w + 48*m^3*u*w - 
     5*m^2*u^2*w + 208*m^3*v*w - 36*m^2*u*v*w + 3*m*u^2*v*w - 79*m^2*v^2*w + 
     12*m*u*v^2*w + 9*m*v^3*w - 2*u*v^3*w + 40*m^3*w^2 - 7*m^2*u*w^2 - 
     44*m^2*v*w^2 + 6*m*u*v*w^2 + 9*m*v^2*w^2 - 2*u*v^2*w^2 - 3*m^2*w^3 + 
     3*m*v*w^3))/(m*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
     2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
     2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2)), 
  (-3*(-1 + 2*ep)*v*(128*m^5 - 48*m^4*u + 8*m^3*u^2 - m^2*u^3 - 288*m^4*v + 
     96*m^3*u*v - 8*m^2*u^2*v + 168*m^3*v^2 - 45*m^2*u*v^2 + 3*m*u^2*v^2 - 
     38*m^2*v^3 + 6*m*u*v^3 + 3*m*v^4 - 144*m^4*w + 48*m^3*u*w - 
     5*m^2*u^2*w + 208*m^3*v*w - 36*m^2*u*v*w + 3*m*u^2*v*w - 79*m^2*v^2*w + 
     12*m*u*v^2*w + 9*m*v^3*w - 2*u*v^3*w + 40*m^3*w^2 - 7*m^2*u*w^2 - 
     44*m^2*v*w^2 + 6*m*u*v*w^2 + 9*m*v^2*w^2 - 2*u*v^2*w^2 - 3*m^2*w^3 + 
     3*m*v*w^3))/(2*m*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
     2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
     2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2)), 
  (768*m^8 - 1152*m^7*u + 640*m^6*u^2 - 168*m^5*u^3 + 21*m^4*u^4 - m^3*u^5 - 
    1728*m^7*v + 2384*m^6*u*v - 1092*m^5*u^2*v + 219*m^4*u^3*v - 
    21*m^3*u^4*v + m^2*u^5*v + 1456*m^6*v^2 - 2272*m^5*u*v^2 + 
    957*m^4*u^2*v^2 - 151*m^3*u^3*v^2 + 8*m^2*u^4*v^2 - 628*m^5*v^3 + 
    1245*m^4*u*v^3 - 486*m^3*u^2*v^3 + 66*m^2*u^3*v^3 - 3*m*u^4*v^3 + 
    150*m^4*v^4 - 374*m^3*u*v^4 + 113*m^2*u^2*v^4 - 9*m*u^3*v^4 - 
    19*m^3*v^5 + 55*m^2*u*v^5 - 9*m*u^2*v^5 + m^2*v^6 - 3*m*u*v^6 - 
    1152*m^7*w + 1280*m^6*u*w - 504*m^5*u^2*w + 84*m^4*u^3*w - 5*m^3*u^4*w + 
    2096*m^6*v*w - 2248*m^5*u*v*w + 795*m^4*u^2*v*w - 118*m^3*u^3*v*w + 
    7*m^2*u^4*v*w - 1424*m^5*v^2*w + 1878*m^4*u*v^2*w - 624*m^3*u^2*v^2*w + 
    70*m^2*u^3*v^2*w - 3*m*u^4*v^2*w + 471*m^4*v^3*w - 812*m^3*u*v^3*w + 
    240*m^2*u^2*v^3*w - 18*m*u^3*v^3*w - 77*m^3*v^4*w + 164*m^2*u*v^4*w - 
    39*m*u^2*v^4*w + 2*u^3*v^4*w + 5*m^2*v^5*w - 12*m*u*v^5*w + 2*u^2*v^5*w + 
    640*m^6*w^2 - 504*m^5*u*w^2 + 126*m^4*u^2*w^2 - 10*m^3*u^3*w^2 - 
    964*m^5*v*w^2 + 789*m^4*u*v*w^2 - 196*m^3*u^2*v*w^2 + 16*m^2*u^3*v*w^2 + 
    513*m^4*v^2*w^2 - 555*m^3*u*v^2*w^2 + 125*m^2*u^2*v^2*w^2 - 
    9*m*u^3*v^2*w^2 - 118*m^3*v^3*w^2 + 170*m^2*u*v^3*w^2 - 
    39*m*u^2*v^3*w^2 + 2*u^3*v^3*w^2 + 10*m^2*v^4*w^2 - 18*m*u*v^4*w^2 + 
    4*u^2*v^4*w^2 - 168*m^5*w^3 + 84*m^4*u*w^3 - 10*m^3*u^2*w^3 + 
    213*m^4*v*w^3 - 122*m^3*u*v*w^3 + 16*m^2*u^2*v*w^3 - 82*m^3*v^2*w^3 + 
    68*m^2*u*v^2*w^3 - 9*m*u^2*v^2*w^3 + 10*m^2*v^3*w^3 - 12*m*u*v^3*w^3 + 
    2*u^2*v^3*w^3 + 21*m^4*w^4 - 5*m^3*u*w^4 - 23*m^3*v*w^4 + 7*m^2*u*v*w^4 + 
    5*m^2*v^2*w^4 - 3*m*u*v^2*w^4 - m^3*w^5 + m^2*v*w^5)/
   (2*m*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
     2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
     2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2)), 0, 
  0, 0, 0, 0, 0, 0, -((1536*m^7 + 1536*ep*m^7 - 1856*m^6*u - 1792*ep*m^6*u + 
     880*m^5*u^2 + 832*ep*m^5*u^2 - 204*m^4*u^3 - 192*ep*m^4*u^3 + 
     23*m^3*u^4 + 22*ep*m^3*u^4 - m^2*u^5 - ep*m^2*u^5 - 2720*m^6*v - 
     2368*ep*m^6*v + 2576*m^5*u*v + 2240*ep*m^5*u*v - 890*m^4*u^2*v - 
     796*ep*m^4*u^2*v + 132*m^3*u^3*v + 124*ep*m^3*u^3*v - 7*m^2*u^4*v - 
     7*ep*m^2*u^4*v + 2512*m^5*v^2 + 1408*ep*m^5*v^2 - 1896*m^4*u*v^2 - 
     1056*ep*m^4*u*v^2 + 485*m^3*u^2*v^2 + 278*ep*m^3*u^2*v^2 - 
     46*m^2*u^3*v^2 - 25*ep*m^2*u^3*v^2 + m*u^4*v^2 - 1354*m^4*v^3 - 
     164*ep*m^4*v^3 + 786*m^3*u*v^3 + 80*ep*m^3*u*v^3 - 139*m^2*u^2*v^3 - 
     13*ep*m^2*u^2*v^3 + 7*m*u^3*v^3 + 410*m^3*v^4 - 192*ep*m^3*v^4 - 
     163*m^2*u*v^4 + 98*ep*m^2*u*v^4 + 15*m*u^2*v^4 - 16*ep*m*u^2*v^4 + 
     ep*u^3*v^4 - 64*m^2*v^5 + 92*ep*m^2*v^5 + 13*m*u*v^5 - 32*ep*m*u*v^5 + 
     3*ep*u^2*v^5 + 4*m*v^6 - 16*ep*m*v^6 + 3*ep*u*v^6 + ep*v^7 - 
     1856*m^6*w - 1792*ep*m^6*w + 1760*m^5*u*w + 1664*ep*m^5*u*w - 
     612*m^4*u^2*w - 576*ep*m^4*u^2*w + 92*m^3*u^3*w + 88*ep*m^3*u^3*w - 
     5*m^2*u^4*w - 5*ep*m^2*u^4*w + 2960*m^5*v*w + 2240*ep*m^5*v*w - 
     2244*m^4*u*v*w - 1800*ep*m^4*u*v*w + 592*m^3*u^2*v*w + 
     516*ep*m^3*u^2*v*w - 62*m^2*u^3*v*w - 59*ep*m^2*u^3*v*w + 2*m*u^4*v*w + 
     2*ep*m*u^4*v*w - 2408*m^4*v^2*w - 736*ep*m^4*v^2*w + 1468*m^3*u*v^2*w + 
     636*ep*m^3*u*v^2*w - 282*m^2*u^2*v^2*w - 159*ep*m^2*u^2*v^2*w + 
     16*m*u^3*v^2*w + 10*ep*m*u^3*v^2*w + 1034*m^3*v^3*w - 320*ep*m^3*v^3*w - 
     491*m^2*u*v^3*w - 56*ep*m^2*u*v^3*w + 63*m*u^2*v^3*w + 
     28*ep*m*u^2*v^3*w - u^3*v^3*w - 215*m^2*v^4*w + 274*ep*m^2*v^4*w + 
     75*m*u*v^4*w - 8*ep*m*u*v^4*w - 5*u^2*v^4*w - ep*u^2*v^4*w + 
     17*m*v^5*w - 64*ep*m*v^5*w - 4*u*v^5*w + ep*u*v^5*w + 5*ep*v^6*w + 
     880*m^5*w^2 + 832*ep*m^5*w^2 - 612*m^4*u*w^2 - 576*ep*m^4*u*w^2 + 
     138*m^3*u^2*w^2 + 132*ep*m^3*u^2*w^2 - 10*m^2*u^3*w^2 - 
     10*ep*m^2*u^3*w^2 - 1258*m^4*v*w^2 - 764*ep*m^4*v*w^2 + 
     720*m^3*u*v*w^2 + 500*ep*m^3*u*v*w^2 - 129*m^2*u^2*v*w^2 - 
     102*ep*m^2*u^2*v*w^2 + 7*m*u^3*v*w^2 + 6*ep*m*u^3*v*w^2 + 
     861*m^3*v^2*w^2 - 42*ep*m^3*v^2*w^2 - 396*m^2*u*v^2*w^2 - 
     123*ep*m^2*u*v^2*w^2 + 48*m*u^2*v^2*w^2 + 32*ep*m*u^2*v^2*w^2 - 
     u^3*v^2*w^2 - ep*u^3*v^2*w^2 - 262*m^2*v^3*w^2 + 269*ep*m^2*v^3*w^2 + 
     98*m*u*v^3*w^2 + 28*ep*m*u*v^3*w^2 - 7*u^2*v^3*w^2 - 5*ep*u^2*v^3*w^2 + 
     28*m*v^4*w^2 - 96*ep*m*v^4*w^2 - 9*u*v^4*w^2 - 6*ep*u*v^4*w^2 + 
     10*ep*v^5*w^2 - 204*m^4*w^3 - 192*ep*m^4*w^3 + 92*m^3*u*w^3 + 
     88*ep*m^3*u*w^3 - 10*m^2*u^2*w^3 - 10*ep*m^2*u^2*w^3 + 260*m^3*v*w^3 + 
     108*ep*m^3*v*w^3 - 100*m^2*u*v*w^3 - 55*ep*m^2*u*v*w^3 + 9*m*u^2*v*w^3 + 
     6*ep*m*u^2*v*w^3 - 136*m^2*v^2*w^3 + 83*ep*m^2*v^2*w^3 + 
     41*m*u*v^2*w^3 + 6*ep*m*u*v^2*w^3 - 2*u^2*v^2*w^3 - ep*u^2*v^2*w^3 + 
     22*m*v^3*w^3 - 64*ep*m*v^3*w^3 - 6*u*v^3*w^3 - 3*ep*u*v^3*w^3 + 
     10*ep*v^4*w^3 + 23*m^3*w^4 + 22*ep*m^3*w^4 - 5*m^2*u*w^4 - 
     5*ep*m^2*u*w^4 - 26*m^2*v*w^4 - 5*ep*m^2*v*w^4 + 5*m*u*v*w^4 + 
     2*ep*m*u*v*w^4 + 8*m*v^2*w^4 - 16*ep*m*v^2*w^4 - u*v^2*w^4 + 
     ep*u*v^2*w^4 + 5*ep*v^3*w^4 - m^2*w^5 - ep*m^2*w^5 + m*v*w^5 + 
     ep*v^2*w^5)/((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
      2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
      2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
      2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2))), 0, 
  0}, {0, -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*v*(16*m^3 - 12*m^2*u + 
      2*m*u^2 - 8*m^2*v + 5*m*u*v + m*v^2 - u*v^2 - 8*m^2*w + 3*m*u*w + 
      2*m*v*w - u*v*w + m*w^2)*(12*m^3 + 4*m^2*u - 9*m*u^2 + 2*u^3 - 
      5*m^2*v + 2*u^2*v - 5*m^2*w - 9*m*u*w + 4*u^2*w + 2*u*v*w + 2*u*w^2))/
    (ep^2*m*u*(3*m - u - v - w)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + 
      u^4 - 8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 
      12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 
      2*m*u*w^2 + u^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
      17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
      8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
      m^2*w^2 - m*v*w^2))), 
  -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(30720*m^10 - 7168*m^9*u - 
      60160*m^8*u^2 + 74240*m^7*u^3 - 40904*m^6*u^4 + 12604*m^5*u^5 - 
      2252*m^4*u^6 + 219*m^3*u^7 - 9*m^2*u^8 - 30208*m^9*v - 46336*m^8*u*v + 
      129472*m^7*u^2*v - 100000*m^6*u^3*v + 37210*m^5*u^4*v - 
      7233*m^4*u^5*v + 668*m^3*u^6*v - 15*m^2*u^7*v - m*u^8*v + 
      7680*m^8*v^2 + 64768*m^7*u*v^2 - 96912*m^6*u^2*v^2 + 
      50600*m^5*u^3*v^2 - 11767*m^4*u^4*v^2 + 1105*m^3*u^5*v^2 - 
      10*m^2*u^6*v^2 - 2*m*u^7*v^2 + 1088*m^7*v^3 - 33376*m^6*u*v^3 + 
      35572*m^5*u^2*v^3 - 12898*m^4*u^3*v^3 + 1895*m^3*u^4*v^3 - 
      149*m^2*u^5*v^3 + 18*m*u^6*v^3 - u^7*v^3 - 648*m^6*v^4 + 
      8540*m^5*u*v^4 - 7308*m^4*u^2*v^4 + 1924*m^3*u^3*v^4 - 
      254*m^2*u^4*v^4 + 40*m*u^5*v^4 - 3*u^6*v^4 + 18*m^5*v^5 - 
      1129*m^4*u*v^5 + 899*m^3*u^2*v^5 - 177*m^2*u^3*v^5 + 26*m*u^4*v^5 - 
      3*u^5*v^5 + 19*m^4*v^6 + 68*m^3*u*v^6 - 69*m^2*u^2*v^6 + 8*m*u^3*v^6 - 
      u^4*v^6 - 2*m^3*v^7 - m^2*u*v^7 + 3*m*u^2*v^7 - 48640*m^9*w - 
      28928*m^8*u*w + 138304*m^7*u^2*w - 121056*m^6*u^3*w + 50330*m^5*u^4*w - 
      11269*m^4*u^5*w + 1315*m^3*u^6*w - 63*m^2*u^7*w + 25856*m^8*v*w + 
      128704*m^7*u*v*w - 210864*m^6*u^2*v*w + 121316*m^5*u^3*v*w - 
      33538*m^4*u^4*v*w + 4581*m^3*u^5*v*w - 265*m^2*u^6*v*w + 3*m*u^7*v*w + 
      9536*m^7*v^2*w - 111408*m^6*u*v^2*w + 112292*m^5*u^2*v^2*w - 
      41111*m^4*u^3*v^2*w + 5733*m^3*u^4*v^2*w - 25*m^2*u^5*v^2*w - 
      54*m*u^6*v^2*w + 3*u^7*v^2*w - 9824*m^6*v^3*w + 40740*m^5*u*v^3*w - 
      28467*m^4*u^2*v^3*w + 6456*m^3*u^3*v^3*w - 330*m^2*u^4*v^3*w - 
      26*m*u^5*v^3*w + 2666*m^5*v^4*w - 7368*m^4*u*v^4*w + 
      3886*m^3*u^2*v^4*w - 598*m^2*u^3*v^4*w + 19*m*u^4*v^4*w - u^5*v^4*w - 
      323*m^4*v^5*w + 670*m^3*u*v^5*w - 304*m^2*u^2*v^5*w + 38*m*u^3*v^5*w + 
      21*m^3*v^6*w - 31*m^2*u*v^6*w + 12*m*u^2*v^6*w - 2*u^3*v^6*w - 
      m^2*v^7*w + m*u*v^7*w + 31232*m^8*w^2 + 53888*m^7*u*w^2 - 
      117744*m^6*u^2*w^2 + 75280*m^5*u^3*w^2 - 22565*m^4*u^4*w^2 + 
      3291*m^3*u^5*w^2 - 189*m^2*u^6*w^2 - 1728*m^7*v*w^2 - 
      115216*m^6*u*v*w^2 + 131100*m^5*u^2*v*w^2 - 55789*m^4*u^3*v*w^2 + 
      10990*m^3*u^4*v*w^2 - 981*m^2*u^5*v*w^2 + 31*m*u^6*v*w^2 - 
      16048*m^6*v^2*w^2 + 69384*m^5*u*v^2*w^2 - 49460*m^4*u^2*v^2*w^2 + 
      12147*m^3*u^3*v^2*w^2 - 707*m^2*u^4*v^2*w^2 - 110*m*u^5*v^2*w^2 + 
      11*u^6*v^2*w^2 + 7804*m^5*v^3*w^2 - 18101*m^4*u*v^3*w^2 + 
      8485*m^3*u^2*v^3*w^2 - 997*m^2*u^3*v^3*w^2 - 72*m*u^4*v^3*w^2 + 
      8*u^5*v^3*w^2 - 1491*m^4*v^4*w^2 + 2300*m^3*u*v^4*w^2 - 
      767*m^2*u^2*v^4*w^2 + 31*m*u^3*v^4*w^2 + 7*u^4*v^4*w^2 + 
      136*m^3*v^5*w^2 - 153*m^2*u*v^5*w^2 + 41*m*u^2*v^5*w^2 - u^3*v^5*w^2 - 
      6*m^2*v^6*w^2 + 6*m*u*v^6*w^2 - u^2*v^6*w^2 - 10176*m^7*w^3 - 
      35936*m^6*u*w^3 + 49900*m^5*u^2*w^3 - 22610*m^4*u^3*w^3 + 
      4395*m^3*u^4*w^3 - 315*m^2*u^5*w^3 - 5216*m^6*v*w^3 + 
      49348*m^5*u*v*w^3 - 40331*m^4*u^2*v*w^3 + 12200*m^3*u^3*v*w^3 - 
      1575*m^2*u^4*v*w^3 + 75*m*u^5*v*w^3 + 7596*m^5*v^2*w^3 - 
      20847*m^4*u*v^2*w^3 + 10571*m^3*u^2*v^2*w^3 - 1604*m^2*u^3*v^2*w^3 - 
      20*m*u^4*v^2*w^3 + 14*u^5*v^2*w^3 - 2354*m^4*v^3*w^3 + 
      3775*m^3*u*v^3*w^3 - 1243*m^2*u^2*v^3*w^3 + 60*m*u^3*v^3*w^3 + 
      8*u^4*v^3*w^3 + 295*m^3*v^4*w^3 - 331*m^2*u*v^4*w^3 + 
      90*m*u^2*v^4*w^3 - u^3*v^4*w^3 - 15*m^2*v^5*w^3 + 15*m*u*v^5*w^3 - 
      4*u^2*v^5*w^3 + 1656*m^6*w^4 + 12260*m^5*u*w^4 - 11350*m^4*u^2*w^4 + 
      3305*m^3*u^3*w^4 - 315*m^2*u^4*w^4 + 2354*m^5*v*w^4 - 
      11282*m^4*u*v*w^4 + 6450*m^3*u^2*v*w^4 - 1265*m^2*u^3*v*w^4 + 
      85*m*u^4*v*w^4 - 1631*m^4*v^2*w^4 + 3215*m^3*u*v^2*w^4 - 
      1143*m^2*u^2*v^2*w^4 + 90*m*u^3*v^2*w^4 + 6*u^4*v^2*w^4 + 
      310*m^3*v^3*w^4 - 379*m^2*u*v^3*w^4 + 103*m*u^2*v^3*w^4 - 
      3*u^3*v^3*w^4 - 20*m^2*v^4*w^4 + 20*m*u*v^4*w^4 - 6*u^2*v^4*w^4 - 
      86*m^5*w^5 - 2297*m^4*u*w^5 + 1329*m^3*u^2*w^5 - 189*m^2*u^3*w^5 - 
      435*m^4*v*w^5 + 1363*m^3*u*v*w^5 - 495*m^2*u^2*v*w^5 + 49*m*u^3*v*w^5 + 
      163*m^3*v^2*w^5 - 237*m^2*u*v^2*w^5 + 58*m*u^2*v^2*w^5 - u^3*v^2*w^5 - 
      15*m^2*v^3*w^5 + 15*m*u*v^3*w^5 - 4*u^2*v^3*w^5 - 9*m^4*w^6 + 
      225*m^3*u*w^6 - 63*m^2*u^2*w^6 + 36*m^3*v*w^6 - 75*m^2*u*v*w^6 + 
      13*m*u^2*v*w^6 - 6*m^2*v^2*w^6 + 6*m*u*v^2*w^6 - u^2*v^2*w^6 + 
      m^3*w^7 - 9*m^2*u*w^7 - m^2*v*w^7 + m*u*v*w^7))/
    (ep^2*m*v*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
      2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
      2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
      2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(12288*m^11 - 34816*m^10*u + 
     41472*m^9*u^2 - 26112*m^8*u^3 + 9392*m^7*u^4 - 1944*m^6*u^5 + 
     216*m^5*u^6 - 10*m^4*u^7 - 68608*m^10*v + 130816*m^9*u*v - 
     101184*m^8*u^2*v + 38160*m^7*u^3*v - 7056*m^6*u^4*v + 784*m^5*u^5*v - 
     191*m^4*u^6*v + 47*m^3*u^7*v - 4*m^2*u^8*v + 100864*m^9*v^2 - 
     161280*m^8*u*v^2 + 90288*m^7*u^2*v^2 - 13496*m^6*u^3*v^2 - 
     4423*m^5*u^4*v^2 + 1354*m^4*u^5*v^2 + 69*m^3*u^6*v^2 - 51*m^2*u^7*v^2 + 
     4*m*u^8*v^2 - 70272*m^8*v^3 + 98560*m^7*u*v^3 - 39900*m^6*u^2*v^3 - 
     3569*m^5*u^3*v^3 + 5506*m^4*u^4*v^3 - 910*m^3*u^5*v^3 - 32*m^2*u^6*v^3 + 
     12*m*u^7*v^3 + 27248*m^7*v^4 - 34152*m^6*u*v^4 + 9543*m^5*u^2*v^4 + 
     3482*m^4*u^3*v^4 - 1852*m^3*u^4*v^4 + 176*m^2*u^5*v^4 + 7*m*u^6*v^4 - 
     6140*m^6*v^5 + 6981*m^5*u*v^5 - 1212*m^4*u^2*v^5 - 902*m^3*u^3*v^5 + 
     266*m^2*u^4*v^5 - 11*m*u^5*v^5 + 780*m^5*v^6 - 820*m^4*u*v^6 + 
     66*m^3*u^2*v^6 + 106*m^2*u^3*v^6 - 15*m*u^4*v^6 - 49*m^4*v^7 + 
     49*m^3*u*v^7 - 5*m*u^3*v^7 + m^3*v^8 - m^2*u*v^8 - 22528*m^10*w + 
     56832*m^9*u*w - 57216*m^8*u^2*w + 29152*m^7*u^3*w - 8032*m^6*u^4*w + 
     1164*m^5*u^5*w - 75*m^4*u^6*w + m^3*u^7*w + 118528*m^9*v*w - 
     172416*m^8*u*v*w + 87216*m^7*u^2*v*w - 13184*m^6*u^3*v*w - 
     1940*m^5*u^4*v*w + 364*m^4*u^5*v*w + 111*m^3*u^6*v*w - 19*m^2*u^7*v*w - 
     148224*m^8*v^2*w + 172064*m^7*u*v^2*w - 42496*m^6*u^2*v^2*w - 
     19874*m^5*u^3*v^2*w + 10876*m^4*u^4*v^2*w - 1226*m^3*u^5*v^2*w - 
     108*m^2*u^6*v^2*w + 20*m*u^7*v^2*w + 83744*m^7*v^3*w - 
     82520*m^6*u*v^3*w + 4171*m^5*u^2*v^3*w + 18590*m^4*u^3*v^3*w - 
     6538*m^3*u^4*v^3*w + 588*m^2*u^5*v^3*w + 32*m*u^6*v^3*w - 4*u^7*v^3*w - 
     24872*m^6*v^4*w + 21148*m^5*u*v^4*w + 2714*m^4*u^2*v^4*w - 
     5980*m^3*u^3*v^4*w + 1540*m^2*u^4*v^4*w - 98*m*u^5*v^4*w - 4*u^6*v^4*w + 
     3927*m^5*v^5*w - 2844*m^4*u*v^5*w - 936*m^3*u^2*v^5*w + 
     858*m^2*u^3*v^5*w - 159*m*u^4*v^5*w + 6*u^5*v^5*w - 295*m^4*v^6*w + 
     165*m^3*u*v^6*w + 114*m^2*u^2*v^6*w - 48*m*u^3*v^6*w + 6*u^4*v^6*w + 
     7*m^3*v^7*w - m^2*u*v^7*w - 5*m*u^2*v^7*w + 17664*m^9*w^2 - 
     38784*m^8*u*w^2 + 32128*m^7*u^2*w^2 - 12744*m^6*u^3*w^2 + 
     2523*m^5*u^4*w^2 - 226*m^4*u^5*w^2 + 6*m^3*u^6*w^2 - 85632*m^8*v*w^2 + 
     82112*m^7*u*v*w^2 - 12540*m^6*u^2*v*w^2 - 9537*m^5*u^3*v*w^2 + 
     3277*m^4*u^4*v*w^2 - 145*m^3*u^5*v*w^2 - 30*m^2*u^6*v*w^2 + 
     87744*m^7*v^2*w^2 - 58744*m^6*u*v^2*w^2 - 17833*m^5*u^2*v^2*w^2 + 
     21914*m^4*u^3*v^2*w^2 - 5129*m^3*u^4*v^2*w^2 + 215*m^2*u^5*v^2*w^2 + 
     31*m*u^6*v^2*w^2 - 38088*m^6*v^3*w^2 + 18726*m^5*u*v^3*w^2 + 
     15247*m^4*u^2*v^3*w^2 - 11485*m^3*u^3*v^3*w^2 + 2272*m^2*u^4*v^3*w^2 - 
     89*m*u^5*v^3*w^2 - 8*u^6*v^3*w^2 + 7935*m^5*v^4*w^2 - 
     2502*m^4*u*v^4*w^2 - 4597*m^3*u^2*v^4*w^2 + 2509*m^2*u^3*v^4*w^2 - 
     387*m*u^4*v^4*w^2 + 8*u^5*v^4*w^2 - 741*m^4*v^5*w^2 + 23*m^3*u*v^5*w^2 + 
     622*m^2*u^2*v^5*w^2 - 230*m*u^3*v^5*w^2 + 24*u^4*v^5*w^2 + 
     21*m^3*v^6*w^2 + 17*m^2*u*v^6*w^2 - 33*m*u^2*v^6*w^2 + 6*u^3*v^6*w^2 - 
     7680*m^8*w^3 + 14368*m^7*u*w^3 - 9480*m^6*u^2*w^3 + 2772*m^5*u^3*w^3 - 
     355*m^4*u^4*w^3 + 15*m^3*u^5*w^3 + 33248*m^7*v*w^3 - 13512*m^6*u*v*w^3 - 
     9539*m^5*u^2*v*w^3 + 5828*m^4*u^3*v*w^3 - 777*m^3*u^4*v*w^3 - 
     3*m^2*u^5*v*w^3 - 26432*m^6*v^2*w^3 + 2340*m^5*u*v^2*w^3 + 
     15647*m^4*u^2*v^2*w^3 - 7021*m^3*u^3*v^2*w^3 + 854*m^2*u^4*v^2*w^3 + 
     8070*m^5*v^3*w^3 + 1328*m^4*u*v^3*w^3 - 6765*m^3*u^2*v^3*w^3 + 
     2619*m^2*u^3*v^3*w^3 - 289*m*u^4*v^3*w^3 + 2*u^5*v^3*w^3 - 
     995*m^4*v^4*w^3 - 577*m^3*u*v^4*w^3 + 1216*m^2*u^2*v^4*w^3 - 
     380*m*u^3*v^4*w^3 + 30*u^4*v^4*w^3 + 35*m^3*v^5*w^3 + 65*m^2*u*v^5*w^3 - 
     82*m*u^2*v^5*w^3 + 18*u^3*v^5*w^3 + 2000*m^7*w^4 - 3136*m^6*u*w^4 + 
     1578*m^5*u^2*w^4 - 310*m^4*u^3*w^4 + 20*m^3*u^4*w^4 - 7388*m^6*v*w^4 - 
     1811*m^5*u*v*w^4 + 4181*m^4*u^2*v*w^4 - 1055*m^3*u^3*v*w^4 + 
     48*m^2*u^4*v*w^4 + 4170*m^5*v^2*w^4 + 2856*m^4*u*v^2*w^4 - 
     3807*m^3*u^2*v^2*w^4 + 925*m^2*u^3*v^2*w^4 - 46*m*u^4*v^2*w^4 - 
     755*m^4*v^3*w^4 - 953*m^3*u*v^3*w^4 + 1056*m^2*u^2*v^3*w^4 - 
     237*m*u^3*v^3*w^4 + 12*u^4*v^3*w^4 + 35*m^3*v^4*w^4 + 
     105*m^2*u*v^4*w^4 - 98*m*u^2*v^4*w^4 + 18*u^3*v^4*w^4 - 312*m^6*w^5 + 
     408*m^5*u*w^5 - 145*m^4*u^2*w^5 + 15*m^3*u^3*w^5 + 915*m^5*v*w^5 + 
     1020*m^4*u*v*w^5 - 631*m^3*u^2*v*w^5 + 63*m^2*u^3*v*w^5 - 
     309*m^4*v^2*w^5 - 613*m^3*u*v^2*w^5 + 382*m^2*u^2*v^2*w^5 - 
     44*m*u^3*v^2*w^5 + 21*m^3*v^3*w^5 + 89*m^2*u*v^3*w^5 - 
     57*m*u^2*v^3*w^5 + 6*u^3*v^3*w^5 + 27*m^5*w^6 - 30*m^4*u*w^6 + 
     6*m^3*u^2*w^6 - 55*m^4*v*w^6 - 143*m^3*u*v*w^6 + 34*m^2*u^2*v*w^6 + 
     7*m^3*v^2*w^6 + 39*m^2*u*v^2*w^6 - 13*m*u^2*v^2*w^6 - m^4*w^7 + 
     m^3*u*w^7 + m^3*v*w^7 + 7*m^2*u*v*w^7))/(ep^2*m^2*u*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 
     8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 
     12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 
     2*m*u*w^2 + u^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
     17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
     8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
     m^2*w^2 - m*v*w^2)), ((-1 + 2*ep)*(-1 + 3*ep)*
    (12288*m^11 - 28672*m^10*u + 37376*m^9*u^2 - 30464*m^8*u^3 + 
     15408*m^7*u^4 - 4800*m^6*u^5 + 896*m^5*u^6 - 92*m^4*u^7 + 4*m^3*u^8 - 
     68608*m^10*v + 119040*m^9*u*v - 94784*m^8*u^2*v + 45712*m^7*u^3*v - 
     15072*m^6*u^4*v + 3654*m^5*u^5*v - 651*m^4*u^6*v + 75*m^3*u^7*v - 
     4*m^2*u^8*v + 100864*m^9*v^2 - 152832*m^8*u*v^2 + 87408*m^7*u^2*v^2 - 
     18760*m^6*u^3*v^2 - 1331*m^5*u^4*v^2 + 1226*m^4*u^5*v^2 - 
     175*m^3*u^6*v^2 + 7*m^2*u^7*v^2 - 70272*m^8*v^3 + 95680*m^7*u*v^3 - 
     39724*m^6*u^2*v^3 - 1641*m^5*u^3*v^3 + 5146*m^4*u^4*v^3 - 
     1236*m^3*u^5*v^3 + 92*m^2*u^6*v^3 + 27248*m^7*v^4 - 33680*m^6*u*v^4 + 
     9675*m^5*u^2*v^4 + 3140*m^4*u^3*v^4 - 1888*m^3*u^4*v^4 + 
     250*m^2*u^5*v^4 - 5*m*u^6*v^4 - 6140*m^6*v^5 + 6951*m^5*u*v^5 - 
     1232*m^4*u^2*v^5 - 880*m^3*u^3*v^5 + 274*m^2*u^4*v^5 - 15*m*u^5*v^5 + 
     780*m^5*v^6 - 820*m^4*u*v^6 + 66*m^3*u^2*v^6 + 106*m^2*u^3*v^6 - 
     15*m*u^4*v^6 - 49*m^4*v^7 + 49*m^3*u*v^7 - 5*m*u^3*v^7 + m^3*v^8 - 
     m^2*u*v^8 - 22528*m^10*w + 48128*m^9*u*w - 56704*m^8*u^2*w + 
     39840*m^7*u^3*w - 16416*m^6*u^4*w + 3874*m^5*u^5*w - 485*m^4*u^6*w + 
     25*m^3*u^7*w + 118528*m^9*v*w - 159104*m^8*u*v*w + 88816*m^7*u^2*v*w - 
     28128*m^6*u^3*v*w + 6928*m^5*u^4*v*w - 1692*m^4*u^5*v*w + 
     301*m^3*u^6*v*w - 23*m^2*u^7*v*w - 148224*m^8*v^2*w + 
     164960*m^7*u*v^2*w - 45440*m^6*u^2*v^2*w - 12830*m^5*u^3*v^2*w + 
     8906*m^4*u^4*v^2*w - 1492*m^3*u^5*v^2*w + 54*m^2*u^6*v^2*w + 
     4*m*u^7*v^2*w + 83744*m^7*v^3*w - 80920*m^6*u*v^3*w + 
     5583*m^5*u^2*v^3*w + 17270*m^4*u^3*v^3*w - 6732*m^3*u^4*v^3*w + 
     876*m^2*u^5*v^3*w - 30*m*u^6*v^3*w - 24872*m^6*v^4*w + 
     21018*m^5*u*v^4*w + 2470*m^4*u^2*v^4*w - 5926*m^3*u^3*v^4*w + 
     1616*m^2*u^4*v^4*w - 130*m*u^5*v^4*w + 3927*m^5*v^5*w - 
     2844*m^4*u*v^5*w - 924*m^3*u^2*v^5*w + 866*m^2*u^3*v^5*w - 
     163*m*u^4*v^5*w + 6*u^5*v^5*w - 295*m^4*v^6*w + 165*m^3*u*v^6*w + 
     114*m^2*u^2*v^6*w - 48*m*u^3*v^6*w + 6*u^4*v^6*w + 7*m^3*v^7*w - 
     m^2*u*v^7*w - 5*m*u^2*v^7*w + 17664*m^9*w^2 - 33920*m^8*u*w^2 + 
     35456*m^7*u^2*w^2 - 20760*m^6*u^3*w^2 + 6563*m^5*u^4*w^2 - 
     1046*m^4*u^5*w^2 + 66*m^3*u^6*w^2 - 85632*m^8*v*w^2 + 
     76544*m^7*u*v*w^2 - 18156*m^6*u^2*v*w^2 - 913*m^5*u^3*v*w^2 + 
     95*m^4*u^4*v*w^2 + 285*m^3*u^5*v*w^2 - 46*m^2*u^6*v*w^2 + 
     87744*m^7*v^2*w^2 - 56776*m^6*u*v^2*w^2 - 14637*m^5*u^2*v^2*w^2 + 
     19214*m^4*u^3*v^2*w^2 - 4857*m^3*u^4*v^2*w^2 + 353*m^2*u^5*v^2*w^2 + 
     7*m*u^6*v^2*w^2 - 38088*m^6*v^3*w^2 + 18506*m^5*u*v^3*w^2 + 
     14533*m^4*u^2*v^3*w^2 - 11253*m^3*u^3*v^3*w^2 + 2414*m^2*u^4*v^3*w^2 - 
     159*m*u^5*v^3*w^2 + 7935*m^5*v^4*w^2 - 2502*m^4*u*v^4*w^2 - 
     4545*m^3*u^2*v^4*w^2 + 2521*m^2*u^3*v^4*w^2 - 407*m*u^4*v^4*w^2 + 
     12*u^5*v^4*w^2 - 741*m^4*v^5*w^2 + 23*m^3*u*v^5*w^2 + 
     622*m^2*u^2*v^5*w^2 - 230*m*u^3*v^5*w^2 + 24*u^4*v^5*w^2 + 
     21*m^3*v^6*w^2 + 17*m^2*u*v^6*w^2 - 33*m*u^2*v^6*w^2 + 6*u^3*v^6*w^2 - 
     7680*m^8*w^3 + 13024*m^7*u*w^3 - 11784*m^6*u^2*w^3 + 5432*m^5*u^3*w^3 - 
     1175*m^4*u^4*w^3 + 95*m^3*u^5*w^3 + 33248*m^7*v*w^3 - 
     12488*m^6*u*v*w^3 - 6983*m^5*u^2*v*w^3 + 3792*m^4*u^3*v*w^3 - 
     347*m^3*u^4*v*w^3 - 27*m^2*u^5*v*w^3 - 26432*m^6*v^2*w^3 + 
     2160*m^5*u*v^2*w^3 + 14789*m^4*u^2*v^2*w^3 - 6655*m^3*u^3*v^2*w^3 + 
     876*m^2*u^4*v^2*w^3 - 16*m*u^5*v^2*w^3 + 8070*m^5*v^3*w^3 + 
     1328*m^4*u*v^3*w^3 - 6677*m^3*u^2*v^3*w^3 + 2615*m^2*u^3*v^3*w^3 - 
     309*m*u^4*v^3*w^3 + 6*u^5*v^3*w^3 - 995*m^4*v^4*w^3 - 
     577*m^3*u*v^4*w^3 + 1216*m^2*u^2*v^4*w^3 - 380*m*u^3*v^4*w^3 + 
     30*u^4*v^4*w^3 + 35*m^3*v^5*w^3 + 65*m^2*u*v^5*w^3 - 82*m*u^2*v^5*w^3 + 
     18*u^3*v^5*w^3 + 2000*m^7*w^4 - 2952*m^6*u*w^4 + 2218*m^5*u^2*w^4 - 
     720*m^4*u^3*w^4 + 80*m^3*u^4*w^4 - 7388*m^6*v*w^4 - 1881*m^5*u*v*w^4 + 
     3731*m^4*u^2*v*w^4 - 865*m^3*u^3*v*w^4 + 32*m^2*u^4*v*w^4 + 
     4170*m^5*v^2*w^4 + 2856*m^4*u*v^2*w^4 - 3735*m^3*u^2*v^2*w^4 + 
     913*m^2*u^3*v^2*w^4 - 50*m*u^4*v^2*w^4 - 755*m^4*v^3*w^4 - 
     953*m^3*u*v^3*w^4 + 1056*m^2*u^2*v^3*w^4 - 237*m*u^3*v^3*w^4 + 
     12*u^4*v^3*w^4 + 35*m^3*v^4*w^4 + 105*m^2*u*v^4*w^4 - 98*m*u^2*v^4*w^4 + 
     18*u^3*v^4*w^4 - 312*m^6*w^5 + 398*m^5*u*w^5 - 227*m^4*u^2*w^5 + 
     39*m^3*u^3*w^5 + 915*m^5*v*w^5 + 1020*m^4*u*v*w^5 - 603*m^3*u^2*v*w^5 + 
     59*m^2*u^3*v*w^5 - 309*m^4*v^2*w^5 - 613*m^3*u*v^2*w^5 + 
     382*m^2*u^2*v^2*w^5 - 44*m*u^3*v^2*w^5 + 21*m^3*v^3*w^5 + 
     89*m^2*u*v^3*w^5 - 57*m*u^2*v^3*w^5 + 6*u^3*v^3*w^5 + 27*m^5*w^6 - 
     30*m^4*u*w^6 + 10*m^3*u^2*w^6 - 55*m^4*v*w^6 - 143*m^3*u*v*w^6 + 
     34*m^2*u^2*v*w^6 + 7*m^3*v^2*w^6 + 39*m^2*u*v^2*w^6 - 13*m*u^2*v^2*w^6 - 
     m^4*w^7 + m^3*u*w^7 + m^3*v*w^7 + 7*m^2*u*v*w^7))/
   (ep*m*u*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
     2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
     2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  ((-1 + 2*ep)*(12288*m^11 - 34816*m^10*u + 41472*m^9*u^2 - 26112*m^8*u^3 + 
     9392*m^7*u^4 - 1944*m^6*u^5 + 216*m^5*u^6 - 10*m^4*u^7 - 68608*m^10*v + 
     129280*m^9*u*v - 101312*m^8*u^2*v + 39920*m^7*u^3*v - 7656*m^6*u^4*v + 
     440*m^5*u^5*v + 59*m^4*u^6*v - 7*m^3*u^7*v + 100864*m^9*v^2 - 
     159488*m^8*u*v^2 + 91088*m^7*u^2*v^2 - 15608*m^6*u^3*v^2 - 
     4549*m^5*u^4*v^2 + 2330*m^4*u^5*v^2 - 355*m^3*u^6*v^2 + 19*m^2*u^7*v^2 - 
     70272*m^8*v^3 + 97792*m^7*u*v^3 - 40596*m^6*u^2*v^3 - 2559*m^5*u^3*v^3 + 
     5760*m^4*u^4*v^3 - 1374*m^3*u^5*v^3 + 104*m^2*u^6*v^3 + 27248*m^7*v^4 - 
     34008*m^6*u*v^4 + 9749*m^5*u^2*v^4 + 3278*m^4*u^3*v^4 - 
     1932*m^3*u^4*v^4 + 254*m^2*u^5*v^4 - 5*m*u^6*v^4 - 6140*m^6*v^5 + 
     6971*m^5*u*v^5 - 1232*m^4*u^2*v^5 - 888*m^3*u^3*v^5 + 274*m^2*u^4*v^5 - 
     15*m*u^5*v^5 + 780*m^5*v^6 - 820*m^4*u*v^6 + 66*m^3*u^2*v^6 + 
     106*m^2*u^3*v^6 - 15*m*u^4*v^6 - 49*m^4*v^7 + 49*m^3*u*v^7 - 
     5*m*u^3*v^7 + m^3*v^8 - m^2*u*v^8 - 22528*m^10*w + 56832*m^9*u*w - 
     57216*m^8*u^2*w + 29152*m^7*u^3*w - 8032*m^6*u^4*w + 1164*m^5*u^5*w - 
     75*m^4*u^6*w + m^3*u^7*w + 118528*m^9*v*w - 170624*m^8*u*v*w + 
     88784*m^7*u^2*v*w - 15392*m^6*u^3*v*w - 2098*m^5*u^4*v*w + 
     1038*m^4*u^5*v*w - 101*m^3*u^6*v*w + m^2*u^7*v*w - 148224*m^8*v^2*w + 
     170528*m^7*u*v^2*w - 44560*m^6*u^2*v^2*w - 18390*m^5*u^3*v^2*w + 
     12060*m^4*u^4*v^2*w - 2266*m^3*u^5*v^2*w + 144*m^2*u^6*v^2*w + 
     83744*m^7*v^3*w - 82088*m^6*u*v^3*w + 5029*m^5*u^2*v^3*w + 
     18346*m^4*u^3*v^3*w - 7146*m^3*u^4*v^3*w + 940*m^2*u^5*v^3*w - 
     34*m*u^6*v^3*w - 24872*m^6*v^4*w + 21108*m^5*u*v^4*w + 
     2588*m^4*u^2*v^4*w - 6006*m^3*u^3*v^4*w + 1632*m^2*u^4*v^4*w - 
     130*m*u^5*v^4*w + 3927*m^5*v^5*w - 2844*m^4*u*v^5*w - 
     932*m^3*u^2*v^5*w + 866*m^2*u^3*v^5*w - 163*m*u^4*v^5*w + 6*u^5*v^5*w - 
     295*m^4*v^6*w + 165*m^3*u*v^6*w + 114*m^2*u^2*v^6*w - 48*m*u^3*v^6*w + 
     6*u^4*v^6*w + 7*m^3*v^7*w - m^2*u*v^7*w - 5*m*u^2*v^7*w + 
     17664*m^9*w^2 - 38784*m^8*u*w^2 + 32128*m^7*u^2*w^2 - 
     12744*m^6*u^3*w^2 + 2523*m^5*u^4*w^2 - 226*m^4*u^5*w^2 + 6*m^3*u^6*w^2 - 
     85632*m^8*v*w^2 + 81344*m^7*u*v*w^2 - 14004*m^6*u^2*v*w^2 - 
     8831*m^5*u^3*v*w^2 + 3799*m^4*u^4*v*w^2 - 453*m^3*u^5*v*w^2 + 
     10*m^2*u^6*v*w^2 + 87744*m^7*v^2*w^2 - 58312*m^6*u*v^2*w^2 - 
     16671*m^5*u^2*v^2*w^2 + 21848*m^4*u^3*v^2*w^2 - 5867*m^3*u^4*v^2*w^2 + 
     525*m^2*u^5*v^2*w^2 - 5*m*u^6*v^2*w^2 - 38088*m^6*v^3*w^2 + 
     18666*m^5*u*v^3*w^2 + 14979*m^4*u^2*v^3*w^2 - 11593*m^3*u^3*v^3*w^2 + 
     2498*m^2*u^4*v^3*w^2 - 167*m*u^5*v^3*w^2 + 7935*m^5*v^4*w^2 - 
     2502*m^4*u*v^4*w^2 - 4581*m^3*u^2*v^4*w^2 + 2533*m^2*u^3*v^4*w^2 - 
     407*m*u^4*v^4*w^2 + 12*u^5*v^4*w^2 - 741*m^4*v^5*w^2 + 
     23*m^3*u*v^5*w^2 + 622*m^2*u^2*v^5*w^2 - 230*m*u^3*v^5*w^2 + 
     24*u^4*v^5*w^2 + 21*m^3*v^6*w^2 + 17*m^2*u*v^6*w^2 - 33*m*u^2*v^6*w^2 + 
     6*u^3*v^6*w^2 - 7680*m^8*w^3 + 14368*m^7*u*w^3 - 9480*m^6*u^2*w^3 + 
     2772*m^5*u^3*w^3 - 355*m^4*u^4*w^3 + 15*m^3*u^5*w^3 + 33248*m^7*v*w^3 - 
     13368*m^6*u*v*w^3 - 9029*m^5*u^2*v*w^3 + 5850*m^4*u^3*v*w^3 - 
     969*m^3*u^4*v*w^3 + 37*m^2*u^5*v*w^3 - 26432*m^6*v^2*w^3 + 
     2300*m^5*u*v^2*w^3 + 15409*m^4*u^2*v^2*w^3 - 7127*m^3*u^3*v^2*w^3 + 
     998*m^2*u^4*v^2*w^3 - 28*m*u^5*v^2*w^3 + 8070*m^5*v^3*w^3 + 
     1328*m^4*u*v^3*w^3 - 6741*m^3*u^2*v^3*w^3 + 2647*m^2*u^3*v^3*w^3 - 
     313*m*u^4*v^3*w^3 + 6*u^5*v^3*w^3 - 995*m^4*v^4*w^3 - 
     577*m^3*u*v^4*w^3 + 1216*m^2*u^2*v^4*w^3 - 380*m*u^3*v^4*w^3 + 
     30*u^4*v^4*w^3 + 35*m^3*v^5*w^3 + 65*m^2*u*v^5*w^3 - 82*m*u^2*v^5*w^3 + 
     18*u^3*v^5*w^3 + 2000*m^7*w^4 - 3136*m^6*u*w^4 + 1578*m^5*u^2*w^4 - 
     310*m^4*u^3*w^4 + 20*m^3*u^4*w^4 - 7388*m^6*v*w^4 - 1821*m^5*u*v*w^4 + 
     4105*m^4*u^2*v*w^4 - 1093*m^3*u^3*v*w^4 + 68*m^2*u^4*v*w^4 + 
     4170*m^5*v^2*w^4 + 2856*m^4*u*v^2*w^4 - 3791*m^3*u^2*v^2*w^4 + 
     941*m^2*u^3*v^2*w^4 - 54*m*u^4*v^2*w^4 - 755*m^4*v^3*w^4 - 
     953*m^3*u*v^3*w^4 + 1056*m^2*u^2*v^3*w^4 - 237*m*u^3*v^3*w^4 + 
     12*u^4*v^3*w^4 + 35*m^3*v^4*w^4 + 105*m^2*u*v^4*w^4 - 98*m*u^2*v^4*w^4 + 
     18*u^3*v^4*w^4 - 312*m^6*w^5 + 408*m^5*u*w^5 - 145*m^4*u^2*w^5 + 
     15*m^3*u^3*w^5 + 915*m^5*v*w^5 + 1020*m^4*u*v*w^5 - 627*m^3*u^2*v*w^5 + 
     67*m^2*u^3*v*w^5 - 309*m^4*v^2*w^5 - 613*m^3*u*v^2*w^5 + 
     382*m^2*u^2*v^2*w^5 - 44*m*u^3*v^2*w^5 + 21*m^3*v^3*w^5 + 
     89*m^2*u*v^3*w^5 - 57*m*u^2*v^3*w^5 + 6*u^3*v^3*w^5 + 27*m^5*w^6 - 
     30*m^4*u*w^6 + 6*m^3*u^2*w^6 - 55*m^4*v*w^6 - 143*m^3*u*v*w^6 + 
     34*m^2*u^2*v*w^6 + 7*m^3*v^2*w^6 + 39*m^2*u*v^2*w^6 - 13*m*u^2*v^2*w^6 - 
     m^4*w^7 + m^3*u*w^7 + m^3*v*w^7 + 7*m^2*u*v*w^7))/
   (ep*m*u*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 
     8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 
     12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 
     2*m*u*w^2 + u^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
     17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
     8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
     m^2*w^2 - m*v*w^2)), 0, 0, 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(36864*m^10 - 11264*m^9*u - 64512*m^8*u^2 + 
      80256*m^7*u^3 - 43760*m^6*u^4 + 13284*m^5*u^5 - 2334*m^4*u^6 + 
      223*m^3*u^7 - 9*m^2*u^8 - 48128*m^9*v - 31232*m^8*u*v + 
      139072*m^7*u^2*v - 117712*m^6*u^3*v + 46840*m^5*u^4*v - 
      9837*m^4*u^5*v + 1026*m^3*u^6*v - 35*m^2*u^7*v - m*u^8*v + 
      25600*m^8*v^2 + 48768*m^7*u*v^2 - 104336*m^6*u^2*v^2 + 
      65056*m^5*u^3*v^2 - 18797*m^4*u^4*v^2 + 2648*m^3*u^5*v^2 - 
      158*m^2*u^6*v^2 + 2*m*u^7*v^2 - 7552*m^7*v^3 - 25568*m^6*u*v^3 + 
      38636*m^5*u^2*v^3 - 18539*m^4*u^3*v^3 + 4156*m^3*u^4*v^3 - 
      504*m^2*u^5*v^3 + 36*m*u^6*v^3 - u^7*v^3 + 1552*m^6*v^4 + 
      6532*m^5*u*v^4 - 8043*m^4*u^2*v^4 + 3110*m^3*u^3*v^4 - 
      606*m^2*u^4*v^4 + 70*m*u^5*v^4 - 3*u^6*v^4 - 268*m^5*v^5 - 
      860*m^4*u*v^5 + 998*m^3*u^2*v^5 - 308*m^2*u^3*v^5 + 48*m*u^4*v^5 - 
      3*u^5*v^5 + 34*m^4*v^6 + 53*m^3*u*v^6 - 75*m^2*u^2*v^6 + 14*m*u^3*v^6 - 
      u^4*v^6 - 2*m^3*v^7 - m^2*u*v^7 + 3*m*u^2*v^7 - 57344*m^9*w - 
      28416*m^8*u*w + 148992*m^7*u^2*w - 129440*m^6*u^3*w + 53040*m^5*u^4*w - 
      11679*m^4*u^5*w + 1339*m^3*u^6*w - 63*m^2*u^7*w + 48640*m^8*v*w + 
      123712*m^7*u*v*w - 238144*m^6*u^2*v*w + 146436*m^5*u^3*v*w - 
      42864*m^4*u^4*v*w + 6206*m^3*u^5*v*w - 375*m^2*u^6*v*w + 3*m*u^7*v*w - 
      9088*m^7*v^2*w - 107248*m^6*u*v^2*w + 133528*m^5*u^2*v^2*w - 
      59237*m^4*u^3*v^2*w + 11624*m^3*u^4*v^2*w - 862*m^2*u^5*v^2*w - 
      12*m*u^6*v^2*w + 3*u^7*v^2*w - 3040*m^6*v^3*w + 39692*m^5*u*v^3*w - 
      36262*m^4*u^2*v^3*w + 12182*m^3*u^3*v^3*w - 1832*m^2*u^4*v^3*w + 
      128*m*u^5*v^3*w - 4*u^6*v^3*w + 1512*m^5*v^4*w - 7402*m^4*u*v^4*w + 
      5384*m^3*u^2*v^4*w - 1468*m^2*u^3*v^4*w + 186*m*u^4*v^4*w - 
      11*u^5*v^4*w - 248*m^4*v^5*w + 722*m^3*u*v^5*w - 450*m^2*u^2*v^5*w + 
      90*m*u^3*v^5*w - 6*u^4*v^5*w + 21*m^3*v^6*w - 37*m^2*u*v^6*w + 
      18*m*u^2*v^6*w - 2*u^3*v^6*w - m^2*v^7*w + m*u*v^7*w + 36096*m^8*w^2 + 
      57216*m^7*u*w^2 - 125760*m^6*u^2*w^2 + 79320*m^5*u^3*w^2 - 
      23385*m^4*u^4*w^2 + 3351*m^3*u^5*w^2 - 189*m^2*u^6*w^2 - 
      13056*m^7*v*w^2 - 121744*m^6*u*v*w^2 + 151692*m^5*u^2*v*w^2 - 
      67902*m^4*u^3*v*w^2 + 13860*m^3*u^4*v*w^2 - 1227*m^2*u^5*v*w^2 + 
      31*m*u^6*v*w^2 - 8896*m^6*v^2*w^2 + 74480*m^5*u*v^2*w^2 - 
      63263*m^4*u^2*v^2*w^2 + 19559*m^3*u^3*v^2*w^2 - 2257*m^2*u^4*v^2*w^2 + 
      4*m*u^5*v^2*w^2 + 11*u^6*v^2*w^2 + 6048*m^5*v^3*w^2 - 
      20055*m^4*u*v^3*w^2 + 12494*m^3*u^2*v^3*w^2 - 2825*m^2*u^3*v^3*w^2 + 
      233*m*u^4*v^3*w^2 - 6*u^5*v^3*w^2 - 1341*m^4*v^4*w^2 + 
      2677*m^3*u*v^4*w^2 - 1313*m^2*u^2*v^4*w^2 + 222*m*u^3*v^4*w^2 - 
      15*u^4*v^4*w^2 + 136*m^3*v^5*w^2 - 183*m^2*u*v^5*w^2 + 
      71*m*u^2*v^5*w^2 - 7*u^3*v^5*w^2 - 6*m^2*v^6*w^2 + 6*m*u*v^6*w^2 - 
      u^2*v^6*w^2 - 11520*m^7*w^3 - 38240*m^6*u*w^3 + 52560*m^5*u^2*w^3 - 
      23430*m^4*u^3*w^3 + 4475*m^3*u^4*w^3 - 315*m^2*u^5*w^3 - 
      2464*m^6*v*w^3 + 54124*m^5*u*v*w^3 - 46980*m^4*u^2*v*w^3 + 
      14640*m^3*u^3*v*w^3 - 1859*m^2*u^4*v*w^3 + 75*m*u^5*v*w^3 + 
      6392*m^5*v^2*w^3 - 23659*m^4*u*v^2*w^3 + 14137*m^3*u^2*v^2*w^3 - 
      2815*m^2*u^3*v^2*w^3 + 110*m*u^4*v^2*w^3 + 14*u^5*v^2*w^3 - 
      2204*m^4*v^3*w^3 + 4448*m^3*u*v^3*w^3 - 1975*m^2*u^2*v^3*w^3 + 
      271*m*u^3*v^3*w^3 - 8*u^4*v^3*w^3 + 295*m^3*v^4*w^3 - 
      391*m^2*u*v^4*w^3 + 144*m*u^2*v^4*w^3 - 13*u^3*v^4*w^3 - 
      15*m^2*v^5*w^3 + 15*m*u*v^5*w^3 - 4*u^2*v^5*w^3 + 1840*m^6*w^4 + 
      12900*m^5*u*w^4 - 11760*m^4*u^2*w^4 + 3365*m^3*u^3*w^4 - 
      315*m^2*u^4*w^4 + 2028*m^5*v*w^4 - 12525*m^4*u*v*w^4 + 
      7430*m^3*u^2*v*w^4 - 1441*m^2*u^3*v*w^4 + 85*m*u^4*v*w^4 - 
      1556*m^4*v^2*w^4 + 3717*m^3*u*v^2*w^4 - 1523*m^2*u^2*v^2*w^4 + 
      156*m*u^3*v^2*w^4 + 6*u^4*v^2*w^4 + 310*m^3*v^3*w^4 - 
      439*m^2*u*v^3*w^4 + 145*m*u^2*v^3*w^4 - 9*u^3*v^3*w^4 - 
      20*m^2*v^4*w^4 + 20*m*u*v^4*w^4 - 6*u^2*v^4*w^4 - 96*m^5*w^5 - 
      2379*m^4*u*w^5 + 1353*m^3*u^2*w^5 - 189*m^2*u^3*w^5 - 420*m^4*v*w^5 + 
      1506*m^3*u*v*w^5 - 549*m^2*u^2*v*w^5 + 49*m*u^3*v*w^5 + 
      163*m^3*v^2*w^5 - 267*m^2*u*v^2*w^5 + 70*m*u^2*v^2*w^5 - u^3*v^2*w^5 - 
      15*m^2*v^3*w^5 + 15*m*u*v^3*w^5 - 4*u^2*v^3*w^5 - 9*m^4*w^6 + 
      229*m^3*u*w^6 - 63*m^2*u^2*w^6 + 36*m^3*v*w^6 - 81*m^2*u*v*w^6 + 
      13*m*u^2*v*w^6 - 6*m^2*v^2*w^6 + 6*m*u*v^2*w^6 - u^2*v^2*w^6 + 
      m^3*w^7 - 9*m^2*u*w^7 - m^2*v*w^7 + m*u*v*w^7))/
    (ep*m*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
      2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
      2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -(((-1 + 2*ep)*(36864*m^10 - 11264*m^9*u - 64512*m^8*u^2 + 80256*m^7*u^3 - 
      43760*m^6*u^4 + 13284*m^5*u^5 - 2334*m^4*u^6 + 223*m^3*u^7 - 
      9*m^2*u^8 - 41984*m^9*v - 36864*m^8*u*v + 135360*m^7*u^2*v - 
      110448*m^6*u^3*v + 42792*m^5*u^4*v - 8741*m^4*u^5*v + 878*m^3*u^6*v - 
      27*m^2*u^7*v - m*u^8*v + 16896*m^8*v^2 + 56448*m^7*u*v^2 - 
      100080*m^6*u^2*v^2 + 57648*m^5*u^3*v^2 - 15497*m^4*u^4*v^2 + 
      2022*m^3*u^5*v^2 - 114*m^2*u^6*v^2 + 2*m*u^7*v^2 - 2688*m^7*v^3 - 
      29728*m^6*u*v^3 + 36532*m^5*u^2*v^3 - 15357*m^4*u^3*v^3 + 
      3050*m^3*u^4*v^3 - 366*m^2*u^5*v^3 + 32*m*u^6*v^3 - u^7*v^3 + 
      208*m^6*v^4 + 7684*m^5*u*v^4 - 7509*m^4*u^2*v^4 + 2402*m^3*u^3*v^4 - 
      426*m^2*u^4*v^4 + 58*m*u^5*v^4 - 3*u^6*v^4 - 84*m^5*v^5 - 
      1026*m^4*u*v^5 + 928*m^3*u^2*v^5 - 226*m^2*u^3*v^5 + 36*m*u^4*v^5 - 
      3*u^5*v^5 + 24*m^4*v^6 + 63*m^3*u*v^6 - 71*m^2*u^2*v^6 + 10*m*u^3*v^6 - 
      u^4*v^6 - 2*m^3*v^7 - m^2*u*v^7 + 3*m*u^2*v^7 - 57344*m^9*w - 
      28416*m^8*u*w + 148992*m^7*u^2*w - 129440*m^6*u^3*w + 53040*m^5*u^4*w - 
      11679*m^4*u^5*w + 1339*m^3*u^6*w - 63*m^2*u^7*w + 39936*m^8*v*w + 
      126016*m^7*u*v*w - 226976*m^6*u^2*v*w + 135812*m^5*u^3*v*w - 
      38916*m^4*u^4*v*w + 5532*m^3*u^5*v*w - 331*m^2*u^6*v*w + 3*m*u^7*v*w + 
      640*m^7*v^2*w - 109232*m^6*u*v^2*w + 122088*m^5*u^2*v^2*w - 
      50045*m^4*u^3*v^2*w + 8906*m^3*u^4*v^2*w - 532*m^2*u^5*v^2*w - 
      24*m*u^6*v^2*w + 3*u^7*v^2*w - 7072*m^6*v^3*w + 40188*m^5*u*v^3*w - 
      31620*m^4*u^2*v^3*w + 9046*m^3*u^3*v^3*w - 1108*m^2*u^4*v^3*w + 
      72*m*u^5*v^3*w - 4*u^6*v^3*w + 2248*m^5*v^4*w - 7374*m^4*u*v^4*w + 
      4456*m^3*u^2*v^4*w - 960*m^2*u^3*v^4*w + 96*m*u^4*v^4*w - 7*u^5*v^4*w - 
      298*m^4*v^5*w + 690*m^3*u*v^5*w - 358*m^2*u^2*v^5*w + 58*m*u^3*v^5*w - 
      2*u^4*v^5*w + 21*m^3*v^6*w - 33*m^2*u*v^6*w + 14*m*u^2*v^6*w - 
      2*u^3*v^6*w - m^2*v^7*w + m*u*v^7*w + 36096*m^8*w^2 + 57216*m^7*u*w^2 - 
      125760*m^6*u^2*w^2 + 79320*m^5*u^3*w^2 - 23385*m^4*u^4*w^2 + 
      3351*m^3*u^5*w^2 - 189*m^2*u^6*w^2 - 8192*m^7*v*w^2 - 
      119184*m^6*u*v*w^2 + 142772*m^5*u^2*v*w^2 - 62644*m^4*u^3*v*w^2 + 
      12644*m^3*u^4*v*w^2 - 1127*m^2*u^5*v*w^2 + 31*m*u^6*v*w^2 - 
      12928*m^6*v^2*w^2 + 71664*m^5*u*v^2*w^2 - 55773*m^4*u^2*v^2*w^2 + 
      15783*m^3*u^3*v^2*w^2 - 1545*m^2*u^4*v^2*w^2 - 40*m*u^5*v^2*w^2 + 
      11*u^6*v^2*w^2 + 7152*m^5*v^3*w^2 - 18871*m^4*u*v^3*w^2 + 
      10120*m^3*u^2*v^3*w^2 - 1813*m^2*u^3*v^3*w^2 + 87*m*u^4*v^3*w^2 - 
      2*u^5*v^3*w^2 - 1441*m^4*v^4*w^2 + 2439*m^3*u*v^4*w^2 - 
      973*m^2*u^2*v^4*w^2 + 108*m*u^3*v^4*w^2 - 3*u^4*v^4*w^2 + 
      136*m^3*v^5*w^2 - 163*m^2*u*v^5*w^2 + 51*m*u^2*v^5*w^2 - 
      3*u^3*v^5*w^2 - 6*m^2*v^6*w^2 + 6*m*u*v^6*w^2 - u^2*v^6*w^2 - 
      11520*m^7*w^3 - 38240*m^6*u*w^3 + 52560*m^5*u^2*w^3 - 
      23430*m^4*u^3*w^3 + 4475*m^3*u^4*w^3 - 315*m^2*u^5*w^3 - 
      3808*m^6*v*w^3 + 51964*m^5*u*v*w^3 - 43934*m^4*u^2*v*w^3 + 
      13556*m^3*u^3*v*w^3 - 1739*m^2*u^4*v*w^3 + 75*m*u^5*v*w^3 + 
      7128*m^5*v^2*w^3 - 22039*m^4*u*v^2*w^3 + 12145*m^3*u^2*v^2*w^3 - 
      2185*m^2*u^3*v^2*w^3 + 50*m*u^4*v^2*w^3 + 14*u^5*v^2*w^3 - 
      2304*m^4*v^3*w^3 + 4026*m^3*u*v^3*w^3 - 1527*m^2*u^2*v^3*w^3 + 
      149*m*u^3*v^3*w^3 + 295*m^3*v^4*w^3 - 351*m^2*u*v^4*w^3 + 
      108*m*u^2*v^4*w^3 - 5*u^3*v^4*w^3 - 15*m^2*v^5*w^3 + 15*m*u*v^5*w^3 - 
      4*u^2*v^5*w^3 + 1840*m^6*w^4 + 12900*m^5*u*w^4 - 11760*m^4*u^2*w^4 + 
      3365*m^3*u^3*w^4 - 315*m^2*u^4*w^4 + 2212*m^5*v*w^4 - 
      11895*m^4*u*v*w^4 + 6954*m^3*u^2*v*w^4 - 1361*m^2*u^3*v*w^4 + 
      85*m*u^4*v*w^4 - 1606*m^4*v^2*w^4 + 3409*m^3*u*v^2*w^4 - 
      1299*m^2*u^2*v^2*w^4 + 120*m*u^3*v^2*w^4 + 6*u^4*v^2*w^4 + 
      310*m^3*v^3*w^4 - 399*m^2*u*v^3*w^4 + 117*m*u^2*v^3*w^4 - 
      5*u^3*v^3*w^4 - 20*m^2*v^4*w^4 + 20*m*u*v^4*w^4 - 6*u^2*v^4*w^4 - 
      96*m^5*w^5 - 2379*m^4*u*w^5 + 1353*m^3*u^2*w^5 - 189*m^2*u^3*w^5 - 
      430*m^4*v*w^5 + 1424*m^3*u*v*w^5 - 521*m^2*u^2*v*w^5 + 49*m*u^3*v*w^5 + 
      163*m^3*v^2*w^5 - 247*m^2*u*v^2*w^5 + 62*m*u^2*v^2*w^5 - u^3*v^2*w^5 - 
      15*m^2*v^3*w^5 + 15*m*u*v^3*w^5 - 4*u^2*v^3*w^5 - 9*m^4*w^6 + 
      229*m^3*u*w^6 - 63*m^2*u^2*w^6 + 36*m^3*v*w^6 - 77*m^2*u*v*w^6 + 
      13*m*u^2*v*w^6 - 6*m^2*v^2*w^6 + 6*m*u*v^2*w^6 - u^2*v^2*w^6 + 
      m^3*w^7 - 9*m^2*u*w^7 - m^2*v*w^7 + m*u*v*w^7))/
    (ep*m*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 
      8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 
      12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 
      2*m*u*w^2 + u^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
      17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
      8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
      m^2*w^2 - m*v*w^2))), 0, 0, 0, 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(12*m^3 + 4*m^2*u - 9*m*u^2 + 2*u^3 - 5*m^2*v + 
      2*u^2*v - 5*m^2*w - 9*m*u*w + 4*u^2*w + 2*u*v*w + 2*u*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 19*m^2*u*v - 5*m*u^2*v + 
      8*m^2*v^2 - 9*m*u*v^2 + 2*u^2*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
      2*m^2*u*w + 9*m^2*v*w - 6*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
      m*v*w^2))/(ep*m*(3*m - u - v - w)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 
      8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 
      12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 
      2*m*u*w^2 + u^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
      17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
      8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
      m^2*w^2 - m*v*w^2))), 
  (v*(12*m^3 + 4*m^2*u - 9*m*u^2 + 2*u^3 - 5*m^2*v + 2*u^2*v - 5*m^2*w - 
     9*m*u*w + 4*u^2*w + 2*u*v*w + 2*u*w^2)*(304*m^4 - 176*m^3*u + 
     25*m^2*u^2 - 260*m^3*v + 181*m^2*u*v - 35*m*u^2*v + 74*m^2*v^2 - 
     63*m*u*v^2 + 8*u^2*v^2 - 7*m*v^3 + 7*u*v^3 - 176*m^3*w + 50*m^2*u*w + 
     99*m^2*v*w - 42*m*u*v*w - 14*m*v^2*w + 7*u*v^2*w + 25*m^2*w^2 - 
     7*m*v*w^2))/(2*m*(3*m - u - v - w)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 
     8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 
     12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 
     2*m*u*w^2 + u^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
     17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
     8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
     m^2*w^2 - m*v*w^2)), ((-1 + 2*ep)*(-1 + 3*ep)*
    (12*m^3 + 4*m^2*u - 9*m*u^2 + 2*u^3 - 5*m^2*v + 2*u^2*v - 5*m^2*w - 
     9*m*u*w + 4*u^2*w + 2*u*v*w + 2*u*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 + 
     4*m^3*v - 7*m^2*u*v + m*u^2*v - 6*m^2*v^2 + 5*m*u*v^2 + m*v^3 - u*v^3 - 
     8*m^3*w + 2*m^2*u*w - 5*m^2*v*w + 2*m*u*v*w + 2*m*v^2*w - u*v^2*w + 
     m^2*w^2 + m*v*w^2))/(ep*m*(3*m - u - v - w)*(16*m^4 - 20*m^3*u + 
     20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2 - 2*m*u*w^2 + u^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
     17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
     8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
     m^2*w^2 - m*v*w^2)), (u*(15360*m^10 - 54784*m^9*u + 65152*m^8*u^2 - 
     38528*m^7*u^3 + 12828*m^6*u^4 - 2458*m^5*u^5 + 254*m^4*u^6 - 
     11*m^3*u^7 - 70912*m^9*v + 159680*m^8*u*v - 137936*m^7*u^2*v + 
     60436*m^6*u^3*v - 14454*m^5*u^4*v + 1829*m^4*u^5*v - 102*m^3*u^6*v + 
     m^2*u^7*v + 73408*m^8*v^2 - 134912*m^7*u*v^2 + 94044*m^6*u^2*v^2 - 
     32042*m^5*u^3*v^2 + 5598*m^4*u^4*v^2 - 467*m^3*u^5*v^2 + 
     14*m^2*u^6*v^2 - 33200*m^7*v^3 + 52572*m^6*u*v^3 - 31642*m^5*u^2*v^3 + 
     9546*m^4*u^3*v^3 - 1622*m^3*u^4*v^3 + 159*m^2*u^5*v^3 - 7*m*u^6*v^3 + 
     7672*m^6*v^4 - 10820*m^5*u*v^4 + 6108*m^4*u^2*v^4 - 1846*m^3*u^3*v^4 + 
     308*m^2*u^4*v^4 - 21*m*u^5*v^4 - 952*m^5*v^5 + 1229*m^4*u*v^5 - 
     677*m^3*u^2*v^5 + 193*m^2*u^3*v^5 - 21*m*u^4*v^5 + 68*m^4*v^6 - 
     80*m^3*u*v^6 + 34*m^2*u^2*v^6 - 7*m*u^3*v^6 - 3*m^3*v^7 + 3*m^2*u*v^7 - 
     31744*m^9*w + 89984*m^8*u*w - 86752*m^7*u^2*w + 40504*m^6*u^3*w - 
     10046*m^5*u^4*w + 1279*m^4*u^5*w - 66*m^3*u^6*w + 115520*m^8*v*w - 
     205024*m^7*u*v*w + 138820*m^6*u^2*v*w - 46340*m^5*u^3*v*w + 
     8013*m^4*u^4*v*w - 668*m^3*u^5*v*w + 20*m^2*u^6*v*w - 95392*m^7*v^2*w + 
     133840*m^6*u*v^2*w - 70674*m^5*u^2*v^2*w + 17483*m^4*u^3*v^2*w - 
     1980*m^3*u^4*v^2*w + 72*m^2*u^5*v^2*w + m*u^6*v^2*w + 33364*m^6*v^3*w - 
     39624*m^5*u*v^3*w + 18869*m^4*u^2*v^3*w - 4651*m^3*u^3*v^3*w + 
     618*m^2*u^4*v^3*w - 37*m*u^5*v^3*w - 5744*m^5*v^4*w + 6207*m^4*u*v^4*w - 
     3044*m^3*u^2*v^4*w + 786*m^2*u^3*v^4*w - 93*m*u^4*v^4*w + 4*u^5*v^4*w + 
     517*m^4*v^5*w - 558*m^3*u*v^5*w + 248*m^2*u^2*v^5*w - 53*m*u^3*v^5*w + 
     4*u^4*v^5*w - 24*m^3*v^6*w + 28*m^2*u*v^6*w - 7*m*u^2*v^6*w + 
     24832*m^8*w^2 - 57920*m^7*u*w^2 + 44544*m^6*u^2*w^2 - 
     15604*m^5*u^3*w^2 + 2585*m^4*u^4*w^2 - 165*m^3*u^5*w^2 - 
     71888*m^7*v*w^2 + 100300*m^6*u*v*w^2 - 52344*m^5*u^2*v*w^2 + 
     12993*m^4*u^3*v*w^2 - 1570*m^3*u^4*v*w^2 + 77*m^2*u^5*v*w^2 + 
     45732*m^6*v^2*w^2 - 49478*m^5*u*v^2*w^2 + 20009*m^4*u^2*v^2*w^2 - 
     3672*m^3*u^3*v^2*w^2 + 288*m^2*u^4*v^2*w^2 - 8*m*u^5*v^2*w^2 - 
     11734*m^5*v^3*w^2 + 11145*m^4*u*v^3*w^2 - 4488*m^3*u^2*v^3*w^2 + 
     937*m^2*u^3*v^3*w^2 - 102*m*u^4*v^3*w^2 + 4*u^5*v^3*w^2 + 
     1397*m^4*v^4*w^2 - 1366*m^3*u*v^4*w^2 + 580*m^2*u^2*v^4*w^2 - 
     126*m*u^3*v^4*w^2 + 12*u^4*v^4*w^2 - 75*m^3*v^5*w^2 + 89*m^2*u*v^5*w^2 - 
     32*m*u^2*v^5*w^2 + 4*u^3*v^5*w^2 - 9696*m^7*w^3 + 18888*m^6*u*w^3 - 
     11116*m^5*u^2*w^3 + 2630*m^4*u^3*w^3 - 220*m^3*u^4*w^3 + 
     22060*m^6*v*w^3 - 23988*m^5*u*v*w^3 + 9544*m^4*u^2*v*w^3 - 
     1731*m^3*u^3*v*w^3 + 128*m^2*u^4*v*w^3 - 10258*m^5*v^2*w^3 + 
     8884*m^4*u*v^2*w^3 - 2978*m^3*u^2*v^2*w^3 + 460*m^2*u^3*v^2*w^3 - 
     30*m*u^4*v^2*w^3 + 1778*m^4*v^3*w^3 - 1561*m^3*u*v^3*w^3 + 
     596*m^2*u^2*v^3*w^3 - 112*m*u^3*v^3*w^3 + 8*u^4*v^3*w^3 - 
     120*m^3*v^4*w^3 + 136*m^2*u*v^4*w^3 - 54*m*u^2*v^4*w^3 + 8*u^3*v^4*w^3 + 
     2020*m^6*w^4 - 3314*m^5*u*w^4 + 1360*m^4*u^2*w^4 - 165*m^3*u^3*w^4 - 
     3530*m^5*v*w^4 + 3016*m^4*u*v*w^4 - 923*m^3*u^2*v*w^4 + 
     107*m^2*u^3*v*w^4 + 1102*m^4*v^2*w^4 - 867*m^3*u*v^2*w^4 + 
     274*m^2*u^2*v^2*w^4 - 32*m*u^3*v^2*w^4 - 105*m^3*v^3*w^4 + 
     109*m^2*u*v^3*w^4 - 40*m*u^2*v^3*w^4 + 4*u^3*v^3*w^4 - 214*m^5*w^5 + 
     299*m^4*u*w^5 - 66*m^3*u^2*w^5 + 281*m^4*v*w^5 - 205*m^3*u*v*w^5 + 
     44*m^2*u^2*v*w^5 - 48*m^3*v^2*w^5 + 44*m^2*u*v^2*w^5 - 
     11*m*u^2*v^2*w^5 + 9*m^4*w^6 - 11*m^3*u*w^6 - 9*m^3*v*w^6 + 
     7*m^2*u*v*w^6))/(2*m*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
     2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
     2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 
  ((-1 + 2*ep)*(-1 + 3*ep)*(12*m^3 + 4*m^2*u - 9*m*u^2 + 2*u^3 - 5*m^2*v + 
     2*u^2*v - 5*m^2*w - 9*m*u*w + 4*u^2*w + 2*u*v*w + 2*u*w^2))/
   (ep*m*(3*m - u - v - w)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 
     8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 
     10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + 
     u^2*w^2)), -1/2*(1152*m^7 - 1856*m^6*u + 1320*m^5*u^2 - 480*m^4*u^3 + 
     86*m^3*u^4 - 6*m^2*u^5 - 1376*m^6*v + 1920*m^5*u*v - 1354*m^4*u^2*v + 
     460*m^3*u^3*v - 67*m^2*u^4*v + 3*m*u^5*v + 648*m^5*v^2 - 692*m^4*u*v^2 + 
     457*m^3*u^2*v^2 - 119*m^2*u^3*v^2 + 9*m*u^4*v^2 - 154*m^4*v^3 + 
     102*m^3*u*v^3 - 62*m^2*u^2*v^3 + 9*m*u^3*v^3 + 19*m^3*v^4 - 
     5*m^2*u*v^4 + 3*m*u^2*v^4 - m^2*v^5 - 1376*m^6*w + 1824*m^5*u*w - 
     1018*m^4*u^2*w + 270*m^3*u^3*w - 31*m^2*u^4*w + m*u^5*w + 1296*m^5*v*w - 
     1600*m^4*u*v*w + 970*m^3*u^2*v*w - 249*m^2*u^3*v*w + 21*m*u^4*v*w - 
     462*m^4*v^2*w + 486*m^3*u*v^2*w - 262*m^2*u^2*v^2*w + 48*m*u^3*v^2*w - 
     2*u^4*v^2*w + 76*m^3*v^3*w - 61*m^2*u*v^3*w + 19*m*u^2*v^3*w - 
     2*u^3*v^3*w - 5*m^2*v^4*w + 3*m*u*v^4*w + 648*m^5*w^2 - 692*m^4*u*w^2 + 
     301*m^3*u^2*w^2 - 58*m^2*u^3*w^2 + 4*m*u^4*w^2 - 462*m^4*v*w^2 + 
     520*m^3*u*v*w^2 - 278*m^2*u^2*v*w^2 + 51*m*u^3*v*w^2 - 2*u^4*v*w^2 + 
     114*m^3*v^2*w^2 - 123*m^2*u*v^2*w^2 + 51*m*u^2*v^2*w^2 - 6*u^3*v^2*w^2 - 
     10*m^2*v^3*w^2 + 10*m*u*v^3*w^2 - 2*u^2*v^3*w^2 - 154*m^4*w^3 + 
     136*m^3*u*w^3 - 48*m^2*u^2*w^3 + 6*m*u^3*w^3 + 76*m^3*v*w^3 - 
     83*m^2*u*v*w^3 + 39*m*u^2*v*w^3 - 4*u^3*v*w^3 - 10*m^2*v^2*w^3 + 
     12*m*u*v^2*w^3 - 4*u^2*v^2*w^3 + 19*m^3*w^4 - 16*m^2*u*w^4 + 
     4*m*u^2*w^4 - 5*m^2*v*w^4 + 6*m*u*v*w^4 - 2*u^2*v*w^4 - m^2*w^5 + 
     m*u*w^5)/(m*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
      2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
      2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
      2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)), 
  -(((-1 + 2*ep)^2*(12*m^3 + 4*m^2*u - 9*m*u^2 + 2*u^3 - 5*m^2*v + 2*u^2*v - 
      5*m^2*w - 9*m*u*w + 4*u^2*w + 2*u*v*w + 2*u*w^2))/
    (ep*m*(3*m - u - v - w)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 
      8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 
      10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + 
      u^2*w^2))), -(((-1 + 2*ep)*(-1 + 3*ep)*(12*m^3 + 4*m^2*u - 9*m*u^2 + 
      2*u^3 - 5*m^2*v + 2*u^2*v - 5*m^2*w - 9*m*u*w + 4*u^2*w + 2*u*v*w + 
      2*u*w^2))/(ep*m*(3*m - u - v - w)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 
      8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 
      12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 
      2*m*u*w^2 + u^2*w^2))), 
  -1/2*(768*m^7 - 1728*m^6*u + 1456*m^5*u^2 - 628*m^4*u^3 + 150*m^3*u^4 - 
     19*m^2*u^5 + m*u^6 - 960*m^6*v + 1392*m^5*u*v - 524*m^4*u^2*v + 
     39*m^3*u^3*v + 9*m^2*u^4*v - m*u^5*v + 464*m^5*v^2 - 428*m^4*u*v^2 - 
     60*m^3*u^2*v^2 + 72*m^2*u^3*v^2 - 9*m*u^4*v^2 - 100*m^4*v^3 + 
     59*m^3*u*v^3 + 41*m^2*u^2*v^3 - 11*m*u^3*v^3 + 8*m^3*v^4 - 3*m^2*u*v^4 - 
     4*m*u^2*v^4 - 1152*m^6*w + 2096*m^5*u*w - 1424*m^4*u^2*w + 
     471*m^3*u^3*w - 77*m^2*u^4*w + 5*m*u^5*w + 1104*m^5*v*w - 
     936*m^4*u*v*w + 59*m^3*u^2*v*w + 75*m^2*u^3*v*w - 12*m*u^4*v*w - 
     368*m^4*v^2*w + 33*m^3*u*v^2*w + 172*m^2*u^2*v^2*w - 53*m*u^3*v^2*w + 
     4*u^4*v^2*w + 45*m^3*v^3*w + 31*m^2*u*v^3*w - 22*m*u^2*v^3*w + 
     4*u^3*v^3*w - m^2*v^4*w - 4*m*u*v^4*w + 640*m^5*w^2 - 964*m^4*u*w^2 + 
     513*m^3*u^2*w^2 - 118*m^2*u^3*w^2 + 10*m*u^4*w^2 - 436*m^4*v*w^2 + 
     163*m^3*u*v*w^2 + 71*m^2*u^2*v*w^2 - 22*m*u^3*v*w^2 + 87*m^3*v^2*w^2 + 
     58*m^2*u*v^2*w^2 - 53*m*u^2*v^2*w^2 + 8*u^3*v^2*w^2 - 4*m^2*v^3*w^2 - 
     11*m*u*v^3*w^2 + 4*u^2*v^3*w^2 - 168*m^4*w^3 + 213*m^3*u*w^3 - 
     82*m^2*u^2*w^3 + 10*m*u^3*w^3 + 71*m^3*v*w^3 + m^2*u*v*w^3 - 
     12*m*u^2*v*w^3 - 6*m^2*v^2*w^3 - 9*m*u*v^2*w^3 + 4*u^2*v^2*w^3 + 
     21*m^3*w^4 - 23*m^2*u*w^4 + 5*m*u^2*w^4 - 4*m^2*v*w^4 - m*u*v*w^4 - 
     m^2*w^5 + m*u*w^5)/(m*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 
      8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + 
      m*w^2)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 
      4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 
      2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)), 
  (-2*(-1 + 2*ep)^2*v*(16*m^3 - 12*m^2*u + 2*m*u^2 - 8*m^2*v + 5*m*u*v + 
     m*v^2 - u*v^2 - 8*m^2*w + 3*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (12*m^3 + 4*m^2*u - 9*m*u^2 + 2*u^3 - 5*m^2*v + 2*u^2*v - 5*m^2*w - 
     9*m*u*w + 4*u^2*w + 2*u*v*w + 2*u*w^2))/(ep*m*(3*m - u - v - w)*
    (16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
     2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
     2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 
  0, 0, (v*(12*m^3 + 4*m^2*u - 9*m*u^2 + 2*u^3 - 5*m^2*v + 2*u^2*v - 
     5*m^2*w - 9*m*u*w + 4*u^2*w + 2*u*v*w + 2*u*w^2)*
    (32*m^4 - 20*m^3*u + 3*m^2*u^2 - 32*m^3*v + 21*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 7*m*u*v^2 - m*v^3 + u*v^3 - 20*m^3*w + 6*m^2*u*w + 
     13*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 3*m^2*w^2 - m*v*w^2))/
   (m*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
     2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
     2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  (22528*ep*m^10*u - 44544*ep*m^9*u^2 + 37632*ep*m^8*u^3 - 17600*ep*m^7*u^4 + 
    4920*ep*m^6*u^5 - 822*ep*m^5*u^6 + 76*ep*m^4*u^7 - 3*ep*m^3*u^8 + 
    22528*ep*m^10*v - 4608*m^9*u*v - 118784*ep*m^9*u*v + 3456*m^8*u^2*v + 
    154496*ep*m^8*u^2*v + 3104*m^7*u^3*v - 85024*ep*m^7*u^3*v - 
    4824*m^6*u^4*v + 19040*ep*m^6*u^4*v + 2440*m^5*u^5*v + 858*ep*m^5*u^5*v - 
    614*m^4*u^6*v - 1269*ep*m^4*u^6*v + 78*m^3*u^7*v + 231*ep*m^3*u^7*v - 
    4*m^2*u^8*v - 14*ep*m^2*u^8*v - 43520*ep*m^9*v^2 + 9216*m^8*u*v^2 + 
    176000*ep*m^8*u*v^2 - 6752*m^7*u^2*v^2 - 193664*ep*m^7*u^2*v^2 - 
    5200*m^6*u^3*v^2 + 83720*ep*m^6*u^3*v^2 + 7674*m^5*u^4*v^2 - 
    8106*ep*m^5*u^4*v^2 - 3548*m^4*u^5*v^2 - 5273*ep*m^4*u^5*v^2 + 
    802*m^3*u^6*v^2 + 1956*ep*m^3*u^6*v^2 - 90*m^2*u^7*v^2 - 
    263*ep*m^2*u^7*v^2 + 4*m*u^8*v^2 + 13*ep*m*u^8*v^2 + 34560*ep*m^8*v^3 - 
    6976*m^7*u*v^3 - 119776*ep*m^7*u*v^3 + 4744*m^6*u^2*v^3 + 
    114920*ep*m^6*u^2*v^3 + 3314*m^5*u^3*v^3 - 39928*ep*m^5*u^3*v^3 - 
    4192*m^4*u^4*v^3 + 570*ep*m^4*u^4*v^3 + 1570*m^3*u^5*v^3 + 
    2945*ep*m^3*u^5*v^3 - 258*m^2*u^6*v^3 - 692*ep*m^2*u^6*v^3 + 
    16*m*u^7*v^3 + 51*ep*m*u^7*v^3 - 14656*ep*m^7*v^4 + 2528*m^6*u*v^4 + 
    43904*ep*m^6*u*v^4 - 1498*m^5*u^2*v^4 - 36654*ep*m^5*u^2*v^4 - 
    1078*m^4*u^3*v^4 + 10442*ep*m^4*u^3*v^4 + 1036*m^3*u^4*v^4 - 
    8*ep*m^3*u^4*v^4 - 274*m^2*u^5*v^4 - 443*ep*m^2*u^5*v^4 + 24*m*u^6*v^4 + 
    49*ep*m*u^6*v^4 + ep*u^7*v^4 + 3576*ep*m^6*v^5 - 442*m^5*u*v^5 - 
    9122*ep*m^5*u*v^5 + 210*m^4*u^2*v^5 + 6591*ep*m^4*u^2*v^5 + 
    180*m^3*u^3*v^5 - 1641*ep*m^3*u^3*v^5 - 114*m^2*u^4*v^5 + 
    121*ep*m^2*u^4*v^5 + 16*m*u^5*v^5 - 8*ep*m*u^5*v^5 + 3*ep*u^6*v^5 - 
    498*ep*m^5*v^6 + 30*m^4*u*v^6 + 1067*ep*m^4*u*v^6 - 10*m^3*u^2*v^6 - 
    668*ep*m^3*u^2*v^6 - 12*m^2*u^3*v^6 + 156*ep*m^2*u^3*v^6 + 4*m*u^4*v^6 - 
    25*ep*m*u^4*v^6 + 3*ep*u^5*v^6 + 36*ep*m^4*v^7 - 67*ep*m^3*u*v^7 + 
    37*ep*m^2*u^2*v^7 - 7*ep*m*u^3*v^7 + ep*u^4*v^7 - ep*m^3*v^8 + 
    2*ep*m^2*u*v^8 - ep*m*u^2*v^8 + 4096*ep*m^10*w - 50688*ep*m^9*u*w + 
    79104*ep*m^8*u^2*w - 54080*ep*m^7*u^3*w + 19920*ep*m^6*u^4*w - 
    4134*ep*m^5*u^5*w + 457*ep*m^4*u^6*w - 21*ep*m^3*u^7*w - 
    49664*ep*m^9*v*w + 6912*m^8*u*v*w + 200192*ep*m^8*u*v*w - 
    992*m^7*u^2*v*w - 200224*ep*m^7*u^2*v*w - 8448*m^6*u^3*v*w + 
    74528*ep*m^6*u^3*v*w + 7146*m^5*u^4*v*w - 3952*ep*m^5*u^4*v*w - 
    2446*m^4*u^5*v*w - 4431*ep*m^4*u^5*v*w + 390*m^3*u^6*v*w + 
    1121*ep*m^3*u^6*v*w - 24*m^2*u^7*v*w - 83*ep*m^2*u^7*v*w + 
    72960*ep*m^8*v^2*w - 11072*m^7*u*v^2*w - 236640*ep*m^7*u*v^2*w + 
    880*m^6*u^2*v^2*w + 191216*ep*m^6*u^2*v^2*w + 12728*m^5*u^3*v^2*w - 
    42578*ep*m^5*u^3*v^2*w - 9712*m^4*u^4*v^2*w - 12348*ep*m^4*u^4*v^2*w + 
    3014*m^3*u^5*v^2*w + 7710*ep*m^3*u^5*v^2*w - 434*m^2*u^6*v^2*w - 
    1356*ep*m^2*u^6*v^2*w + 24*m*u^7*v^2*w + 83*ep*m*u^7*v^2*w - 
    45248*ep*m^7*v^3*w + 6256*m^6*u*v^3*w + 126880*ep*m^6*u*v^3*w + 
    314*m^5*u^2*v^3*w - 85454*ep*m^5*u^2*v^3*w - 6762*m^4*u^3*v^3*w + 
    10908*ep*m^4*u^3*v^3*w + 4244*m^3*u^4*v^3*w + 7640*ep*m^3*u^4*v^3*w - 
    1060*m^2*u^5*v^3*w - 2999*ep*m^2*u^5*v^3*w + 114*m*u^6*v^3*w + 
    383*ep*m*u^6*v^3*w - 4*u^7*v^3*w - 15*ep*u^7*v^3*w + 14544*ep*m^6*v^4*w - 
    1500*m^5*u*v^4*w - 35192*ep*m^5*u*v^4*w - 458*m^4*u^2*v^4*w + 
    19752*ep*m^4*u^2*v^4*w + 1590*m^3*u^3*v^4*w - 1776*ep*m^3*u^3*v^4*w - 
    740*m^2*u^4*v^4*w - 1267*ep*m^2*u^4*v^4*w + 130*m*u^5*v^4*w + 
    349*ep*m*u^5*v^4*w - 8*u^6*v^4*w - 27*ep*u^6*v^4*w - 2514*ep*m^5*v^5*w + 
    130*m^4*u*v^5*w + 5181*ep*m^4*u*v^5*w + 132*m^3*u^2*v^5*w - 
    2462*ep*m^3*u^2*v^5*w - 156*m^2*u^3*v^5*w + 321*ep*m^2*u^3*v^5*w + 
    44*m*u^4*v^5*w + 15*ep*m*u^4*v^5*w - 4*u^5*v^5*w - 5*ep*u^5*v^5*w + 
    217*ep*m^4*v^6*w - 389*ep*m^3*u*v^6*w - 12*m^2*u^2*v^6*w + 
    172*ep*m^2*u^2*v^6*w + 4*m*u^3*v^6*w - 35*ep*m*u^3*v^6*w + 
    5*ep*u^4*v^6*w - 7*ep*m^3*v^7*w + 13*ep*m^2*u*v^7*w - 7*ep*m*u^2*v^7*w + 
    ep*u^3*v^7*w - 6144*ep*m^9*w^2 + 45312*ep*m^8*u*w^2 - 
    56640*ep*m^7*u^2*w^2 + 30480*ep*m^6*u^3*w^2 - 8340*ep*m^5*u^4*w^2 + 
    1146*ep*m^4*u^5*w^2 - 63*ep*m^3*u^6*w^2 + 42240*ep*m^8*v*w^2 - 
    4096*m^7*u*v*w^2 - 134272*ep*m^7*u*v*w^2 - 2424*m^6*u^2*v*w^2 + 
    96808*ep*m^6*u^2*v*w^2 + 6798*m^5*u^3*v*w^2 - 17538*ep*m^5*u^3*v*w^2 - 
    3644*m^4*u^4*v*w^2 - 5093*ep*m^4*u^4*v*w^2 + 780*m^3*u^5*v*w^2 + 
    2164*ep*m^3*u^5*v*w^2 - 60*m^2*u^6*v*w^2 - 206*ep*m^2*u^6*v*w^2 - 
    47808*ep*m^7*v^2*w^2 + 4928*m^6*u*v^2*w^2 + 122952*ep*m^6*u*v^2*w^2 + 
    3874*m^5*u^2*v^2*w^2 - 63608*ep*m^5*u^2*v^2*w^2 - 8368*m^4*u^3*v^2*w^2 - 
    4035*ep*m^4*u^3*v^2*w^2 + 4038*m^3*u^4*v^2*w^2 + 
    10389*ep*m^3*u^4*v^2*w^2 - 790*m^2*u^5*v^2*w^2 - 
    2599*ep*m^2*u^5*v^2*w^2 + 56*m*u^6*v^2*w^2 + 204*ep*m*u^6*v^2*w^2 + 
    22416*ep*m^6*v^3*w^2 - 1848*m^5*u*v^3*w^2 - 49430*ep*m^5*u*v^3*w^2 - 
    2228*m^4*u^2*v^3*w^2 + 18805*ep*m^4*u^2*v^3*w^2 + 3370*m^3*u^3*v^3*w^2 + 
    4642*ep*m^3*u^3*v^3*w^2 - 1346*m^2*u^4*v^3*w^2 - 
    3935*ep*m^2*u^4*v^3*w^2 + 216*m*u^5*v^3*w^2 + 755*ep*m*u^5*v^3*w^2 - 
    12*u^6*v^3*w^2 - 46*ep*u^6*v^3*w^2 - 5100*ep*m^5*v^4*w^2 + 
    220*m^4*u*v^4*w^2 + 9607*ep*m^4*u*v^4*w^2 + 554*m^3*u^2*v^4*w^2 - 
    2721*ep*m^3*u^2*v^4*w^2 - 536*m^2*u^3*v^4*w^2 - 835*ep*m^2*u^3*v^4*w^2 + 
    158*m*u^4*v^4*w^2 + 458*ep*m*u^4*v^4*w^2 - 16*u^5*v^4*w^2 - 
    56*ep*u^5*v^4*w^2 + 546*ep*m^4*v^5*w^2 - 888*ep*m^3*u*v^5*w^2 - 
    52*m^2*u^2*v^5*w^2 + 233*ep*m^2*u^2*v^5*w^2 + 28*m*u^3*v^5*w^2 + 
    25*ep*m*u^3*v^5*w^2 - 4*u^4*v^5*w^2 - 8*ep*u^4*v^5*w^2 - 
    21*ep*m^3*v^6*w^2 + 34*ep*m^2*u*v^6*w^2 - 16*ep*m*u^2*v^6*w^2 + 
    2*ep*u^3*v^6*w^2 + 3840*ep*m^8*w^3 - 21440*ep*m^7*u*w^3 + 
    21120*ep*m^6*u^2*w^3 - 8460*ep*m^5*u^3*w^3 + 1535*ep*m^4*u^4*w^3 - 
    105*ep*m^3*u^5*w^3 - 18496*ep*m^7*v*w^3 + 1200*m^6*u*v*w^3 + 
    45856*ep*m^6*u*v*w^3 + 1918*m^5*u^2*v*w^3 - 20406*ep*m^5*u^2*v*w^3 - 
    2396*m^4*u^3*v*w^3 - 1341*ep*m^4*u^3*v*w^3 + 780*m^3*u^4*v*w^3 + 
    2065*ep*m^3*u^4*v*w^3 - 80*m^2*u^5*v*w^3 - 275*ep*m^2*u^5*v*w^3 + 
    15744*ep*m^6*v^2*w^3 - 964*m^5*u*v^2*w^3 - 30714*ep*m^5*u*v^2*w^3 - 
    2134*m^4*u^2*v^2*w^3 + 6433*ep*m^4*u^2*v^2*w^3 + 2242*m^3*u^3*v^2*w^3 + 
    5339*ep*m^3*u^3*v^2*w^3 - 666*m^2*u^4*v^2*w^3 - 2293*ep*m^2*u^4*v^2*w^3 + 
    64*m*u^5*v^2*w^3 + 246*ep*m*u^5*v^2*w^3 - 5220*ep*m^5*v^3*w^3 + 
    180*m^4*u*v^3*w^3 + 8487*ep*m^4*u*v^3*w^3 + 750*m^3*u^2*v^3*w^3 - 
    535*ep*m^3*u^2*v^3*w^3 - 616*m^2*u^3*v^3*w^3 - 1811*ep*m^2*u^3*v^3*w^3 + 
    154*m*u^4*v^3*w^3 + 570*ep*m*u^4*v^3*w^3 - 12*u^5*v^3*w^3 - 
    48*ep*u^5*v^3*w^3 + 735*ep*m^4*v^4*w^3 - 1005*ep*m^3*u*v^4*w^3 - 
    88*m^2*u^2*v^4*w^3 + 19*ep*m^2*u^2*v^4*w^3 + 52*m*u^3*v^4*w^3 + 
    166*ep*m*u^3*v^4*w^3 - 8*u^4*v^4*w^3 - 30*ep*u^4*v^4*w^3 - 
    35*ep*m^3*v^5*w^3 + 45*ep*m^2*u*v^5*w^3 - 14*ep*m*u^2*v^5*w^3 - 
    1280*ep*m^7*w^4 + 5880*ep*m^6*u*w^4 - 4350*ep*m^5*u^2*w^4 + 
    1160*ep*m^4*u^3*w^4 - 105*ep*m^3*u^4*w^4 + 4536*ep*m^6*v*w^4 - 
    174*m^5*u*v*w^4 - 8296*ep*m^5*u*v*w^4 - 574*m^4*u^2*v*w^4 + 
    1260*ep*m^4*u^2*v*w^4 + 390*m^3*u^3*v*w^4 + 955*ep*m^3*u^3*v*w^4 - 
    60*m^2*u^4*v*w^4 - 210*ep*m^2*u^4*v*w^4 - 2730*ep*m^5*v^2*w^4 + 
    70*m^4*u*v^2*w^4 + 3624*ep*m^4*u*v^2*w^4 + 416*m^3*u^2*v^2*w^4 + 
    564*ep*m^3*u^2*v^2*w^4 - 248*m^2*u^3*v^2*w^4 - 900*ep*m^2*u^3*v^2*w^4 + 
    36*m*u^4*v^2*w^4 + 149*ep*m*u^4*v^2*w^4 + 560*ep*m^4*v^3*w^4 - 
    575*ep*m^3*u*v^3*w^4 - 72*m^2*u^2*v^3*w^4 - 176*ep*m^2*u^2*v^3*w^4 + 
    36*m*u^3*v^3*w^4 + 152*ep*m*u^3*v^3*w^4 - 4*u^4*v^3*w^4 - 
    18*ep*u^4*v^3*w^4 - 35*ep*m^3*v^4*w^4 + 30*ep*m^2*u*v^4*w^4 - 
    ep*m*u^2*v^4*w^4 - 2*ep*u^3*v^4*w^4 + 240*ep*m^6*w^5 - 942*ep*m^5*u*w^5 + 
    471*ep*m^4*u^2*w^5 - 63*ep*m^3*u^3*w^5 - 618*ep*m^5*v*w^5 + 
    10*m^4*u*v*w^5 + 712*ep*m^4*u*v*w^5 + 78*m^3*u^2*v*w^5 + 
    151*ep*m^3*u^2*v*w^5 - 24*m^2*u^3*v*w^5 - 89*ep*m^2*u^3*v*w^5 + 
    231*ep*m^4*v^2*w^5 - 147*ep*m^3*u*v^2*w^5 - 28*m^2*u^2*v^2*w^5 - 
    115*ep*m^2*u^2*v^2*w^5 + 8*m*u^3*v^2*w^5 + 39*ep*m*u^3*v^2*w^5 - 
    21*ep*m^3*v^3*w^5 + 7*ep*m^2*u*v^3*w^5 + 5*ep*m*u^2*v^3*w^5 - 
    ep*u^3*v^3*w^5 - 24*ep*m^5*w^6 + 82*ep*m^4*u*w^6 - 21*ep*m^3*u^2*w^6 + 
    42*ep*m^4*v*w^6 - 14*ep*m^3*u*v*w^6 - 4*m^2*u^2*v*w^6 - 
    18*ep*m^2*u^2*v*w^6 - 7*ep*m^3*v^2*w^6 - 2*ep*m^2*u*v^2*w^6 + 
    2*ep*m*u^2*v^2*w^6 + ep*m^4*w^7 - 3*ep*m^3*u*w^7 - ep*m^3*v*w^7 - 
    ep*m^2*u*v*w^7)/(2*ep*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
     2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
     2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  (v*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
     m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
     2*m*u*v*w + m^2*w^2)*(12*m^3 + 4*m^2*u - 9*m*u^2 + 2*u^3 - 5*m^2*v + 
     2*u^2*v - 5*m^2*w - 9*m*u*w + 4*u^2*w + 2*u*v*w + 2*u*w^2))/
   (ep*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 
     4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 
     2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  (u*(3*m - u - v - w)*(2048*m^9 - 5632*m^8*u + 5120*m^7*u^2 - 2240*m^6*u^3 + 
     520*m^5*u^4 - 62*m^4*u^5 + 3*m^3*u^6 - 5888*m^8*v + 12800*m^7*u*v - 
     10272*m^6*u^2*v + 4144*m^5*u^3*v - 911*m^4*u^4*v + 105*m^3*u^5*v - 
     5*m^2*u^6*v + 4160*m^7*v^2 - 7824*m^6*u*v^2 + 5484*m^5*u^2*v^2 - 
     1859*m^4*u^3*v^2 + 312*m^3*u^4*v^2 - 21*m^2*u^5*v^2 - 1264*m^6*v^3 + 
     2136*m^5*u*v^3 - 1443*m^4*u^2*v^3 + 468*m^3*u^3*v^3 - 68*m^2*u^4*v^3 + 
     3*m*u^5*v^3 + 196*m^5*v^4 - 291*m^4*u*v^4 + 198*m^3*u^2*v^4 - 
     62*m^2*u^3*v^4 + 6*m*u^4*v^4 - 18*m^4*v^5 + 21*m^3*u*v^5 - 
     11*m^2*u^2*v^5 + 3*m*u^3*v^5 + m^3*v^6 - m^2*u*v^6 - 3328*m^8*w + 
     7040*m^7*u*w - 4992*m^6*u^2*w + 1624*m^5*u^3*w - 251*m^4*u^4*w + 
     15*m^3*u^5*w + 8000*m^7*v*w - 13232*m^6*u*v*w + 8348*m^5*u^2*v*w - 
     2589*m^4*u^3*v*w + 401*m^3*u^4*v*w - 25*m^2*u^5*v*w - 4544*m^6*v^2*w + 
     6312*m^5*u*v^2*w - 3502*m^4*u^2*v^2*w + 928*m^3*u^3*v^2*w - 
     113*m^2*u^4*v^2*w + 5*m*u^5*v^2*w + 1076*m^5*v^3*w - 1353*m^4*u*v^3*w + 
     768*m^3*u^2*v^3*w - 206*m^2*u^3*v^3*w + 21*m*u^4*v^3*w - 125*m^4*v^4*w + 
     151*m^3*u*v^4*w - 73*m^2*u^2*v^4*w + 17*m*u^3*v^4*w - 2*u^4*v^4*w + 
     7*m^3*v^5*w - 9*m^2*u*v^5*w + 3*m*u^2*v^5*w + 1920*m^7*w^2 - 
     3264*m^6*u*w^2 + 1752*m^5*u^2*w^2 - 384*m^4*u^3*w^2 + 30*m^3*u^4*w^2 - 
     3792*m^6*v*w^2 + 5016*m^5*u*v*w^2 - 2493*m^4*u^2*v*w^2 + 
     560*m^3*u^3*v*w^2 - 48*m^2*u^4*v*w^2 + 1628*m^5*v^2*w^2 - 
     1883*m^4*u*v^2*w^2 + 879*m^3*u^2*v^2*w^2 - 184*m^2*u^3*v^2*w^2 + 
     15*m*u^4*v^2*w^2 - 270*m^4*v^3*w^2 + 312*m^3*u*v^3*w^2 - 
     150*m^2*u^2*v^3*w^2 + 31*m*u^3*v^3*w^2 - 2*u^4*v^3*w^2 + 
     18*m^3*v^4*w^2 - 24*m^2*u*v^4*w^2 + 11*m*u^2*v^4*w^2 - 2*u^3*v^4*w^2 - 
     512*m^6*w^3 + 712*m^5*u*w^3 - 266*m^4*u^2*w^3 + 30*m^3*u^3*w^3 + 
     812*m^5*v*w^3 - 895*m^4*u*v*w^3 + 340*m^3*u^2*v*w^3 - 44*m^2*u^3*v*w^3 - 
     240*m^4*v^2*w^3 + 258*m^3*u*v^2*w^3 - 107*m^2*u^2*v^2*w^3 + 
     15*m*u^3*v^2*w^3 + 22*m^3*v^3*w^3 - 28*m^2*u*v^3*w^3 + 
     13*m*u^2*v^3*w^3 - 2*u^3*v^3*w^3 + 64*m^5*w^4 - 74*m^4*u*w^4 + 
     15*m^3*u^2*w^4 - 80*m^4*v*w^4 + 79*m^3*u*v*w^4 - 19*m^2*u^2*v*w^4 + 
     13*m^3*v^2*w^4 - 15*m^2*u*v^2*w^4 + 5*m*u^2*v^2*w^4 - 3*m^4*w^5 + 
     3*m^3*u*w^5 + 3*m^3*v*w^5 - 3*m^2*u*v*w^5))/
   (m*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 
     8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 
     12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 
     2*m*u*w^2 + u^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
     17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
     8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
     m^2*w^2 - m*v*w^2)), -1/2*(24576*m^11 - 43008*m^10*u + 32768*m^9*u^2 - 
     14080*m^8*u^3 + 3680*m^7*u^4 - 584*m^6*u^5 + 52*m^5*u^6 - 2*m^4*u^7 - 
     86016*m^10*v + 138752*m^9*u*v - 91264*m^8*u^2*v + 29344*m^7*u^3*v - 
     3848*m^6*u^4*v - 224*m^5*u^5*v + 116*m^4*u^6*v - 9*m^3*u^7*v + 
     107520*m^9*v^2 - 158464*m^8*u*v^2 + 87424*m^7*u^2*v^2 - 
     17424*m^6*u^3*v^2 - 2064*m^5*u^4*v^2 + 1505*m^4*u^5*v^2 - 
     240*m^3*u^6*v^2 + 13*m^2*u^7*v^2 - 68608*m^8*v^3 + 91936*m^7*u*v^3 - 
     40808*m^6*u^2*v^3 + 2396*m^5*u^3*v^3 + 3102*m^4*u^4*v^3 - 
     851*m^3*u^5*v^3 + 68*m^2*u^6*v^3 + 25184*m^7*v^4 - 30696*m^6*u*v^4 + 
     10396*m^5*u^2*v^4 + 1022*m^4*u^3*v^4 - 1090*m^3*u^4*v^4 + 
     155*m^2*u^5*v^4 - 3*m*u^6*v^4 - 5488*m^6*v^5 + 6132*m^5*u*v^5 - 
     1462*m^4*u^2*v^5 - 412*m^3*u^3*v^5 + 158*m^2*u^4*v^5 - 9*m*u^5*v^5 + 
     688*m^5*v^6 - 717*m^4*u*v^6 + 101*m^3*u^2*v^6 + 57*m^2*u^3*v^6 - 
     9*m*u^4*v^6 - 44*m^4*v^7 + 44*m^3*u*v^7 - 2*m^2*u^2*v^7 - 3*m*u^3*v^7 + 
     m^3*v^8 - m^2*u*v^8 - 43008*m^10*w + 59904*m^9*u*w - 33664*m^8*u^2*w + 
     9376*m^7*u^3*w - 1184*m^6*u^4*w + 4*m^5*u^5*w + 14*m^4*u^6*w - 
     m^3*u^7*w + 139264*m^9*v*w - 170112*m^8*u*v*w + 68672*m^7*u^2*v*w - 
     2776*m^6*u^3*v*w - 5524*m^5*u^4*v*w + 1546*m^4*u^5*v*w - 
     146*m^3*u^6*v*w + 3*m^2*u^7*v*w - 150016*m^8*v^2*w + 
     163616*m^7*u*v^2*w - 45512*m^6*u^2*v^2*w - 11700*m^5*u^3*v^2*w + 
     8825*m^4*u^4*v^2*w - 1695*m^3*u^5*v^2*w + 110*m^2*u^6*v^2*w + 
     78592*m^7*v^3*w - 76744*m^6*u*v^3*w + 11688*m^5*u^2*v^3*w + 
     10667*m^4*u^3*v^3*w - 4660*m^3*u^4*v^3*w + 639*m^2*u^5*v^3*w - 
     24*m*u^6*v^3*w - 22376*m^6*v^4*w + 19568*m^5*u*v^4*w - 
     421*m^4*u^2*v^4*w - 3529*m^3*u^3*v^4*w + 1038*m^2*u^4*v^4*w - 
     86*m*u^5*v^4*w + 3472*m^5*v^5*w - 2702*m^4*u*v^5*w - 333*m^3*u^2*v^5*w + 
     519*m^2*u^3*v^5*w - 104*m*u^4*v^5*w + 4*u^5*v^5*w - 265*m^4*v^6*w + 
     176*m^3*u*v^6*w + 58*m^2*u^2*v^6*w - 30*m*u^3*v^6*w + 4*u^4*v^6*w + 
     7*m^3*v^7*w - 3*m^2*u*v^7*w - 3*m*u^2*v^7*w + 31744*m^9*w^2 - 
     32384*m^8*u*w^2 + 10752*m^7*u^2*w^2 - 472*m^6*u^3*w^2 - 
     472*m^5*u^4*w^2 + 99*m^4*u^5*w^2 - 6*m^3*u^6*w^2 - 94208*m^8*v*w^2 + 
     74208*m^7*u*v*w^2 - 2040*m^6*u^2*v*w^2 - 14020*m^5*u^3*v*w^2 + 
     4948*m^4*u^4*v*w^2 - 607*m^3*u^5*v*w^2 + 20*m^2*u^6*v*w^2 + 
     84672*m^7*v^2*w^2 - 55496*m^6*u*v^2*w^2 - 10732*m^5*u^2*v^2*w^2 + 
     16648*m^4*u^3*v^2*w^2 - 4536*m^3*u^4*v^2*w^2 + 417*m^2*u^5*v^2*w^2 - 
     5*m*u^6*v^2*w^2 - 34624*m^6*v^3*w^2 + 18824*m^5*u*v^3*w^2 + 
     8716*m^4*u^2*v^3*w^2 - 7765*m^3*u^3*v^3*w^2 + 1714*m^2*u^4*v^3*w^2 - 
     117*m*u^5*v^3*w^2 + 7040*m^5*v^4*w^2 - 2972*m^4*u*v^4*w^2 - 
     2710*m^3*u^2*v^4*w^2 + 1639*m^2*u^3*v^4*w^2 - 269*m*u^4*v^4*w^2 + 
     8*u^5*v^4*w^2 - 666*m^4*v^5*w^2 + 156*m^3*u*v^5*w^2 + 
     380*m^2*u^2*v^5*w^2 - 149*m*u^3*v^5*w^2 + 16*u^4*v^5*w^2 + 
     21*m^3*v^6*w^2 + 5*m^2*u*v^6*w^2 - 21*m*u^2*v^6*w^2 + 4*u^3*v^6*w^2 - 
     12800*m^8*w^3 + 8096*m^7*u*w^3 - 152*m^6*u^2*w^3 - 888*m^5*u^3*w^3 + 
     215*m^4*u^4*w^3 - 15*m^3*u^5*w^3 + 34304*m^7*v*w^3 - 10152*m^6*u*v*w^3 - 
     11636*m^5*u^2*v*w^3 + 6711*m^4*u^3*v*w^3 - 1150*m^3*u^4*v*w^3 + 
     55*m^2*u^5*v*w^3 - 24496*m^6*v^2*w^3 + 3396*m^5*u*v^2*w^3 + 
     11699*m^4*u^2*v^2*w^3 - 5489*m^3*u^3*v^2*w^3 + 780*m^2*u^4*v^2*w^3 - 
     24*m*u^5*v^2*w^3 + 7200*m^5*v^3*w^3 + 145*m^4*u*v^3*w^3 - 
     4570*m^3*u^2*v^3*w^3 + 1823*m^2*u^3*v^3*w^3 - 216*m*u^4*v^3*w^3 + 
     4*u^5*v^3*w^3 - 895*m^4*v^4*w^3 - 257*m^3*u*v^4*w^3 + 
     800*m^2*u^2*v^4*w^3 - 252*m*u^3*v^4*w^3 + 20*u^4*v^4*w^3 + 
     35*m^3*v^5*w^3 + 35*m^2*u*v^5*w^3 - 54*m*u^2*v^5*w^3 + 12*u^3*v^5*w^3 + 
     3040*m^7*w^4 - 704*m^6*u*w^4 - 572*m^5*u^2*w^4 + 220*m^4*u^3*w^4 - 
     20*m^3*u^4*w^4 - 7184*m^6*v*w^4 - 2068*m^5*u*v*w^4 + 
     4132*m^4*u^2*v*w^4 - 1132*m^3*u^3*v*w^4 + 80*m^2*u^4*v*w^4 + 
     3760*m^5*v^2*w^4 + 2002*m^4*u*v^2*w^4 - 2853*m^3*u^2*v^2*w^4 + 
     711*m^2*u^3*v^2*w^4 - 42*m*u^4*v^2*w^4 - 680*m^4*v^3*w^4 - 
     608*m^3*u*v^3*w^4 + 730*m^2*u^2*v^3*w^4 - 162*m*u^3*v^3*w^4 + 
     8*u^4*v^3*w^4 + 35*m^3*v^4*w^4 + 65*m^2*u*v^4*w^4 - 66*m*u^2*v^4*w^4 + 
     12*u^3*v^4*w^4 - 424*m^6*w^5 - 76*m^5*u*w^5 + 108*m^4*u^2*w^5 - 
     15*m^3*u^3*w^5 + 848*m^5*v*w^5 + 889*m^4*u*v*w^5 - 565*m^3*u^2*v*w^5 + 
     65*m^2*u^3*v*w^5 - 279*m^4*v^2*w^5 - 438*m^3*u*v^2*w^5 + 
     278*m^2*u^2*v^2*w^5 - 32*m*u^3*v^2*w^5 + 21*m^3*v^3*w^5 + 
     59*m^2*u*v^3*w^5 - 39*m*u^2*v^3*w^5 + 4*u^3*v^3*w^5 + 32*m^5*w^6 + 
     19*m^4*u*w^6 - 6*m^3*u^2*w^6 - 50*m^4*v*w^6 - 112*m^3*u*v*w^6 + 
     28*m^2*u^2*v*w^6 + 7*m^3*v^2*w^6 + 27*m^2*u*v^2*w^6 - 9*m*u^2*v^2*w^6 - 
     m^4*w^7 - m^3*u*w^7 + m^3*v*w^7 + 5*m^2*u*v*w^7)/
    ((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
      2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
      2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  (24576*m^11 - 57856*m^9*u^2 + 66048*m^8*u^3 - 35040*m^7*u^4 + 
    10496*m^6*u^5 - 1830*m^5*u^6 + 174*m^4*u^7 - 7*m^3*u^8 - 36864*m^10*v - 
    33280*m^9*u*v + 130048*m^8*u^2*v - 115840*m^7*u^3*v + 51232*m^6*u^4*v - 
    12918*m^5*u^5*v + 1891*m^4*u^6*v - 150*m^3*u^7*v + 5*m^2*u^8*v + 
    24576*m^9*v^2 + 39296*m^8*u*v^2 - 98496*m^7*u^2*v^2 + 71784*m^6*u^3*v^2 - 
    26276*m^5*u^4*v^2 + 5400*m^4*u^5*v^2 - 609*m^3*u^6*v^2 + 30*m^2*u^7*v^2 - 
    9728*m^8*v^3 - 18624*m^7*u*v^3 + 36848*m^6*u^2*v^3 - 22724*m^5*u^3*v^3 + 
    7198*m^4*u^4*v^3 - 1284*m^3*u^5*v^3 + 115*m^2*u^6*v^3 - 3*m*u^7*v^3 + 
    2528*m^7*v^4 + 4504*m^6*u*v^4 - 7778*m^5*u^2*v^4 + 4164*m^4*u^3*v^4 - 
    1178*m^3*u^4*v^4 + 174*m^2*u^5*v^4 - 9*m*u^6*v^4 - 432*m^6*v^5 - 
    582*m^5*u*v^5 + 977*m^4*u^2*v^5 - 433*m^3*u^3*v^5 + 101*m^2*u^4*v^5 - 
    9*m*u^5*v^5 + 44*m^5*v^6 + 38*m^4*u*v^6 - 74*m^3*u^2*v^6 + 
    20*m^2*u^3*v^6 - 3*m*u^4*v^6 - 2*m^4*v^7 - m^3*u*v^7 + 3*m^2*u^2*v^7 - 
    36864*m^10*w - 35840*m^9*u*w + 125696*m^8*u^2*w - 104320*m^7*u^3*w + 
    42000*m^6*u^4*w - 9164*m^5*u^5*w + 1045*m^4*u^6*w - 49*m^3*u^7*w + 
    37376*m^9*v*w + 114816*m^8*u*v*w - 226848*m^7*u^2*v*w + 
    152504*m^6*u^3*v*w - 51896*m^5*u^4*v*w + 9694*m^4*u^5*v*w - 
    954*m^3*u^6*v*w + 39*m^2*u^7*v*w - 13568*m^8*v^2*w - 92736*m^7*u*v^2*w + 
    137696*m^6*u^2*v^2*w - 76584*m^5*u^3*v^2*w + 21671*m^4*u^4*v^2*w - 
    3279*m^3*u^5*v^2*w + 238*m^2*u^6*v^2*w - 5*m*u^7*v^2*w + 1664*m^7*v^3*w + 
    33416*m^6*u*v^3*w - 40586*m^5*u^2*v^3*w + 19641*m^4*u^3*v^3*w - 
    4967*m^3*u^4*v^3*w + 661*m^2*u^5*v^3*w - 36*m*u^6*v^3*w + 224*m^6*v^4*w - 
    6252*m^5*u*v^4*w + 6599*m^4*u^2*v^4*w - 2860*m^3*u^3*v^4*w + 
    634*m^2*u^4*v^4*w - 66*m*u^5*v^4*w + 2*u^6*v^4*w - 106*m^5*v^5*w + 
    638*m^4*u*v^5*w - 601*m^3*u^2*v^5*w + 209*m^2*u^3*v^5*w - 
    32*m*u^4*v^5*w + 2*u^5*v^5*w + 16*m^4*v^6*w - 36*m^3*u*v^6*w + 
    26*m^2*u^2*v^6*w - 6*m*u^3*v^6*w - m^3*v^7*w + m^2*u*v^7*w + 
    22016*m^9*w^2 + 53248*m^8*u*w^2 - 102720*m^7*u^2*w^2 + 
    63040*m^6*u^3*w^2 - 18370*m^5*u^4*w^2 + 2616*m^4*u^5*w^2 - 
    147*m^3*u^6*w^2 - 10240*m^8*v*w^2 - 112224*m^7*u*v*w^2 + 
    151200*m^6*u^2*v*w^2 - 77098*m^5*u^3*v*w^2 + 19370*m^4*u^4*v*w^2 - 
    2430*m^3*u^5*v*w^2 + 123*m^2*u^6*v*w^2 - 3456*m^7*v^2*w^2 + 
    69704*m^6*u*v^2*w^2 - 74360*m^5*u^2*v^2*w^2 + 31966*m^4*u^3*v^2*w^2 - 
    6772*m^3*u^4*v^2*w^2 + 688*m^2*u^5*v^2*w^2 - 25*m*u^6*v^2*w^2 + 
    3280*m^6*v^3*w^2 - 19550*m^5*u*v^3*w^2 + 17656*m^4*u^2*v^3*w^2 - 
    6829*m^3*u^3*v^3*w^2 + 1325*m^2*u^4*v^3*w^2 - 117*m*u^5*v^3*w^2 + 
    2*u^6*v^3*w^2 - 878*m^5*v^4*w^2 + 2826*m^4*u*v^4*w^2 - 
    2262*m^3*u^2*v^4*w^2 + 774*m^2*u^3*v^4*w^2 - 129*m*u^4*v^4*w^2 + 
    8*u^5*v^4*w^2 + 111*m^4*v^5*w^2 - 219*m^3*u*v^5*w^2 + 
    147*m^2*u^2*v^5*w^2 - 37*m*u^3*v^5*w^2 + 4*u^4*v^5*w^2 - 6*m^3*v^6*w^2 + 
    8*m^2*u*v^6*w^2 - 3*m*u^2*v^6*w^2 - 6400*m^8*w^3 - 32640*m^7*u*w^3 + 
    42080*m^6*u^2*w^3 - 18440*m^5*u^3*w^3 + 3495*m^4*u^4*w^3 - 
    245*m^3*u^5*w^3 - 1792*m^7*v*w^3 + 51496*m^6*u*v*w^3 - 
    50518*m^5*u^2*v*w^3 + 18887*m^4*u^3*v*w^3 - 3181*m^3*u^4*v*w^3 + 
    205*m^2*u^5*v*w^3 + 4176*m^6*v^2*w^3 - 24716*m^5*u*v^2*w^3 + 
    20135*m^4*u^2*v^2*w^3 - 6560*m^3*u^3*v^2*w^3 + 952*m^2*u^4*v^2*w^3 - 
    50*m*u^5*v^2*w^3 - 1572*m^5*v^3*w^3 + 5257*m^4*u*v^3*w^3 - 
    3849*m^3*u^2*v^3*w^3 + 1165*m^2*u^3*v^3*w^3 - 156*m*u^4*v^3*w^3 + 
    6*u^5*v^3*w^3 + 245*m^4*v^4*w^3 - 548*m^3*u*v^4*w^3 + 
    372*m^2*u^2*v^4*w^3 - 96*m*u^3*v^4*w^3 + 10*u^4*v^4*w^3 - 
    15*m^3*v^5*w^3 + 25*m^2*u*v^5*w^3 - 14*m*u^2*v^5*w^3 + 2*u^3*v^5*w^3 + 
    800*m^7*w^4 + 10560*m^6*u*w^4 - 9290*m^5*u^2*w^4 + 2630*m^4*u^3*w^4 - 
    245*m^3*u^4*w^4 + 1568*m^6*v*w^4 - 12736*m^5*u*v*w^4 + 
    9016*m^4*u^2*v*w^4 - 2254*m^3*u^3*v*w^4 + 195*m^2*u^4*v*w^4 - 
    1168*m^5*v^2*w^4 + 4578*m^4*u*v^2*w^4 - 2881*m^3*u^2*v^2*w^4 + 
    658*m^2*u^3*v^2*w^4 - 50*m*u^4*v^2*w^4 + 260*m^4*v^3*w^4 - 
    682*m^3*u*v^3*w^4 + 421*m^2*u^2*v^3*w^4 - 90*m*u^3*v^3*w^4 + 
    6*u^4*v^3*w^4 - 20*m^3*v^4*w^4 + 40*m^2*u*v^4*w^4 - 24*m*u^2*v^4*w^4 + 
    4*u^3*v^4*w^4 + 16*m^6*w^5 - 1900*m^5*u*w^5 + 1059*m^4*u^2*w^5 - 
    147*m^3*u^3*w^5 - 338*m^5*v*w^5 + 1727*m^4*u*v*w^5 - 816*m^3*u^2*v*w^5 + 
    105*m^2*u^3*v*w^5 + 138*m^4*v^2*w^5 - 429*m^3*u*v^2*w^5 + 
    202*m^2*u^2*v^2*w^5 - 25*m*u^3*v^2*w^5 - 15*m^3*v^3*w^5 + 
    35*m^2*u*v^3*w^5 - 18*m*u^2*v^3*w^5 + 2*u^3*v^3*w^5 - 14*m^5*w^6 + 
    180*m^4*u*w^6 - 49*m^3*u^2*w^6 + 31*m^4*v*w^6 - 118*m^3*u*v*w^6 + 
    29*m^2*u^2*v*w^6 - 6*m^3*v^2*w^6 + 16*m^2*u*v^2*w^6 - 5*m*u^2*v^2*w^6 + 
    m^4*w^7 - 7*m^3*u*w^7 - m^3*v*w^7 + 3*m^2*u*v*w^7)/
   (2*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
     2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
     2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 
  0, 0, (ep*(1536*m^6 - 1920*m^5*u + 992*m^4*u^2 - 264*m^3*u^3 + 36*m^2*u^4 - 
     2*m*u^5 - 1920*m^5*v + 2016*m^4*u*v - 976*m^3*u^2*v + 252*m^2*u^3*v - 
     30*m*u^4*v + u^5*v + 928*m^4*v^2 - 736*m^3*u*v^2 + 300*m^2*u^2*v^2 - 
     57*m*u^3*v^2 + 3*u^4*v^2 - 216*m^3*v^3 + 108*m^2*u*v^3 - 33*m*u^2*v^3 + 
     3*u^3*v^3 + 24*m^2*v^4 - 5*m*u*v^4 + u^2*v^4 - m*v^5 - 1920*m^5*w + 
     1632*m^4*u*w - 432*m^3*u^2*w + 12*m^2*u^3*w + 10*m*u^4*w - u^5*w + 
     1856*m^4*v*w - 1360*m^3*u*v*w + 444*m^2*u^2*v*w - 70*m*u^3*v*w + 
     3*u^4*v*w - 648*m^3*v^2*w + 372*m^2*u*v^2*w - 109*m*u^2*v^2*w + 
     11*u^3*v^2*w + 96*m^2*v^3*w - 37*m*u*v^3*w + 5*u^2*v^3*w - 5*m*v^4*w + 
     u*v^4*w + 928*m^4*w^2 - 384*m^3*u*w^2 - 60*m^2*u^2*w^2 + 41*m*u^3*w^2 - 
     4*u^4*w^2 - 648*m^3*v*w^2 + 252*m^2*u*v*w^2 - 45*m*u^2*v*w^2 + 
     4*u^3*v*w^2 + 144*m^2*v^2*w^2 - 46*m*u*v^2*w^2 + 8*u^2*v^2*w^2 - 
     10*m*v^3*w^2 + 2*u*v^3*w^2 - 216*m^3*w^3 - 12*m^2*u*w^3 + 43*m*u^2*w^3 - 
     6*u^3*w^3 + 96*m^2*v*w^3 - m*u*v*w^3 - 10*m*v^2*w^3 + 24*m^2*w^4 + 
     13*m*u*w^4 - 4*u^2*w^4 - 5*m*v*w^4 - 2*u*v*w^4 - m*w^5 - u*w^5))/
   ((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
     2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
     2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)), 0, 
  -((ep*(1408*m^6*u - 2080*m^5*u^2 + 1224*m^4*u^3 - 358*m^3*u^4 + 
      52*m^2*u^5 - 3*m*u^6 - 128*m^6*v - 1024*m^5*u*v + 1248*m^4*u^2*v - 
      562*m^3*u^3*v + 115*m^2*u^4*v - 9*m*u^5*v + 96*m^5*v^2 + 
      288*m^4*u*v^2 - 248*m^3*u^2*v^2 + 77*m^2*u^3*v^2 - 9*m*u^4*v^2 - 
      24*m^4*v^3 - 42*m^3*u*v^3 + 17*m^2*u^2*v^3 - 3*m*u^3*v^3 + 2*m^3*v^4 + 
      3*m^2*u*v^4 + 256*m^6*w - 2336*m^5*u*w + 2544*m^4*u^2*w - 
      1090*m^3*u^3*w + 209*m^2*u^4*w - 15*m*u^5*w - 160*m^5*v*w + 
      1344*m^4*u*v*w - 1084*m^3*u^2*v*w + 337*m^2*u^3*v*w - 45*m*u^4*v*w + 
      2*u^5*v*w + 48*m^4*v^2*w - 252*m^3*u*v^2*w + 129*m^2*u^2*v^2*w - 
      27*m*u^3*v^2*w + 2*u^4*v^2*w - 10*m^3*v^3*w + 17*m^2*u*v^3*w - 
      6*m*u^2*v^3*w + m^2*v^4*w - 256*m^5*w^2 + 1416*m^4*u*w^2 - 
      1122*m^3*u^2*w^2 + 316*m^2*u^3*w^2 - 30*m*u^4*w^2 + 168*m^4*v*w^2 - 
      604*m^3*u*v*w^2 + 336*m^2*u^2*v*w^2 - 72*m*u^3*v*w^2 + 6*u^4*v*w^2 - 
      42*m^3*v^2*w^2 + 76*m^2*u*v^2*w^2 - 27*m*u^2*v^2*w^2 + 4*u^3*v^2*w^2 + 
      4*m^2*v^3*w^2 - 3*m*u*v^3*w^2 + 96*m^4*w^3 - 406*m^3*u*w^3 + 
      214*m^2*u^2*w^3 - 30*m*u^3*w^3 - 46*m^3*v*w^3 + 118*m^2*u*v*w^3 - 
      45*m*u^2*v*w^3 + 6*u^3*v*w^3 + 6*m^2*v^2*w^3 - 9*m*u*v^2*w^3 + 
      2*u^2*v^2*w^3 - 16*m^3*w^4 + 56*m^2*u*w^4 - 15*m*u^2*w^4 + 
      4*m^2*v*w^4 - 9*m*u*v*w^4 + 2*u^2*v*w^4 + m^2*w^5 - 3*m*u*w^5))/
    (m*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
      2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
      2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2))), 0, 
  (-3*(-1 + 2*ep)*u*(128*m^5 - 288*m^4*u + 168*m^3*u^2 - 38*m^2*u^3 + 
     3*m*u^4 - 48*m^4*v + 96*m^3*u*v - 45*m^2*u^2*v + 6*m*u^3*v + 8*m^3*v^2 - 
     8*m^2*u*v^2 + 3*m*u^2*v^2 - m^2*v^3 - 144*m^4*w + 208*m^3*u*w - 
     79*m^2*u^2*w + 9*m*u^3*w + 48*m^3*v*w - 36*m^2*u*v*w + 12*m*u^2*v*w - 
     2*u^3*v*w - 5*m^2*v^2*w + 3*m*u*v^2*w + 40*m^3*w^2 - 44*m^2*u*w^2 + 
     9*m*u^2*w^2 - 7*m^2*v*w^2 + 6*m*u*v*w^2 - 2*u^2*v*w^2 - 3*m^2*w^3 + 
     3*m*u*w^3))/(2*m*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
     2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
     2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)), 
  (768*m^8 - 1728*m^7*u + 1456*m^6*u^2 - 628*m^5*u^3 + 150*m^4*u^4 - 
    19*m^3*u^5 + m^2*u^6 - 1152*m^7*v + 2384*m^6*u*v - 2272*m^5*u^2*v + 
    1245*m^4*u^3*v - 374*m^3*u^4*v + 55*m^2*u^5*v - 3*m*u^6*v + 640*m^6*v^2 - 
    1092*m^5*u*v^2 + 957*m^4*u^2*v^2 - 486*m^3*u^3*v^2 + 113*m^2*u^4*v^2 - 
    9*m*u^5*v^2 - 168*m^5*v^3 + 219*m^4*u*v^3 - 151*m^3*u^2*v^3 + 
    66*m^2*u^3*v^3 - 9*m*u^4*v^3 + 21*m^4*v^4 - 21*m^3*u*v^4 + 
    8*m^2*u^2*v^4 - 3*m*u^3*v^4 - m^3*v^5 + m^2*u*v^5 - 1152*m^7*w + 
    2096*m^6*u*w - 1424*m^5*u^2*w + 471*m^4*u^3*w - 77*m^3*u^4*w + 
    5*m^2*u^5*w + 1280*m^6*v*w - 2248*m^5*u*v*w + 1878*m^4*u^2*v*w - 
    812*m^3*u^3*v*w + 164*m^2*u^4*v*w - 12*m*u^5*v*w - 504*m^5*v^2*w + 
    795*m^4*u*v^2*w - 624*m^3*u^2*v^2*w + 240*m^2*u^3*v^2*w - 
    39*m*u^4*v^2*w + 2*u^5*v^2*w + 84*m^4*v^3*w - 118*m^3*u*v^3*w + 
    70*m^2*u^2*v^3*w - 18*m*u^3*v^3*w + 2*u^4*v^3*w - 5*m^3*v^4*w + 
    7*m^2*u*v^4*w - 3*m*u^2*v^4*w + 640*m^6*w^2 - 964*m^5*u*w^2 + 
    513*m^4*u^2*w^2 - 118*m^3*u^3*w^2 + 10*m^2*u^4*w^2 - 504*m^5*v*w^2 + 
    789*m^4*u*v*w^2 - 555*m^3*u^2*v*w^2 + 170*m^2*u^3*v*w^2 - 
    18*m*u^4*v*w^2 + 126*m^4*v^2*w^2 - 196*m^3*u*v^2*w^2 + 
    125*m^2*u^2*v^2*w^2 - 39*m*u^3*v^2*w^2 + 4*u^4*v^2*w^2 - 10*m^3*v^3*w^2 + 
    16*m^2*u*v^3*w^2 - 9*m*u^2*v^3*w^2 + 2*u^3*v^3*w^2 - 168*m^5*w^3 + 
    213*m^4*u*w^3 - 82*m^3*u^2*w^3 + 10*m^2*u^3*w^3 + 84*m^4*v*w^3 - 
    122*m^3*u*v*w^3 + 68*m^2*u^2*v*w^3 - 12*m*u^3*v*w^3 - 10*m^3*v^2*w^3 + 
    16*m^2*u*v^2*w^3 - 9*m*u^2*v^2*w^3 + 2*u^3*v^2*w^3 + 21*m^4*w^4 - 
    23*m^3*u*w^4 + 5*m^2*u^2*w^4 - 5*m^3*v*w^4 + 7*m^2*u*v*w^4 - 
    3*m*u^2*v*w^4 - m^3*w^5 + m^2*u*w^5)/(2*m*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 
     8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 
     12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 
     2*m*u*w^2 + u^2*w^2)), 
  ((-1 + 2*ep)*u*(128*m^5 - 288*m^4*u + 168*m^3*u^2 - 38*m^2*u^3 + 3*m*u^4 - 
     48*m^4*v + 96*m^3*u*v - 45*m^2*u^2*v + 6*m*u^3*v + 8*m^3*v^2 - 
     8*m^2*u*v^2 + 3*m*u^2*v^2 - m^2*v^3 - 144*m^4*w + 208*m^3*u*w - 
     79*m^2*u^2*w + 9*m*u^3*w + 48*m^3*v*w - 36*m^2*u*v*w + 12*m*u^2*v*w - 
     2*u^3*v*w - 5*m^2*v^2*w + 3*m*u*v^2*w + 40*m^3*w^2 - 44*m^2*u*w^2 + 
     9*m*u^2*w^2 - 7*m^2*v*w^2 + 6*m*u*v*w^2 - 2*u^2*v*w^2 - 3*m^2*w^3 + 
     3*m*u*w^3))/(m*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
     2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
     2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)), 0, 
  -((1536*m^7 + 1536*ep*m^7 - 2720*m^6*u - 2368*ep*m^6*u + 2512*m^5*u^2 + 
     1408*ep*m^5*u^2 - 1354*m^4*u^3 - 164*ep*m^4*u^3 + 410*m^3*u^4 - 
     192*ep*m^3*u^4 - 64*m^2*u^5 + 92*ep*m^2*u^5 + 4*m*u^6 - 16*ep*m*u^6 + 
     ep*u^7 - 1856*m^6*v - 1792*ep*m^6*v + 2576*m^5*u*v + 2240*ep*m^5*u*v - 
     1896*m^4*u^2*v - 1056*ep*m^4*u^2*v + 786*m^3*u^3*v + 80*ep*m^3*u^3*v - 
     163*m^2*u^4*v + 98*ep*m^2*u^4*v + 13*m*u^5*v - 32*ep*m*u^5*v + 
     3*ep*u^6*v + 880*m^5*v^2 + 832*ep*m^5*v^2 - 890*m^4*u*v^2 - 
     796*ep*m^4*u*v^2 + 485*m^3*u^2*v^2 + 278*ep*m^3*u^2*v^2 - 
     139*m^2*u^3*v^2 - 13*ep*m^2*u^3*v^2 + 15*m*u^4*v^2 - 16*ep*m*u^4*v^2 + 
     3*ep*u^5*v^2 - 204*m^4*v^3 - 192*ep*m^4*v^3 + 132*m^3*u*v^3 + 
     124*ep*m^3*u*v^3 - 46*m^2*u^2*v^3 - 25*ep*m^2*u^2*v^3 + 7*m*u^3*v^3 + 
     ep*u^4*v^3 + 23*m^3*v^4 + 22*ep*m^3*v^4 - 7*m^2*u*v^4 - 7*ep*m^2*u*v^4 + 
     m*u^2*v^4 - m^2*v^5 - ep*m^2*v^5 - 1856*m^6*w - 1792*ep*m^6*w + 
     2960*m^5*u*w + 2240*ep*m^5*u*w - 2408*m^4*u^2*w - 736*ep*m^4*u^2*w + 
     1034*m^3*u^3*w - 320*ep*m^3*u^3*w - 215*m^2*u^4*w + 274*ep*m^2*u^4*w + 
     17*m*u^5*w - 64*ep*m*u^5*w + 5*ep*u^6*w + 1760*m^5*v*w + 
     1664*ep*m^5*v*w - 2244*m^4*u*v*w - 1800*ep*m^4*u*v*w + 
     1468*m^3*u^2*v*w + 636*ep*m^3*u^2*v*w - 491*m^2*u^3*v*w - 
     56*ep*m^2*u^3*v*w + 75*m*u^4*v*w - 8*ep*m*u^4*v*w - 4*u^5*v*w + 
     ep*u^5*v*w - 612*m^4*v^2*w - 576*ep*m^4*v^2*w + 592*m^3*u*v^2*w + 
     516*ep*m^3*u*v^2*w - 282*m^2*u^2*v^2*w - 159*ep*m^2*u^2*v^2*w + 
     63*m*u^3*v^2*w + 28*ep*m*u^3*v^2*w - 5*u^4*v^2*w - ep*u^4*v^2*w + 
     92*m^3*v^3*w + 88*ep*m^3*v^3*w - 62*m^2*u*v^3*w - 59*ep*m^2*u*v^3*w + 
     16*m*u^2*v^3*w + 10*ep*m*u^2*v^3*w - u^3*v^3*w - 5*m^2*v^4*w - 
     5*ep*m^2*v^4*w + 2*m*u*v^4*w + 2*ep*m*u*v^4*w + 880*m^5*w^2 + 
     832*ep*m^5*w^2 - 1258*m^4*u*w^2 - 764*ep*m^4*u*w^2 + 861*m^3*u^2*w^2 - 
     42*ep*m^3*u^2*w^2 - 262*m^2*u^3*w^2 + 269*ep*m^2*u^3*w^2 + 
     28*m*u^4*w^2 - 96*ep*m*u^4*w^2 + 10*ep*u^5*w^2 - 612*m^4*v*w^2 - 
     576*ep*m^4*v*w^2 + 720*m^3*u*v*w^2 + 500*ep*m^3*u*v*w^2 - 
     396*m^2*u^2*v*w^2 - 123*ep*m^2*u^2*v*w^2 + 98*m*u^3*v*w^2 + 
     28*ep*m*u^3*v*w^2 - 9*u^4*v*w^2 - 6*ep*u^4*v*w^2 + 138*m^3*v^2*w^2 + 
     132*ep*m^3*v^2*w^2 - 129*m^2*u*v^2*w^2 - 102*ep*m^2*u*v^2*w^2 + 
     48*m*u^2*v^2*w^2 + 32*ep*m*u^2*v^2*w^2 - 7*u^3*v^2*w^2 - 
     5*ep*u^3*v^2*w^2 - 10*m^2*v^3*w^2 - 10*ep*m^2*v^3*w^2 + 7*m*u*v^3*w^2 + 
     6*ep*m*u*v^3*w^2 - u^2*v^3*w^2 - ep*u^2*v^3*w^2 - 204*m^4*w^3 - 
     192*ep*m^4*w^3 + 260*m^3*u*w^3 + 108*ep*m^3*u*w^3 - 136*m^2*u^2*w^3 + 
     83*ep*m^2*u^2*w^3 + 22*m*u^3*w^3 - 64*ep*m*u^3*w^3 + 10*ep*u^4*w^3 + 
     92*m^3*v*w^3 + 88*ep*m^3*v*w^3 - 100*m^2*u*v*w^3 - 55*ep*m^2*u*v*w^3 + 
     41*m*u^2*v*w^3 + 6*ep*m*u^2*v*w^3 - 6*u^3*v*w^3 - 3*ep*u^3*v*w^3 - 
     10*m^2*v^2*w^3 - 10*ep*m^2*v^2*w^3 + 9*m*u*v^2*w^3 + 6*ep*m*u*v^2*w^3 - 
     2*u^2*v^2*w^3 - ep*u^2*v^2*w^3 + 23*m^3*w^4 + 22*ep*m^3*w^4 - 
     26*m^2*u*w^4 - 5*ep*m^2*u*w^4 + 8*m*u^2*w^4 - 16*ep*m*u^2*w^4 + 
     5*ep*u^3*w^4 - 5*m^2*v*w^4 - 5*ep*m^2*v*w^4 + 5*m*u*v*w^4 + 
     2*ep*m*u*v*w^4 - u^2*v*w^4 + ep*u^2*v*w^4 - m^2*w^5 - ep*m^2*w^5 + 
     m*u*w^5 + ep*u^2*w^5)/((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 
      8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + 
      m*w^2)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 
      4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 
      2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2))), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((-1 + 2*ep)*(4*m - u - v - w)*
    (m*u + m*v - 3*u*v + m*w))/(m*(3*m - u - v - w)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)), 0, 0, 0, 0, 0, 0, (-2*(-1 + 2*ep)*(4*m^2 - u*v))/
   (m*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
     m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
     2*m*u*v*w + m^2*w^2)), 0, 0, ((-1 + 2*ep)*(4*m - u - v - w)*
    (m*u + m*v - 3*u*v + m*w))/(m*(3*m - u - v - w)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)), 0, 0, (2*(-1 + 2*ep)*(12*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     11*m*u*v - 2*u^2*v + m*v^2 - 2*u*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - 
     2*u*v*w + m*w^2))/(m*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
     8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -((ep*v*(64*m^5 - 144*m^4*u + 44*m^3*u^2 - 3*m^2*u^3 - 
      48*m^4*v + 136*m^3*u*v - 39*m^2*u^2*v + 3*m*u^3*v + 12*m^3*v^2 - 
      37*m^2*u*v^2 + 6*m*u^2*v^2 - m^2*v^3 + 3*m*u*v^3 - 48*m^4*w + 
      56*m^3*u*w - 7*m^2*u^2*w + 24*m^3*v*w - 34*m^2*u*v*w + 6*m*u^2*v*w - 
      3*m^2*v^2*w + 6*m*u*v^2*w - 2*u^2*v^2*w + 12*m^3*w^2 - 5*m^2*u*w^2 - 
      3*m^2*v*w^2 + 3*m*u*v*w^2 - m^2*w^3))/
    (m*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
      8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2))), 0, 0, 0, 
  (ep*(768*m^7 - 704*m^6*u + 240*m^5*u^2 - 36*m^4*u^3 + 2*m^3*u^4 - 
     896*m^6*v + 336*m^5*u*v + 16*m^4*u^2*v - 11*m^3*u^3*v + 384*m^5*v^2 + 
     220*m^4*u*v^2 - 183*m^3*u^2*v^2 + 33*m^2*u^3*v^2 - 2*m*u^4*v^2 - 
     72*m^4*v^3 - 165*m^3*u*v^3 + 66*m^2*u^2*v^3 - 6*m*u^3*v^3 + 5*m^3*v^4 + 
     33*m^2*u*v^4 - 6*m*u^2*v^4 - 2*m*u*v^5 - 896*m^6*w + 624*m^5*u*w - 
     144*m^4*u^2*w + 11*m^3*u^3*w + 768*m^5*v*w - 152*m^4*u*v*w - 
     10*m^3*u^2*v*w - 3*m^2*u^3*v*w - 216*m^4*v^2*w - 185*m^3*u*v^2*w + 
     72*m^2*u^2*v^2*w - 5*m*u^3*v^2*w + 20*m^3*v^3*w + 75*m^2*u*v^3*w - 
     18*m*u^2*v^3*w + u^3*v^3*w - 7*m*u*v^4*w + u^2*v^4*w + 384*m^5*w^2 - 
     180*m^4*u*w^2 + 21*m^3*u^2*w^2 - 216*m^4*v*w^2 - 3*m^3*u*v*w^2 + 
     6*m^2*u^2*v*w^2 - m*u^3*v*w^2 + 30*m^3*v^2*w^2 + 51*m^2*u*v^2*w^2 - 
     14*m*u^2*v^2*w^2 + u^3*v^2*w^2 - 9*m*u*v^3*w^2 + 2*u^2*v^3*w^2 - 
     72*m^4*w^3 + 17*m^3*u*w^3 + 20*m^3*v*w^3 + 9*m^2*u*v*w^3 - 
     2*m*u^2*v*w^3 - 5*m*u*v^2*w^3 + u^2*v^2*w^3 + 5*m^3*w^4 - m*u*v*w^4))/
   (m*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)), 0, (ep*(768*m^7 - 896*m^6*u + 384*m^5*u^2 - 72*m^4*u^3 + 
     5*m^3*u^4 - 704*m^6*v + 336*m^5*u*v + 220*m^4*u^2*v - 165*m^3*u^3*v + 
     33*m^2*u^4*v - 2*m*u^5*v + 240*m^5*v^2 + 16*m^4*u*v^2 - 
     183*m^3*u^2*v^2 + 66*m^2*u^3*v^2 - 6*m*u^4*v^2 - 36*m^4*v^3 - 
     11*m^3*u*v^3 + 33*m^2*u^2*v^3 - 6*m*u^3*v^3 + 2*m^3*v^4 - 2*m*u^2*v^4 - 
     896*m^6*w + 768*m^5*u*w - 216*m^4*u^2*w + 20*m^3*u^3*w + 624*m^5*v*w - 
     152*m^4*u*v*w - 185*m^3*u^2*v*w + 75*m^2*u^3*v*w - 7*m*u^4*v*w - 
     144*m^4*v^2*w - 10*m^3*u*v^2*w + 72*m^2*u^2*v^2*w - 18*m*u^3*v^2*w + 
     u^4*v^2*w + 11*m^3*v^3*w - 3*m^2*u*v^3*w - 5*m*u^2*v^3*w + u^3*v^3*w + 
     384*m^5*w^2 - 216*m^4*u*w^2 + 30*m^3*u^2*w^2 - 180*m^4*v*w^2 - 
     3*m^3*u*v*w^2 + 51*m^2*u^2*v*w^2 - 9*m*u^3*v*w^2 + 21*m^3*v^2*w^2 + 
     6*m^2*u*v^2*w^2 - 14*m*u^2*v^2*w^2 + 2*u^3*v^2*w^2 - m*u*v^3*w^2 + 
     u^2*v^3*w^2 - 72*m^4*w^3 + 20*m^3*u*w^3 + 17*m^3*v*w^3 + 9*m^2*u*v*w^3 - 
     5*m*u^2*v*w^3 - 2*m*u*v^2*w^3 + u^2*v^2*w^3 + 5*m^3*w^4 - m*u*v*w^4))/
   (m*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)), 0, 0, 
  -((ep*u*(64*m^5 - 48*m^4*u + 12*m^3*u^2 - m^2*u^3 - 144*m^4*v + 
      136*m^3*u*v - 37*m^2*u^2*v + 3*m*u^3*v + 44*m^3*v^2 - 39*m^2*u*v^2 + 
      6*m*u^2*v^2 - 3*m^2*v^3 + 3*m*u*v^3 - 48*m^4*w + 24*m^3*u*w - 
      3*m^2*u^2*w + 56*m^3*v*w - 34*m^2*u*v*w + 6*m*u^2*v*w - 7*m^2*v^2*w + 
      6*m*u*v^2*w - 2*u^2*v^2*w + 12*m^3*w^2 - 3*m^2*u*w^2 - 5*m^2*v*w^2 + 
      3*m*u*v*w^2 - m^2*w^3))/(m*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
      2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
      m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
      2*m*u*v*w + m^2*w^2))), 0, 0, 
  -((1536*m^7 + 1536*ep*m^7 - 1856*m^6*u - 1792*ep*m^6*u + 880*m^5*u^2 + 
     832*ep*m^5*u^2 - 204*m^4*u^3 - 192*ep*m^4*u^3 + 23*m^3*u^4 + 
     22*ep*m^3*u^4 - m^2*u^5 - ep*m^2*u^5 - 1856*m^6*v - 1792*ep*m^6*v + 
     1952*m^5*u*v + 1664*ep*m^5*u*v - 820*m^4*u^2*v - 512*ep*m^4*u^2*v + 
     176*m^3*u^3*v + 48*ep*m^3*u^3*v - 20*m^2*u^4*v + ep*m^2*u^4*v + 
     m*u^5*v + 880*m^5*v^2 + 832*ep*m^5*v^2 - 820*m^4*u*v^2 - 
     512*ep*m^4*u*v^2 + 306*m^3*u^2*v^2 - 44*ep*m^3*u^2*v^2 - 
     55*m^2*u^3*v^2 + 80*ep*m^2*u^3*v^2 + 4*m*u^4*v^2 - 16*ep*m*u^4*v^2 + 
     ep*u^5*v^2 - 204*m^4*v^3 - 192*ep*m^4*v^3 + 176*m^3*u*v^3 + 
     48*ep*m^3*u*v^3 - 55*m^2*u^2*v^3 + 80*ep*m^2*u^2*v^3 + 6*m*u^3*v^3 - 
     32*ep*m*u^3*v^3 + 3*ep*u^4*v^3 + 23*m^3*v^4 + 22*ep*m^3*v^4 - 
     20*m^2*u*v^4 + ep*m^2*u*v^4 + 4*m*u^2*v^4 - 16*ep*m*u^2*v^4 + 
     3*ep*u^3*v^4 - m^2*v^5 - ep*m^2*v^5 + m*u*v^5 + ep*u^2*v^5 - 
     1856*m^6*w - 1792*ep*m^6*w + 1760*m^5*u*w + 1664*ep*m^5*u*w - 
     612*m^4*u^2*w - 576*ep*m^4*u^2*w + 92*m^3*u^3*w + 88*ep*m^3*u^3*w - 
     5*m^2*u^4*w - 5*ep*m^2*u^4*w + 1760*m^5*v*w + 1664*ep*m^5*v*w - 
     1528*m^4*u*v*w - 1328*ep*m^4*u*v*w + 512*m^3*u^2*v*w + 
     344*ep*m^3*u^2*v*w - 80*m^2*u^3*v*w - 35*ep*m^2*u^3*v*w + 5*m*u^4*v*w + 
     2*ep*m*u^4*v*w - 612*m^4*v^2*w - 576*ep*m^4*v^2*w + 512*m^3*u*v^2*w + 
     344*ep*m^3*u*v^2*w - 162*m^2*u^2*v^2*w - 24*ep*m^2*u^2*v^2*w + 
     22*m*u^3*v^2*w - 6*ep*m*u^3*v^2*w - u^4*v^2*w + ep*u^4*v^2*w + 
     92*m^3*v^3*w + 88*ep*m^3*v^3*w - 80*m^2*u*v^3*w - 35*ep*m^2*u*v^3*w + 
     22*m*u^2*v^3*w - 6*ep*m*u^2*v^3*w - 2*u^3*v^3*w - ep*u^3*v^3*w - 
     5*m^2*v^4*w - 5*ep*m^2*v^4*w + 5*m*u*v^4*w + 2*ep*m*u*v^4*w - 
     u^2*v^4*w + ep*u^2*v^4*w + 880*m^5*w^2 + 832*ep*m^5*w^2 - 
     612*m^4*u*w^2 - 576*ep*m^4*u*w^2 + 138*m^3*u^2*w^2 + 
     132*ep*m^3*u^2*w^2 - 10*m^2*u^3*w^2 - 10*ep*m^2*u^3*w^2 - 
     612*m^4*v*w^2 - 576*ep*m^4*v*w^2 + 428*m^3*u*v*w^2 + 
     384*ep*m^3*u*v*w^2 - 105*m^2*u^2*v*w^2 - 78*ep*m^2*u^2*v*w^2 + 
     9*m*u^3*v*w^2 + 6*ep*m*u^3*v*w^2 + 138*m^3*v^2*w^2 + 
     132*ep*m^3*v^2*w^2 - 105*m^2*u*v^2*w^2 - 78*ep*m^2*u*v^2*w^2 + 
     25*m*u^2*v^2*w^2 + 16*ep*m*u^2*v^2*w^2 - 2*u^3*v^2*w^2 - 
     ep*u^3*v^2*w^2 - 10*m^2*v^3*w^2 - 10*ep*m^2*v^3*w^2 + 9*m*u*v^3*w^2 + 
     6*ep*m*u*v^3*w^2 - 2*u^2*v^3*w^2 - ep*u^2*v^3*w^2 - 204*m^4*w^3 - 
     192*ep*m^4*w^3 + 92*m^3*u*w^3 + 88*ep*m^3*u*w^3 - 10*m^2*u^2*w^3 - 
     10*ep*m^2*u^2*w^3 + 92*m^3*v*w^3 + 88*ep*m^3*v*w^3 - 50*m^2*u*v*w^3 - 
     47*ep*m^2*u*v*w^3 + 7*m*u^2*v*w^3 + 6*ep*m*u^2*v*w^3 - 10*m^2*v^2*w^3 - 
     10*ep*m^2*v^2*w^3 + 7*m*u*v^2*w^3 + 6*ep*m*u*v^2*w^3 - u^2*v^2*w^3 - 
     ep*u^2*v^2*w^3 + 23*m^3*w^4 + 22*ep*m^3*w^4 - 5*m^2*u*w^4 - 
     5*ep*m^2*u*w^4 - 5*m^2*v*w^4 - 5*ep*m^2*v*w^4 + 2*m*u*v*w^4 + 
     2*ep*m*u*v*w^4 - m^2*w^5 - ep*m^2*w^5)/((3*m - u - v - w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
      8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)))}}


==> anc/ibp/AmatrixU.m <==
{{(-1 + 2*ep)/(3*m - u - v - w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, -((-1 + 2*ep)/u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, -(((-2 + 3*ep)*(-12*m^2 + 2*m*u + 7*m*v - v^2 + 7*m*w - 2*v*w - 
      w^2))/(u*(-3*m + u + v + w)*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 
      2*v*w - w^2))), 0, ((-2 + 3*ep)*(12*m^2 - 36*ep*m^2 - 4*m*u + 
     10*ep*m*u - 7*m*v + 21*ep*m*v + u*v - 2*ep*u*v + v^2 - 3*ep*v^2 - 
     7*m*w + 21*ep*m*w + u*w - 2*ep*u*w + 2*v*w - 6*ep*v*w + w^2 - 3*ep*w^2))/
   (ep*u*(-3*m + u + v + w)*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - 
     w^2)), -((-12*m^3 + 36*ep*m^3 + 4*m^2*u - 34*ep*m^2*u + 6*ep*m*u^2 + 
     7*m^2*v - 21*ep*m^2*v - m*u*v + 13*ep*m*u*v - m*v^2 + 3*ep*m*v^2 - 
     ep*u*v^2 + 7*m^2*w - 21*ep*m^2*w - m*u*w + 13*ep*m*u*w - 2*m*v*w + 
     6*ep*m*v*w - 2*ep*u*v*w - m*w^2 + 3*ep*m*w^2 - ep*u*w^2)/
    (u*(-3*m + u + v + w)*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - 
      w^2))), -((m*(4*m - v - w)*(-3*m + u + v + w))/
    (u*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - w^2))), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -(((-2 + 3*ep)*(-1 + 3*ep)*(4*m - v - w))/(u*(-3*m + u + v + w)*
     (-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - w^2))), 0, 
  -(((-2 + 3*ep)*(-1 + 3*ep)*(-12*m^2 + 20*ep*m^2 + 2*m*u - 4*ep*m*u + 
      7*m*v - 13*ep*m*v - v^2 + 2*ep*v^2 + 7*m*w - 13*ep*m*w - 2*v*w + 
      4*ep*v*w - w^2 + 2*ep*w^2))/(ep*m*u*(3*m - u - v - w)*
     (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2))), 
  ((-1 + 3*ep)*(12*m^2 - 20*ep*m^2 - 2*m*u + 4*ep*m*u - 7*m*v + 13*ep*m*v - 
     ep*u*v + v^2 - 2*ep*v^2 - 7*m*w + 13*ep*m*w - ep*u*w + 2*v*w - 
     4*ep*v*w + w^2 - 2*ep*w^2))/(u*(-3*m + u + v + w)*
    (-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - w^2)), 
  -((-36*m^3 + 60*ep*m^3 + 2*m^2*u - 42*ep*m^2*u + 2*m*u^2 + 6*ep*m*u^2 + 
     33*m^2*v - 59*ep*m^2*v - m*u*v + 23*ep*m*u*v - 10*m*v^2 + 19*ep*m*v^2 - 
     3*ep*u*v^2 + v^3 - 2*ep*v^3 + 33*m^2*w - 59*ep*m^2*w - m*u*w + 
     23*ep*m*u*w - 20*m*v*w + 38*ep*m*v*w - 6*ep*u*v*w + 3*v^2*w - 
     6*ep*v^2*w - 10*m*w^2 + 19*ep*m*w^2 - 3*ep*u*w^2 + 3*v*w^2 - 
     6*ep*v*w^2 + w^3 - 2*ep*w^3)/(u*(-3*m + u + v + w)*
     (-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - w^2))), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(((-2 + 3*ep)*(2*m - v - w))/((3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + 
      v^2 - 8*m*w + 2*v*w + w^2))), ((-2 + 3*ep)*(4*m - v - w))/
   (u*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - w^2)), 0, 0, 0, 0, 
  (2*ep*m)/(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2), 
  -((ep*(12*m^2 - 2*m*u - 7*m*v + v^2 - 7*m*w + 2*v*w + w^2))/
    ((-1 + 2*ep)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2))), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(4*m - v - w))/
    (ep*u*(-3*m + u + v + w)*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - 
      w^2))), ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(2*m - v - w))/
   (ep*u*(-3*m + u + v + w)*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - 
     w^2)), 0, 0, 0, 0, ((-1 + 2*ep)*(-1 + 3*ep)*(-12*m^2 + 2*m*u + 7*m*v - 
     v^2 + 7*m*w - 2*v*w - w^2))/(u*(-3*m + u + v + w)*
    (-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - w^2)), 
  (-2*(48*ep*m^3 - 3*m^2*u - 35*ep*m^2*u + m*u^2 + 5*ep*m*u^2 - 40*ep*m^2*v + 
     m*u*v + 17*ep*m*u*v + 11*ep*m*v^2 - 2*ep*u*v^2 - ep*v^3 - 40*ep*m^2*w + 
     m*u*w + 17*ep*m*u*w + 22*ep*m*v*w - 4*ep*u*v*w - 3*ep*v^2*w + 
     11*ep*m*w^2 - 2*ep*u*w^2 - 3*ep*v*w^2 - ep*w^3))/
   (u*(-3*m + u + v + w)*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - 
     w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -(((-2 + 3*ep)*(-6*m + 16*ep*m + 2*u - 5*ep*u + 2*v - 6*ep*v + 2*w - 
      5*ep*w))/(ep*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2))), ((-2 + 3*ep)*(4*m - u - 2*v - w))/
   ((3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)), 
  0, 0, 0, 0, (28*ep*m^2 - 15*ep*m*u + 2*ep*u^2 + 6*m*v - 26*ep*m*v - 2*u*v + 
    7*ep*u*v - 2*v^2 + 6*ep*v^2 - 15*ep*m*w + 4*ep*u*w - 2*v*w + 7*ep*v*w + 
    2*ep*w^2)/((3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
     2*u*w + w^2)), (-2*v*(3*m - u - v - w))/(16*m^2 - 8*m*u + u^2 - 4*m*v - 
    8*m*w + 2*u*w + w^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, ((-2 + 3*ep)*(-1 + 3*ep)*(4*m - 8*ep*m - u + 2*ep*u - 2*v + 6*ep*v - 
     w + 2*ep*w))/(ep*v*(-3*m + u + v + w)*(-16*m^2 + 8*m*u - u^2 + 4*m*v + 
     8*m*w - 2*u*w - w^2)), (-2*(-2 + 3*ep)*(-1 + 3*ep))/
   ((3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)), 
  0, 0, 0, 0, -(((-1 + 3*ep)*(-4*m + 14*ep*m + u - 4*ep*u + 2*v - 6*ep*v + 
      w - 4*ep*w))/((3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2))), -((-28*m^2 + 20*ep*m^2 + 15*m*u - 13*ep*m*u - 2*u^2 + 
     2*ep*u^2 + 14*m*v - 26*ep*m*v - 3*u*v + 9*ep*u*v - 2*v^2 + 6*ep*v^2 + 
     15*m*w - 13*ep*m*w - 4*u*w + 4*ep*u*w - 3*v*w + 9*ep*v*w - 2*w^2 + 
     2*ep*w^2)/((3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/(3*m - u - v - w), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {((-2 + 3*ep)*(2*m - u - w))/((3*m - u - v - w)*
    (16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)), 0, 0, 
  (-2*(-2 + 3*ep))/(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2), 0, 
  0, 0, 0, 0, 0, 0, (ep*(4*m - u - w))/(16*m^2 - 8*m*u + u^2 - 4*m*v - 
    8*m*w + 2*u*w + w^2), -((ep*m*(4*m - u - 2*v - w))/
    ((-1 + 2*ep)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2))), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {(-2*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/
   (ep*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)), 0, 0, -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(2*m - u - w))/
    (ep*m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2))), 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(4*m - u - 2*v - w))/
    ((3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2))), -((-12*m^2 + 4*ep*m^2 + 7*m*u - 5*ep*m*u - u^2 + ep*u^2 + 
     4*m*v - 4*ep*m*v - u*v + 3*ep*u*v + 7*m*w - 5*ep*m*w - 2*u*w + 
     2*ep*u*w - v*w + 3*ep*v*w - w^2 + ep*w^2)/((3*m - u - v - w)*
     (16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2))), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -((-2 + 3*ep)/((4*m - u)*u)), 0, (2*(-2 + 3*ep))/((4*m - u)*u), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -((ep*(-2*m + u))/(u*(-4*m + u))), 
  -((ep*m)/((-1 + 2*ep)*(4*m - u))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-2*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/(ep*(4*m - u)*u^2), 0, 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/(ep*m*(4*m - u)*u), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, ((-1 + 2*ep)*(-1 + 3*ep))/((4*m - u)*u), 
  (2*m + 2*ep*m - u + ep*u)/(u*(-4*m + u)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*ep)/(3*m - u - v - w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(((-2 + 3*ep)*(-12*m^2 + 2*m*u + 7*m*v - v^2 + 7*m*w - 2*v*w - w^2))/
    (u*(-3*m + u + v + w)*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - 
      w^2))), 0, 0, ((-2 + 3*ep)*(4*m - v - w))/
   (u*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - w^2)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((ep*(-16*m^2 + 6*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - w^2))/
    (u*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - w^2))), 
  (ep*m*(2*m - v - w))/((-1 + 2*ep)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
     2*v*w + w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, 
 {-(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(4*m - v - w))/
    (ep*u*(-3*m + u + v + w)*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - 
      w^2))), 0, 0, -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*
     (12*m^2 - 2*m*u - 7*m*v + v^2 - 7*m*w + 2*v*w + w^2))/
    (ep*m*u*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + 2*ep)*(-1 + 3*ep)*(2*m - v - w))/((3*m - u - v - w)*
    (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)), 
  -((48*ep*m^3 - 6*m^2*u - 42*ep*m^2*u + 2*m*u^2 + 6*ep*m*u^2 - 40*ep*m^2*v + 
     2*m*u*v + 22*ep*m*u*v + 11*ep*m*v^2 - 3*ep*u*v^2 - ep*v^3 - 
     40*ep*m^2*w + 2*m*u*w + 22*ep*m*u*w + 22*ep*m*v*w - 6*ep*u*v*w - 
     3*ep*v^2*w + 11*ep*m*w^2 - 3*ep*u*w^2 - 3*ep*v*w^2 - ep*w^3)/
    (u*(-3*m + u + v + w)*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - 
      w^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -((ep*(-3*m + 2*u + v + w))/(u*(-3*m + u + v + w))), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-2 + 3*ep)*(4*m - u - 2*v - w))/((3*m - u - v - w)*
    (16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)), 0, 
  (-2*(-2 + 3*ep))/(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(4*m - u - w))/(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2), 
  -((ep*v*(2*m - u - w))/((-1 + 2*ep)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {(-2*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/
   (ep*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)), 0, ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(-4*m + u + 2*v + w))/
   (ep*v*(-3*m + u + v + w)*(-16*m^2 + 8*m*u - u^2 + 4*m*v + 8*m*w - 2*u*w - 
     w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(2*m - u - w))/((3*m - u - v - w)*
     (16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2))), 
  -((-12*m^2 + 4*ep*m^2 + 7*m*u - 5*ep*m*u - u^2 + ep*u^2 + 4*m*v - 
     4*ep*m*v - u*v + 3*ep*u*v + 7*m*w - 5*ep*m*w - 2*u*w + 2*ep*u*w - v*w + 
     3*ep*v*w - w^2 + ep*w^2)/((3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 
      4*m*v - 8*m*w + 2*u*w + w^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, ep/(3*m - u - v - w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(12*m^2 - 2*m*u - 7*m*v + 
      v^2 - 7*m*w + 2*v*w + w^2))/(ep^2*m*u*(3*m - u - v - w)*
     (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2))), 
  ((-1 + 2*ep)*(-1 + 3*ep)*(4*m - v - w))/
   (ep*u*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - w^2)), 
  -(((-1 + 2*ep)*(-12*m^2 + 2*m*u + 7*m*v - v^2 + 7*m*w - 2*v*w - w^2))/
    (ep*u*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - w^2))), 
  ((-1 + 2*ep)*(-1 + 3*ep)*(2*m - v - w))/(ep*(3*m - u - v - w)*
    (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)), 
  (4*m - v - w)/(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + 2*ep)^2*(2*m - v - w))/(ep*(3*m - u - v - w)*
     (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2))), 
  (2*(3*m^2 + 10*ep*m^2 - m*u - 2*ep*m*u - m*v - 6*ep*m*v + ep*v^2 - m*w - 
     6*ep*m*w + 2*ep*v*w + ep*w^2))/((3*m - u - v - w)*
    (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(-4*m + u + 2*v + w))/
   (ep^2*v*(-3*m + u + v + w)*(-16*m^2 + 8*m*u - u^2 + 4*m*v + 8*m*w - 
     2*u*w - w^2)), 0, 0, 0, 0, 0, (-2*(-1 + 2*ep)*(-1 + 3*ep))/
   (ep*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)), 
  -(((-1 + 2*ep)*(4*m - u - 2*v - w))/(ep*(16*m^2 - 8*m*u + u^2 - 4*m*v - 
      8*m*w + 2*u*w + w^2))), ((-1 + 2*ep)^2*(2*m - u - w))/
   (ep*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)), -(((-1 + 2*ep)*(-1 + 3*ep)*(2*m - u - w))/
    (ep*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2))), (2*m)/(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (12*m^2 + 8*ep*m^2 - 7*m*u - 2*ep*m*u + 
    u^2 - 4*m*v + u*v - 2*ep*u*v - 7*m*w - 2*ep*m*w + 2*u*w + v*w - 
    2*ep*v*w + w^2)/((3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 
     8*m*w + 2*u*w + w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*v*
     (-4*m + u + v + 2*w)*(16*m^3 - 12*m^2*u + 2*m*u^2 - 8*m^2*v + 5*m*u*v + 
      m*v^2 - u*v^2 - 8*m^2*w + 3*m*u*w + 2*m*v*w - u*v*w + m*w^2))/
    (ep^2*u*(-3*m + u + v + w)*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
      4*m*w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
      3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
      2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
      m*v*w^2))), -1/2*((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*
     (28672*m^9 - 44032*m^8*u + 28160*m^7*u^2 - 9600*m^6*u^3 + 1840*m^5*u^4 - 
      188*m^4*u^5 + 8*m^3*u^6 - 37888*m^8*v + 40448*m^7*u*v - 
      15488*m^6*u^2*v + 2112*m^5*u^3*v + 124*m^4*u^4*v - 58*m^3*u^5*v + 
      4*m^2*u^6*v + 22528*m^7*v^2 - 15488*m^6*u*v^2 + 2336*m^5*u^2*v^2 + 
      488*m^4*u^3*v^2 - 154*m^3*u^4*v^2 + 10*m^2*u^5*v^2 - 8320*m^6*v^3 + 
      4224*m^5*u*v^3 - 536*m^4*u^2*v^3 + 8*m^3*u^3*v^3 - 2*m^2*u^4*v^3 + 
      2160*m^5*v^4 - 1228*m^4*u*v^4 + 344*m^3*u^2*v^4 - 52*m^2*u^3*v^4 + 
      2*m*u^4*v^4 - 388*m^4*v^5 + 290*m^3*u*v^5 - 80*m^2*u^2*v^5 + 
      6*m*u^3*v^5 + 42*m^3*v^6 - 38*m^2*u*v^6 + 6*m*u^2*v^6 - 2*m^2*v^7 + 
      2*m*u*v^7 - 51200*m^8*w + 65536*m^7*u*w - 33536*m^6*u^2*w + 
      8576*m^5*u^3*w - 1096*m^4*u^4*w + 56*m^3*u^5*w + 54784*m^7*v*w - 
      46592*m^6*u*v*w + 13168*m^5*u^2*v*w - 1032*m^4*u^3*v*w - 
      111*m^3*u^4*v*w + 15*m^2*u^5*v*w - 25856*m^6*v^2*w + 
      13648*m^5*u*v^2*w - 1164*m^4*u^2*v^2*w - 372*m^3*u^3*v^2*w + 
      58*m^2*u^4*v^2*w - m*u^5*v^2*w + 7616*m^5*v^3*w - 3452*m^4*u*v^3*w + 
      479*m^3*u^2*v^3*w - 39*m^2*u^3*v^3*w + 5*m*u^4*v^3*w - 1576*m^4*v^4*w + 
      974*m^3*u*v^4*w - 231*m^2*u^2*v^4*w + 25*m*u^3*v^4*w - u^4*v^4*w + 
      206*m^3*v^5*w - 167*m^2*u*v^5*w + 32*m*u^2*v^5*w - 2*u^3*v^5*w - 
      12*m^2*v^6*w + 11*m*u*v^6*w - u^2*v^6*w + 37376*m^7*w^2 - 
      38272*m^6*u*w^2 + 14688*m^5*u^2*w^2 - 2504*m^4*u^3*w^2 + 
      160*m^3*u^4*w^2 - 30976*m^6*v*w^2 + 20016*m^5*u*v*w^2 - 
      3888*m^4*u^2*v*w^2 + 149*m^3*u^3*v*w^2 + 14*m^2*u^4*v*w^2 + 
      11056*m^5*v^2*w^2 - 4324*m^4*u*v^2*w^2 + 25*m^3*u^2*v^2*w^2 + 
      145*m^2*u^3*v^2*w^2 - 12*m*u^4*v^2*w^2 - 2580*m^4*v^3*w^2 + 
      1138*m^3*u*v^3*w^2 - 126*m^2*u^2*v^3*w^2 + 12*m*u^3*v^3*w^2 - 
      u^4*v^3*w^2 + 440*m^3*v^4*w^2 - 288*m^2*u*v^4*w^2 + 48*m*u^2*v^4*w^2 - 
      2*u^3*v^4*w^2 - 41*m^2*v^5*w^2 + 31*m*u*v^5*w^2 - 4*u^2*v^5*w^2 + 
      m*v^6*w^2 - u*v^6*w^2 - 14336*m^6*w^3 + 11008*m^5*u*w^3 - 
      2816*m^4*u^2*w^3 + 240*m^3*u^3*w^3 + 8608*m^5*v*w^3 - 
      3912*m^4*u*v*w^3 + 463*m^3*u^2*v*w^3 - 8*m^2*u^3*v*w^3 - 
      2168*m^4*v^2*w^3 + 570*m^3*u*v^2*w^3 + 81*m^2*u^2*v^2*w^3 - 
      22*m*u^3*v^2*w^3 + 415*m^3*v^3*w^3 - 170*m^2*u*v^3*w^3 + 
      11*m*u^2*v^3*w^3 - 59*m^2*v^4*w^3 + 32*m*u*v^4*w^3 - 2*u^2*v^4*w^3 + 
      3*m*v^5*w^3 - 2*u*v^5*w^3 + 3056*m^5*w^4 - 1564*m^4*u*w^4 + 
      200*m^3*u^2*w^4 - 1180*m^4*v*w^4 + 325*m^3*u*v*w^4 - 18*m^2*u^2*v*w^4 + 
      187*m^3*v^2*w^4 - 21*m^2*u*v^2*w^4 - 12*m*u^2*v^2*w^4 - 
      33*m^2*v^3*w^4 + 9*m*u*v^3*w^4 + u^2*v^3*w^4 + 3*m*v^4*w^4 - 
      u*v^4*w^4 - 344*m^4*w^5 + 88*m^3*u*w^5 + 64*m^3*v*w^5 - 7*m^2*u*v*w^5 - 
      5*m^2*v^2*w^5 - m*u*v^2*w^5 + m*v^3*w^5 + 16*m^3*w^6))/
    (ep^2*m*v*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
      4*m*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
      8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -1/2*((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(2048*m^9 - 2560*m^8*u + 
      1280*m^7*u^2 - 320*m^6*u^3 + 40*m^5*u^4 - 2*m^4*u^5 + 15360*m^8*v - 
      25344*m^7*u*v + 15168*m^6*u^2*v - 4016*m^5*u^3*v + 384*m^4*u^4*v + 
      18*m^3*u^5*v - 4*m^2*u^6*v - 29440*m^7*v^2 + 44032*m^6*u*v^2 - 
      22832*m^5*u^2*v^2 + 4872*m^4*u^3*v^2 - 268*m^3*u^4*v^2 - 
      40*m^2*u^5*v^2 + 4*m*u^6*v^2 + 21248*m^6*v^3 - 29136*m^5*u*v^3 + 
      12556*m^4*u^2*v^3 - 1930*m^3*u^3*v^3 + 22*m^2*u^4*v^3 + 12*m*u^5*v^3 - 
      7928*m^5*v^4 + 9962*m^4*u*v^4 - 3354*m^3*u^2*v^4 + 322*m^2*u^3*v^4 + 
      4*m*u^4*v^4 + 1636*m^4*v^5 - 1888*m^3*u*v^5 + 446*m^2*u^2*v^5 - 
      20*m*u^3*v^5 - 178*m^3*v^6 + 190*m^2*u*v^6 - 24*m*u^2*v^6 + 8*m^2*v^7 - 
      8*m*u*v^7 - 3072*m^8*w + 3456*m^7*u*w - 1568*m^6*u^2*w + 
      360*m^5*u^3*w - 42*m^4*u^4*w + 2*m^3*u^5*w - 32512*m^7*v*w + 
      40704*m^6*u*v*w - 17440*m^5*u^2*v*w + 2772*m^4*u^3*v*w - 
      24*m^3*u^4*v*w - 22*m^2*u^5*v*w + 49632*m^6*v^2*w - 58216*m^5*u*v^2*w + 
      22364*m^4*u^2*v^2*w - 2999*m^3*u^3*v^2*w - 13*m^2*u^4*v^2*w + 
      20*m*u^5*v^2*w - 28576*m^5*v^3*w + 31400*m^4*u*v^3*w - 
      10278*m^3*u^2*v^3*w + 1028*m^2*u^3*v^3*w + 21*m*u^4*v^3*w - 
      4*u^5*v^3*w + 8146*m^4*v^4*w - 8393*m^3*u*v^4*w + 2213*m^2*u^2*v^4*w - 
      143*m*u^3*v^4*w - 4*u^4*v^4*w - 1180*m^3*v^5*w + 1147*m^2*u*v^5*w - 
      223*m*u^2*v^5*w + 7*u^3*v^5*w + 75*m^2*v^6*w - 70*m*u*v^6*w + 
      8*u^2*v^6*w - m*v^7*w + u*v^7*w + 1792*m^7*w^2 - 1760*m^6*u*w^2 + 
      672*m^5*u^2*w^2 - 118*m^4*u^3*w^2 + 8*m^3*u^4*w^2 + 27200*m^6*v*w^2 - 
      25184*m^5*u*v*w^2 + 7204*m^4*u^2*v*w^2 - 537*m^3*u^3*v*w^2 - 
      29*m^2*u^4*v*w^2 - 32112*m^5*v^2*w^2 + 29002*m^4*u*v^2*w^2 - 
      7876*m^3*u^2*v^2*w^2 + 557*m^2*u^3*v^2*w^2 + 25*m*u^4*v^2*w^2 + 
      13848*m^4*v^3*w^2 - 12212*m^3*u*v^3*w^2 + 2990*m^2*u^2*v^3*w^2 - 
      168*m*u^3*v^3*w^2 - 8*u^4*v^3*w^2 - 2703*m^3*v^4*w^2 + 
      2334*m^2*u*v^4*w^2 - 492*m*u^2*v^4*w^2 + 14*u^3*v^4*w^2 + 
      220*m^2*v^5*w^2 - 185*m*u*v^5*w^2 + 31*u^2*v^5*w^2 - 4*m*v^6*w^2 + 
      3*u*v^6*w^2 - 512*m^6*w^3 + 424*m^5*u*w^3 - 122*m^4*u^2*w^3 + 
      12*m^3*u^3*w^3 - 11632*m^5*v*w^3 + 7520*m^4*u*v*w^3 - 
      1256*m^3*u^2*v*w^3 + 21*m^2*u^3*v*w^3 + 10046*m^4*v^2*w^3 - 
      6808*m^3*u*v^2*w^3 + 1194*m^2*u^2*v^2*w^3 - 25*m*u^3*v^2*w^3 - 
      2904*m^3*v^3*w^3 + 2067*m^2*u*v^3*w^3 - 358*m*u^2*v^3*w^3 + 
      7*u^3*v^3*w^3 + 306*m^2*v^4*w^3 - 223*m*u*v^4*w^3 + 38*u^2*v^4*w^3 - 
      6*m*v^5*w^3 + 3*u*v^5*w^3 + 72*m^5*w^4 - 48*m^4*u*w^4 + 8*m^3*u^2*w^4 + 
      2704*m^4*v*w^4 - 1087*m^3*u*v*w^4 + 77*m^2*u^2*v*w^4 - 
      1529*m^3*v^2*w^4 + 751*m^2*u*v^2*w^4 - 65*m*u^2*v^2*w^4 + 
      228*m^2*v^3*w^4 - 131*m*u*v^3*w^4 + 15*u^2*v^3*w^4 - 4*m*v^4*w^4 + 
      u*v^4*w^4 - 4*m^4*w^5 + 2*m^3*u*w^5 - 326*m^3*v*w^5 + 61*m^2*u*v*w^5 + 
      91*m^2*v^2*w^5 - 31*m*u*v^2*w^5 - m*v^3*w^5 + 16*m^2*v*w^6))/
    (ep^2*m*u*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
      4*m*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
      8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  ((-1 + 2*ep)*(-1 + 3*ep)*(2048*m^9 - 4608*m^8*u + 3840*m^7*u^2 - 
     1600*m^6*u^3 + 360*m^5*u^4 - 42*m^4*u^5 + 2*m^3*u^6 + 15360*m^8*v - 
     23296*m^7*u*v + 14400*m^6*u^2*v - 4592*m^5*u^3*v + 784*m^4*u^4*v - 
     66*m^3*u^5*v + 2*m^2*u^6*v - 29440*m^7*v^2 + 43776*m^6*u*v^2 - 
     24752*m^5*u^2*v^2 + 6712*m^4*u^3*v^2 - 876*m^3*u^4*v^2 + 
     44*m^2*u^5*v^2 + 21248*m^6*v^3 - 29520*m^5*u*v^3 + 14012*m^4*u^2*v^3 - 
     2822*m^3*u^3*v^3 + 216*m^2*u^4*v^3 - 2*m*u^5*v^3 - 7928*m^5*v^4 + 
     10146*m^4*u*v^4 - 3756*m^3*u^2*v^4 + 484*m^2*u^3*v^4 - 14*m*u^4*v^4 + 
     1636*m^4*v^5 - 1920*m^3*u*v^5 + 494*m^2*u^2*v^5 - 30*m*u^3*v^5 - 
     178*m^3*v^6 + 192*m^2*u*v^6 - 26*m*u^2*v^6 + 8*m^2*v^7 - 8*m*u*v^7 - 
     3072*m^8*w + 6528*m^7*u*w - 4640*m^6*u^2*w + 1512*m^5*u^3*w - 
     234*m^4*u^4*w + 14*m^3*u^5*w - 32512*m^7*v*w + 38784*m^6*u*v*w - 
     17664*m^5*u^2*v*w + 3724*m^4*u^3*v*w - 338*m^3*u^4*v*w + 8*m^2*u^5*v*w + 
     49632*m^6*v^2*w - 58696*m^5*u*v^2*w + 24908*m^4*u^2*v^2*w - 
     4581*m^3*u^3*v^2*w + 327*m^2*u^4*v^2*w - 4*m*u^5*v^2*w - 
     28576*m^5*v^3*w + 32000*m^4*u*v^3*w - 11508*m^3*u^2*v^3*w + 
     1578*m^2*u^3*v^3*w - 65*m*u^4*v^3*w + 8146*m^4*v^4*w - 
     8543*m^3*u*v^4*w + 2425*m^2*u^2*v^4*w - 209*m*u^3*v^4*w + 2*u^4*v^4*w - 
     1180*m^3*v^5*w + 1159*m^2*u*v^5*w - 235*m*u^2*v^5*w + 9*u^3*v^5*w + 
     75*m^2*v^6*w - 70*m*u*v^6*w + 8*u^2*v^6*w - m*v^7*w + u*v^7*w + 
     1792*m^7*w^2 - 3552*m^6*u*w^2 + 2016*m^5*u^2*w^2 - 454*m^4*u^3*w^2 + 
     36*m^3*u^4*w^2 + 27200*m^6*v*w^2 - 24768*m^5*u*v*w^2 + 
     7812*m^4*u^2*v*w^2 - 939*m^3*u^3*v*w^2 + 27*m^2*u^4*v*w^2 - 
     32112*m^5*v^2*w^2 + 29578*m^4*u*v^2*w^2 - 8944*m^3*u^2*v^2*w^2 + 
     977*m^2*u^3*v^2*w^2 - 23*m*u^4*v^2*w^2 + 13848*m^4*v^3*w^2 - 
     12466*m^3*u*v^3*w^2 + 3302*m^2*u^2*v^3*w^2 - 270*m*u^3*v^3*w^2 + 
     2*u^4*v^3*w^2 - 2703*m^3*v^4*w^2 + 2362*m^2*u*v^4*w^2 - 
     518*m*u^2*v^4*w^2 + 20*u^3*v^4*w^2 + 220*m^2*v^5*w^2 - 185*m*u*v^5*w^2 + 
     31*u^2*v^5*w^2 - 4*m*v^6*w^2 + 3*u*v^6*w^2 - 512*m^6*w^3 + 
     936*m^5*u*w^3 - 378*m^4*u^2*w^3 + 44*m^3*u^3*w^3 - 11632*m^5*v*w^3 + 
     7608*m^4*u*v*w^3 - 1470*m^3*u^2*v*w^3 + 71*m^2*u^3*v*w^3 + 
     10046*m^4*v^2*w^3 - 6990*m^3*u*v^2*w^3 + 1364*m^2*u^2*v^2*w^3 - 
     61*m*u^3*v^2*w^3 - 2904*m^3*v^3*w^3 + 2099*m^2*u*v^3*w^3 - 
     382*m*u^2*v^3*w^3 + 11*u^3*v^3*w^3 + 306*m^2*v^4*w^3 - 223*m*u*v^4*w^3 + 
     38*u^2*v^4*w^3 - 6*m*v^5*w^3 + 3*u*v^5*w^3 + 72*m^5*w^4 - 
     120*m^4*u*w^4 + 26*m^3*u^2*w^4 + 2704*m^4*v*w^4 - 1129*m^3*u*v*w^4 + 
     99*m^2*u^2*v*w^4 - 1529*m^3*v^2*w^4 + 769*m^2*u*v^2*w^4 - 
     73*m*u^2*v^2*w^4 + 228*m^2*v^3*w^4 - 131*m*u*v^3*w^4 + 15*u^2*v^3*w^4 - 
     4*m*v^4*w^4 + u*v^4*w^4 - 4*m^4*w^5 + 6*m^3*u*w^5 - 326*m^3*v*w^5 + 
     65*m^2*u*v*w^5 + 91*m^2*v^2*w^5 - 31*m*u*v^2*w^5 - m*v^3*w^5 + 
     16*m^2*v*w^6))/(2*ep*u*(-3*m + u + v + w)*(16*m^2 - 8*m*u + u^2 - 
     8*m*v + 2*u*v + v^2 - 4*m*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  ((-1 + 2*ep)*(-2048*m^9 + 2560*m^8*u - 1280*m^7*u^2 + 320*m^6*u^3 - 
     40*m^5*u^4 + 2*m^4*u^5 - 15360*m^8*v + 24320*m^7*u*v - 14656*m^6*u^2*v + 
     4272*m^5*u^3*v - 608*m^4*u^4*v + 34*m^3*u^5*v + 29440*m^7*v^2 - 
     43008*m^6*u*v^2 + 22960*m^5*u^2*v^2 - 5704*m^4*u^3*v^2 + 
     660*m^3*u^4*v^2 - 28*m^2*u^5*v^2 - 21248*m^6*v^3 + 28752*m^5*u*v^3 - 
     12844*m^4*u^2*v^3 + 2362*m^3*u^3*v^3 - 154*m^2*u^4*v^3 + 7928*m^5*v^4 - 
     9898*m^4*u*v^4 + 3442*m^3*u^2*v^4 - 398*m^2*u^3*v^4 + 8*m*u^4*v^4 - 
     1636*m^4*v^5 + 1884*m^3*u*v^5 - 454*m^2*u^2*v^5 + 24*m*u^3*v^5 + 
     178*m^3*v^6 - 190*m^2*u*v^6 + 24*m*u^2*v^6 - 8*m^2*v^7 + 8*m*u*v^7 + 
     3072*m^8*w - 3456*m^7*u*w + 1568*m^6*u^2*w - 360*m^5*u^3*w + 
     42*m^4*u^4*w - 2*m^3*u^5*w + 32512*m^7*v*w - 39424*m^6*u*v*w + 
     17248*m^5*u^2*v*w - 3236*m^4*u^3*v*w + 212*m^3*u^4*v*w + 2*m^2*u^5*v*w - 
     49632*m^6*v^2*w + 57256*m^5*u*v^2*w - 22780*m^4*u^2*v^2*w + 
     3739*m^3*u^3*v^2*w - 211*m^2*u^4*v^2*w + 28576*m^5*v^3*w - 
     31160*m^4*u*v^3*w + 10522*m^3*u^2*v^3*w - 1280*m^2*u^3*v^3*w + 
     39*m*u^4*v^3*w - 8146*m^4*v^4*w + 8373*m^3*u*v^4*w - 
     2245*m^2*u^2*v^4*w + 167*m*u^3*v^4*w + 1180*m^3*v^5*w - 
     1147*m^2*u*v^5*w + 223*m*u^2*v^5*w - 7*u^3*v^5*w - 75*m^2*v^6*w + 
     70*m*u*v^6*w - 8*u^2*v^6*w + m*v^7*w - u*v^7*w - 1792*m^7*w^2 + 
     1760*m^6*u*w^2 - 672*m^5*u^2*w^2 + 118*m^4*u^3*w^2 - 8*m^3*u^4*w^2 - 
     27200*m^6*v*w^2 + 24608*m^5*u*v*w^2 - 7332*m^4*u^2*v*w^2 + 
     749*m^3*u^3*v*w^2 - 7*m^2*u^4*v*w^2 + 32112*m^5*v^2*w^2 - 
     28714*m^4*u*v^2*w^2 + 8084*m^3*u^2*v^2*w^2 - 749*m^2*u^3*v^2*w^2 + 
     7*m*u^4*v^2*w^2 - 13848*m^4*v^3*w^2 + 12176*m^3*u*v^3*w^2 - 
     3034*m^2*u^2*v^3*w^2 + 208*m*u^3*v^3*w^2 + 2703*m^3*v^4*w^2 - 
     2334*m^2*u*v^4*w^2 + 492*m*u^2*v^4*w^2 - 14*u^3*v^4*w^2 - 
     220*m^2*v^5*w^2 + 185*m*u*v^5*w^2 - 31*u^2*v^5*w^2 + 4*m*v^6*w^2 - 
     3*u*v^6*w^2 + 512*m^6*w^3 - 424*m^5*u*w^3 + 122*m^4*u^2*w^3 - 
     12*m^3*u^3*w^3 + 11632*m^5*v*w^3 - 7408*m^4*u*v*w^3 + 
     1324*m^3*u^2*v*w^3 - 49*m^2*u^3*v*w^3 - 10046*m^4*v^2*w^3 + 
     6780*m^3*u*v^2*w^3 - 1222*m^2*u^2*v^2*w^3 + 41*m*u^3*v^2*w^3 + 
     2904*m^3*v^3*w^3 - 2067*m^2*u*v^3*w^3 + 358*m*u^2*v^3*w^3 - 
     7*u^3*v^3*w^3 - 306*m^2*v^4*w^3 + 223*m*u*v^4*w^3 - 38*u^2*v^4*w^3 + 
     6*m*v^5*w^3 - 3*u*v^5*w^3 - 72*m^5*w^4 + 48*m^4*u*w^4 - 8*m^3*u^2*w^4 - 
     2704*m^4*v*w^4 + 1079*m^3*u*v*w^4 - 85*m^2*u^2*v*w^4 + 
     1529*m^3*v^2*w^4 - 751*m^2*u*v^2*w^4 + 65*m*u^2*v^2*w^4 - 
     228*m^2*v^3*w^4 + 131*m*u*v^3*w^4 - 15*u^2*v^3*w^4 + 4*m*v^4*w^4 - 
     u*v^4*w^4 + 4*m^4*w^5 - 2*m^3*u*w^5 + 326*m^3*v*w^5 - 61*m^2*u*v*w^5 - 
     91*m^2*v^2*w^5 + 31*m*u*v^2*w^5 + m*v^3*w^5 - 16*m^2*v*w^6))/
   (2*ep*u*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 0, 
  -1/2*((-1 + 2*ep)*(-1 + 3*ep)*(30720*m^9 - 46592*m^8*u + 29440*m^7*u^2 - 
      9920*m^6*u^3 + 1880*m^5*u^4 - 190*m^4*u^5 + 8*m^3*u^6 - 44032*m^8*v + 
      49408*m^7*u*v - 20800*m^6*u^2*v + 3696*m^5*u^3*v - 112*m^4*u^4*v - 
      44*m^3*u^5*v + 4*m^2*u^6*v + 28416*m^7*v^2 - 23808*m^6*u*v^2 + 
      6768*m^5*u^2*v^2 - 600*m^4*u^3*v^2 - 36*m^3*u^4*v^2 + 6*m^2*u^5*v^2 - 
      11008*m^6*v^3 + 7760*m^5*u*v^3 - 2092*m^4*u^2*v^3 + 282*m^3*u^3*v^3 - 
      18*m^2*u^4*v^3 + 2808*m^5*v^4 - 2010*m^4*u*v^4 + 598*m^3*u^2*v^4 - 
      76*m^2*u^3*v^4 + 2*m*u^4*v^4 - 468*m^4*v^5 + 378*m^3*u*v^5 - 
      96*m^2*u^2*v^5 + 6*m*u^3*v^5 + 46*m^3*v^6 - 42*m^2*u*v^6 + 
      6*m*u^2*v^6 - 2*m^2*v^7 + 2*m*u*v^7 - 54272*m^8*w + 68608*m^7*u*w - 
      34688*m^6*u^2*w + 8768*m^5*u^3*w - 1108*m^4*u^4*w + 56*m^3*u^5*w + 
      63360*m^7*v*w - 57120*m^6*u*v*w + 18040*m^5*u^2*v*w - 
      2030*m^4*u^3*v*w - 35*m^3*u^4*v*w + 15*m^2*u^5*v*w - 32672*m^6*v^2*w + 
      21824*m^5*u*v^2*w - 4566*m^4*u^2*v^2*w + 210*m^3*u^3*v^2*w + 
      24*m^2*u^4*v^2*w - m*u^5*v^2*w + 9992*m^5*v^3*w - 6142*m^4*u*v^3*w + 
      1411*m^3*u^2*v^3*w - 157*m^2*u^3*v^3*w + 9*m*u^4*v^3*w - 
      1962*m^4*v^4*w + 1384*m^3*u*v^4*w - 339*m^2*u^2*v^4*w + 
      33*m*u^3*v^4*w - u^4*v^4*w + 230*m^3*v^5*w - 191*m^2*u*v^5*w + 
      36*m*u^2*v^5*w - 2*u^3*v^5*w - 12*m^2*v^6*w + 11*m*u*v^6*w - 
      u^2*v^6*w + 39168*m^7*w^2 - 39616*m^6*u*w^2 + 15024*m^5*u^2*w^2 - 
      2532*m^4*u^3*w^2 + 160*m^3*u^4*w^2 - 35616*m^6*v*w^2 + 
      24560*m^5*u*v*w^2 - 5350*m^4*u^2*v*w^2 + 303*m^3*u^3*v*w^2 + 
      14*m^2*u^4*v*w^2 + 13936*m^5*v^2*w^2 - 7128*m^4*u*v^2*w^2 + 
      865*m^3*u^2*v^2*w^2 + 63*m^2*u^3*v^2*w^2 - 12*m*u^4*v^2*w^2 - 
      3262*m^4*v^3*w^2 + 1784*m^3*u*v^3*w^2 - 296*m^2*u^2*v^3*w^2 + 
      24*m*u^3*v^3*w^2 - u^4*v^3*w^2 + 496*m^3*v^4*w^2 - 340*m^2*u*v^4*w^2 + 
      60*m*u^2*v^4*w^2 - 2*u^3*v^4*w^2 - 41*m^2*v^5*w^2 + 31*m*u*v^5*w^2 - 
      4*u^2*v^5*w^2 + m*v^6*w^2 - u*v^6*w^2 - 14848*m^6*w^3 + 
      11264*m^5*u*w^3 - 2848*m^4*u^2*w^3 + 240*m^3*u^3*w^3 + 9832*m^5*v*w^3 - 
      4770*m^4*u*v*w^3 + 607*m^3*u^2*v*w^3 - 8*m^2*u^3*v*w^3 - 
      2698*m^4*v^2*w^3 + 954*m^3*u*v^2*w^3 + 13*m^2*u^2*v^2*w^3 - 
      22*m*u^3*v^2*w^3 + 479*m^3*v^3*w^3 - 218*m^2*u*v^3*w^3 + 
      19*m*u^2*v^3*w^3 - 59*m^2*v^4*w^3 + 32*m*u*v^4*w^3 - 2*u^2*v^4*w^3 + 
      3*m*v^5*w^3 - 2*u*v^5*w^3 + 3128*m^5*w^4 - 1582*m^4*u*w^4 + 
      200*m^3*u^2*w^4 - 1338*m^4*v*w^4 + 385*m^3*u*v*w^4 - 18*m^2*u^2*v*w^4 + 
      223*m^3*v^2*w^4 - 37*m^2*u*v^2*w^4 - 12*m*u^2*v^2*w^4 - 
      33*m^2*v^3*w^4 + 9*m*u*v^3*w^4 + u^2*v^3*w^4 + 3*m*v^4*w^4 - 
      u*v^4*w^4 - 348*m^4*w^5 + 88*m^3*u*w^5 + 72*m^3*v*w^5 - 7*m^2*u*v*w^5 - 
      5*m^2*v^2*w^5 - m*u*v^2*w^5 + m*v^3*w^5 + 16*m^3*w^6))/
    (ep*m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
      4*m*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
      8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -1/2*((-1 + 2*ep)*(32768*m^9 - 49152*m^8*u + 30720*m^7*u^2 - 
      10240*m^6*u^3 + 1920*m^5*u^4 - 192*m^4*u^5 + 8*m^3*u^6 - 45056*m^8*v + 
      49664*m^7*u*v - 20480*m^6*u^2*v + 3520*m^5*u^3*v - 80*m^4*u^4*v - 
      46*m^3*u^5*v + 4*m^2*u^6*v + 27648*m^7*v^2 - 22016*m^6*u*v^2 + 
      5760*m^5*u^2*v^2 - 384*m^4*u^3*v^2 - 52*m^3*u^4*v^2 + 6*m^2*u^5*v^2 - 
      10240*m^6*v^3 + 6592*m^5*u*v^3 - 1632*m^4*u^2*v^3 + 220*m^3*u^3*v^3 - 
      16*m^2*u^4*v^3 + 2560*m^5*v^4 - 1696*m^4*u*v^4 + 512*m^3*u^2*v^4 - 
      70*m^2*u^3*v^4 + 2*m*u^4*v^4 - 432*m^4*v^5 + 338*m^3*u*v^5 - 
      90*m^2*u^2*v^5 + 6*m*u^3*v^5 + 44*m^3*v^6 - 40*m^2*u*v^6 + 
      6*m*u^2*v^6 - 2*m^2*v^7 + 2*m*u*v^7 - 57344*m^8*w + 71680*m^7*u*w - 
      35840*m^6*u^2*w + 8960*m^5*u^3*w - 1120*m^4*u^4*w + 56*m^3*u^5*w + 
      64000*m^7*v*w - 56704*m^6*u*v*w + 17552*m^5*u^2*v*w - 
      1904*m^4*u^3*v*w - 45*m^3*u^4*v*w + 15*m^2*u^5*v*w - 31232*m^6*v^2*w + 
      19696*m^5*u*v^2*w - 3724*m^4*u^2*v^2*w + 94*m^3*u^3*v^2*w + 
      28*m^2*u^4*v^2*w - m*u^5*v^2*w + 9152*m^5*v^3*w - 5156*m^4*u*v^3*w + 
      1113*m^3*u^2*v^3*w - 131*m^2*u^3*v^3*w + 9*m*u^4*v^3*w - 
      1792*m^4*v^4*w + 1204*m^3*u*v^4*w - 297*m^2*u^2*v^4*w + 
      31*m*u^3*v^4*w - u^4*v^4*w + 218*m^3*v^5*w - 179*m^2*u*v^5*w + 
      34*m*u^2*v^5*w - 2*u^3*v^5*w - 12*m^2*v^6*w + 11*m*u*v^6*w - 
      u^2*v^6*w + 40960*m^7*w^2 - 40960*m^6*u*w^2 + 15360*m^5*u^2*w^2 - 
      2560*m^4*u^3*w^2 + 160*m^3*u^4*w^2 - 35456*m^6*v*w^2 + 
      24080*m^5*u*v*w^2 - 5160*m^4*u^2*v*w^2 + 283*m^3*u^3*v*w^2 + 
      14*m^2*u^4*v*w^2 + 13072*m^5*v^2*w^2 - 6268*m^4*u*v^2*w^2 + 
      637*m^3*u^2*v^2*w^2 + 79*m^2*u^3*v^2*w^2 - 12*m*u^4*v^2*w^2 - 
      2972*m^4*v^3*w^2 + 1516*m^3*u*v^3*w^2 - 234*m^2*u^2*v^3*w^2 + 
      22*m*u^3*v^3*w^2 - u^4*v^3*w^2 + 468*m^3*v^4*w^2 - 314*m^2*u*v^4*w^2 + 
      54*m*u^2*v^4*w^2 - 2*u^3*v^4*w^2 - 41*m^2*v^5*w^2 + 31*m*u*v^5*w^2 - 
      4*u^2*v^5*w^2 + m*v^6*w^2 - u*v^6*w^2 - 15360*m^6*w^3 + 
      11520*m^5*u*w^3 - 2880*m^4*u^2*w^3 + 240*m^3*u^3*w^3 + 9632*m^5*v*w^3 - 
      4624*m^4*u*v*w^3 + 585*m^3*u^2*v*w^3 - 8*m^2*u^3*v*w^3 - 
      2488*m^4*v^2*w^3 + 812*m^3*u*v^2*w^3 + 33*m^2*u^2*v^2*w^3 - 
      22*m*u^3*v^2*w^3 + 447*m^3*v^3*w^3 - 194*m^2*u*v^3*w^3 + 
      15*m*u^2*v^3*w^3 - 59*m^2*v^4*w^3 + 32*m*u*v^4*w^3 - 2*u^2*v^4*w^3 + 
      3*m*v^5*w^3 - 2*u*v^5*w^3 + 3200*m^5*w^4 - 1600*m^4*u*w^4 + 
      200*m^3*u^2*w^4 - 1288*m^4*v*w^4 + 371*m^3*u*v*w^4 - 18*m^2*u^2*v*w^4 + 
      205*m^3*v^2*w^4 - 29*m^2*u*v^2*w^4 - 12*m*u^2*v^2*w^4 - 
      33*m^2*v^3*w^4 + 9*m*u*v^3*w^4 + u^2*v^3*w^4 + 3*m*v^4*w^4 - 
      u*v^4*w^4 - 352*m^4*w^5 + 88*m^3*u*w^5 + 68*m^3*v*w^5 - 7*m^2*u*v*w^5 - 
      5*m^2*v^2*w^5 - m*u*v^2*w^5 + m*v^3*w^5 + 16*m^3*w^6))/
    (ep*m*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 0, 0, 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(4*m - u - v - 2*w)*(16*m^4 - 8*m^3*u + 
      m^2*u^2 - 20*m^3*v + 19*m^2*u*v - 5*m*u^2*v + 8*m^2*v^2 - 9*m*u*v^2 + 
      2*u^2*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 9*m^2*v*w - 
      6*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))/
    (ep*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
      4*m*w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
      3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
      2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
      m*v*w^2))), (v*(19456*m^8 - 25856*m^7*u + 13696*m^6*u^2 - 
     3616*m^5*u^3 + 476*m^4*u^4 - 25*m^3*u^5 - 31232*m^7*v + 39808*m^6*u*v - 
     20384*m^5*u^2*v + 5240*m^4*u^3*v - 676*m^3*u^4*v + 35*m^2*u^5*v + 
     20864*m^6*v^2 - 25536*m^5*u*v^2 + 12056*m^4*u^2*v^2 - 2672*m^3*u^3*v^2 + 
     264*m^2*u^4*v^2 - 8*m*u^5*v^2 - 7424*m^5*v^3 + 8712*m^4*u*v^3 - 
     3526*m^3*u^2*v^3 + 577*m^2*u^3*v^3 - 31*m*u^4*v^3 + 1484*m^4*v^4 - 
     1663*m^3*u*v^4 + 509*m^2*u^2*v^4 - 45*m*u^3*v^4 - 158*m^3*v^5 + 
     168*m^2*u*v^5 - 29*m*u^2*v^5 + 7*m^2*v^6 - 7*m*u*v^6 - 30720*m^7*w + 
     32832*m^6*u*w - 13120*m^5*u^2*w + 2324*m^4*u^3*w - 154*m^3*u^4*w + 
     40960*m^6*v*w - 43536*m^5*u*v*w + 17564*m^4*u^2*v*w - 3188*m^3*u^3*v*w + 
     220*m^2*u^4*v*w - 21584*m^5*v^2*w + 22904*m^4*u*v^2*w - 
     8747*m^3*u^2*v^2*w + 1404*m^2*u^3*v^2*w - 77*m*u^4*v^2*w + 
     5560*m^4*v^3*w - 5938*m^3*u*v^3*w + 2014*m^2*u^2*v^3*w - 
     252*m*u^3*v^3*w + 8*u^4*v^3*w - 677*m^3*v^4*w + 741*m^2*u*v^4*w - 
     208*m*u^2*v^4*w + 16*u^3*v^4*w + 25*m^2*v^5*w - 30*m*u*v^5*w + 
     7*u^2*v^5*w + m*v^6*w - u*v^6*w + 18944*m^6*w^2 - 15232*m^5*u*w^2 + 
     4072*m^4*u^2*w^2 - 362*m^3*u^3*w^2 - 20176*m^5*v*w^2 + 
     17140*m^4*u*v*w^2 - 4935*m^3*u^2*v*w^2 + 481*m^2*u^3*v*w^2 + 
     7868*m^4*v^2*w^2 - 7089*m^3*u*v^2*w^2 + 2033*m^2*u^2*v^2*w^2 - 
     191*m*u^3*v^2*w^2 - 1286*m^3*v^3*w^2 + 1259*m^2*u*v^3*w^2 - 
     352*m*u^2*v^3*w^2 + 24*u^3*v^3*w^2 + 59*m^2*v^4*w^2 - 72*m*u*v^4*w^2 + 
     22*u^2*v^4*w^2 + 3*m*v^5*w^2 - 2*u*v^5*w^2 - 5728*m^5*w^3 + 
     3076*m^4*u*w^3 - 412*m^3*u^2*w^3 + 4584*m^4*v*w^3 - 2882*m^3*u*v*w^3 + 
     456*m^2*u^2*v*w^3 - 1176*m^3*v^2*w^3 + 857*m^2*u*v^2*w^3 - 
     151*m*u^2*v^2*w^3 + 85*m^2*v^3*w^3 - 78*m*u*v^3*w^3 + 15*u^2*v^3*w^3 + 
     3*m*v^4*w^3 - u*v^4*w^3 + 852*m^4*w^4 - 229*m^3*u*w^4 - 459*m^3*v*w^4 + 
     174*m^2*u*v*w^4 + 58*m^2*v^2*w^4 - 29*m*u*v^2*w^4 + m*v^3*w^4 - 
     50*m^3*w^5 + 14*m^2*v*w^5))/(2*(3*m - u - v - w)*
    (16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 
  ((-1 + 2*ep)*(-1 + 3*ep)*(4*m - u - v - 2*w)*(16*m^4 - 8*m^3*u + m^2*u^2 + 
     4*m^3*v - 7*m^2*u*v + m*u^2*v - 6*m^2*v^2 + 5*m*u*v^2 + m*v^3 - u*v^3 - 
     8*m^3*w + 2*m^2*u*w - 5*m^2*v*w + 2*m*u*v*w + 2*m*v^2*w - u*v^2*w + 
     m^2*w^2 + m*v*w^2))/(ep*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 
     8*m*v + 2*u*v + v^2 - 4*m*w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
     17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
     8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
     m^2*w^2 - m*v*w^2)), -1/2*(6144*m^9 - 8704*m^8*u + 5120*m^7*u^2 - 
     1600*m^6*u^3 + 280*m^5*u^4 - 26*m^4*u^5 + m^3*u^6 - 17408*m^8*v + 
     35584*m^7*u*v - 29632*m^6*u^2*v + 12816*m^5*u^3*v - 3040*m^4*u^4*v + 
     376*m^3*u^5*v - 19*m^2*u^6*v + 18176*m^7*v^2 - 35712*m^6*u*v^2 + 
     25776*m^5*u^2*v^2 - 8768*m^4*u^3*v^2 + 1428*m^3*u^4*v^2 - 
     90*m^2*u^5*v^2 - 9728*m^6*v^3 + 16400*m^5*u*v^3 - 9380*m^4*u^2*v^3 + 
     2268*m^3*u^3*v^3 - 211*m^2*u^4*v^3 + 3*m*u^5*v^3 + 2968*m^5*v^4 - 
     4086*m^4*u*v^4 + 1753*m^3*u^2*v^4 - 273*m^2*u^3*v^4 + 11*m*u^4*v^4 - 
     524*m^4*v^5 + 588*m^3*u*v^5 - 180*m^2*u^2*v^5 + 15*m*u^3*v^5 + 
     50*m^3*v^6 - 49*m^2*u*v^6 + 9*m*u^2*v^6 - 2*m^2*v^7 + 2*m*u*v^7 - 
     8192*m^8*w + 9600*m^7*u*w - 4512*m^6*u^2*w + 1064*m^5*u^3*w - 
     126*m^4*u^4*w + 6*m^3*u^5*w + 20224*m^7*v*w - 39296*m^6*u*v*w + 
     28288*m^5*u^2*v*w - 9636*m^4*u^3*v*w + 1576*m^3*u^4*v*w - 
     100*m^2*u^5*v*w - 17248*m^6*v^2*w + 32024*m^5*u*v^2*w - 
     19880*m^4*u^2*v^2*w + 5407*m^3*u^3*v^2*w - 642*m^2*u^4*v^2*w + 
     25*m*u^5*v^2*w + 7136*m^5*v^3*w - 11064*m^4*u*v^3*w + 
     5522*m^3*u^2*v^3*w - 1118*m^2*u^3*v^3*w + 80*m*u^4*v^3*w - 
     1566*m^4*v^4*w + 1913*m^3*u*v^4*w - 745*m^2*u^2*v^4*w + 
     108*m*u^3*v^4*w - 4*u^4*v^4*w + 176*m^3*v^5*w - 171*m^2*u*v^5*w + 
     50*m*u^2*v^5*w - 5*u^3*v^5*w - 8*m^2*v^6*w + 7*m*u*v^6*w - u^2*v^6*w + 
     4352*m^7*w^2 - 4064*m^6*u*w^2 + 1440*m^5*u^2*w^2 - 230*m^4*u^3*w^2 + 
     14*m^3*u^4*w^2 - 9152*m^6*v*w^2 + 16640*m^5*u*v*w^2 - 
     9644*m^4*u^2*v*w^2 + 2277*m^3*u^3*v*w^2 - 191*m^2*u^4*v*w^2 + 
     6016*m^5*v^2*w^2 - 10142*m^4*u*v^2*w^2 + 5187*m^3*u^2*v^2*w^2 - 
     1051*m^2*u^3*v^2*w^2 + 73*m*u^4*v^2*w^2 - 1752*m^4*v^3*w^2 + 
     2326*m^3*u*v^3*w^2 - 1009*m^2*u^2*v^3*w^2 + 154*m*u^3*v^3*w^2 - 
     4*u^4*v^3*w^2 + 236*m^3*v^4*w^2 - 229*m^2*u*v^4*w^2 + 80*m*u^2*v^4*w^2 - 
     10*u^3*v^4*w^2 - 12*m^2*v^5*w^2 + 9*m*u*v^5*w^2 - 2*u^2*v^5*w^2 - 
     1152*m^6*w^3 + 808*m^5*u*w^3 - 194*m^4*u^2*w^3 + 16*m^3*u^3*w^3 + 
     2000*m^5*v*w^3 - 3272*m^4*u*v*w^3 + 1346*m^3*u^2*v*w^3 - 
     164*m^2*u^3*v*w^3 - 910*m^4*v^2*w^3 + 1276*m^3*u*v^2*w^3 - 
     507*m^2*u^2*v^2*w^3 + 59*m*u^3*v^2*w^3 + 152*m^3*v^3*w^3 - 
     147*m^2*u*v^3*w^3 + 50*m*u^2*v^3*w^3 - 5*u^3*v^3*w^3 - 8*m^2*v^4*w^3 + 
     5*m*u*v^4*w^3 - u^2*v^4*w^3 + 152*m^5*w^4 - 72*m^4*u*w^4 + 
     9*m^3*u^2*w^4 - 208*m^4*v*w^4 + 277*m^3*u*v*w^4 - 60*m^2*u^2*v*w^4 + 
     50*m^3*v^2*w^4 - 46*m^2*u*v^2*w^4 + 11*m*u^2*v^2*w^4 - 2*m^2*v^3*w^4 + 
     m*u*v^3*w^4 - 8*m^4*w^5 + 2*m^3*u*w^5 + 8*m^3*v*w^5 - 6*m^2*u*v*w^5)/
    ((3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 0, 0, 0, 0, 0, 
  -(((-1 + 2*ep)^2*(4*m - u - v - 2*w)*(16*m^4 - 8*m^3*u + m^2*u^2 + 
      4*m^3*v - 7*m^2*u*v + m*u^2*v - 6*m^2*v^2 + 5*m*u*v^2 + m*v^3 - u*v^3 - 
      8*m^3*w + 2*m^2*u*w - 5*m^2*v*w + 2*m*u*v*w + 2*m*v^2*w - u*v^2*w + 
      m^2*w^2 + m*v*w^2))/(ep*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 
      8*m*v + 2*u*v + v^2 - 4*m*w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
      17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
      8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
      m^2*w^2 - m*v*w^2))), 0, 0, 
  -((-192*m^5 + 384*ep*m^5 + 208*m^4*u - 480*ep*m^4*u - 84*m^3*u^2 + 
     216*ep*m^3*u^2 + 15*m^2*u^3 - 42*ep*m^2*u^3 - m*u^4 + 3*ep*m*u^4 + 
     208*m^4*v - 480*ep*m^4*v - 168*m^3*u*v + 432*ep*m^3*u*v + 45*m^2*u^2*v - 
     126*ep*m^2*u^2*v - 4*m*u^3*v + 12*ep*m*u^3*v - 84*m^3*v^2 + 
     216*ep*m^3*v^2 + 45*m^2*u*v^2 - 126*ep*m^2*u*v^2 - 6*m*u^2*v^2 + 
     18*ep*m*u^2*v^2 + 15*m^2*v^3 - 42*ep*m^2*v^3 - 4*m*u*v^3 + 
     12*ep*m*u*v^3 - m*v^4 + 3*ep*m*v^4 + 160*m^4*w - 384*ep*m^4*w - 
     128*m^3*u*w + 432*ep*m^3*u*w + 34*m^2*u^2*w - 148*ep*m^2*u^2*w - 
     3*m*u^3*w + 16*ep*m*u^3*w - 128*m^3*v*w + 336*ep*m^3*v*w + 
     80*m^2*u*v*w - 288*ep*m^2*u*v*w - 16*m*u^2*v*w + 72*ep*m*u^2*v*w + 
     u^3*v*w - 5*ep*u^3*v*w + 34*m^2*v^2*w - 68*ep*m^2*v^2*w - 16*m*u*v^2*w + 
     50*ep*m*u*v^2*w + 2*u^2*v^2*w - 8*ep*u^2*v^2*w - 3*m*v^3*w - 
     6*ep*m*v^3*w + u*v^3*w - ep*u*v^3*w + 2*ep*v^4*w - 44*m^3*w^2 + 
     120*ep*m^3*w^2 + 23*m^2*u*w^2 - 118*ep*m^2*u*w^2 - 3*m*u^2*w^2 + 
     23*ep*m*u^2*w^2 + 23*m^2*v*w^2 - 62*ep*m^2*v*w^2 - 10*m*u*v*w^2 + 
     50*ep*m*u*v*w^2 + u^2*v*w^2 - 8*ep*u^2*v*w^2 - 3*m*v^2*w^2 - 
     ep*m*v^2*w^2 + u*v^2*w^2 - 6*ep*u*v^2*w^2 + 2*ep*v^3*w^2 + 4*m^2*w^3 - 
     12*ep*m^2*w^3 - m*u*w^3 + 10*ep*m*u*w^3 - m*v*w^3 + 2*ep*m*v*w^3)/
    ((3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 
  (v*(4096*m^8 - 5632*m^7*u + 3072*m^6*u^2 - 832*m^5*u^3 + 112*m^4*u^4 - 
     6*m^3*u^5 - 7168*m^7*v + 9216*m^6*u*v - 4608*m^5*u^2*v + 
     1120*m^4*u^3*v - 132*m^3*u^4*v + 6*m^2*u^5*v + 5120*m^6*v^2 - 
     6080*m^5*u*v^2 + 2592*m^4*u^2*v^2 - 476*m^3*u^3*v^2 + 32*m^2*u^4*v^2 - 
     1920*m^5*v^3 + 2112*m^4*u*v^3 - 720*m^3*u^2*v^3 + 86*m^2*u^3*v^3 - 
     2*m*u^4*v^3 + 400*m^4*v^4 - 414*m^3*u*v^4 + 102*m^2*u^2*v^4 - 
     6*m*u^3*v^4 - 44*m^3*v^5 + 44*m^2*u*v^5 - 6*m*u^2*v^5 + 2*m^2*v^6 - 
     2*m*u*v^6 - 6656*m^7*w + 7488*m^6*u*w - 3136*m^5*u^2*w + 580*m^4*u^3*w - 
     40*m^3*u^4*w + 9536*m^6*v*w - 10368*m^5*u*v*w + 4168*m^4*u^2*v*w - 
     745*m^3*u^3*v*w + 51*m^2*u^4*v*w - 5120*m^5*v^2*w + 5408*m^4*u*v^2*w - 
     1938*m^3*u^2*v^2*w + 274*m^2*u^3*v^2*w - 11*m*u^4*v^2*w + 
     1236*m^4*v^3*w - 1345*m^3*u*v^3*w + 429*m^2*u^2*v^3*w - 43*m*u^3*v^3*w - 
     108*m^3*v^4*w + 147*m^2*u*v^4*w - 47*m*u^2*v^4*w + 3*u^3*v^4*w - 
     5*m^2*v^5*w + 2*u^2*v^5*w + m*v^6*w - u*v^6*w + 4224*m^6*w^2 - 
     3616*m^5*u*w^2 + 1024*m^4*u^2*w^2 - 96*m^3*u^3*w^2 - 4800*m^5*v*w^2 + 
     4164*m^4*u*v*w^2 - 1204*m^3*u^2*v*w^2 + 119*m^2*u^3*v*w^2 + 
     1820*m^4*v^2*w^2 - 1683*m^3*u*v^2*w^2 + 471*m^2*u^2*v^2*w^2 - 
     39*m*u^3*v^2*w^2 - 225*m^3*v^3*w^2 + 277*m^2*u*v^3*w^2 - 
     85*m*u^2*v^3*w^2 + 3*u^3*v^3*w^2 - 11*m^2*v^4*w^2 - 7*m*u*v^4*w^2 + 
     7*u^2*v^4*w^2 + 3*m*v^5*w^2 - 2*u*v^5*w^2 - 1312*m^5*w^3 + 
     756*m^4*u*w^3 - 108*m^3*u^2*w^3 + 1124*m^4*v*w^3 - 709*m^3*u*v*w^3 + 
     113*m^2*u^2*v*w^3 - 267*m^3*v^2*w^3 + 214*m^2*u*v^2*w^3 - 
     37*m*u^2*v^2*w^3 + 5*m^2*v^3*w^3 - 18*m*u*v^3*w^3 + 5*u^2*v^3*w^3 + 
     3*m*v^4*w^3 - u*v^4*w^3 + 200*m^4*w^4 - 58*m^3*u*w^4 - 118*m^3*v*w^4 + 
     43*m^2*u*v*w^4 + 13*m^2*v^2*w^4 - 9*m*u*v^2*w^4 + m*v^3*w^4 - 
     12*m^3*w^5 + 4*m^2*v*w^5))/(2*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + 
     v^2 - 4*m*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  ((4*m - u - v - 2*w)*(64*ep*m^6 - 48*ep*m^5*u + 12*ep*m^4*u^2 - 
     ep*m^3*u^3 - 32*ep*m^5*v - 24*m^4*u*v - 112*ep*m^4*u*v + 14*m^3*u^2*v + 
     70*ep*m^3*u^2*v - 2*m^2*u^3*v - 10*ep*m^2*u^3*v - 12*ep*m^4*v^2 + 
     26*m^3*u*v^2 + 155*ep*m^3*u*v^2 - 14*m^2*u^2*v^2 - 79*ep*m^2*u^2*v^2 + 
     2*m*u^3*v^2 + 11*ep*m*u^3*v^2 + 8*ep*m^3*v^3 - 6*m^2*u*v^3 - 
     42*ep*m^2*u*v^3 + 2*m*u^2*v^3 + 14*ep*m*u^2*v^3 - ep*m^2*v^4 + 
     2*ep*m*u*v^4 - ep*u^2*v^4 - 48*ep*m^5*w + 24*ep*m^4*u*w - 
     3*ep*m^3*u^2*w + 14*m^3*u*v*w + 76*ep*m^3*u*v*w - 4*m^2*u^2*v*w - 
     21*ep*m^2*u^2*v*w + 15*ep*m^3*v^2*w - 8*m^2*u*v^2*w - 
     54*ep*m^2*u*v^2*w + 2*m*u^2*v^2*w + 13*ep*m*u^2*v^2*w - 3*ep*m^2*v^3*w + 
     4*ep*m*u*v^3*w - ep*u^2*v^3*w + 12*ep*m^4*w^2 - 3*ep*m^3*u*w^2 + 
     6*ep*m^3*v*w^2 - 2*m^2*u*v*w^2 - 12*ep*m^2*u*v*w^2 - 3*ep*m^2*v^2*w^2 + 
     2*ep*m*u*v^2*w^2 - ep*m^3*w^3 - ep*m^2*v*w^3))/
   (2*ep*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
     4*m*w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  (m*v*(4*m - u - v - 2*w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 
     6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 
     2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2))/
   (ep*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -1/2*((3*m - u - v - w)*(2048*m^8 - 2560*m^7*u + 1280*m^6*u^2 - 
      320*m^5*u^3 + 40*m^4*u^4 - 2*m^3*u^5 - 5120*m^7*v + 7424*m^6*u*v - 
      4288*m^5*u^2*v + 1232*m^4*u^3*v - 176*m^3*u^4*v + 10*m^2*u^5*v + 
      4352*m^6*v^2 - 5632*m^5*u*v^2 + 2640*m^4*u^2*v^2 - 536*m^3*u^3*v^2 + 
      40*m^2*u^4*v^2 - 1792*m^5*v^3 + 1968*m^4*u*v^3 - 692*m^3*u^2*v^3 + 
      86*m^2*u^3*v^3 - 2*m*u^4*v^3 + 392*m^4*v^4 - 374*m^3*u*v^4 + 
      94*m^2*u^2*v^4 - 6*m*u^3*v^4 - 44*m^3*v^5 + 40*m^2*u*v^5 - 
      6*m*u^2*v^5 + 2*m^2*v^6 - 2*m*u*v^6 - 2048*m^7*w + 2176*m^6*u*w - 
      864*m^5*u^2*w + 152*m^4*u^3*w - 10*m^3*u^4*w + 4352*m^6*v*w - 
      5824*m^5*u*v*w + 2800*m^4*u^2*v*w - 584*m^3*u^3*v*w + 45*m^2*u^4*v*w - 
      2848*m^5*v^2*w + 3448*m^4*u*v^2*w - 1432*m^3*u^2*v^2*w + 
      246*m^2*u^3*v^2*w - 15*m*u^4*v^2*w + 832*m^4*v^3*w - 868*m^3*u*v^3*w + 
      295*m^2*u^2*v^3*w - 34*m*u^3*v^3*w - 114*m^3*v^4*w + 104*m^2*u*v^4*w - 
      30*m*u^2*v^4*w + 3*u^3*v^4*w + 6*m^2*v^5*w - 5*m*u*v^5*w + u^2*v^5*w + 
      768*m^6*w^2 - 672*m^5*u*w^2 + 192*m^4*u^2*w^2 - 18*m^3*u^3*w^2 - 
      1344*m^5*v*w^2 + 1584*m^4*u*v*w^2 - 564*m^3*u^2*v*w^2 + 
      64*m^2*u^3*v*w^2 + 608*m^4*v^2*w^2 - 642*m^3*u*v^2*w^2 + 
      229*m^2*u^2*v^2*w^2 - 26*m*u^3*v^2*w^2 - 104*m^3*v^3*w^2 + 
      93*m^2*u*v^3*w^2 - 30*m*u^2*v^3*w^2 + 3*u^3*v^3*w^2 + 6*m^2*v^4*w^2 - 
      4*m*u*v^4*w^2 + u^2*v^4*w^2 - 128*m^5*w^3 + 88*m^4*u*w^3 - 
      14*m^3*u^2*w^3 + 176*m^4*v*w^3 - 164*m^3*u*v*w^3 + 33*m^2*u^2*v*w^3 - 
      42*m^3*v^2*w^3 + 33*m^2*u*v^2*w^3 - 7*m*u^2*v^2*w^3 + 2*m^2*v^3*w^3 - 
      m*u*v^3*w^3 + 8*m^4*w^4 - 4*m^3*u*w^4 - 8*m^3*v*w^4 + 4*m^2*u*v*w^4))/
    ((16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -1/2*(m*(2048*m^9 - 2560*m^8*u + 1280*m^7*u^2 - 320*m^6*u^3 + 40*m^5*u^4 - 
      2*m^4*u^5 - 10240*m^8*v + 13824*m^7*u*v - 7488*m^6*u^2*v + 
      2032*m^5*u^3*v - 276*m^4*u^4*v + 15*m^3*u^5*v + 14080*m^7*v^2 - 
      18560*m^6*u*v^2 + 9392*m^5*u^2*v^2 - 2272*m^4*u^3*v^2 + 
      260*m^3*u^4*v^2 - 11*m^2*u^5*v^2 - 9088*m^6*v^3 + 11312*m^5*u*v^3 - 
      4892*m^4*u^2*v^3 + 890*m^3*u^3*v^3 - 58*m^2*u^4*v^3 + 3208*m^5*v^4 - 
      3726*m^4*u*v^4 + 1272*m^3*u^2*v^4 - 147*m^2*u^3*v^4 + 3*m*u^4*v^4 - 
      640*m^4*v^5 + 695*m^3*u*v^5 - 167*m^2*u^2*v^5 + 9*m*u^3*v^5 + 
      68*m^3*v^6 - 70*m^2*u*v^6 + 9*m*u^2*v^6 - 3*m^2*v^7 + 3*m*u*v^7 - 
      4096*m^8*w + 3968*m^7*u*w - 1376*m^6*u^2*w + 184*m^5*u^3*w - 
      2*m^4*u^4*w - m^3*u^5*w + 19456*m^7*v*w - 20800*m^6*u*v*w + 
      8240*m^5*u^2*v*w - 1392*m^4*u^3*v*w + 70*m^3*u^4*v*w + 3*m^2*u^5*v*w - 
      23136*m^6*v^2*w + 24248*m^5*u*v^2*w - 9020*m^4*u^2*v^2*w + 
      1384*m^3*u^3*v^2*w - 70*m^2*u^4*v^2*w + 12480*m^5*v^3*w - 
      12436*m^4*u*v^3*w + 3947*m^3*u^2*v^3*w - 447*m^2*u^3*v^3*w + 
      12*m*u^4*v^3*w - 3550*m^4*v^4*w + 3331*m^3*u*v^4*w - 
      829*m^2*u^2*v^4*w + 55*m*u^3*v^4*w + 541*m^3*v^5*w - 481*m^2*u*v^5*w + 
      83*m*u^2*v^5*w - 2*u^3*v^5*w - 40*m^2*v^6*w + 35*m*u*v^6*w - 
      3*u^2*v^6*w + m*v^7*w - u*v^7*w + 3328*m^7*w^2 - 2464*m^6*u*w^2 + 
      576*m^5*u^2*w^2 - 34*m^4*u^3*w^2 - 2*m^3*u^4*w^2 - 14784*m^6*v*w^2 + 
      12208*m^5*u*v*w^2 - 3356*m^4*u^2*v*w^2 + 300*m^3*u^3*v*w^2 + 
      2*m^2*u^4*v*w^2 + 14480*m^5*v^2*w^2 - 11898*m^4*u*v^2*w^2 + 
      3104*m^3*u^2*v^2*w^2 - 257*m^2*u^3*v^2*w^2 + m*u^4*v^2*w^2 - 
      6080*m^4*v^3*w^2 + 4877*m^3*u*v^3*w^2 - 1107*m^2*u^2*v^3*w^2 + 
      67*m*u^3*v^3*w^2 + 1249*m^3*v^4*w^2 - 970*m^2*u*v^4*w^2 + 
      176*m*u^2*v^4*w^2 - 4*u^3*v^4*w^2 - 120*m^2*v^5*w^2 + 90*m*u*v^5*w^2 - 
      11*u^2*v^5*w^2 + 4*m*v^6*w^2 - 3*u*v^6*w^2 - 1408*m^6*w^3 + 
      760*m^5*u*w^3 - 110*m^4*u^2*w^3 + 2*m^3*u^3*w^3 + 5776*m^5*v*w^3 - 
      3484*m^4*u*v*w^3 + 593*m^3*u^2*v*w^3 - 19*m^2*u^3*v*w^3 - 
      4358*m^4*v^2*w^3 + 2729*m^3*u*v^2*w^3 - 453*m^2*u^2*v^2*w^3 + 
      13*m*u^3*v^2*w^3 + 1278*m^3*v^3*w^3 - 822*m^2*u*v^3*w^3 + 
      125*m*u^2*v^3*w^3 - 2*u^3*v^3*w^3 - 156*m^2*v^4*w^3 + 98*m*u*v^4*w^3 - 
      13*u^2*v^4*w^3 + 6*m*v^5*w^3 - 3*u*v^5*w^3 + 328*m^5*w^4 - 
      116*m^4*u*w^4 + 8*m^3*u^2*w^4 - 1228*m^4*v*w^4 + 483*m^3*u*v*w^4 - 
      38*m^2*u^2*v*w^4 + 635*m^3*v^2*w^4 - 289*m^2*u*v^2*w^4 + 
      23*m*u^2*v^2*w^4 - 103*m^2*v^3*w^4 + 51*m*u*v^3*w^4 - 5*u^2*v^3*w^4 + 
      4*m*v^4*w^4 - u*v^4*w^4 - 40*m^4*w^5 + 7*m^3*u*w^5 + 135*m^3*v*w^5 - 
      26*m^2*u*v*w^5 - 36*m^2*v^2*w^5 + 11*m*u*v^2*w^5 + m*v^3*w^5 + 
      2*m^3*w^6 - 6*m^2*v*w^6))/((3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 
      8*m*v + 2*u*v + v^2 - 4*m*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
      2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  (m*(12288*m^9 - 18432*m^8*u + 11520*m^7*u^2 - 3840*m^6*u^3 + 720*m^5*u^4 - 
     72*m^4*u^5 + 3*m^3*u^6 - 22528*m^8*v + 28160*m^7*u*v - 14336*m^6*u^2*v + 
     3776*m^5*u^3*v - 536*m^4*u^4*v + 38*m^3*u^5*v - m^2*u^6*v + 
     18944*m^7*v^2 - 20864*m^6*u*v^2 + 9440*m^5*u^2*v^2 - 2216*m^4*u^3*v^2 + 
     272*m^3*u^4*v^2 - 14*m^2*u^5*v^2 - 9216*m^6*v^3 + 9312*m^5*u*v^3 - 
     3808*m^4*u^2*v^3 + 750*m^3*u^3*v^3 - 63*m^2*u^4*v^3 + m*u^5*v^3 + 
     2736*m^5*v^4 - 2608*m^4*u*v^4 + 917*m^3*u^2*v^4 - 129*m^2*u^3*v^4 + 
     5*m*u^4*v^4 - 488*m^4*v^5 + 452*m^3*u*v^5 - 122*m^2*u^2*v^5 + 
     9*m*u^3*v^5 + 48*m^3*v^6 - 45*m^2*u*v^6 + 7*m*u^2*v^6 - 2*m^2*v^7 + 
     2*m*u*v^7 - 21504*m^8*w + 26880*m^7*u*w - 13440*m^6*u^2*w + 
     3360*m^5*u^3*w - 420*m^4*u^4*w + 21*m^3*u^5*w + 33536*m^7*v*w - 
     34816*m^6*u*v*w + 14224*m^5*u^2*v*w - 2856*m^4*u^3*v*w + 
     282*m^3*u^4*v*w - 11*m^2*u^5*v*w - 23744*m^6*v^2*w + 22304*m^5*u*v^2*w - 
     8384*m^4*u^2*v^2*w + 1563*m^3*u^3*v^2*w - 142*m^2*u^4*v^2*w + 
     5*m*u^5*v^2*w + 9424*m^5*v^3*w - 8436*m^4*u*v^3*w + 2892*m^3*u^2*v^3*w - 
     447*m^2*u^3*v^3*w + 27*m*u^4*v^3*w - 2144*m^4*v^4*w + 1878*m^3*u*v^4*w - 
     538*m^2*u^2*v^4*w + 59*m*u^3*v^4*w - 2*u^4*v^4*w + 260*m^3*v^5*w - 
     229*m^2*u*v^5*w + 47*m*u^2*v^5*w - 3*u^3*v^5*w - 13*m^2*v^6*w + 
     12*m*u*v^6*w - u^2*v^6*w + 15360*m^7*w^2 - 15360*m^6*u*w^2 + 
     5760*m^5*u^2*w^2 - 960*m^4*u^3*w^2 + 60*m^3*u^4*w^2 - 19840*m^6*v*w^2 + 
     16496*m^5*u*v*w^2 - 5112*m^4*u^2*v*w^2 + 705*m^3*u^3*v*w^2 - 
     37*m^2*u^4*v*w^2 + 11488*m^5*v^2*w^2 - 8972*m^4*u*v^2*w^2 + 
     2596*m^3*u^2*v^2*w^2 - 321*m^2*u^3*v^2*w^2 + 14*m*u^4*v^2*w^2 - 
     3604*m^4*v^3*w^2 + 2810*m^3*u*v^3*w^2 - 741*m^2*u^2*v^3*w^2 + 
     78*m*u^3*v^3*w^2 - 2*u^4*v^3*w^2 + 605*m^3*v^4*w^2 - 474*m^2*u*v^4*w^2 + 
     100*m*u^2*v^4*w^2 - 6*u^3*v^4*w^2 - 47*m^2*v^5*w^2 + 37*m*u*v^5*w^2 - 
     5*u^2*v^5*w^2 + m*v^6*w^2 - u*v^6*w^2 - 5760*m^6*w^3 + 4320*m^5*u*w^3 - 
     1080*m^4*u^2*w^3 + 90*m^3*u^3*w^3 + 5952*m^5*v*w^3 - 3736*m^4*u*v*w^3 + 
     789*m^3*u^2*v*w^3 - 57*m^2*u^3*v*w^3 - 2700*m^4*v^2*w^3 + 
     1659*m^3*u*v^2*w^3 - 312*m^2*u^2*v^2*w^3 + 16*m*u^3*v^2*w^3 + 
     636*m^3*v^3*w^3 - 404*m^2*u*v^3*w^3 + 70*m*u^2*v^3*w^3 - 3*u^3*v^3*w^3 - 
     73*m^2*v^4*w^3 + 45*m*u*v^4*w^3 - 5*u^2*v^4*w^3 + 3*m*v^5*w^3 - 
     2*u*v^5*w^3 + 1200*m^5*w^4 - 600*m^4*u*w^4 + 75*m^3*u^2*w^4 - 
     944*m^4*v*w^4 + 401*m^3*u*v*w^4 - 44*m^2*u^2*v*w^4 + 310*m^3*v^2*w^4 - 
     133*m^2*u*v^2*w^4 + 10*m*u^2*v^2*w^4 - 49*m^2*v^3*w^4 + 21*m*u*v^3*w^4 - 
     u^2*v^3*w^4 + 3*m*v^4*w^4 - u*v^4*w^4 - 132*m^4*w^5 + 33*m^3*u*w^5 + 
     73*m^3*v*w^5 - 16*m^2*u*v*w^5 - 14*m^2*v^2*w^5 + 3*m*u*v^2*w^5 + 
     m*v^3*w^5 + 6*m^3*w^6 - 2*m^2*v*w^6))/(2*(3*m - u - v - w)*
    (16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(8*m^2 - 2*m*u - 2*m*v - 
     6*m*w + u*w + w^2))/(2*ep*m*v*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (-3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(8*m^2 - 2*m*u - 2*m*v - 6*m*w + 
     v*w + w^2))/(2*ep*m*u*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + 
     m*w^2)), (-3*(-1 + 2*ep)*(-1 + 3*ep)*(-8*m^2 + 2*m*u + 2*m*v + 6*m*w - 
     v*w - w^2))/(2*u*(-3*m + u + v + w)*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + 
     m*w^2)), (3*(-1 + 2*ep)*(-8*m^2 + 2*m*u + 2*m*v + 6*m*w - v*w - w^2))/
   (2*u*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 
  (3*(-1 + 2*ep)*(-1 + 3*ep)*(8*m^2 - 2*m*u - 2*m*v - 6*m*w + u*w + w^2))/
   (2*m*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (3*(-1 + 2*ep)*(8*m^2 - 2*m*u - 2*m*v - 6*m*w + u*w + w^2))/
   (2*m*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (3*ep^2*(u - v)*w)/((3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (32*m^3 + 8*ep*m^3 - 16*m^2*u - 2*ep*m^2*u + 2*m*u^2 - 16*m^2*v - 
    2*ep*m^2*v + 4*m*u*v + 2*m*v^2 - 16*m^2*w - 2*ep*m^2*w + 4*m*u*w + 
    4*m*v*w - 3*ep*m*v*w - 2*u*v*w - ep*u*v*w + ep*v^2*w + 2*m*w^2 + 
    ep*v*w^2)/(2*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -1/2*(ep*(16*m^3 - 4*m^2*u - 12*m^2*v + 2*m*u*v + 2*m*v^2 - 8*m^2*w + 
      m*u*w + 3*m*v*w - u*v*w + m*w^2))/((3*m - u - v - w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 
  (ep*(8*m^2 - 2*m*u - 2*m*v - 2*m*w + u*w))/
   (2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*m*(8*m^2 - 2*m*u - 2*m*v - 6*m*w + v*w + w^2))/
   ((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*m*(8*m^2 - 2*m*u - 2*m*v - 6*m*w + u*w + w^2))/
    ((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(-4*m^2*u + m*u^2 + 12*m^2*v - 
      7*m*v^2 + v^3 + m*u*w - 7*m*v*w + 2*v^2*w + v*w^2))/
    (ep*u^2*(-3*m + u + v + w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
      17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
      8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
      m^2*w^2 - m*v*w^2))), ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*
    (1920*m^7 - 3680*m^6*u + 2504*m^5*u^2 - 794*m^4*u^3 + 120*m^3*u^4 - 
     7*m^2*u^5 - 1120*m^6*v + 3440*m^5*u*v - 2310*m^4*u^2*v + 584*m^3*u^3*v - 
     51*m^2*u^4*v - 200*m^5*v^2 - 1718*m^4*u*v^2 + 1045*m^3*u^2*v^2 - 
     164*m^2*u^3*v^2 + 3*m*u^4*v^2 + 270*m^4*v^3 + 620*m^3*u*v^3 - 
     256*m^2*u^2*v^3 + 17*m*u^3*v^3 - 65*m^3*v^4 - 131*m^2*u*v^4 + 
     25*m*u^2*v^4 + 5*m^2*v^5 + 11*m*u*v^5 - 2656*m^6*w + 3968*m^5*u*w - 
     1990*m^4*u^2*w + 415*m^3*u^3*w - 31*m^2*u^4*w + 928*m^5*v*w - 
     2988*m^4*u*v*w + 1681*m^3*u^2*v*w - 326*m^2*u^3*v*w + 19*m*u^4*v*w + 
     466*m^4*v^2*w + 1291*m^3*u*v^2*w - 656*m^2*u^2*v^2*w + 71*m*u^3*v^2*w - 
     257*m^3*v^3*w - 358*m^2*u*v^3*w + 118*m*u^2*v^3*w - 6*u^3*v^3*w + 
     35*m^2*v^4*w + 40*m*u*v^4*w - 8*u^2*v^4*w - m*v^5*w + 1464*m^5*w^2 - 
     1598*m^4*u*w^2 + 525*m^3*u^2*w^2 - 54*m^2*u^3*w^2 - 206*m^4*v*w^2 + 
     944*m^3*u*v*w^2 - 413*m^2*u^2*v*w^2 + 46*m*u^3*v*w^2 - 264*m^3*v^2*w^2 - 
     359*m^2*u*v^2*w^2 + 129*m*u^2*v^2*w^2 - 6*u^3*v^2*w^2 + 72*m^2*v^3*w^2 + 
     67*m*u*v^3*w^2 - 16*u^2*v^3*w^2 - 4*m*v^4*w^2 - 2*u*v^4*w^2 - 
     402*m^4*w^3 + 285*m^3*u*w^3 - 46*m^2*u^2*w^3 - 17*m^3*v*w^3 - 
     127*m^2*u*v*w^3 + 34*m*u^2*v*w^3 + 56*m^2*v^2*w^3 + 44*m*u*v^2*w^3 - 
     8*u^2*v^2*w^3 - 6*m*v^3*w^3 - 4*u*v^3*w^3 + 55*m^3*w^4 - 19*m^2*u*w^4 + 
     11*m^2*v*w^4 + 6*m*u*v*w^4 - 4*m*v^2*w^4 - 2*u*v^2*w^4 - 3*m^2*w^5 - 
     m*v*w^5))/(ep*m*u*v*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(2304*m^7 - 1472*m^6*u + 
      176*m^5*u^2 + 44*m^4*u^3 - 8*m^3*u^4 - 7872*m^6*v + 5776*m^5*u*v - 
      1468*m^4*u^2*v + 125*m^3*u^3*v + 9*m^2*u^4*v - 2*m*u^5*v + 
      8176*m^5*v^2 - 5124*m^4*u*v^2 + 980*m^3*u^2*v^2 - 15*m^2*u^3*v^2 - 
      10*m*u^4*v^2 - 3988*m^4*v^3 + 1907*m^3*u*v^3 - 216*m^2*u^2*v^3 - 
      7*m*u^3*v^3 + 1020*m^3*v^4 - 325*m^2*u*v^4 + 15*m*u^2*v^4 - 
      133*m^2*v^5 + 21*m*u*v^5 + 7*m*v^6 - 3072*m^6*w + 1488*m^5*u*w - 
      88*m^4*u^2*w - 35*m^3*u^3*w + 3*m^2*u^4*w + 9808*m^5*v*w - 
      5760*m^4*u*v*w + 1005*m^3*u^2*v*w - 7*m^2*u^3*v*w - 10*m*u^4*v*w - 
      8408*m^4*v^2*w + 4431*m^3*u*v^2*w - 576*m^2*u^2*v^2*w - 
      22*m*u^3*v^2*w + 2*u^4*v^2*w + 3117*m^3*v^3*w - 1387*m^2*u*v^3*w + 
      101*m*u^2*v^3*w + 6*u^3*v^3*w - 535*m^2*v^4*w + 194*m*u*v^4*w - 
      4*u^2*v^4*w + 35*m*v^5*w - 10*u*v^5*w + 1632*m^5*w^2 - 564*m^4*u*w^2 + 
      11*m^3*u^2*w^2 + 6*m^2*u^3*w^2 - 4852*m^4*v*w^2 + 2139*m^3*u*v*w^2 - 
      218*m^2*u^2*v*w^2 - 7*m*u^3*v*w^2 + 3231*m^3*v^2*w^2 - 
      1405*m^2*u*v^2*w^2 + 101*m*u^2*v^2*w^2 + 6*u^3*v^2*w^2 - 
      810*m^2*v^3*w^2 + 346*m*u*v^3*w^2 - 8*u^2*v^3*w^2 + 70*m*v^4*w^2 - 
      30*u*v^4*w^2 - 432*m^4*w^3 + 95*m^3*u*w^3 + 1191*m^3*v*w^3 - 
      349*m^2*u*v*w^3 + 15*m*u^2*v*w^3 - 550*m^2*v^2*w^3 + 194*m*u*v^2*w^3 - 
      4*u^2*v^2*w^3 + 70*m*v^3*w^3 - 30*u*v^3*w^3 + 57*m^3*w^4 - 
      6*m^2*u*w^4 - 145*m^2*v*w^4 + 21*m*u*v*w^4 + 35*m*v^2*w^4 - 
      10*u*v^2*w^4 - 3*m^2*w^5 + 7*m*v*w^5))/(ep*m*u^2*(3*m - u - v - w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2))), 
  ((-1 + 2*ep)*(-1 + 3*ep)*(2304*m^7 - 1856*m^6*u + 400*m^5*u^2 + 
     36*m^4*u^3 - 22*m^3*u^4 + 2*m^2*u^5 - 7872*m^6*v + 6960*m^5*u*v - 
     2380*m^4*u^2*v + 383*m^3*u^3*v - 25*m^2*u^4*v + 8176*m^5*v^2 - 
     6124*m^4*u*v^2 + 1618*m^3*u^2*v^2 - 151*m^2*u^3*v^2 - 3988*m^4*v^3 + 
     2273*m^3*u*v^3 - 378*m^2*u^2*v^3 + 11*m*u^3*v^3 + 1020*m^3*v^4 - 
     387*m^2*u*v^4 + 29*m*u^2*v^4 - 133*m^2*v^5 + 25*m*u*v^5 + 7*m*v^6 - 
     3072*m^6*w + 1904*m^5*u*w - 264*m^4*u^2*w - 33*m^3*u^3*w + 7*m^2*u^4*w + 
     9808*m^5*v*w - 6928*m^4*u*v*w + 1713*m^3*u^2*v*w - 145*m^2*u^3*v*w - 
     2*m*u^4*v*w - 8408*m^4*v^2*w + 5193*m^3*u*v^2*w - 966*m^2*u^2*v^2*w + 
     36*m*u^3*v^2*w + 3117*m^3*v^3*w - 1575*m^2*u*v^3*w + 173*m*u^2*v^3*w - 
     535*m^2*v^4*w + 210*m*u*v^4*w - 8*u^2*v^4*w + 35*m*v^5*w - 10*u*v^5*w + 
     1632*m^5*w^2 - 732*m^4*u*w^2 + 57*m^3*u^2*w^2 + 6*m^2*u^3*w^2 - 
     4852*m^4*v*w^2 + 2565*m^3*u*v*w^2 - 402*m^2*u^2*v*w^2 + 11*m*u^3*v*w^2 + 
     3231*m^3*v^2*w^2 - 1597*m^2*u*v^2*w^2 + 175*m*u^2*v^2*w^2 - 
     810*m^2*v^3*w^2 + 370*m*u*v^3*w^2 - 16*u^2*v^3*w^2 + 70*m*v^4*w^2 - 
     30*u*v^4*w^2 - 432*m^4*w^3 + 125*m^3*u*w^3 - 4*m^2*u^2*w^3 + 
     1191*m^3*v*w^3 - 417*m^2*u*v*w^3 + 31*m*u^2*v*w^3 - 550*m^2*v^2*w^3 + 
     210*m*u*v^2*w^3 - 8*u^2*v^2*w^3 + 70*m*v^3*w^3 - 30*u*v^3*w^3 + 
     57*m^3*w^4 - 8*m^2*u*w^4 - 145*m^2*v*w^4 + 25*m*u*v*w^4 + 35*m*v^2*w^4 - 
     10*u*v^2*w^4 - 3*m^2*w^5 + 7*m*v*w^5))/(u^2*(-3*m + u + v + w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -(((-1 + 2*ep)*(2304*m^7 - 1856*m^6*u + 528*m^5*u^2 - 60*m^4*u^3 + 
      2*m^3*u^4 - 7872*m^6*v + 6576*m^5*u*v - 2252*m^4*u^2*v + 
      391*m^3*u^3*v - 29*m^2*u^4*v + 8176*m^5*v^2 - 5708*m^4*u*v^2 + 
      1466*m^3*u^2*v^2 - 139*m^2*u^3*v^2 - 3988*m^4*v^3 + 2105*m^3*u*v^3 - 
      334*m^2*u^2*v^3 + 9*m*u^3*v^3 + 1020*m^3*v^4 - 357*m^2*u*v^4 + 
      25*m*u^2*v^4 - 133*m^2*v^5 + 23*m*u*v^5 + 7*m*v^6 - 3072*m^6*w + 
      1904*m^5*u*w - 360*m^4*u^2*w + 15*m^3*u^3*w + m^2*u^4*w + 
      9808*m^5*v*w - 6512*m^4*u*v*w + 1585*m^3*u^2*v*w - 147*m^2*u^3*v*w - 
      8408*m^4*v^2*w + 4857*m^3*u*v^2*w - 856*m^2*u^2*v^2*w + 
      32*m*u^3*v^2*w + 3117*m^3*v^3*w - 1485*m^2*u*v^3*w + 147*m*u^2*v^3*w - 
      535*m^2*v^4*w + 202*m*u*v^4*w - 6*u^2*v^4*w + 35*m*v^5*w - 10*u*v^5*w + 
      1632*m^5*w^2 - 732*m^4*u*w^2 + 81*m^3*u^2*w^2 - 4852*m^4*v*w^2 + 
      2397*m^3*u*v*w^2 - 362*m^2*u^2*v*w^2 + 11*m*u^3*v*w^2 + 
      3231*m^3*v^2*w^2 - 1507*m^2*u*v^2*w^2 + 149*m*u^2*v^2*w^2 - 
      810*m^2*v^3*w^2 + 358*m*u*v^3*w^2 - 12*u^2*v^3*w^2 + 70*m*v^4*w^2 - 
      30*u*v^4*w^2 - 432*m^4*w^3 + 125*m^3*u*w^3 - 6*m^2*u^2*w^3 + 
      1191*m^3*v*w^3 - 387*m^2*u*v*w^3 + 27*m*u^2*v*w^3 - 550*m^2*v^2*w^3 + 
      202*m*u*v^2*w^3 - 6*u^2*v^2*w^3 + 70*m*v^3*w^3 - 30*u*v^3*w^3 + 
      57*m^3*w^4 - 8*m^2*u*w^4 - 145*m^2*v*w^4 + 23*m*u*v*w^4 + 
      35*m*v^2*w^4 - 10*u*v^2*w^4 - 3*m^2*w^5 + 7*m*v*w^5))/
    (u^2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2))), 0, 0, 
  ((-1 + 2*ep)*(-1 + 3*ep)*(2304*m^7 - 3968*m^6*u + 2560*m^5*u^2 - 
     792*m^4*u^3 + 119*m^3*u^4 - 7*m^2*u^5 - 2112*m^6*v + 4288*m^5*u*v - 
     2572*m^4*u^2*v + 620*m^3*u^3*v - 53*m^2*u^4*v + 592*m^5*v^2 - 
     2280*m^4*u*v^2 + 1175*m^3*u^2*v^2 - 174*m^2*u^3*v^2 + 3*m*u^4*v^2 - 
     12*m^4*v^3 + 760*m^3*u*v^3 - 273*m^2*u^2*v^3 + 17*m*u^3*v^3 - 
     18*m^3*v^4 - 143*m^2*u*v^4 + 25*m*u^2*v^4 + 2*m^2*v^5 + 11*m*u*v^5 - 
     3072*m^6*w + 4192*m^5*u*w - 2016*m^4*u^2*w + 414*m^3*u^3*w - 
     31*m^2*u^4*w + 1888*m^5*v*w - 3632*m^4*u*v*w + 1820*m^3*u^2*v*w - 
     335*m^2*u^3*v*w + 19*m*u^4*v*w - 128*m^4*v^2*w + 1626*m^3*u*v^2*w - 
     712*m^2*u^2*v^2*w + 73*m*u^3*v^2*w - 114*m^3*v^3*w - 417*m^2*u*v^3*w + 
     124*m*u^2*v^3*w - 6*u^3*v^3*w + 23*m^2*v^4*w + 43*m*u*v^4*w - 
     8*u^2*v^4*w - m*v^5*w + 1632*m^5*w^2 - 1656*m^4*u*w^2 + 
     528*m^3*u^2*w^2 - 54*m^2*u^3*w^2 - 548*m^4*v*w^2 + 1108*m^3*u*v*w^2 - 
     431*m^2*u^2*v*w^2 + 46*m*u^3*v*w^2 - 117*m^3*v^2*w^2 - 
     420*m^2*u*v^2*w^2 + 135*m*u^2*v^2*w^2 - 6*u^3*v^2*w^2 + 54*m^2*v^3*w^2 + 
     73*m*u*v^3*w^2 - 16*u^2*v^3*w^2 - 4*m*v^4*w^2 - 2*u*v^4*w^2 - 
     432*m^4*w^3 + 290*m^3*u*w^3 - 46*m^2*u^2*w^3 + 36*m^3*v*w^3 - 
     141*m^2*u*v*w^3 + 34*m*u^2*v*w^3 + 44*m^2*v^2*w^3 + 47*m*u*v^2*w^3 - 
     8*u^2*v^2*w^3 - 6*m*v^3*w^3 - 4*u*v^3*w^3 + 57*m^3*w^4 - 19*m^2*u*w^4 + 
     8*m^2*v*w^4 + 6*m*u*v*w^4 - 4*m*v^2*w^4 - 2*u*v^2*w^4 - 3*m^2*w^5 - 
     m*v*w^5))/(m*u*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  ((-1 + 2*ep)*(2304*m^7 - 4096*m^6*u + 2656*m^5*u^2 - 816*m^4*u^3 + 
     121*m^3*u^4 - 7*m^2*u^5 - 1728*m^6*v + 4160*m^5*u*v - 2580*m^4*u^2*v + 
     624*m^3*u^3*v - 53*m^2*u^4*v + 176*m^5*v^2 - 2128*m^4*u*v^2 + 
     1163*m^3*u^2*v^2 - 174*m^2*u^3*v^2 + 3*m*u^4*v^2 + 156*m^4*v^3 + 
     716*m^3*u*v^3 - 271*m^2*u^2*v^3 + 17*m*u^3*v^3 - 48*m^3*v^4 - 
     139*m^2*u*v^4 + 25*m*u^2*v^4 + 4*m^2*v^5 + 11*m*u*v^5 - 3072*m^6*w + 
     4288*m^5*u*w - 2064*m^4*u^2*w + 420*m^3*u^3*w - 31*m^2*u^4*w + 
     1472*m^5*v*w - 3504*m^4*u*v*w + 1822*m^3*u^2*v*w - 337*m^2*u^3*v*w + 
     19*m*u^4*v*w + 208*m^4*v^2*w + 1516*m^3*u*v^2*w - 708*m^2*u^2*v^2*w + 
     73*m*u^3*v^2*w - 204*m^3*v^3*w - 391*m^2*u*v^3*w + 124*m*u^2*v^3*w - 
     6*u^3*v^3*w + 31*m^2*v^4*w + 41*m*u*v^4*w - 8*u^2*v^4*w - m*v^5*w + 
     1632*m^5*w^2 - 1680*m^4*u*w^2 + 534*m^3*u^2*w^2 - 54*m^2*u^3*w^2 - 
     380*m^4*v*w^2 + 1068*m^3*u*v*w^2 - 431*m^2*u^2*v*w^2 + 46*m*u^3*v*w^2 - 
     207*m^3*v^2*w^2 - 394*m^2*u*v^2*w^2 + 135*m*u^2*v^2*w^2 - 
     6*u^3*v^2*w^2 + 66*m^2*v^3*w^2 + 69*m*u*v^3*w^2 - 16*u^2*v^3*w^2 - 
     4*m*v^4*w^2 - 2*u*v^4*w^2 - 432*m^4*w^3 + 292*m^3*u*w^3 - 
     46*m^2*u^2*w^3 + 6*m^3*v*w^3 - 137*m^2*u*v*w^3 + 34*m*u^2*v*w^3 + 
     52*m^2*v^2*w^3 + 45*m*u*v^2*w^3 - 8*u^2*v^2*w^3 - 6*m*v^3*w^3 - 
     4*u*v^3*w^3 + 57*m^3*w^4 - 19*m^2*u*w^4 + 10*m^2*v*w^4 + 6*m*u*v*w^4 - 
     4*m*v^2*w^4 - 2*u*v^2*w^4 - 3*m^2*w^5 - m*v*w^5))/
   (m*u*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 0, 0, 
  (2*(-1 + 2*ep)*(-1 + 3*ep)*(-12*m^3 + 5*m^2*u + 19*m^2*v - 11*m*u*v + 
     u^2*v - 8*m*v^2 + 3*u*v^2 + v^3 + 7*m^2*w - m*u*w - 9*m*v*w + 3*u*v*w + 
     2*v^2*w - m*w^2 + v*w^2))/(u*(-3*m + u + v + w)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  (ep*v*(1920*m^6 - 1904*m^5*u + 760*m^4*u^2 - 149*m^3*u^3 + 12*m^2*u^4 - 
     2848*m^5*v + 2696*m^4*u*v - 934*m^3*u^2*v + 127*m^2*u^3*v - 4*m*u^4*v + 
     1672*m^4*v^2 - 1359*m^3*u*v^2 + 338*m^2*u^2*v^2 - 23*m*u^3*v^2 - 
     486*m^3*v^3 + 293*m^2*u*v^3 - 38*m*u^2*v^3 + 70*m^2*v^4 - 23*m*u*v^4 - 
     4*m*v^5 - 2224*m^5*w + 1576*m^4*u*w - 397*m^3*u^2*w + 37*m^2*u^3*w + 
     2632*m^4*v*w - 1982*m^3*u*v*w + 463*m^2*u^2*v*w - 26*m*u^3*v*w - 
     1155*m^3*v^2*w + 821*m^2*u*v^2*w - 138*m*u^2*v^2*w + 4*u^3*v^2*w + 
     223*m^2*v^3*w - 134*m*u*v^3*w + 12*u^2*v^3*w - 16*m*v^4*w + 7*u*v^4*w + 
     960*m^4*w^2 - 431*m^3*u*w^2 + 51*m^2*u^2*w^2 - 852*m^3*v*w^2 + 
     483*m^2*u*v*w^2 - 57*m*u^2*v*w^2 + 249*m^2*v^2*w^2 - 150*m*u*v^2*w^2 + 
     12*u^2*v^2*w^2 - 24*m*v^3*w^2 + 14*u*v^3*w^2 - 183*m^3*w^3 + 
     39*m^2*u*w^3 + 109*m^2*v*w^3 - 39*m*u*v*w^3 - 16*m*v^2*w^3 + 
     7*u*v^2*w^3 + 13*m^2*w^4 - 4*m*v*w^4))/(u*(-3*m + u + v + w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 
  (2*(-1 + 2*ep)*(-1 + 3*ep)*(-4*m^2*u + m*u^2 + 12*m^2*v - 7*m*v^2 + v^3 + 
     m*u*w - 7*m*v*w + 2*v^2*w + v*w^2))/(u*(-3*m + u + v + w)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  (ep*(576*m^6 - 688*m^5*u + 300*m^4*u^2 - 57*m^3*u^3 + 4*m^2*u^4 - 
     576*m^5*v + 632*m^4*u*v - 214*m^3*u^2*v + 23*m^2*u^3*v + 596*m^4*v^2 - 
     455*m^3*u*v^2 + 90*m^2*u^2*v^2 - 3*m*u^3*v^2 - 354*m^3*v^3 + 
     161*m^2*u*v^3 - 14*m*u^2*v^3 + 90*m^2*v^4 - 19*m*u*v^4 - 8*m*v^5 - 
     624*m^5*w + 552*m^4*u*w - 159*m^3*u^2*w + 15*m^2*u^3*w + 488*m^4*v*w - 
     500*m^3*u*v*w + 157*m^2*u^2*v*w - 16*m*u^3*v*w - 471*m^3*v^2*w + 
     293*m^2*u*v^2*w - 46*m*u^2*v^2*w + 201*m^2*v^3*w - 68*m*u*v^3*w + 
     6*u^2*v^3*w - 26*m*v^4*w + 5*u*v^4*w + 252*m^4*w^2 - 147*m^3*u*w^2 + 
     21*m^2*u^2*w^2 - 162*m^3*v*w^2 + 139*m^2*u*v*w^2 - 27*m*u^2*v*w^2 + 
     135*m^2*v^2*w^2 - 62*m*u*v^2*w^2 + 6*u^2*v^2*w^2 - 30*m*v^3*w^2 + 
     10*u*v^3*w^2 - 45*m^3*w^3 + 13*m^2*u*w^3 + 27*m^2*v*w^3 - 13*m*u*v*w^3 - 
     14*m*v^2*w^3 + 5*u*v^2*w^3 + 3*m^2*w^4 - 2*m*v*w^4))/
   ((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 
  0, 0, 0, 0, 0, (-2*(-1 + 2*ep)^2*(-4*m^2*u + m*u^2 + 12*m^2*v - 7*m*v^2 + 
     v^3 + m*u*w - 7*m*v*w + 2*v^2*w + v*w^2))/(u*(-3*m + u + v + w)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 
  0, 0, -((ep*v*(384*m^6 - 336*m^5*u + 136*m^4*u^2 - 31*m^3*u^3 + 3*m^2*u^4 - 
      608*m^5*v + 440*m^4*u*v - 130*m^3*u^2*v + 15*m^2*u^3*v + 376*m^4*v^2 - 
      205*m^3*u*v^2 + 36*m^2*u^2*v^2 - m*u^3*v^2 - 114*m^3*v^3 + 
      41*m^2*u*v^3 - 3*m*u^2*v^3 + 17*m^2*v^4 - 3*m*u*v^4 - m*v^5 - 
      464*m^5*w + 296*m^4*u*w - 75*m^3*u^2*w + 8*m^2*u^3*w + 584*m^4*v*w - 
      338*m^3*u*v*w + 60*m^2*u^2*v*w - m*u^3*v*w - 269*m^3*v^2*w + 
      142*m^2*u*v^2*w - 12*m*u^2*v^2*w + 54*m^2*v^3*w - 27*m*u*v^3*w - 
      4*m*v^4*w + 2*u*v^4*w + 208*m^4*w^2 - 85*m^3*u*w^2 + 10*m^2*u^2*w^2 - 
      196*m^3*v*w^2 + 85*m^2*u*v*w^2 - 7*m*u^2*v*w^2 + 60*m^2*v^2*w^2 - 
      31*m*u*v^2*w^2 - 6*m*v^3*w^2 + 4*u*v^3*w^2 - 41*m^3*w^3 + 8*m^2*u*w^3 + 
      26*m^2*v*w^3 - 7*m*u*v*w^3 - 4*m*v^2*w^3 + 2*u*v^2*w^3 + 3*m^2*w^4 - 
      m*v*w^4))/(u*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
      8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -((-64*m^6*u - 64*ep*m^6*u + 48*m^5*u^2 + 48*ep*m^5*u^2 - 12*m^4*u^3 - 
     12*ep*m^4*u^3 + m^3*u^4 + ep*m^3*u^4 + 192*ep*m^6*v + 112*m^5*u*v - 
     128*ep*m^5*u*v - 88*m^4*u^2*v + 60*ep*m^4*u^2*v + 23*m^3*u^3*v - 
     26*ep*m^3*u^3*v - 2*m^2*u^4*v + 4*ep*m^2*u^4*v - 208*ep*m^5*v^2 - 
     76*m^4*u*v^2 + 44*ep*m^4*u*v^2 + 43*m^3*u^2*v^2 - 22*ep*m^3*u^2*v^2 - 
     6*m^2*u^3*v^2 + 8*ep*m^2*u^3*v^2 + 84*ep*m^4*v^3 + 37*m^3*u*v^3 + 
     70*ep*m^3*u*v^3 - 14*m^2*u^2*v^3 - 15*ep*m^2*u^2*v^3 + m*u^3*v^3 - 
     15*ep*m^3*v^4 - 10*m^2*u*v^4 - 34*ep*m^2*u*v^4 + 2*m*u^2*v^4 + 
     4*ep*m*u^2*v^4 + ep*m^2*v^5 + m*u*v^5 + 4*ep*m*u*v^5 + 48*m^5*u*w + 
     48*ep*m^5*u*w - 24*m^4*u^2*w - 24*ep*m^4*u^2*w + 3*m^3*u^3*w + 
     3*ep*m^3*u^3*w - 208*ep*m^5*v*w - 72*m^4*u*v*w + 128*ep*m^4*u*v*w + 
     42*m^3*u^2*v*w - 31*ep*m^3*u^2*v*w - 6*m^2*u^3*v*w + 5*ep*m^2*u^3*v*w + 
     168*ep*m^4*v^2*w + 51*m^3*u*v^2*w - 23*ep*m^3*u*v^2*w - 
     23*m^2*u^2*v^2*w + 4*ep*m^2*u^2*v^2*w + 3*m*u^3*v^2*w + 
     2*ep*m*u^3*v^2*w - 45*ep*m^3*v^3*w - 21*m^2*u*v^3*w - 
     39*ep*m^2*u*v^3*w + 6*m*u^2*v^3*w + 6*ep*m*u^2*v^3*w + 4*ep*m^2*v^4*w + 
     3*m*u*v^4*w + 9*ep*m*u*v^4*w - u^2*v^4*w - 2*ep*u^2*v^4*w - 
     12*m^4*u*w^2 - 12*ep*m^4*u*w^2 + 3*m^3*u^2*w^2 + 3*ep*m^3*u^2*w^2 + 
     84*ep*m^4*v*w^2 + 15*m^3*u*v*w^2 - 40*ep*m^3*u*v*w^2 - 5*m^2*u^2*v*w^2 + 
     4*ep*m^2*u^2*v*w^2 - 45*ep*m^3*v^2*w^2 - 12*m^2*u*v^2*w^2 - 
     ep*m^2*u*v^2*w^2 + 3*m*u^2*v^2*w^2 + 6*ep*m^2*v^3*w^2 + 3*m*u*v^3*w^2 + 
     6*ep*m*u*v^3*w^2 - u^2*v^3*w^2 - 2*ep*u^2*v^3*w^2 + m^3*u*w^3 + 
     ep*m^3*u*w^3 - 15*ep*m^3*v*w^3 - m^2*u*v*w^3 + 4*ep*m^2*u*v*w^3 + 
     4*ep*m^2*v^2*w^3 + m*u*v^2*w^3 + ep*m*u*v^2*w^3 + ep*m^2*v*w^4)/
    (u*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -((m*v*(12*m^3 - 9*m^2*u + m*u^2 - 7*m^2*v + 11*m*u*v - u^2*v + m*v^2 - 
      3*u*v^2 - 7*m^2*w + 2*m*u*w + 2*m*v*w - 3*u*v*w + m*w^2))/
    (u*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  (ep*(3*m - u - v - w)*(64*m^5 - 48*m^4*u + 12*m^3*u^2 - m^2*u^3 - 
     64*m^4*v + 40*m^3*u*v - 6*m^2*u^2*v + 68*m^3*v^2 - 23*m^2*u*v^2 + 
     m*u^2*v^2 - 26*m^2*v^3 + 4*m*u*v^3 + 3*m*v^4 - 48*m^4*w + 24*m^3*u*w - 
     3*m^2*u^2*w + 40*m^3*v*w - 28*m^2*u*v*w + 5*m*u^2*v*w - 35*m^2*v^2*w + 
     10*m*u*v^2*w + 7*m*v^3*w - 2*u*v^3*w + 12*m^3*w^2 - 3*m^2*u*w^2 - 
     10*m^2*v*w^2 + 4*m*u*v*w^2 + 5*m*v^2*w^2 - 2*u*v^2*w^2 - m^2*w^3 + 
     m*v*w^3))/((16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -((ep*m*(768*m^7 - 704*m^6*u + 240*m^5*u^2 - 36*m^4*u^3 + 2*m^3*u^4 - 
      2368*m^6*v + 2128*m^5*u*v - 772*m^4*u^2*v + 137*m^3*u^3*v - 
      10*m^2*u^4*v + 2384*m^5*v^2 - 1780*m^4*u*v^2 + 482*m^3*u^2*v^2 - 
      47*m^2*u^3*v^2 - 1148*m^4*v^3 + 647*m^3*u*v^3 - 108*m^2*u^2*v^3 + 
      3*m*u^3*v^3 + 292*m^3*v^4 - 109*m^2*u*v^4 + 8*m*u^2*v^4 - 38*m^2*v^5 + 
      7*m*u*v^5 + 2*m*v^6 - 1024*m^6*w + 720*m^5*u*w - 168*m^4*u^2*w + 
      13*m^3*u^3*w + 2928*m^5*v*w - 2080*m^4*u*v*w + 539*m^3*u^2*v*w - 
      52*m^2*u^3*v*w - 2440*m^4*v^2*w + 1499*m^3*u*v^2*w - 
      281*m^2*u^2*v^2*w + 11*m*u^3*v^2*w + 895*m^3*v^3*w - 452*m^2*u*v^3*w + 
      48*m*u^2*v^3*w - 153*m^2*v^4*w + 61*m*u*v^4*w - 2*u^2*v^4*w + 
      10*m*v^5*w - 3*u*v^5*w + 544*m^5*w^2 - 276*m^4*u*w^2 + 39*m^3*u^2*w^2 - 
      m^2*u^3*w^2 - 1436*m^4*v*w^2 + 755*m^3*u*v*w^2 - 122*m^2*u^2*v*w^2 + 
      4*m*u^3*v*w^2 + 933*m^3*v^2*w^2 - 460*m^2*u*v^2*w^2 + 
      49*m*u^2*v^2*w^2 - 232*m^2*v^3*w^2 + 108*m*u*v^3*w^2 - 4*u^2*v^3*w^2 + 
      20*m*v^4*w^2 - 9*u*v^4*w^2 - 144*m^4*w^3 + 47*m^3*u*w^3 - 
      3*m^2*u^2*w^3 + 349*m^3*v*w^3 - 120*m^2*u*v*w^3 + 9*m*u^2*v*w^3 - 
      158*m^2*v^2*w^3 + 61*m*u*v^2*w^3 - 2*u^2*v^2*w^3 + 20*m*v^3*w^3 - 
      9*u*v^3*w^3 + 19*m^3*w^4 - 3*m^2*u*w^4 - 42*m^2*v*w^4 + 7*m*u*v*w^4 + 
      10*m*v^2*w^4 - 3*u*v^2*w^4 - m^2*w^5 + 2*m*v*w^5))/
    (u*(-3*m + u + v + w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -((ep*m*(-768*m^7 + 1280*m^6*u - 800*m^5*u^2 + 240*m^4*u^3 - 35*m^3*u^4 + 
      2*m^2*u^5 + 832*m^6*v - 1536*m^5*u*v + 876*m^4*u^2*v - 204*m^3*u^3*v + 
      17*m^2*u^4*v - 336*m^5*v^2 + 880*m^4*u*v^2 - 421*m^3*u^2*v^2 + 
      60*m^2*u^3*v^2 - m*u^4*v^2 + 60*m^4*v^3 - 296*m^3*u*v^3 + 
      99*m^2*u^2*v^3 - 6*m*u^3*v^3 - 4*m^3*v^4 + 54*m^2*u*v^4 - 9*m*u^2*v^4 - 
      4*m*u*v^5 + 1024*m^6*w - 1344*m^5*u*w + 624*m^4*u^2*w - 124*m^3*u^3*w + 
      9*m^2*u^4*w - 832*m^5*v*w + 1344*m^4*u*v*w - 626*m^3*u^2*v*w + 
      110*m^2*u^3*v*w - 6*m*u^4*v*w + 224*m^4*v^2*w - 660*m^3*u*v^2*w + 
      259*m^2*u^2*v^2*w - 25*m*u^3*v^2*w - 20*m^3*v^3*w + 170*m^2*u*v^3*w - 
      46*m*u^2*v^3*w + 2*u^3*v^3*w - 17*m*u*v^4*w + 3*u^2*v^4*w - 
      544*m^5*w^2 + 528*m^4*u*w^2 - 162*m^3*u^2*w^2 + 16*m^2*u^3*w^2 + 
      308*m^4*v*w^2 - 432*m^3*u*v*w^2 + 150*m^2*u^2*v*w^2 - 15*m*u^3*v*w^2 - 
      47*m^3*v^2*w^2 + 182*m^2*u*v^2*w^2 - 50*m*u^2*v^2*w^2 + 2*u^3*v^2*w^2 + 
      m^2*v^3*w^2 - 32*m*u*v^3*w^2 + 6*u^2*v^3*w^2 + u*v^4*w^2 + 
      144*m^4*w^3 - 92*m^3*u*w^3 + 14*m^2*u^2*w^3 - 50*m^3*v*w^3 + 
      60*m^2*u*v*w^3 - 12*m*u^2*v*w^3 + 3*m^2*v^2*w^3 - 22*m*u*v^2*w^3 + 
      3*u^2*v^2*w^3 + 2*u*v^3*w^3 - 19*m^3*w^4 + 6*m^2*u*w^4 + 3*m^2*v*w^4 - 
      3*m*u*v*w^4 + u*v^2*w^4 + m^2*w^5))/(u*(-3*m + u + v + w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(512*ep*m^7 + 64*m^6*u - 
      192*ep*m^6*u - 16*m^5*u^2 + 16*ep*m^5*u^2 - 4*m^4*u^3 - 4*ep*m^4*u^3 + 
      m^3*u^4 + ep*m^3*u^4 - 1088*ep*m^6*v - 128*m^5*u*v + 544*ep*m^5*u*v - 
      216*ep*m^4*u^2*v + 14*m^3*u^3*v + 47*ep*m^3*u^3*v - m^2*u^4*v - 
      ep*m^2*u^4*v + 752*ep*m^5*v^2 + 116*m^4*u*v^2 - 376*ep*m^4*u*v^2 - 
      9*m^3*u^2*v^2 + 162*ep*m^3*u^2*v^2 - 6*m^2*u^3*v^2 - 
      32*ep*m^2*u^3*v^2 - 236*ep*m^4*v^3 - 42*m^3*u*v^3 + 155*ep*m^3*u*v^3 + 
      6*m^2*u^2*v^3 - 62*ep*m^2*u^2*v^3 + m*u^3*v^3 + 8*ep*m*u^3*v^3 + 
      35*ep*m^3*v^4 + 5*m^2*u*v^4 - 39*ep*m^2*u*v^4 - m*u^2*v^4 + 
      14*ep*m*u^2*v^4 - 2*ep*m^2*v^5 + 4*ep*m*u*v^5 - 2*ep*u^2*v^5 - 
      512*ep*m^6*w - 48*m^5*u*w + 144*ep*m^5*u*w + 8*m^4*u^2*w - 
      8*ep*m^4*u^2*w + m^3*u^3*w + ep*m^3*u^3*w + 944*ep*m^5*v*w + 
      80*m^4*u*v*w - 400*ep*m^4*u*v*w + 4*m^3*u^2*v*w + 114*ep*m^3*u^2*v*w - 
      3*m^2*u^3*v*w - 10*ep*m^2*u^3*v*w - 504*ep*m^4*v^2*w - 57*m^3*u*v^2*w + 
      250*ep*m^3*u*v^2*w + 5*m^2*u^2*v^2*w - 68*ep*m^2*u^2*v^2*w + 
      m*u^3*v^2*w + 8*ep*m*u^3*v^2*w + 107*ep*m^3*v^3*w + 11*m^2*u*v^3*w - 
      86*ep*m^2*u*v^3*w - 2*m*u^2*v^3*w + 20*ep*m*u^2*v^3*w - 
      8*ep*m^2*v^4*w + 12*ep*m*u*v^4*w - 4*ep*u^2*v^4*w + 192*ep*m^5*w^2 + 
      12*m^4*u*w^2 - 36*ep*m^4*u*w^2 - m^3*u^2*w^2 + ep*m^3*u^2*w^2 - 
      300*ep*m^4*v*w^2 - 16*m^3*u*v*w^2 + 98*ep*m^3*u*v*w^2 - m^2*u^2*v*w^2 - 
      15*ep*m^2*u^2*v*w^2 + 111*ep*m^3*v^2*w^2 + 7*m^2*u*v^2*w^2 - 
      55*ep*m^2*u*v^2*w^2 - m*u^2*v^2*w^2 + 6*ep*m*u^2*v^2*w^2 - 
      12*ep*m^2*v^3*w^2 + 12*ep*m*u*v^3*w^2 - 2*ep*u^2*v^3*w^2 - 
      32*ep*m^4*w^3 - m^3*u*w^3 + 3*ep*m^3*u*w^3 + 41*ep*m^3*v*w^3 + 
      m^2*u*v*w^3 - 8*ep*m^2*u*v*w^3 - 8*ep*m^2*v^2*w^3 + 4*ep*m*u*v^2*w^3 + 
      2*ep*m^3*w^4 - 2*ep*m^2*v*w^4))/(ep*m*u^2*(3*m - u - v - w)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
      m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
      2*m*u*v*w + m^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
      17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
      8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
      m^2*w^2 - m*v*w^2))), 
  -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(18432*ep*m^10*u - 
      27136*ep*m^9*u^2 + 16640*ep*m^8*u^3 - 5440*ep*m^7*u^4 + 
      1000*ep*m^6*u^5 - 98*ep*m^5*u^6 + 4*ep*m^4*u^7 + 10240*ep*m^10*v + 
      24576*m^9*u*v - 20480*ep*m^9*u*v - 26368*m^8*u^2*v + 
      31744*ep*m^8*u^2*v + 9024*m^7*u^3*v - 28544*ep*m^7*u^3*v - 
      272*m^6*u^4*v + 13576*ep*m^6*u^4*v - 500*m^5*u^5*v - 
      3448*ep*m^5*u^5*v + 108*m^4*u^6*v + 445*ep*m^4*u^6*v - 7*m^3*u^7*v - 
      23*ep*m^3*u^7*v - 7680*ep*m^9*v^2 - 55552*m^8*u*v^2 - 
      47360*ep*m^8*u*v^2 + 43200*m^7*u^2*v^2 + 1024*ep*m^7*u^2*v^2 - 
      4736*m^6*u^3*v^2 + 42000*ep*m^6*u^3*v^2 - 4404*m^5*u^4*v^2 - 
      25250*ep*m^5*u^4*v^2 + 1587*m^4*u^5*v^2 + 5960*ep*m^4*u^5*v^2 - 
      190*m^3*u^6*v^2 - 600*ep*m^3*u^6*v^2 + 7*m^2*u^7*v^2 + 
      19*ep*m^2*u^7*v^2 + 51776*m^7*u*v^3 + 77632*ep*m^7*u*v^3 - 
      28256*m^6*u^2*v^3 - 6048*ep*m^6*u^2*v^3 - 2128*m^5*u^3*v^3 - 
      37452*ep*m^5*u^3*v^3 + 3885*m^4*u^4*v^3 + 17528*ep*m^4*u^4*v^3 - 
      791*m^3*u^5*v^3 - 2886*ep*m^3*u^5*v^3 + 48*m^2*u^6*v^3 + 
      159*ep*m^2*u^6*v^3 + 1600*ep*m^7*v^4 - 25104*m^6*u*v^4 - 
      45128*ep*m^6*u*v^4 + 8140*m^5*u^2*v^4 - 3886*ep*m^5*u^2*v^4 + 
      2771*m^4*u^3*v^4 + 18123*ep*m^4*u^3*v^4 - 1339*m^3*u^4*v^4 - 
      5533*ep*m^3*u^4*v^4 + 137*m^2*u^5*v^4 + 500*ep*m^2*u^5*v^4 - 
      m*u^6*v^4 - 3*ep*m*u^6*v^4 - 600*ep*m^6*v^5 + 6652*m^5*u*v^5 + 
      12956*ep*m^5*u*v^5 - 605*m^4*u^2*v^5 + 4008*ep*m^4*u^2*v^5 - 
      1033*m^3*u^3*v^5 - 4755*ep*m^3*u^3*v^5 + 238*m^2*u^4*v^5 + 
      898*ep*m^2*u^4*v^5 - 11*m*u^5*v^5 - 38*ep*m*u^5*v^5 + 90*ep*m^5*v^6 - 
      914*m^4*u*v^6 - 1855*ep*m^4*u*v^6 - 147*m^3*u^2*v^6 - 
      1057*ep*m^3*u^2*v^6 + 164*m^2*u^3*v^6 + 629*ep*m^2*u^3*v^6 - 
      19*m*u^4*v^6 - 67*ep*m*u^4*v^6 - 5*ep*m^4*v^7 + 51*m^3*u*v^7 + 
      106*ep*m^3*u*v^7 + 22*m^2*u^2*v^7 + 91*ep*m^2*u^2*v^7 - 9*m*u^3*v^7 - 
      32*ep*m*u^3*v^7 - 27136*ep*m^9*u*w + 33280*ep*m^8*u^2*w - 
      16320*ep*m^7*u^3*w + 4000*ep*m^6*u^4*w - 490*ep*m^5*u^5*w + 
      24*ep*m^4*u^6*w - 15872*ep*m^9*v*w - 37376*m^8*u*v*w + 
      23040*ep*m^8*u*v*w + 32832*m^7*u^2*v*w - 34880*ep*m^7*u^2*v*w - 
      8672*m^6*u^3*v*w + 27616*ep*m^6*u^3*v*w + 68*m^5*u^4*v*w - 
      10206*ep*m^5*u^4*v*w + 270*m^4*u^5*v*w + 1748*ep*m^4*u^5*v*w - 
      28*m^3*u^6*v*w - 113*ep*m^3*u^6*v*w + 8448*ep*m^8*v^2*w + 
      74368*m^7*u*v^2*w + 68992*ep*m^7*u*v^2*w - 46112*m^6*u^2*v^2*w + 
      2704*ep*m^6*u^2*v^2*w + 2240*m^5*u^3*v^2*w - 42880*ep*m^5*u^3*v^2*w + 
      3716*m^4*u^4*v^2*w + 18936*ep*m^4*u^4*v^2*w - 847*m^3*u^5*v^2*w - 
      2986*ep*m^3*u^5*v^2*w + 52*m^2*u^6*v^2*w + 153*ep*m^2*u^6*v^2*w + 
      1728*ep*m^7*v^3*w - 58352*m^6*u*v^3*w - 89056*ep*m^6*u*v^3*w + 
      25452*m^5*u^2*v^3*w + 1932*ep*m^5*u^2*v^3*w + 2577*m^4*u^3*v^3*w + 
      31212*ep*m^4*u^3*v^3*w - 2644*m^3*u^4*v^3*w - 11077*ep*m^3*u^4*v^3*w + 
      398*m^2*u^5*v^3*w + 1333*ep*m^2*u^5*v^3*w - 17*m*u^6*v^3*w - 
      49*ep*m*u^6*v^3*w - 2048*ep*m^6*v^4*w + 22336*m^5*u*v^4*w + 
      40394*ep*m^5*u*v^4*w - 5866*m^4*u^2*v^4*w + 4035*ep*m^4*u^2*v^4*w - 
      1959*m^3*u^3*v^4*w - 12008*ep*m^3*u^3*v^4*w + 746*m^2*u^4*v^4*w + 
      2956*ep*m^2*u^4*v^4*w - 59*m*u^5*v^4*w - 202*ep*m*u^5*v^4*w + 
      498*ep*m^5*v^5*w - 4225*m^4*u*v^5*w - 8278*ep*m^4*u*v^5*w + 
      368*m^3*u^2*v^5*w - 2176*ep*m^3*u^2*v^5*w + 520*m^2*u^3*v^5*w + 
      2371*ep*m^2*u^3*v^5*w - 101*m*u^4*v^5*w - 378*ep*m*u^4*v^5*w + 
      4*u^5*v^5*w + 12*ep*u^5*v^5*w - 45*ep*m^4*v^6*w + 338*m^3*u*v^6*w + 
      695*ep*m^3*u*v^6*w + 21*m^2*u^2*v^6*w + 277*ep*m^2*u^2*v^6*w - 
      50*m*u^3*v^6*w - 197*ep*m*u^3*v^6*w + 6*u^4*v^6*w + 23*ep*u^4*v^6*w + 
      ep*m^3*v^7*w - 5*m^2*u*v^7*w - 11*ep*m^2*u*v^7*w + m*u^2*v^7*w + 
      16640*ep*m^8*u*w^2 - 16320*ep*m^7*u^2*w^2 + 6000*ep*m^6*u^3*w^2 - 
      980*ep*m^5*u^4*w^2 + 60*ep*m^4*u^5*w^2 + 10240*ep*m^8*v*w^2 + 
      23808*m^7*u*v*w^2 - 9472*ep*m^7*u*v*w^2 - 16528*m^6*u^2*v*w^2 + 
      14832*ep*m^6*u^2*v*w^2 + 3204*m^5*u^3*v*w^2 - 9880*ep*m^5*u^3*v*w^2 + 
      2527*ep*m^4*u^4*v*w^2 - 35*m^3*u^5*v*w^2 - 219*ep*m^3*u^5*v*w^2 - 
      3392*ep*m^7*v^2*w^2 - 41472*m^6*u*v^2*w^2 - 42304*ep*m^6*u*v^2*w^2 + 
      19964*m^5*u^2*v^2*w^2 - 1736*ep*m^5*u^2*v^2*w^2 - 220*m^4*u^3*v^2*w^2 + 
      15743*ep*m^4*u^3*v^2*w^2 - 991*m^3*u^4*v^2*w^2 - 
      4641*ep*m^3*u^4*v^2*w^2 + 111*m^2*u^5*v^2*w^2 + 
      370*ep*m^2*u^5*v^2*w^2 - 1616*ep*m^6*v^3*w^2 + 26460*m^5*u*v^3*w^2 + 
      41604*ep*m^5*u*v^3*w^2 - 9101*m^4*u^2*v^3*w^2 - 
      197*ep*m^4*u^2*v^3*w^2 - 930*m^3*u^3*v^3*w^2 - 
      9140*ep*m^3*u^3*v^3*w^2 + 579*m^2*u^4*v^3*w^2 + 
      2231*ep*m^2*u^4*v^3*w^2 - 48*m*u^5*v^3*w^2 - 144*ep*m*u^5*v^3*w^2 + 
      884*ep*m^5*v^4*w^2 - 7455*m^4*u*v^4*w^2 - 13754*ep*m^4*u*v^4*w^2 + 
      1560*m^3*u^2*v^4*w^2 - 1317*ep*m^3*u^2*v^4*w^2 + 502*m^2*u^3*v^4*w^2 + 
      2794*ep*m^2*u^3*v^4*w^2 - 118*m*u^4*v^4*w^2 - 446*ep*m*u^4*v^4*w^2 + 
      4*u^5*v^4*w^2 + 12*ep*u^5*v^4*w^2 - 127*ep*m^4*v^5*w^2 + 
      873*m^3*u*v^5*w^2 + 1756*ep*m^3*u*v^5*w^2 - 63*m^2*u^2*v^5*w^2 + 
      393*ep*m^2*u^2*v^5*w^2 - 91*m*u^3*v^5*w^2 - 384*ep*m*u^3*v^5*w^2 + 
      12*u^4*v^5*w^2 + 42*ep*u^4*v^5*w^2 + 5*ep*m^3*v^6*w^2 - 
      27*m^2*u*v^6*w^2 - 59*ep*m^2*u*v^6*w^2 - 14*ep*m*u^2*v^6*w^2 + 
      2*u^3*v^6*w^2 + 9*ep*u^3*v^6*w^2 - 5440*ep*m^7*u*w^3 + 
      4000*ep*m^6*u^2*w^3 - 980*ep*m^5*u^3*w^3 + 80*ep*m^4*u^4*w^3 - 
      3520*ep*m^7*v*w^3 - 8128*m^6*u*v*w^3 + 1472*ep*m^6*u*v*w^3 + 
      4204*m^5*u^2*v*w^3 - 3004*ep*m^5*u^2*v*w^3 - 540*m^4*u^3*v*w^3 + 
      1546*ep*m^4*u^3*v*w^3 - 206*ep*m^3*u^4*v*w^3 + 512*ep*m^6*v^2*w^3 + 
      12344*m^5*u*v^2*w^3 + 13960*ep*m^5*u*v^2*w^3 - 4420*m^4*u^2*v^2*w^3 + 
      169*ep*m^4*u^2*v^2*w^3 - 15*m^3*u^3*v^2*w^3 - 2464*ep*m^3*u^3*v^2*w^3 + 
      84*m^2*u^4*v^2*w^3 + 371*ep*m^2*u^4*v^2*w^3 + 564*ep*m^5*v^3*w^3 - 
      6053*m^4*u*v^3*w^3 - 9900*ep*m^4*u*v^3*w^3 + 1618*m^3*u^2*v^3*w^3 + 
      159*ep*m^3*u^2*v^3*w^3 + 119*m^2*u^3*v^3*w^3 + 
      1066*ep*m^2*u^3*v^3*w^3 - 40*m*u^4*v^3*w^3 - 137*ep*m*u^4*v^3*w^3 - 
      158*ep*m^4*v^4*w^3 + 1108*m^3*u*v^4*w^3 + 2107*ep*m^3*u*v^4*w^3 - 
      181*m^2*u^2*v^4*w^3 + 165*ep*m^2*u^2*v^4*w^3 - 54*m*u^3*v^4*w^3 - 
      261*ep*m*u^3*v^4*w^3 + 6*u^4*v^4*w^3 + 19*ep*u^4*v^4*w^3 + 
      10*ep*m^3*v^5*w^3 - 58*m^2*u*v^5*w^3 - 122*ep*m^2*u*v^5*w^3 + 
      2*m*u^2*v^5*w^3 - 24*ep*m*u^2*v^5*w^3 + 4*u^3*v^5*w^3 + 
      16*ep*u^3*v^5*w^3 + 1000*ep*m^6*u*w^4 - 490*ep*m^5*u^2*w^4 + 
      60*ep*m^4*u^3*w^4 + 680*ep*m^6*v*w^4 + 1568*m^5*u*v*w^4 + 
      48*ep*m^5*u*v*w^4 - 540*m^4*u^2*v*w^4 + 281*ep*m^4*u^2*v*w^4 + 
      35*m^3*u^3*v*w^4 - 89*ep*m^3*u^3*v*w^4 + 18*ep*m^5*v^2*w^4 - 
      2071*m^4*u*v^2*w^4 - 2611*ep*m^4*u*v^2*w^4 + 505*m^3*u^2*v^2*w^4 + 
      52*ep*m^3*u^2*v^2*w^4 + m^2*u^3*v^2*w^4 + 138*ep*m^2*u^3*v^2*w^4 - 
      87*ep*m^4*v^3*w^4 + 701*m^3*u*v^3*w^4 + 1199*ep*m^3*u*v^3*w^4 - 
      143*m^2*u^2*v^3*w^4 - 50*ep*m^2*u^2*v^3*w^4 - 4*m*u^3*v^3*w^4 - 
      38*ep*m*u^3*v^3*w^4 + 10*ep*m^3*v^4*w^4 - 62*m^2*u*v^4*w^4 - 
      122*ep*m^2*u*v^4*w^4 + 8*m*u^2*v^4*w^4 - 6*ep*m*u^2*v^4*w^4 + 
      2*u^3*v^4*w^4 + 7*ep*u^3*v^4*w^4 - 98*ep*m^5*u*w^5 + 
      24*ep*m^4*u^2*w^5 - 70*ep*m^5*v*w^5 - 162*m^4*u*v*w^5 - 
      38*ep*m^4*u*v*w^5 + 28*m^3*u^2*v*w^5 - 9*ep*m^3*u^2*v*w^5 - 
      13*ep*m^4*v^2*w^5 + 186*m^3*u*v^2*w^5 + 262*ep*m^3*u*v^2*w^5 - 
      24*m^2*u^2*v^2*w^5 - 8*ep*m^2*u^2*v^2*w^5 + 5*ep*m^3*v^3*w^5 - 
      33*m^2*u*v^3*w^5 - 59*ep*m^2*u*v^3*w^5 + 5*m*u^2*v^3*w^5 + 
      4*ep*m*u^2*v^3*w^5 + 4*ep*m^4*u*w^6 + 3*ep*m^4*v*w^6 + 7*m^3*u*v*w^6 + 
      3*ep*m^3*u*v*w^6 + ep*m^3*v^2*w^6 - 7*m^2*u*v^2*w^6 - 
      11*ep*m^2*u*v^2*w^6))/(ep*m*u*v^2*(3*m - u - v - w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
      8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(2048*ep*m^10*u^2 - 
      2560*ep*m^9*u^3 + 1280*ep*m^8*u^4 - 320*ep*m^7*u^5 + 40*ep*m^6*u^6 - 
      2*ep*m^5*u^7 + 36864*ep*m^11*v + 16384*m^10*u*v + 1024*ep*m^10*u*v - 
      12288*m^9*u^2*v - 25088*ep*m^9*u^2*v + 1280*m^8*u^3*v + 
      12928*ep*m^8*u^3*v + 1088*m^7*u^4*v - 3120*ep*m^7*u^4*v - 
      336*m^6*u^5*v + 596*ep*m^6*u^5*v + 28*m^5*u^6*v - 100*ep*m^5*u^6*v + 
      8*ep*m^4*u^7*v - 107520*ep*m^10*v^2 - 56576*m^9*u*v^2 - 
      10752*ep*m^9*u*v^2 + 38656*m^8*u^2*v^2 + 49664*ep*m^8*u^2*v^2 - 
      2976*m^7*u^3*v^2 - 10528*ep*m^7*u^3*v^2 - 3392*m^6*u^4*v^2 - 
      2092*ep*m^6*u^4*v^2 + 975*m^5*u^5*v^2 + 692*ep*m^5*u^5*v^2 - 
      89*m^4*u^6*v^2 - 19*ep*m^4*u^6*v^2 + 2*m^3*u^7*v^2 - 4*ep*m^3*u^7*v^2 + 
      129536*ep*m^9*v^3 + 82496*m^8*u*v^3 + 27968*ep*m^8*u*v^3 - 
      55440*m^7*u^2*v^3 - 51568*ep*m^7*u^2*v^3 + 7148*m^6*u^3*v^3 + 
      2156*ep*m^6*u^3*v^3 + 2577*m^5*u^4*v^3 + 5489*ep*m^5*u^4*v^3 - 
      815*m^4*u^5*v^3 - 1277*ep*m^4*u^5*v^3 + 75*m^3*u^6*v^3 + 
      93*ep*m^3*u^6*v^3 - 2*m^2*u^7*v^3 - 2*ep*m^2*u^7*v^3 - 
      85376*ep*m^8*v^4 - 61072*m^7*u*v^4 - 22928*ep*m^7*u*v^4 + 
      37624*m^6*u^2*v^4 + 24432*ep*m^6*u^2*v^4 - 4949*m^5*u^3*v^4 + 
      2823*ep*m^5*u^3*v^4 - 1087*m^4*u^4*v^4 - 3236*ep*m^4*u^4*v^4 + 
      320*m^3*u^5*v^4 + 551*ep*m^3*u^5*v^4 - 22*m^2*u^6*v^4 - 
      32*ep*m^2*u^6*v^4 + 34000*ep*m^7*v^5 + 24988*m^6*u*v^5 + 
      6728*ep*m^6*u*v^5 - 13169*m^5*u^2*v^5 - 2725*ep*m^5*u^2*v^5 + 
      1468*m^4*u^3*v^5 - 2340*ep*m^4*u^3*v^5 + 250*m^3*u^4*v^5 + 
      778*ep*m^3*u^4*v^5 - 55*m^2*u^5*v^5 - 87*ep*m^2*u^5*v^5 + 2*m*u^6*v^5 + 
      4*ep*m*u^6*v^5 - 8436*ep*m^6*v^6 - 5750*m^5*u*v^6 + 303*ep*m^5*u*v^6 + 
      2424*m^4*u^2*v^6 - 1718*ep*m^4*u^2*v^6 - 211*m^3*u^3*v^6 + 
      712*ep*m^3*u^3*v^6 - 29*m^2*u^4*v^6 - 78*ep*m^2*u^4*v^6 + 4*m*u^5*v^6 + 
      6*ep*m*u^5*v^6 + 1280*ep*m^5*v^7 + 699*m^4*u*v^7 - 593*ep*m^4*u*v^7 - 
      217*m^3*u^2*v^7 + 665*ep*m^3*u^2*v^7 + 13*m^2*u^3*v^7 - 
      101*ep*m^2*u^3*v^7 + 2*m*u^4*v^7 + 4*ep*m*u^4*v^7 - 109*ep*m^4*v^8 - 
      35*m^3*u*v^8 + 121*ep*m^3*u*v^8 + 7*m^2*u^2*v^8 - 88*ep*m^2*u^2*v^8 + 
      6*ep*m*u^3*v^8 + 4*ep*m^3*v^9 - 8*ep*m^2*u*v^9 + 4*ep*m*u^2*v^9 - 
      2560*ep*m^9*u^2*w + 2560*ep*m^8*u^3*w - 960*ep*m^7*u^4*w + 
      160*ep*m^6*u^5*w - 10*ep*m^5*u^6*w - 71680*ep*m^10*v*w - 
      22272*m^9*u*v*w + 7168*ep*m^9*u*v*w + 12032*m^8*u^2*v*w + 
      23680*ep*m^8*u^2*v*w + 224*m^7*u^3*v*w - 9568*ep*m^7*u^3*v*w - 
      1056*m^6*u^4*v*w + 1760*ep*m^6*u^4*v*w + 169*m^5*u^5*v*w - 
      286*ep*m^5*u^5*v*w - 5*m^4*u^6*v*w + 29*ep*m^4*u^6*v*w + 
      188672*ep*m^9*v^2*w + 69824*m^8*u*v^2*w - 16576*ep*m^8*u*v^2*w - 
      34672*m^7*u^2*v^2*w - 31856*ep*m^7*u^2*v^2*w - 1372*m^6*u^3*v^2*w + 
      1084*ep*m^6*u^3*v^2*w + 3115*m^5*u^4*v^2*w + 2670*ep*m^5*u^4*v^2*w - 
      508*m^4*u^5*v^2*w - 353*ep*m^4*u^5*v^2*w + 21*m^3*u^6*v^2*w - 
      ep*m^3*u^6*v^2*w - 197632*ep*m^8*v^3*w - 92064*m^7*u*v^3*w + 
      3968*ep*m^7*u*v^3*w + 50896*m^6*u^2*v^3*w + 32552*ep*m^6*u^2*v^3*w - 
      3986*m^5*u^3*v^3*w + 2614*ep*m^5*u^3*v^3*w - 2195*m^4*u^4*v^3*w - 
      4322*ep*m^4*u^4*v^3*w + 449*m^3*u^5*v^3*w + 699*ep*m^3*u^5*v^3*w - 
      22*m^2*u^6*v^3*w - 30*ep*m^2*u^6*v^3*w + 109280*ep*m^7*v^4*w + 
      57500*m^6*u*v^4*w - 3196*ep*m^6*u*v^4*w - 31985*m^5*u^2*v^4*w - 
      13259*ep*m^5*u^2*v^4*w + 3622*m^4*u^3*v^4*w - 2246*ep*m^4*u^3*v^4*w + 
      784*m^3*u^4*v^4*w + 2047*ep*m^3*u^4*v^4*w - 166*m^2*u^5*v^4*w - 
      292*ep*m^2*u^5*v^4*w + 4*m*u^6*v^4*w + 6*ep*m*u^6*v^4*w - 
      34920*ep*m^6*v^5*w - 18233*m^5*u*v^5*w + 6326*ep*m^5*u*v^5*w + 
      9626*m^4*u^2*v^5*w - 528*ep*m^4*u^2*v^5*w - 1141*m^3*u^3*v^5*w + 
      1180*ep*m^3*u^3*v^5*w - 141*m^2*u^4*v^5*w - 387*ep*m^2*u^4*v^5*w + 
      26*m*u^5*v^5*w + 40*ep*m*u^5*v^5*w + 6505*ep*m^5*v^6*w + 
      2856*m^4*u*v^6*w - 3362*ep*m^4*u*v^6*w - 1395*m^3*u^2*v^6*w + 
      1642*ep*m^3*u^2*v^6*w + 164*m^2*u^3*v^6*w - 349*ep*m^2*u^3*v^6*w + 
      10*m*u^4*v^6*w + 18*ep*m*u^4*v^6*w - 2*u^5*v^6*w - 4*ep*u^5*v^6*w - 
      658*ep*m^4*v^7*w - 176*m^3*u*v^7*w + 702*ep*m^3*u*v^7*w + 
      79*m^2*u^2*v^7*w - 384*ep*m^2*u^2*v^7*w - 10*m*u^3*v^7*w + 
      55*ep*m*u^3*v^7*w + 2*ep*u^4*v^7*w + 28*ep*m^3*v^8*w - 
      52*ep*m^2*u*v^8*w + 28*ep*m*u^2*v^8*w - 4*ep*u^3*v^8*w + 
      1280*ep*m^8*u^2*w^2 - 960*ep*m^7*u^3*w^2 + 240*ep*m^6*u^4*w^2 - 
      20*ep*m^5*u^5*w^2 + 59136*ep*m^9*v*w^2 + 12288*m^8*u*v*w^2 - 
      10112*ep*m^8*u*v*w^2 - 4352*m^7*u^2*v*w^2 - 8096*ep*m^7*u^2*v*w^2 - 
      576*m^6*u^3*v*w^2 + 2472*ep*m^6*u^3*v*w^2 + 300*m^5*u^4*v*w^2 - 
      337*ep*m^5*u^4*v*w^2 - 19*m^4*u^5*v*w^2 + 38*ep*m^4*u^5*v*w^2 - 
      139136*ep*m^8*v^2*w^2 - 34480*m^7*u*v^2*w^2 + 29008*ep*m^7*u*v^2*w^2 + 
      11224*m^6*u^2*v^2*w^2 + 2696*ep*m^6*u^2*v^2*w^2 + 
      1817*m^5*u^3*v^2*w^2 + 2407*ep*m^5*u^3*v^2*w^2 - 852*m^4*u^4*v^2*w^2 - 
      817*ep*m^4*u^4*v^2*w^2 + 59*m^3*u^5*v^2*w^2 + 34*ep*m^3*u^5*v^2*w^2 + 
      123840*ep*m^7*v^3*w^2 + 40564*m^6*u*v^3*w^2 - 23756*ep*m^6*u*v^3*w^2 - 
      18311*m^5*u^2*v^3*w^2 - 5067*ep*m^5*u^2*v^3*w^2 + 638*m^4*u^3*v^3*w^2 - 
      2198*ep*m^4*u^3*v^3*w^2 + 586*m^3*u^4*v^3*w^2 + 
      1105*ep*m^3*u^4*v^3*w^2 - 55*m^2*u^5*v^3*w^2 - 81*ep*m^2*u^5*v^3*w^2 - 
      55320*ep*m^6*v^4*w^2 - 20238*m^5*u*v^4*w^2 + 15136*ep*m^5*u*v^4*w^2 + 
      10413*m^4*u^2*v^4*w^2 + 1229*ep*m^4*u^2*v^4*w^2 - 985*m^3*u^3*v^4*w^2 + 
      656*ep*m^3*u^3*v^4*w^2 - 165*m^2*u^4*v^4*w^2 - 380*ep*m^2*u^4*v^4*w^2 + 
      20*m*u^5*v^4*w^2 + 36*ep*m*u^5*v^4*w^2 + 13325*ep*m^5*v^5*w^2 + 
      4435*m^4*u*v^5*w^2 - 6949*ep*m^4*u*v^5*w^2 - 2438*m^3*u^2*v^5*w^2 + 
      1389*ep*m^3*u^2*v^5*w^2 + 288*m^2*u^3*v^5*w^2 - 
      251*ep*m^2*u^3*v^5*w^2 + 20*m*u^4*v^5*w^2 + 40*ep*m*u^4*v^5*w^2 - 
      2*u^5*v^5*w^2 - 4*ep*u^5*v^5*w^2 - 1659*ep*m^4*v^6*w^2 - 
      355*m^3*u*v^6*w^2 + 1619*ep*m^3*u*v^6*w^2 + 206*m^2*u^2*v^6*w^2 - 
      634*ep*m^2*u^2*v^6*w^2 - 30*m*u^3*v^6*w^2 + 83*ep*m*u^3*v^6*w^2 + 
      4*ep*u^4*v^6*w^2 + 84*ep*m^3*v^7*w^2 - 140*ep*m^2*u*v^7*w^2 + 
      72*ep*m*u^2*v^7*w^2 - 12*ep*u^3*v^7*w^2 - 320*ep*m^7*u^2*w^3 + 
      160*ep*m^6*u^3*w^3 - 20*ep*m^5*u^4*w^3 - 26880*ep*m^8*v*w^3 - 
      3488*m^7*u*v*w^3 + 5312*ep*m^7*u*v*w^3 + 672*m^6*u^2*v*w^3 + 
      1112*ep*m^6*u^2*v*w^3 + 166*m^5*u^3*v*w^3 - 250*ep*m^5*u^3*v*w^3 - 
      26*m^4*u^4*v*w^3 + 23*ep*m^4*u^4*v*w^3 + 55840*ep*m^7*v^2*w^3 + 
      8580*m^6*u*v^2*w^3 - 15204*ep*m^6*u*v^2*w^3 - 1447*m^5*u^2*v^2*w^3 + 
      2209*ep*m^5*u^2*v^2*w^3 - 466*m^4*u^3*v^2*w^3 - 
      757*ep*m^4*u^3*v^2*w^3 + 70*m^3*u^4*v^2*w^3 + 68*ep*m^3*u^4*v^2*w^3 - 
      40800*ep*m^6*v^3*w^3 - 8816*m^5*u*v^3*w^3 + 12682*ep*m^5*u*v^3*w^3 + 
      3243*m^4*u^2*v^3*w^3 - 546*ep*m^4*u^2*v^3*w^3 - 19*m^3*u^3*v^3*w^3 + 
      475*ep*m^3*u^3*v^3*w^3 - 47*m^2*u^4*v^3*w^3 - 87*ep*m^2*u^4*v^3*w^3 + 
      13850*ep*m^5*v^4*w^3 + 3160*m^4*u*v^4*w^3 - 6614*ep*m^4*u*v^4*w^3 - 
      1554*m^3*u^2*v^4*w^3 + 555*ep*m^3*u^2*v^4*w^3 + 136*m^2*u^3*v^4*w^3 - 
      35*ep*m^2*u^3*v^4*w^3 + 12*m*u^4*v^4*w^3 + 26*ep*m*u^4*v^4*w^3 - 
      2240*ep*m^4*v^5*w^3 - 360*m^3*u*v^5*w^3 + 1876*ep*m^3*u*v^5*w^3 + 
      214*m^2*u^2*v^5*w^3 - 478*ep*m^2*u^2*v^5*w^3 - 30*m*u^3*v^5*w^3 + 
      25*ep*m*u^3*v^5*w^3 + 2*ep*u^4*v^5*w^3 + 140*ep*m^3*v^6*w^3 - 
      200*ep*m^2*u*v^6*w^3 + 88*ep*m*u^2*v^6*w^3 - 12*ep*u^3*v^6*w^3 + 
      40*ep*m^6*u^2*w^4 - 10*ep*m^5*u^3*w^4 + 7280*ep*m^7*v*w^4 + 
      528*m^6*u*v*w^4 - 1372*ep*m^6*u*v*w^4 - 32*m^5*u^2*v*w^4 - 
      28*ep*m^5*u^2*v*w^4 - 14*m^4*u^3*v*w^4 + 7*ep*m^4*u^3*v*w^4 - 
      13140*ep*m^6*v^2*w^4 - 1100*m^5*u*v^2*w^4 + 3745*ep*m^5*u*v^2*w^4 + 
      31*m^4*u^2*v^2*w^4 - 589*ep*m^4*u^2*v^2*w^4 + 36*m^3*u^3*v^2*w^4 + 
      63*ep*m^3*u^3*v^2*w^4 + 7450*ep*m^5*v^3*w^4 + 945*m^4*u*v^3*w^4 - 
      2873*ep*m^4*u*v^3*w^4 - 289*m^3*u^2*v^3*w^4 + 186*ep*m^3*u^2*v^3*w^4 - 
      m^2*u^3*v^3*w^4 - 32*ep*m^2*u^3*v^3*w^4 - 1715*ep*m^4*v^4*w^4 - 
      185*m^3*u*v^4*w^4 + 1119*ep*m^3*u*v^4*w^4 + 91*m^2*u^2*v^4*w^4 - 
      150*ep*m^2*u^2*v^4*w^4 - 10*m*u^3*v^4*w^4 - 9*ep*m*u^3*v^4*w^4 + 
      140*ep*m^3*v^5*w^4 - 160*ep*m^2*u*v^5*w^4 + 52*ep*m*u^2*v^5*w^4 - 
      4*ep*u^3*v^5*w^4 - 2*ep*m^5*u^2*w^5 - 1176*ep*m^6*v*w^5 - 
      39*m^5*u*v*w^5 + 176*ep*m^5*u*v*w^5 - m^4*u^2*v*w^5 - 
      4*ep*m^4*u^2*v*w^5 + 1805*ep*m^5*v^2*w^5 + 64*m^4*u*v^2*w^5 - 
      448*ep*m^4*u*v^2*w^5 + 5*m^3*u^2*v^2*w^5 + 43*ep*m^3*u^2*v^2*w^5 - 
      714*ep*m^4*v^3*w^5 - 40*m^3*u*v^3*w^5 + 302*ep*m^3*u*v^3*w^5 + 
      11*m^2*u^2*v^3*w^5 - 10*ep*m^2*u^2*v^3*w^5 + 84*ep*m^3*v^4*w^5 - 
      68*ep*m^2*u*v^4*w^5 + 12*ep*m*u^2*v^4*w^5 + 105*ep*m^5*v*w^6 + 
      m^4*u*v*w^6 - 9*ep*m^4*u*v*w^6 - 133*ep*m^4*v^2*w^6 - m^3*u*v^2*w^6 + 
      21*ep*m^3*u*v^2*w^6 + 28*ep*m^3*v^3*w^6 - 12*ep*m^2*u*v^3*w^6 - 
      4*ep*m^4*v*w^7 + 4*ep*m^3*v^2*w^7))/(ep*m^2*u^2*v*(3*m - u - v - w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
      8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(36864*ep*m^11 + 16384*m^10*u - 
      11264*ep*m^10*u - 17408*m^9*u^2 - 14336*ep*m^9*u^2 + 6656*m^8*u^3 + 
      9344*ep*m^8*u^3 - 896*m^7*u^4 - 1904*ep*m^7*u^4 - 64*m^6*u^5 + 
      68*ep*m^6*u^5 + 28*m^5*u^6 + 22*ep*m^5*u^6 - 2*m^4*u^7 - 2*ep*m^4*u^7 - 
      107520*ep*m^10*v - 56576*m^9*u*v + 22528*ep*m^9*u*v + 53248*m^8*u^2*v + 
      30464*ep*m^8*u^2*v - 17568*m^7*u^3*v - 10656*ep*m^7*u^3*v + 
      1936*m^6*u^4*v - 796*ep*m^6*u^4*v + 135*m^5*u^5*v + 714*ep*m^5*u^5*v - 
      41*m^4*u^6*v - 85*ep*m^4*u^6*v + 2*m^3*u^7*v + 2*ep*m^3*u^7*v + 
      129536*ep*m^9*v^2 + 82496*m^8*u*v^2 - 6336*ep*m^8*u*v^2 - 
      71632*m^7*u^2*v^2 - 37168*ep*m^7*u^2*v^2 + 22236*m^6*u^3*v^2 + 
      5836*ep*m^6*u^3*v^2 - 2759*m^5*u^4*v^2 + 2661*ep*m^5*u^4*v^2 + 
      77*m^4*u^5*v^2 - 723*ep*m^4*u^5*v^2 + 5*m^3*u^6*v^2 + 
      43*ep*m^3*u^6*v^2 - 85376*ep*m^8*v^3 - 61072*m^7*u*v^3 - 
      4560*ep*m^7*u*v^3 + 46504*m^6*u^2*v^3 + 17480*ep*m^6*u^2*v^3 - 
      12269*m^5*u^3*v^3 + 1789*ep*m^5*u^3*v^3 + 1241*m^4*u^4*v^3 - 
      2184*ep*m^4*u^4*v^3 - 24*m^3*u^5*v^3 + 299*ep*m^3*u^5*v^3 - 
      2*m^2*u^6*v^3 - 10*ep*m^2*u^6*v^3 + 34000*ep*m^7*v^4 + 
      24988*m^6*u*v^4 + 1080*ep*m^6*u*v^4 - 15737*m^5*u^2*v^4 + 
      13*ep*m^5*u^2*v^4 + 3234*m^4*u^3*v^4 - 3058*ep*m^4*u^3*v^4 - 
      234*m^3*u^4*v^4 + 740*ep*m^3*u^4*v^4 + 3*m^2*u^5*v^4 - 
      39*ep*m^2*u^5*v^4 - 8436*ep*m^6*v^5 - 5750*m^5*u*v^5 + 
      1313*ep*m^5*u*v^5 + 2800*m^4*u^2*v^5 - 2496*ep*m^4*u^2*v^5 - 
      411*m^3*u^3*v^5 + 1118*ep*m^3*u^3*v^5 + 19*m^2*u^4*v^5 - 
      112*ep*m^2*u^4*v^5 + 2*ep*m*u^5*v^5 + 1280*ep*m^5*v^6 + 699*m^4*u*v^6 - 
      691*ep*m^4*u*v^6 - 239*m^3*u^2*v^6 + 789*ep*m^3*u^2*v^6 + 
      21*m^2*u^3*v^6 - 171*ep*m^2*u^3*v^6 + 8*ep*m*u^4*v^6 - 109*ep*m^4*v^7 - 
      35*m^3*u*v^7 + 125*ep*m^3*u*v^7 + 7*m^2*u^2*v^7 - 96*ep*m^2*u^2*v^7 + 
      10*ep*m*u^3*v^7 + 4*ep*m^3*v^8 - 8*ep*m^2*u*v^8 + 4*ep*m*u^2*v^8 - 
      71680*ep*m^10*w - 22272*m^9*u*w + 26624*ep*m^9*u*w + 18688*m^8*u^2*w + 
      10880*ep*m^8*u^2*w - 5216*m^7*u^3*w - 6624*ep*m^7*u^3*w + 
      384*m^6*u^4*w + 928*ep*m^6*u^4*w + 53*m^5*u^5*w - 2*ep*m^5*u^5*w - 
      7*m^4*u^6*w - 5*ep*m^4*u^6*w + 188672*ep*m^9*v*w + 69824*m^8*u*v*w - 
      63680*ep*m^8*u*v*w - 51248*m^7*u^2*v*w - 8624*ep*m^7*u^2*v*w + 
      11812*m^6*u^3*v*w + 412*ep*m^6*u^3*v*w - 473*m^5*u^4*v*w + 
      1994*ep*m^5*u^4*v*w - 144*m^4*u^5*v*w - 401*ep*m^4*u^5*v*w + 
      13*m^3*u^6*v*w + 19*ep*m^3*u^6*v*w - 197632*ep*m^8*v^2*w - 
      92064*m^7*u*v^2*w + 45184*ep*m^7*u*v^2*w + 66224*m^6*u^2*v^2*w + 
      14632*ep*m^6*u^2*v^2*w - 15854*m^5*u^3*v^2*w + 1670*ep*m^5*u^3*v^2*w + 
      1193*m^4*u^4*v^2*w - 2678*ep*m^4*u^4*v^2*w + 33*m^3*u^5*v^2*w + 
      397*ep*m^3*u^5*v^2*w - 4*m^2*u^6*v^2*w - 12*ep*m^2*u^6*v^2*w + 
      109280*ep*m^7*v^3*w + 57500*m^6*u*v^3*w - 21020*ep*m^6*u*v^3*w - 
      38461*m^5*u^2*v^3*w - 4289*ep*m^5*u^2*v^3*w + 8298*m^4*u^3*v^3*w - 
      3228*ep*m^4*u^3*v^3*w - 510*m^3*u^4*v^3*w + 1573*ep*m^3*u^4*v^3*w - 
      16*m^2*u^5*v^3*w - 156*ep*m^2*u^5*v^3*w - 34920*ep*m^6*v^4*w - 
      18233*m^5*u*v^4*w + 10458*ep*m^5*u*v^4*w + 10896*m^4*u^2*v^4*w - 
      3574*ep*m^4*u^2*v^4*w - 1969*m^3*u^3*v^4*w + 2214*ep*m^3*u^3*v^4*w + 
      77*m^2*u^4*v^4*w - 437*ep*m^2*u^4*v^4*w + 2*m*u^5*v^4*w + 
      14*ep*m*u^5*v^4*w + 6505*ep*m^5*v^5*w + 2856*m^4*u*v^5*w - 
      3856*ep*m^4*u*v^5*w - 1489*m^3*u^2*v^5*w + 2220*ep*m^3*u^2*v^5*w + 
      218*m^2*u^3*v^5*w - 627*ep*m^2*u^3*v^5*w - 4*m*u^4*v^5*w + 
      52*ep*m*u^4*v^5*w - 658*ep*m^4*v^6*w - 176*m^3*u*v^6*w + 
      726*ep*m^3*u*v^6*w + 79*m^2*u^2*v^6*w - 428*ep*m^2*u^2*v^6*w - 
      10*m*u^3*v^6*w + 79*ep*m*u^3*v^6*w - 2*ep*u^4*v^6*w + 28*ep*m^3*v^7*w - 
      52*ep*m^2*u*v^7*w + 28*ep*m*u^2*v^7*w - 4*ep*u^3*v^7*w + 
      59136*ep*m^9*w^2 + 12288*m^8*u*w^2 - 22912*ep*m^8*u*w^2 - 
      7808*m^7*u^2*w^2 - 2016*ep*m^7*u^2*w^2 + 1488*m^6*u^3*w^2 + 
      1608*ep*m^6*u^3*w^2 - 48*m^5*u^4*w^2 - 149*ep*m^5*u^4*w^2 - 
      7*m^4*u^5*w^2 - 139136*ep*m^8*v*w^2 - 34480*m^7*u*v*w^2 + 
      56336*ep*m^7*u*v*w^2 + 18568*m^6*u^2*v*w^2 - 8808*ep*m^6*u^2*v*w^2 - 
      2583*m^5*u^3*v*w^2 + 3023*ep*m^5*u^3*v*w^2 - 56*m^4*u^4*v*w^2 - 
      713*ep*m^4*u^4*v*w^2 + 21*m^3*u^5*v*w^2 + 44*ep*m^3*u^5*v*w^2 + 
      123840*ep*m^7*v^2*w^2 + 40564*m^6*u*v^2*w^2 - 43340*ep*m^6*u*v^2*w^2 - 
      23675*m^5*u^2*v^2*w^2 + 3913*ep*m^5*u^2*v^2*w^2 + 
      3974*m^4*u^3*v^2*w^2 - 2776*ep*m^4*u^3*v^2*w^2 - 110*m^3*u^4*v^2*w^2 + 
      813*ep*m^3*u^4*v^2*w^2 - 7*m^2*u^5*v^2*w^2 - 37*ep*m^2*u^5*v^2*w^2 - 
      55320*ep*m^6*v^3*w^2 - 20238*m^5*u*v^3*w^2 + 21564*ep*m^5*u*v^3*w^2 + 
      11973*m^4*u^2*v^3*w^2 - 2891*ep*m^4*u^2*v^3*w^2 - 
      1963*m^3*u^3*v^3*w^2 + 1510*ep*m^3*u^3*v^3*w^2 + 51*m^2*u^4*v^3*w^2 - 
      350*ep*m^2*u^4*v^3*w^2 + 2*m*u^5*v^3*w^2 + 12*ep*m*u^5*v^3*w^2 + 
      13325*ep*m^5*v^4*w^2 + 4435*m^4*u*v^4*w^2 - 7949*ep*m^4*u*v^4*w^2 - 
      2594*m^3*u^2*v^4*w^2 + 2399*ep*m^3*u^2*v^4*w^2 + 386*m^2*u^3*v^4*w^2 - 
      621*ep*m^2*u^3*v^4*w^2 - 2*m*u^4*v^4*w^2 + 74*ep*m*u^4*v^4*w^2 - 
      1659*ep*m^4*v^5*w^2 - 355*m^3*u*v^5*w^2 + 1679*ep*m^3*u*v^5*w^2 + 
      206*m^2*u^2*v^5*w^2 - 730*ep*m^2*u^2*v^5*w^2 - 30*m*u^3*v^5*w^2 + 
      131*ep*m*u^3*v^5*w^2 - 4*ep*u^4*v^5*w^2 + 84*ep*m^3*v^6*w^2 - 
      140*ep*m^2*u*v^6*w^2 + 72*ep*m*u^2*v^6*w^2 - 12*ep*u^3*v^6*w^2 - 
      26880*ep*m^8*w^3 - 3488*m^7*u*w^3 + 9792*ep*m^7*u*w^3 + 
      1568*m^6*u^2*w^3 - 328*ep*m^6*u^2*w^3 - 182*m^5*u^3*w^3 - 
      146*ep*m^5*u^3*w^3 + 2*m^4*u^4*w^3 + 9*ep*m^4*u^4*w^3 + 
      55840*ep*m^7*v*w^3 + 8580*m^6*u*v*w^3 - 23492*ep*m^6*u*v*w^3 - 
      3019*m^5*u^2*v*w^3 + 5125*ep*m^5*u^2*v*w^3 + 174*m^4*u^3*v*w^3 - 
      931*ep*m^4*u^3*v*w^3 + 12*m^3*u^4*v*w^3 + 64*ep*m^3*u^4*v*w^3 - 
      40800*ep*m^6*v^2*w^3 - 8816*m^5*u*v^2*w^3 + 17274*ep*m^5*u*v^2*w^3 + 
      4063*m^4*u^2*v^2*w^3 - 2768*ep*m^4*u^2*v^2*w^3 - 403*m^3*u^3*v^2*w^3 + 
      717*ep*m^3*u^3*v^2*w^3 - m^2*u^4*v^2*w^3 - 71*ep*m^2*u^4*v^2*w^3 + 
      13850*ep*m^5*v^3*w^3 + 3160*m^4*u*v^3*w^3 - 7634*ep*m^4*u*v^3*w^3 - 
      1678*m^3*u^2*v^3*w^3 + 1357*ep*m^3*u^2*v^3*w^3 + 202*m^2*u^3*v^3*w^3 - 
      221*ep*m^2*u^3*v^3*w^3 + 2*m*u^4*v^3*w^3 + 30*ep*m*u^4*v^3*w^3 - 
      2240*ep*m^4*v^4*w^3 - 360*m^3*u*v^4*w^3 + 1956*ep*m^3*u*v^4*w^3 + 
      214*m^2*u^2*v^4*w^3 - 582*ep*m^2*u^2*v^4*w^3 - 30*m*u^3*v^4*w^3 + 
      65*ep*m*u^3*v^4*w^3 - 2*ep*u^4*v^4*w^3 + 140*ep*m^3*v^5*w^3 - 
      200*ep*m^2*u*v^5*w^3 + 88*ep*m*u^2*v^5*w^3 - 12*ep*u^3*v^5*w^3 + 
      7280*ep*m^7*w^4 + 528*m^6*u*w^4 - 2252*ep*m^6*u*w^4 - 148*m^5*u^2*w^4 + 
      142*ep*m^5*u^2*w^4 + 8*m^4*u^3*w^4 + 3*ep*m^4*u^3*w^4 - 
      13140*ep*m^6*v*w^4 - 1100*m^5*u*v*w^4 + 5123*ep*m^5*u*v*w^4 + 
      191*m^4*u^2*v*w^4 - 967*ep*m^4*u^2*v*w^4 + 2*m^3*u^3*v*w^4 + 
      79*ep*m^3*u^3*v*w^4 + 7450*ep*m^5*v^2*w^4 + 945*m^4*u*v^2*w^4 - 
      3403*ep*m^4*u*v^2*w^4 - 335*m^3*u^2*v^2*w^4 + 452*ep*m^3*u^2*v^2*w^4 + 
      13*m^2*u^3*v^2*w^4 - 56*ep*m^2*u^3*v^2*w^4 - 1715*ep*m^4*v^3*w^4 - 
      185*m^3*u*v^3*w^4 + 1179*ep*m^3*u*v^3*w^4 + 91*m^2*u^2*v^3*w^4 - 
      206*ep*m^2*u^2*v^3*w^4 - 10*m*u^3*v^3*w^4 + 3*ep*m*u^3*v^3*w^4 + 
      140*ep*m^3*v^4*w^4 - 160*ep*m^2*u*v^4*w^4 + 52*ep*m*u^2*v^4*w^4 - 
      4*ep*u^3*v^4*w^4 - 1176*ep*m^6*w^5 - 39*m^5*u*w^5 + 268*ep*m^5*u*w^5 + 
      5*m^4*u^2*w^5 - 12*ep*m^4*u^2*w^5 + 1805*ep*m^5*v*w^5 + 
      64*m^4*u*v*w^5 - 566*ep*m^4*u*v*w^5 - m^3*u^2*v*w^5 + 
      63*ep*m^3*u^2*v*w^5 - 714*ep*m^4*v^2*w^5 - 40*m^3*u*v^2*w^5 + 
      326*ep*m^3*u*v^2*w^5 + 11*m^2*u^2*v^2*w^5 - 22*ep*m^2*u^2*v^2*w^5 + 
      84*ep*m^3*v^3*w^5 - 68*ep*m^2*u*v^3*w^5 + 12*ep*m*u^2*v^3*w^5 + 
      105*ep*m^5*w^6 + m^4*u*w^6 - 13*ep*m^4*u*w^6 - 133*ep*m^4*v*w^6 - 
      m^3*u*v*w^6 + 25*ep*m^3*u*v*w^6 + 28*ep*m^3*v^2*w^6 - 
      12*ep*m^2*u*v^2*w^6 - 4*ep*m^4*w^7 + 4*ep*m^3*v*w^7))/
    (m*u^2*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
      m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
      2*m*u*v*w + m^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
      17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
      8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
      m^2*w^2 - m*v*w^2))), 
  -(((-1 + 2*ep)*(36864*ep*m^11 + 16384*m^10*u - 5120*ep*m^10*u - 
      15360*m^9*u^2 - 16896*ep*m^9*u^2 + 5120*m^8*u^3 + 8576*ep*m^8*u^3 - 
      640*m^7*u^4 - 1456*ep*m^7*u^4 + 60*ep*m^6*u^5 + 4*m^5*u^6 + 
      4*ep*m^5*u^6 - 107520*ep*m^10*v - 56576*m^9*u*v + 7168*ep*m^9*u*v + 
      48128*m^8*u^2*v + 37632*ep*m^8*u^2*v - 15008*m^7*u^3*v - 
      13728*ep*m^7*u^3*v + 2128*m^6*u^4*v + 1572*ep*m^6*u^4*v - 
      153*m^5*u^5*v - 74*ep*m^5*u^5*v + 7*m^4*u^6*v + 7*ep*m^4*u^6*v + 
      129536*ep*m^9*v^2 + 82496*m^8*u*v^2 + 9280*ep*m^8*u*v^2 - 
      65744*m^7*u^2*v^2 - 43888*ep*m^7*u^2*v^2 + 19548*m^6*u^3*v^2 + 
      10364*ep*m^6*u^3*v^2 - 2807*m^5*u^4*v^2 - 295*ep*m^5*u^4*v^2 + 
      229*m^4*u^5*v^2 - 7*ep*m^4*u^5*v^2 - 11*m^3*u^6*v^2 - 
      11*ep*m^3*u^6*v^2 - 85376*ep*m^8*v^3 - 61072*m^7*u*v^3 - 
      13008*ep*m^7*u*v^3 + 43048*m^6*u^2*v^3 + 21128*ep*m^6*u^2*v^3 - 
      10797*m^5*u^3*v^3 - 1131*ep*m^5*u^3*v^3 + 1181*m^4*u^4*v^3 - 
      736*ep*m^4*u^4*v^3 - 54*m^3*u^5*v^3 + 59*ep*m^3*u^5*v^3 + 
      34000*ep*m^7*v^4 + 24988*m^6*u*v^4 + 3728*ep*m^6*u*v^4 - 
      14673*m^5*u^2*v^4 - 1429*ep*m^5*u^2*v^4 + 2840*m^4*u^3*v^4 - 
      1888*ep*m^4*u^3*v^4 - 212*m^3*u^4*v^4 + 356*ep*m^3*u^4*v^4 + 
      5*m^2*u^5*v^4 - 5*ep*m^2*u^5*v^4 - 8436*ep*m^6*v^5 - 5750*m^5*u*v^5 + 
      829*ep*m^5*u*v^5 + 2636*m^4*u^2*v^5 - 2100*ep*m^4*u^2*v^5 - 
      363*m^3*u^3*v^5 + 830*ep*m^3*u^3*v^5 + 17*m^2*u^4*v^5 - 
      54*ep*m^2*u^4*v^5 + 1280*ep*m^5*v^6 + 699*m^4*u*v^6 - 
      643*ep*m^4*u*v^6 - 229*m^3*u^2*v^6 + 727*ep*m^3*u^2*v^6 + 
      19*m^2*u^3*v^6 - 133*ep*m^2*u^3*v^6 + 4*ep*m*u^4*v^6 - 109*ep*m^4*v^7 - 
      35*m^3*u*v^7 + 123*ep*m^3*u*v^7 + 7*m^2*u^2*v^7 - 92*ep*m^2*u^2*v^7 + 
      8*ep*m*u^3*v^7 + 4*ep*m^3*v^8 - 8*ep*m^2*u*v^8 + 4*ep*m*u^2*v^8 - 
      71680*ep*m^10*w - 22272*m^9*u*w + 16896*ep*m^9*u*w + 16128*m^8*u^2*w + 
      14464*ep*m^8*u^2*w - 3680*m^7*u^3*w - 5920*ep*m^7*u^3*w + 
      192*m^6*u^4*w + 576*ep*m^6*u^4*w + 21*m^5*u^5*w + 8*ep*m^5*u^5*w - 
      m^4*u^6*w - ep*m^4*u^6*w + 188672*ep*m^9*v*w + 69824*m^8*u*v*w - 
      41664*ep*m^8*u*v*w - 45616*m^7*u^2*v*w - 18608*ep*m^7*u^2*v*w + 
      9636*m^6*u^3*v*w + 4124*ep*m^6*u^3*v*w - 665*m^5*u^4*v*w + 
      234*ep*m^5*u^4*v*w - 51*ep*m^4*u^5*v*w + m^3*u^6*v*w + ep*m^3*u^6*v*w - 
      197632*ep*m^8*v^2*w - 92064*m^7*u*v^2*w + 26048*ep*m^7*u*v^2*w + 
      60656*m^6*u^2*v^2*w + 23528*ep*m^6*u^2*v^2*w - 13646*m^5*u^3*v^2*w - 
      2710*ep*m^5*u^3*v^2*w + 1213*m^4*u^4*v^2*w - 724*ep*m^4*u^4*v^2*w - 
      41*m^3*u^5*v^2*w + 63*ep*m^3*u^5*v^2*w + 109280*ep*m^7*v^3*w + 
      57500*m^6*u*v^3*w - 12636*ep*m^6*u*v^3*w - 35901*m^5*u^2*v^3*w - 
      8881*ep*m^5*u^2*v^3*w + 7226*m^4*u^3*v^3*w - 864*ep*m^4*u^3*v^3*w - 
      456*m^3*u^4*v^3*w + 739*ep*m^3*u^4*v^3*w - 50*ep*m^2*u^5*v^3*w - 
      34920*ep*m^6*v^4*w - 18233*m^5*u*v^4*w + 8476*ep*m^5*u*v^4*w + 
      10358*m^4*u^2*v^4*w - 2040*ep*m^4*u^2*v^4*w - 1739*m^3*u^3*v^4*w + 
      1428*ep*m^3*u^3*v^4*w + 59*m^2*u^4*v^4*w - 245*ep*m^2*u^4*v^4*w + 
      6505*ep*m^5*v^5*w + 2856*m^4*u*v^5*w - 3614*ep*m^4*u*v^5*w - 
      1447*m^3*u^2*v^5*w + 1932*ep*m^3*u^2*v^5*w + 200*m^2*u^3*v^5*w - 
      477*ep*m^2*u^3*v^5*w - 2*m*u^4*v^5*w + 26*ep*m*u^4*v^5*w - 
      658*ep*m^4*v^6*w - 176*m^3*u*v^6*w + 714*ep*m^3*u*v^6*w + 
      79*m^2*u^2*v^6*w - 406*ep*m^2*u^2*v^6*w - 10*m*u^3*v^6*w + 
      67*ep*m*u^3*v^6*w + 28*ep*m^3*v^7*w - 52*ep*m^2*u*v^7*w + 
      28*ep*m*u^2*v^7*w - 4*ep*u^3*v^7*w + 59136*ep*m^9*w^2 + 
      12288*m^8*u*w^2 - 16512*ep*m^8*u*w^2 - 6528*m^7*u^2*w^2 - 
      4000*ep*m^7*u^2*w^2 + 912*m^6*u^3*w^2 + 1368*ep*m^6*u^3*w^2 - 
      57*ep*m^5*u^4*w^2 - 3*m^4*u^5*w^2 - 2*ep*m^4*u^5*w^2 - 
      139136*ep*m^8*v*w^2 - 34480*m^7*u*v*w^2 + 43408*ep*m^7*u*v*w^2 + 
      16136*m^6*u^2*v*w^2 - 3368*ep*m^6*u^2*v*w^2 - 1911*m^5*u^3*v*w^2 + 
      1391*ep*m^5*u^3*v*w^2 + 4*m^4*u^4*v*w^2 - 277*ep*m^4*u^4*v*w^2 + 
      3*m^3*u^5*v*w^2 + 6*ep*m^3*u^5*v*w^2 + 123840*ep*m^7*v^2*w^2 + 
      40564*m^6*u*v^2*w^2 - 34076*ep*m^6*u*v^2*w^2 - 21707*m^5*u^2*v^2*w^2 - 
      619*ep*m^5*u^2*v^2*w^2 + 3310*m^4*u^3*v^2*w^2 - 
      1212*ep*m^4*u^3*v^2*w^2 - 112*m^3*u^4*v^2*w^2 + 
      389*ep*m^3*u^4*v^2*w^2 + m^2*u^5*v^2*w^2 - 3*ep*m^2*u^5*v^2*w^2 - 
      55320*ep*m^6*v^3*w^2 - 20238*m^5*u*v^3*w^2 + 18476*ep*m^5*u*v^3*w^2 + 
      11341*m^4*u^2*v^3*w^2 - 827*ep*m^4*u^2*v^3*w^2 - 1699*m^3*u^3*v^3*w^2 + 
      790*ep*m^3*u^3*v^3*w^2 + 35*m^2*u^4*v^3*w^2 - 202*ep*m^2*u^4*v^3*w^2 + 
      13325*ep*m^5*v^4*w^2 + 4435*m^4*u*v^4*w^2 - 7459*ep*m^4*u*v^4*w^2 - 
      2526*m^3*u^2*v^4*w^2 + 1897*ep*m^3*u^2*v^4*w^2 + 352*m^2*u^3*v^4*w^2 - 
      421*ep*m^2*u^3*v^4*w^2 + 2*m*u^4*v^4*w^2 + 46*ep*m*u^4*v^4*w^2 - 
      1659*ep*m^4*v^5*w^2 - 355*m^3*u*v^5*w^2 + 1649*ep*m^3*u*v^5*w^2 + 
      206*m^2*u^2*v^5*w^2 - 682*ep*m^2*u^2*v^5*w^2 - 30*m*u^3*v^5*w^2 + 
      107*ep*m*u^3*v^5*w^2 + 84*ep*m^3*v^6*w^2 - 140*ep*m^2*u*v^6*w^2 + 
      72*ep*m*u^2*v^6*w^2 - 12*ep*u^3*v^6*w^2 - 26880*ep*m^8*w^3 - 
      3488*m^7*u*w^3 + 7552*ep*m^7*u*w^3 + 1248*m^6*u^2*w^3 + 
      216*ep*m^6*u^2*w^3 - 86*m^5*u^3*w^3 - 110*ep*m^5*u^3*w^3 - 
      2*m^4*u^4*w^3 + ep*m^4*u^4*w^3 + 55840*ep*m^7*v*w^3 + 
      8580*m^6*u*v*w^3 - 19524*ep*m^6*u*v*w^3 - 2507*m^5*u^2*v*w^3 + 
      3669*ep*m^5*u^2*v*w^3 + 86*m^4*u^3*v*w^3 - 619*ep*m^4*u^3*v*w^3 + 
      6*m^3*u^4*v*w^3 + 28*ep*m^3*u^4*v*w^3 - 40800*ep*m^6*v^2*w^3 - 
      8816*m^5*u*v^2*w^3 + 15062*ep*m^5*u*v^2*w^3 + 3755*m^4*u^2*v^2*w^3 - 
      1654*ep*m^4*u^2*v^2*w^3 - 317*m^3*u^3*v^2*w^3 + 
      473*ep*m^3*u^3*v^2*w^3 - m^2*u^4*v^2*w^3 - 41*ep*m^2*u^4*v^2*w^3 + 
      13850*ep*m^5*v^3*w^3 + 3160*m^4*u*v^3*w^3 - 7134*ep*m^4*u*v^3*w^3 - 
      1626*m^3*u^2*v^3*w^3 + 959*ep*m^3*u^2*v^3*w^3 + 180*m^2*u^3*v^3*w^3 - 
      119*ep*m^2*u^3*v^3*w^3 + 4*m*u^4*v^3*w^3 + 24*ep*m*u^4*v^3*w^3 - 
      2240*ep*m^4*v^4*w^3 - 360*m^3*u*v^4*w^3 + 1916*ep*m^3*u*v^4*w^3 + 
      214*m^2*u^2*v^4*w^3 - 530*ep*m^2*u^2*v^4*w^3 - 30*m*u^3*v^4*w^3 + 
      45*ep*m*u^3*v^4*w^3 + 140*ep*m^3*v^5*w^3 - 200*ep*m^2*u*v^5*w^3 + 
      88*ep*m*u^2*v^5*w^3 - 12*ep*u^3*v^5*w^3 + 7280*ep*m^7*w^4 + 
      528*m^6*u*w^4 - 1812*ep*m^6*u*w^4 - 108*m^5*u^2*w^4 + 
      68*ep*m^5*u^2*w^4 + 2*m^4*u^3*w^4 + ep*m^4*u^3*w^4 - 
      13140*ep*m^6*v*w^4 - 1100*m^5*u*v*w^4 + 4455*ep*m^5*u*v*w^4 + 
      139*m^4*u^2*v*w^4 - 775*ep*m^4*u^2*v*w^4 + 6*m^3*u^3*v*w^4 + 
      57*ep*m^3*u^3*v*w^4 + 7450*ep*m^5*v^2*w^4 + 945*m^4*u*v^2*w^4 - 
      3143*ep*m^4*u*v^2*w^4 - 317*m^3*u^2*v^2*w^4 + 320*ep*m^3*u^2*v^2*w^4 + 
      9*m^2*u^3*v^2*w^4 - 42*ep*m^2*u^3*v^2*w^4 - 1715*ep*m^4*v^3*w^4 - 
      185*m^3*u*v^3*w^4 + 1149*ep*m^3*u*v^3*w^4 + 91*m^2*u^2*v^3*w^4 - 
      178*ep*m^2*u^2*v^3*w^4 - 10*m*u^3*v^3*w^4 - 3*ep*m*u^3*v^3*w^4 + 
      140*ep*m^3*v^4*w^4 - 160*ep*m^2*u*v^4*w^4 + 52*ep*m*u^2*v^4*w^4 - 
      4*ep*u^3*v^4*w^4 - 1176*ep*m^6*w^5 - 39*m^5*u*w^5 + 222*ep*m^5*u*w^5 + 
      3*m^4*u^2*w^5 - 8*ep*m^4*u^2*w^5 + 1805*ep*m^5*v*w^5 + 64*m^4*u*v*w^5 - 
      508*ep*m^4*u*v*w^5 + m^3*u^2*v*w^5 + 53*ep*m^3*u^2*v*w^5 - 
      714*ep*m^4*v^2*w^5 - 40*m^3*u*v^2*w^5 + 314*ep*m^3*u*v^2*w^5 + 
      11*m^2*u^2*v^2*w^5 - 16*ep*m^2*u^2*v^2*w^5 + 84*ep*m^3*v^3*w^5 - 
      68*ep*m^2*u*v^3*w^5 + 12*ep*m*u^2*v^3*w^5 + 105*ep*m^5*w^6 + 
      m^4*u*w^6 - 11*ep*m^4*u*w^6 - 133*ep*m^4*v*w^6 - m^3*u*v*w^6 + 
      23*ep*m^3*u*v*w^6 + 28*ep*m^3*v^2*w^6 - 12*ep*m^2*u*v^2*w^6 - 
      4*ep*m^4*w^7 + 4*ep*m^3*v*w^7))/(m*u^2*(16*m^3 - 8*m^2*u + m*u^2 - 
      8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + 
      m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
      m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
      2*m*u*v*w + m^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
      17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
      8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
      m^2*w^2 - m*v*w^2))), 0, 0, 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(14336*ep*m^10*u - 22016*ep*m^9*u^2 + 
      14080*ep*m^8*u^3 - 4800*ep*m^7*u^4 + 920*ep*m^6*u^5 - 94*ep*m^5*u^6 + 
      4*ep*m^4*u^7 + 12288*ep*m^10*v + 20480*m^9*u*v - 17408*ep*m^9*u*v - 
      21760*m^8*u^2*v + 25344*ep*m^8*u^2*v + 7168*m^7*u^3*v - 
      24128*ep*m^7*u^3*v + 32*m^6*u^4*v + 12064*ep*m^6*u^4*v - 
      512*m^5*u^5*v - 3192*ep*m^5*u^5*v + 107*m^4*u^6*v + 428*ep*m^4*u^6*v - 
      7*m^3*u^7*v - 23*ep*m^3*u^7*v - 13312*ep*m^9*v^2 - 43520*m^8*u*v^2 - 
      33280*ep*m^8*u*v^2 + 29888*m^7*u^2*v^2 - 9344*ep*m^7*u^2*v^2 + 
      688*m^6*u^3*v^2 + 44304*ep*m^6*u^3*v^2 - 5388*m^5*u^4*v^2 - 
      25052*ep*m^5*u^4*v^2 + 1659*m^4*u^5*v^2 + 5835*ep*m^4*u^5*v^2 - 
      191*m^3*u^6*v^2 - 589*ep*m^3*u^6*v^2 + 7*m^2*u^7*v^2 + 
      19*ep*m^2*u^7*v^2 + 5120*ep*m^8*v^3 + 38528*m^7*u*v^3 + 
      55616*ep*m^7*u*v^3 - 14512*m^6*u^2*v^3 + 12512*ep*m^6*u^2*v^3 - 
      7488*m^5*u^3*v^3 - 43776*ep*m^5*u^3*v^3 + 4853*m^4*u^4*v^3 + 
      18537*ep*m^4*u^4*v^3 - 869*m^3*u^5*v^3 - 2960*ep*m^3*u^5*v^3 + 
      50*m^2*u^6*v^3 + 161*ep*m^2*u^6*v^3 - 640*ep*m^7*v^4 - 
      17952*m^6*u*v^4 - 31896*ep*m^6*u*v^4 + 1556*m^5*u^2*v^4 - 
      13994*ep*m^5*u^2*v^4 + 5069*m^4*u^3*v^4 + 21417*ep*m^4*u^3*v^4 - 
      1698*m^3*u^4*v^4 - 6060*ep*m^3*u^4*v^4 + 158*m^2*u^5*v^4 + 
      534*ep*m^2*u^5*v^4 - m*u^6*v^4 - 3*ep*m*u^6*v^4 - 80*ep*m^6*v^5 + 
      4616*m^5*u*v^5 + 8992*ep*m^5*u*v^5 + 964*m^4*u^2*v^5 + 
      6421*ep*m^4*u^2*v^5 - 1506*m^3*u^3*v^5 - 5466*ep*m^3*u^3*v^5 + 
      297*m^2*u^4*v^5 + 998*ep*m^2*u^4*v^5 - 13*m*u^5*v^5 - 42*ep*m*u^5*v^5 + 
      28*ep*m^5*v^6 - 620*m^4*u*v^6 - 1264*ep*m^4*u*v^6 - 323*m^3*u^2*v^6 - 
      1297*ep*m^3*u^2*v^6 + 211*m^2*u^3*v^6 + 703*ep*m^2*u^3*v^6 - 
      23*m*u^4*v^6 - 75*ep*m*u^4*v^6 - 2*ep*m^4*v^7 + 34*m^3*u*v^7 + 
      71*ep*m^3*u*v^7 + 29*m^2*u^2*v^7 + 97*ep*m^2*u^2*v^7 - 11*m*u^3*v^7 - 
      36*ep*m*u^3*v^7 - 22016*ep*m^9*u*w + 28160*ep*m^8*u^2*w - 
      14400*ep*m^7*u^3*w + 3680*ep*m^6*u^4*w - 470*ep*m^5*u^5*w + 
      24*ep*m^4*u^6*w - 18432*ep*m^9*v*w - 32000*m^8*u*v*w + 
      20736*ep*m^8*u*v*w + 28160*m^7*u^2*v*w - 29504*ep*m^7*u^2*v*w - 
      7328*m^6*u^3*v*w + 24416*ep*m^6*u^3*v*w - 64*m^5*u^4*v*w - 
      9420*ep*m^5*u^4*v*w + 271*m^4*u^5*v*w + 1679*ep*m^4*u^5*v*w - 
      28*m^3*u^6*v*w - 113*ep*m^3*u^6*v*w + 14848*ep*m^8*v^2*w + 
      60608*m^7*u*v^2*w + 51392*ep*m^7*u*v^2*w - 34016*m^6*u^2*v^2*w + 
      13056*ep*m^6*u^2*v^2*w - 1444*m^5*u^3*v^2*w - 44460*ep*m^5*u^3*v^2*w + 
      4152*m^4*u^4*v^2*w + 18770*ep*m^4*u^4*v^2*w - 861*m^3*u^5*v^2*w - 
      2945*ep*m^3*u^5*v^2*w + 52*m^2*u^6*v^2*w + 153*ep*m^2*u^6*v^2*w - 
      3072*ep*m^7*v^3*w - 45808*m^6*u*v^3*w - 67376*ep*m^6*u*v^3*w + 
      14688*m^5*u^2*v^3*w - 13180*ep*m^5*u^2*v^3*w + 5975*m^4*u^3*v^3*w + 
      35539*ep*m^4*u^3*v^3*w - 3097*m^3*u^4*v^3*w - 11634*ep*m^3*u^4*v^3*w + 
      418*m^2*u^5*v^3*w + 1358*ep*m^2*u^5*v^3*w - 17*m*u^6*v^3*w - 
      49*ep*m*u^6*v^3*w - 448*ep*m^6*v^4*w + 17140*m^5*u*v^4*w + 
      30482*ep*m^5*u*v^4*w - 1726*m^4*u^2*v^4*w + 10546*ep*m^4*u^2*v^4*w - 
      3226*m^3*u^3*v^4*w - 13948*ep*m^3*u^3*v^4*w + 904*m^2*u^4*v^4*w + 
      3214*ep*m^2*u^4*v^4*w - 63*m*u^5*v^4*w - 208*ep*m*u^5*v^4*w + 
      248*ep*m^5*v^5*w - 3224*m^4*u*v^5*w - 6272*ep*m^4*u*v^5*w - 
      345*m^3*u^2*v^5*w - 3297*ep*m^3*u^2*v^5*w + 729*m^2*u^3*v^5*w + 
      2697*ep*m^2*u^3*v^5*w - 126*m*u^4*v^5*w - 424*ep*m*u^4*v^5*w + 
      4*u^5*v^5*w + 12*ep*u^5*v^5*w - 30*ep*m^4*v^6*w + 265*m^3*u*v^6*w + 
      544*ep*m^3*u*v^6*w + 66*m^2*u^2*v^6*w + 342*ep*m^2*u^2*v^6*w - 
      63*m*u^3*v^6*w - 215*ep*m*u^3*v^6*w + 8*u^4*v^6*w + 27*ep*u^4*v^6*w + 
      ep*m^3*v^7*w - 5*m^2*u*v^7*w - 11*ep*m^2*u*v^7*w + m*u^2*v^7*w + 
      14080*ep*m^8*u*w^2 - 14400*ep*m^7*u^2*w^2 + 5520*ep*m^6*u^3*w^2 - 
      940*ep*m^5*u^4*w^2 + 60*ep*m^4*u^5*w^2 + 11520*ep*m^8*v*w^2 + 
      20992*m^7*u*v*w^2 - 9088*ep*m^7*u*v*w^2 - 14752*m^6*u^2*v*w^2 + 
      13200*ep*m^6*u^2*v*w^2 + 2880*m^5*u^3*v*w^2 - 9108*ep*m^5*u^3*v*w^2 + 
      14*m^4*u^4*v*w^2 + 2425*ep*m^4*u^4*v*w^2 - 35*m^3*u^5*v*w^2 - 
      219*ep*m^3*u^5*v*w^2 - 6272*ep*m^7*v^2*w^2 - 35344*m^6*u*v^2*w^2 - 
      33872*ep*m^6*u*v^2*w^2 + 15900*m^5*u^2*v^2*w^2 - 
      5544*ep*m^5*u^2*v^2*w^2 + 606*m^4*u^3*v^2*w^2 + 
      16110*ep*m^4*u^3*v^2*w^2 - 1038*m^3*u^4*v^2*w^2 - 
      4612*ep*m^3*u^4*v^2*w^2 + 111*m^2*u^5*v^2*w^2 + 
      370*ep*m^2*u^5*v^2*w^2 + 64*ep*m^6*v^3*w^2 + 22080*m^5*u*v^3*w^2 + 
      33772*ep*m^5*u*v^3*w^2 - 6097*m^4*u^2*v^3*w^2 + 
      4221*ep*m^4*u^2*v^3*w^2 - 1627*m^3*u^3*v^3*w^2 - 
      10113*ep*m^3*u^3*v^3*w^2 + 631*m^2*u^4*v^3*w^2 + 
      2307*ep*m^2*u^4*v^3*w^2 - 48*m*u^5*v^3*w^2 - 144*ep*m*u^5*v^3*w^2 + 
      504*ep*m^5*v^4*w^2 - 6211*m^4*u*v^4*w^2 - 11315*ep*m^4*u*v^4*w^2 + 
      714*m^3*u^2*v^4*w^2 - 2692*ep*m^3*u^2*v^4*w^2 + 710*m^2*u^3*v^4*w^2 + 
      3134*ep*m^2*u^3*v^4*w^2 - 137*m*u^4*v^4*w^2 - 486*ep*m*u^4*v^4*w^2 + 
      4*u^5*v^4*w^2 + 12*ep*u^5*v^4*w^2 - 97*ep*m^4*v^5*w^2 + 
      751*m^3*u*v^5*w^2 + 1505*ep*m^3*u*v^5*w^2 + 18*m^2*u^2*v^5*w^2 + 
      525*ep*m^2*u^2*v^5*w^2 - 111*m*u^3*v^5*w^2 - 414*ep*m*u^3*v^5*w^2 + 
      14*u^4*v^5*w^2 + 46*ep*u^4*v^5*w^2 + 5*ep*m^3*v^6*w^2 - 
      27*m^2*u*v^6*w^2 - 59*ep*m^2*u*v^6*w^2 - 14*ep*m*u^2*v^6*w^2 + 
      2*u^3*v^6*w^2 + 9*ep*u^3*v^6*w^2 - 4800*ep*m^7*u*w^3 + 
      3680*ep*m^6*u^2*w^3 - 940*ep*m^5*u^3*w^3 + 80*ep*m^4*u^4*w^3 - 
      3840*ep*m^7*v*w^3 - 7392*m^6*u*v*w^3 + 1568*ep*m^6*u*v*w^3 + 
      3904*m^5*u^2*v*w^3 - 2796*ep*m^5*u^2*v*w^3 - 514*m^4*u^3*v*w^3 + 
      1484*ep*m^4*u^3*v*w^3 - 206*ep*m^3*u^4*v*w^3 + 1152*ep*m^6*v^2*w^3 + 
      11028*m^5*u*v^2*w^3 + 12036*ep*m^5*u*v^2*w^3 - 3824*m^4*u^2*v^2*w^3 + 
      780*ep*m^4*u^2*v^2*w^3 - 76*m^3*u^3*v^2*w^3 - 2493*ep*m^3*u^3*v^2*w^3 + 
      84*m^2*u^4*v^2*w^3 + 371*ep*m^2*u^4*v^2*w^3 + 304*ep*m^5*v^3*w^3 - 
      5387*m^4*u*v^3*w^3 - 8673*ep*m^4*u*v^3*w^3 + 1277*m^3*u^2*v^3*w^3 - 
      371*ep*m^3*u^2*v^3*w^3 + 165*m^2*u^3*v^3*w^3 + 
      1139*ep*m^2*u^3*v^3*w^3 - 40*m*u^4*v^3*w^3 - 137*ep*m*u^4*v^3*w^3 - 
      128*ep*m^4*v^4*w^3 + 1010*m^3*u*v^4*w^3 + 1910*ep*m^3*u*v^4*w^3 - 
      126*m^2*u^2*v^4*w^3 + 258*ep*m^2*u^2*v^4*w^3 - 63*m*u^3*v^4*w^3 - 
      277*ep*m*u^3*v^4*w^3 + 6*u^4*v^4*w^3 + 19*ep*u^4*v^4*w^3 + 
      10*ep*m^3*v^5*w^3 - 58*m^2*u*v^5*w^3 - 122*ep*m^2*u*v^5*w^3 + 
      2*m*u^2*v^5*w^3 - 24*ep*m*u^2*v^5*w^3 + 4*u^3*v^5*w^3 + 
      16*ep*u^3*v^5*w^3 + 920*ep*m^6*u*w^4 - 470*ep*m^5*u^2*w^4 + 
      60*ep*m^4*u^3*w^4 + 720*ep*m^6*v*w^4 + 1472*m^5*u*v*w^4 + 
      12*ep*m^5*u*v*w^4 - 521*m^4*u^2*v*w^4 + 272*ep*m^4*u^2*v*w^4 + 
      35*m^3*u^3*v*w^4 - 89*ep*m^3*u^3*v*w^4 - 52*ep*m^5*v^2*w^4 - 
      1937*m^4*u*v^2*w^4 - 2405*ep*m^4*u*v^2*w^4 + 473*m^3*u^2*v^2*w^4 + 
      16*ep*m^3*u^2*v^2*w^4 + m^2*u^3*v^2*w^4 + 138*ep*m^2*u^3*v^2*w^4 - 
      72*ep*m^4*v^3*w^4 + 664*m^3*u*v^3*w^4 + 1129*ep*m^3*u*v^3*w^4 - 
      131*m^2*u^2*v^3*w^4 - 30*ep*m^2*u^2*v^3*w^4 - 4*m*u^3*v^3*w^4 - 
      38*ep*m*u^3*v^3*w^4 + 10*ep*m^3*v^4*w^4 - 62*m^2*u*v^4*w^4 - 
      122*ep*m^2*u*v^4*w^4 + 8*m*u^2*v^4*w^4 - 6*ep*m*u^2*v^4*w^4 + 
      2*u^3*v^4*w^4 + 7*ep*u^3*v^4*w^4 - 94*ep*m^5*u*w^5 + 
      24*ep*m^4*u^2*w^5 - 72*ep*m^5*v*w^5 - 157*m^4*u*v*w^5 - 
      35*ep*m^4*u*v*w^5 + 28*m^3*u^2*v*w^5 - 9*ep*m^3*u^2*v*w^5 - 
      10*ep*m^4*v^2*w^5 + 181*m^3*u*v^2*w^5 + 254*ep*m^3*u*v^2*w^5 - 
      24*m^2*u^2*v^2*w^5 - 8*ep*m^2*u^2*v^2*w^5 + 5*ep*m^3*v^3*w^5 - 
      33*m^2*u*v^3*w^5 - 59*ep*m^2*u*v^3*w^5 + 5*m*u^2*v^3*w^5 + 
      4*ep*m*u^2*v^3*w^5 + 4*ep*m^4*u*w^6 + 3*ep*m^4*v*w^6 + 7*m^3*u*v*w^6 + 
      3*ep*m^3*u*v*w^6 + ep*m^3*v^2*w^6 - 7*m^2*u*v^2*w^6 - 
      11*ep*m^2*u*v^2*w^6))/(m*u*v*(3*m - u - v - w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
      8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -(((-1 + 2*ep)*(16384*ep*m^10*u - 24576*ep*m^9*u^2 + 15360*ep*m^8*u^3 - 
      5120*ep*m^7*u^4 + 960*ep*m^6*u^5 - 96*ep*m^5*u^6 + 4*ep*m^4*u^7 + 
      12288*ep*m^10*v + 22528*m^9*u*v - 19456*ep*m^9*u*v - 23296*m^8*u^2*v + 
      29696*ep*m^8*u^2*v + 7424*m^7*u^3*v - 27264*ep*m^7*u^3*v + 
      96*m^6*u^4*v + 13104*ep*m^6*u^4*v - 536*m^5*u^5*v - 3356*ep*m^5*u^5*v + 
      109*m^4*u^6*v + 438*ep*m^4*u^6*v - 7*m^3*u^7*v - 23*ep*m^3*u^7*v - 
      11264*ep*m^9*v^2 - 48640*m^8*u*v^2 - 39424*ep*m^8*u*v^2 + 
      32448*m^7*u^2*v^2 - 11584*ep*m^7*u^2*v^2 + 880*m^6*u^3*v^2 + 
      48752*ep*m^6*u^3*v^2 - 5676*m^5*u^4*v^2 - 26640*ep*m^5*u^4*v^2 + 
      1707*m^4*u^5*v^2 + 6043*ep*m^4*u^5*v^2 - 193*m^3*u^6*v^2 - 
      597*ep*m^3*u^6*v^2 + 7*m^2*u^7*v^2 + 19*ep*m^2*u^7*v^2 + 
      2560*ep*m^8*v^3 + 44416*m^7*u*v^3 + 66560*ep*m^7*u*v^3 - 
      17200*m^6*u^2*v^3 + 11344*ep*m^6*u^2*v^3 - 7536*m^5*u^3*v^3 - 
      46232*ep*m^5*u^3*v^3 + 5005*m^4*u^4*v^3 + 19319*ep*m^4*u^4*v^3 - 
      885*m^3*u^5*v^3 - 3024*ep*m^3*u^5*v^3 + 50*m^2*u^6*v^3 + 
      161*ep*m^2*u^6*v^3 + 640*ep*m^7*v^4 - 21408*m^6*u*v^4 - 
      39008*ep*m^6*u*v^4 + 3028*m^5*u^2*v^4 - 12572*ep*m^5*u^2*v^4 + 
      5009*m^4*u^3*v^4 + 22029*ep*m^4*u^3*v^4 - 1728*m^3*u^4*v^4 - 
      6216*ep*m^3*u^4*v^4 + 160*m^2*u^5*v^4 + 540*ep*m^2*u^5*v^4 - 
      m*u^6*v^4 - 3*ep*m*u^6*v^4 - 400*ep*m^6*v^5 + 5680*m^5*u*v^5 + 
      11260*ep*m^5*u*v^5 + 570*m^4*u^2*v^5 + 5999*ep*m^4*u^2*v^5 - 
      1484*m^3*u^3*v^5 - 5548*ep*m^3*u^3*v^5 + 299*m^2*u^4*v^5 + 
      1010*ep*m^2*u^4*v^5 - 13*m*u^5*v^5 - 42*ep*m*u^5*v^5 + 68*ep*m^5*v^6 - 
      784*m^4*u*v^6 - 1620*ep*m^4*u*v^6 - 275*m^3*u^2*v^6 - 
      1257*ep*m^3*u^2*v^6 + 209*m^2*u^3*v^6 + 709*ep*m^2*u^3*v^6 - 
      23*m*u^4*v^6 - 75*ep*m*u^4*v^6 - 4*ep*m^4*v^7 + 44*m^3*u*v^7 + 
      93*ep*m^3*u*v^7 + 27*m^2*u^2*v^7 + 97*ep*m^2*u^2*v^7 - 11*m*u^3*v^7 - 
      36*ep*m*u^3*v^7 - 24576*ep*m^9*u*w + 30720*ep*m^8*u^2*w - 
      15360*ep*m^7*u^3*w + 3840*ep*m^6*u^4*w - 480*ep*m^5*u^5*w + 
      24*ep*m^4*u^6*w - 18432*ep*m^9*v*w - 34560*m^8*u*v*w + 
      22784*ep*m^8*u*v*w + 29696*m^7*u^2*v*w - 33536*ep*m^7*u^2*v*w - 
      7520*m^6*u^3*v*w + 26720*ep*m^6*u^3*v*w - 96*m^5*u^4*v*w - 
      9944*ep*m^5*u^4*v*w + 277*m^4*u^5*v*w + 1721*ep*m^4*u^5*v*w - 
      28*m^3*u^6*v*w - 113*ep*m^3*u^6*v*w + 12288*ep*m^8*v^2*w + 
      66240*m^7*u*v^2*w + 58688*ep*m^7*u*v^2*w - 36192*m^6*u^2*v^2*w + 
      15104*ep*m^6*u^2*v^2*w - 1636*m^5*u^3*v^2*w - 47644*ep*m^5*u^3*v^2*w + 
      4296*m^4*u^4*v^2*w + 19542*ep*m^4*u^4*v^2*w - 873*m^3*u^5*v^2*w - 
      2997*ep*m^3*u^5*v^2*w + 52*m^2*u^6*v^2*w + 153*ep*m^2*u^6*v^2*w - 
      512*ep*m^7*v^3*w - 51376*m^6*u*v^3*w - 78128*ep*m^6*u*v^3*w + 
      16896*m^5*u^2*v^3*w - 11728*ep*m^5*u^2*v^3*w + 5995*m^4*u^3*v^3*w + 
      36931*ep*m^4*u^3*v^3*w - 3171*m^3*u^4*v^3*w - 11978*ep*m^3*u^4*v^3*w + 
      422*m^2*u^5*v^3*w + 1372*ep*m^2*u^5*v^3*w - 17*m*u^6*v^3*w - 
      49*ep*m*u^6*v^3*w - 1408*ep*m^6*v^4*w + 19700*m^5*u*v^4*w + 
      35916*ep*m^5*u*v^4*w - 2798*m^4*u^2*v^4*w + 9196*ep*m^4*u^2*v^4*w - 
      3172*m^3*u^3*v^4*w - 14186*ep*m^3*u^3*v^4*w + 920*m^2*u^4*v^4*w + 
      3282*ep*m^2*u^4*v^4*w - 63*m*u^5*v^4*w - 208*ep*m*u^5*v^4*w + 
      408*ep*m^5*v^5*w - 3762*m^4*u*v^5*w - 7454*ep*m^4*u*v^5*w - 
      115*m^3*u^2*v^5*w - 2965*ep*m^3*u^2*v^5*w + 711*m^2*u^3*v^5*w + 
      2711*ep*m^2*u^3*v^5*w - 128*m*u^4*v^5*w - 430*ep*m*u^4*v^5*w + 
      4*u^5*v^5*w + 12*ep*u^5*v^5*w - 40*ep*m^4*v^6*w + 307*m^3*u*v^6*w + 
      638*ep*m^3*u*v^6*w + 48*m^2*u^2*v^6*w + 316*ep*m^2*u^2*v^6*w - 
      61*m*u^3*v^6*w - 215*ep*m*u^3*v^6*w + 8*u^4*v^6*w + 27*ep*u^4*v^6*w + 
      ep*m^3*v^7*w - 5*m^2*u*v^7*w - 11*ep*m^2*u*v^7*w + m*u^2*v^7*w + 
      15360*ep*m^8*u*w^2 - 15360*ep*m^7*u^2*w^2 + 5760*ep*m^6*u^3*w^2 - 
      960*ep*m^5*u^4*w^2 + 60*ep*m^4*u^5*w^2 + 11520*ep*m^8*v*w^2 + 
      22272*m^7*u*v*w^2 - 9856*ep*m^7*u*v*w^2 - 15328*m^6*u^2*v*w^2 + 
      14592*ep*m^6*u^2*v*w^2 + 2928*m^5*u^3*v*w^2 - 9672*ep*m^5*u^3*v*w^2 + 
      18*m^4*u^4*v*w^2 + 2491*ep*m^4*u^4*v*w^2 - 35*m^3*u^5*v*w^2 - 
      219*ep*m^3*u^5*v*w^2 - 4992*ep*m^7*v^2*w^2 - 37776*m^6*u*v^2*w^2 - 
      37296*ep*m^6*u*v^2*w^2 + 16572*m^5*u^2*v^2*w^2 - 
      6244*ep*m^5*u^2*v^2*w^2 + 666*m^4*u^3*v^2*w^2 + 
      16868*ep*m^4*u^3*v^2*w^2 - 1056*m^3*u^4*v^2*w^2 - 
      4706*ep*m^3*u^4*v^2*w^2 + 111*m^2*u^5*v^2*w^2 + 
      370*ep*m^2*u^5*v^2*w^2 - 896*ep*m^6*v^3*w^2 + 24048*m^5*u*v^3*w^2 + 
      37736*ep*m^5*u*v^3*w^2 - 6761*m^4*u^2*v^3*w^2 + 
      3587*ep*m^4*u^2*v^3*w^2 - 1629*m^3*u^3*v^3*w^2 - 
      10355*ep*m^3*u^3*v^3*w^2 + 639*m^2*u^4*v^3*w^2 + 
      2341*ep*m^2*u^4*v^3*w^2 - 48*m*u^5*v^3*w^2 - 144*ep*m*u^5*v^3*w^2 + 
      744*ep*m^5*v^4*w^2 - 6843*m^4*u*v^4*w^2 - 12701*ep*m^4*u*v^4*w^2 + 
      978*m^3*u^2*v^4*w^2 - 2276*ep*m^3*u^2*v^4*w^2 + 694*m^2*u^3*v^4*w^2 + 
      3144*ep*m^2*u^3*v^4*w^2 - 139*m*u^4*v^4*w^2 - 492*ep*m*u^4*v^4*w^2 + 
      4*u^5*v^4*w^2 + 12*ep*u^5*v^4*w^2 - 117*ep*m^4*v^5*w^2 + 
      819*m^3*u*v^5*w^2 + 1659*ep*m^3*u*v^5*w^2 - 16*m^2*u^2*v^5*w^2 + 
      465*ep*m^2*u^2*v^5*w^2 - 107*m*u^3*v^5*w^2 - 410*ep*m*u^3*v^5*w^2 + 
      14*u^4*v^5*w^2 + 46*ep*u^4*v^5*w^2 + 5*ep*m^3*v^6*w^2 - 
      27*m^2*u*v^6*w^2 - 59*ep*m^2*u*v^6*w^2 - 14*ep*m*u^2*v^6*w^2 + 
      2*u^3*v^6*w^2 + 9*ep*u^3*v^6*w^2 - 5120*ep*m^7*u*w^3 + 
      3840*ep*m^6*u^2*w^3 - 960*ep*m^5*u^3*w^3 + 80*ep*m^4*u^4*w^3 - 
      3840*ep*m^7*v*w^3 - 7712*m^6*u*v*w^3 + 1696*ep*m^6*u*v*w^3 + 
      4000*m^5*u^2*v*w^3 - 3008*ep*m^5*u^2*v*w^3 - 518*m^4*u^3*v*w^3 + 
      1530*ep*m^4*u^3*v*w^3 - 206*ep*m^3*u^4*v*w^3 + 832*ep*m^6*v^2*w^3 + 
      11540*m^5*u*v^2*w^3 + 12828*ep*m^5*u*v^2*w^3 - 3912*m^4*u^2*v^2*w^3 + 
      886*ep*m^4*u^2*v^2*w^3 - 82*m^3*u^3*v^2*w^3 - 2553*ep*m^3*u^3*v^2*w^3 + 
      84*m^2*u^4*v^2*w^3 + 371*ep*m^2*u^4*v^2*w^3 + 464*ep*m^5*v^3*w^3 - 
      5695*m^4*u*v^3*w^3 - 9323*ep*m^4*u*v^3*w^3 + 1363*m^3*u^2*v^3*w^3 - 
      253*ep*m^3*u^2*v^3*w^3 + 165*m^2*u^3*v^3*w^3 + 
      1151*ep*m^2*u^3*v^3*w^3 - 40*m*u^4*v^3*w^3 - 137*ep*m*u^4*v^3*w^3 - 
      148*ep*m^4*v^4*w^3 + 1062*m^3*u*v^4*w^3 + 2028*ep*m^3*u*v^4*w^3 - 
      148*m^2*u^2*v^4*w^3 + 216*ep*m^2*u^2*v^4*w^3 - 61*m*u^3*v^4*w^3 - 
      273*ep*m*u^3*v^4*w^3 + 6*u^4*v^4*w^3 + 19*ep*u^4*v^4*w^3 + 
      10*ep*m^3*v^5*w^3 - 58*m^2*u*v^5*w^3 - 122*ep*m^2*u*v^5*w^3 + 
      2*m*u^2*v^5*w^3 - 24*ep*m*u^2*v^5*w^3 + 4*u^3*v^5*w^3 + 
      16*ep*u^3*v^5*w^3 + 960*ep*m^6*u*w^4 - 480*ep*m^5*u^2*w^4 + 
      60*ep*m^4*u^3*w^4 + 720*ep*m^6*v*w^4 + 1512*m^5*u*v*w^4 + 
      4*ep*m^5*u*v*w^4 - 527*m^4*u^2*v*w^4 + 284*ep*m^4*u^2*v*w^4 + 
      35*m^3*u^3*v*w^4 - 89*ep*m^3*u^3*v*w^4 - 12*ep*m^5*v^2*w^4 - 
      1989*m^4*u*v^2*w^4 - 2495*ep*m^4*u*v^2*w^4 + 477*m^3*u^2*v^2*w^4 + 
      10*ep*m^3*u^2*v^2*w^4 + m^2*u^3*v^2*w^4 + 138*ep*m^2*u^3*v^2*w^4 - 
      82*ep*m^4*v^3*w^4 + 682*m^3*u*v^3*w^4 + 1169*ep*m^3*u*v^3*w^4 - 
      135*m^2*u^2*v^3*w^4 - 38*ep*m^2*u^2*v^3*w^4 - 4*m*u^3*v^3*w^4 - 
      38*ep*m*u^3*v^3*w^4 + 10*ep*m^3*v^4*w^4 - 62*m^2*u*v^4*w^4 - 
      122*ep*m^2*u*v^4*w^4 + 8*m*u^2*v^4*w^4 - 6*ep*m*u^2*v^4*w^4 + 
      2*u^3*v^4*w^4 + 7*ep*u^3*v^4*w^4 - 96*ep*m^5*u*w^5 + 
      24*ep*m^4*u^2*w^5 - 72*ep*m^5*v*w^5 - 159*m^4*u*v*w^5 - 
      35*ep*m^4*u*v*w^5 + 28*m^3*u^2*v*w^5 - 9*ep*m^3*u^2*v*w^5 - 
      12*ep*m^4*v^2*w^5 + 183*m^3*u*v^2*w^5 + 258*ep*m^3*u*v^2*w^5 - 
      24*m^2*u^2*v^2*w^5 - 8*ep*m^2*u^2*v^2*w^5 + 5*ep*m^3*v^3*w^5 - 
      33*m^2*u*v^3*w^5 - 59*ep*m^2*u*v^3*w^5 + 5*m*u^2*v^3*w^5 + 
      4*ep*m*u^2*v^3*w^5 + 4*ep*m^4*u*w^6 + 3*ep*m^4*v*w^6 + 7*m^3*u*v*w^6 + 
      3*ep*m^3*u*v*w^6 + ep*m^3*v^2*w^6 - 7*m^2*u*v^2*w^6 - 
      11*ep*m^2*u*v^2*w^6))/(m*u*v*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
      2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
      m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
      2*m*u*v*w + m^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
      17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
      8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
      m^2*w^2 - m*v*w^2))), 0, 0, 0, 
  (-2*(-1 + 2*ep)*(-1 + 3*ep)*(64*ep*m^7 - 96*m^6*u - 288*ep*m^6*u + 
     72*m^5*u^2 + 188*ep*m^5*u^2 - 12*m^4*u^3 - 30*ep*m^4*u^3 - 
     112*ep*m^6*v + 248*m^5*u*v + 712*ep*m^5*u*v - 204*m^4*u^2*v - 
     529*ep*m^4*u^2*v + 40*m^3*u^3*v + 97*ep*m^3*u^3*v - m^2*u^4*v - 
     ep*m^2*u^4*v + 60*ep*m^5*v^2 - 192*m^4*u*v^2 - 516*ep*m^4*u*v^2 + 
     154*m^3*u^2*v^2 + 369*ep*m^3*u^2*v^2 - 33*m^2*u^3*v^2 - 
     70*ep*m^2*u^3*v^2 + m*u^4*v^2 + ep*m*u^4*v^2 - 13*ep*m^4*v^3 + 
     58*m^3*u*v^3 + 149*ep*m^3*u*v^3 - 40*m^2*u^2*v^3 - 89*ep*m^2*u^2*v^3 + 
     9*m*u^3*v^3 + 18*ep*m*u^3*v^3 + ep*m^3*v^4 - 6*m^2*u*v^4 - 
     15*ep*m^2*u*v^4 + 3*m*u^2*v^4 + 6*ep*m*u^2*v^4 - u^3*v^4 - 
     2*ep*u^3*v^4 - 48*ep*m^6*w + 80*m^5*u*w + 240*ep*m^5*u*w - 
     34*m^4*u^2*w - 95*ep*m^4*u^2*w + 2*m^3*u^3*w + 6*ep*m^3*u^3*w + 
     72*ep*m^5*v*w - 166*m^4*u*v*w - 482*ep*m^4*u*v*w + 86*m^3*u^2*v*w + 
     236*ep*m^3*u^2*v*w - 8*m^2*u^3*v*w - 22*ep*m^2*u^3*v*w - 
     27*ep*m^4*v^2*w + 90*m^3*u*v^2*w + 243*ep*m^3*u*v^2*w - 
     49*m^2*u^2*v^2*w - 121*ep*m^2*u^2*v^2*w + 8*m*u^3*v^2*w + 
     19*ep*m*u^3*v^2*w + 3*ep*m^3*v^3*w - 14*m^2*u*v^3*w - 
     36*ep*m^2*u*v^3*w + 6*m*u^2*v^3*w + 14*ep*m*u^2*v^3*w - u^3*v^3*w - 
     2*ep*u^3*v^3*w + 12*ep*m^5*w^2 - 22*m^4*u*w^2 - 66*ep*m^4*u*w^2 + 
     4*m^3*u^2*w^2 + 12*ep*m^3*u^2*w^2 - 15*ep*m^4*v*w^2 + 34*m^3*u*v*w^2 + 
     100*ep*m^3*u*v*w^2 - 9*m^2*u^2*v*w^2 - 27*ep*m^2*u^2*v*w^2 + 
     3*ep*m^3*v^2*w^2 - 10*m^2*u*v^2*w^2 - 27*ep*m^2*u*v^2*w^2 + 
     3*m*u^2*v^2*w^2 + 8*ep*m*u^2*v^2*w^2 - ep*m^4*w^3 + 2*m^3*u*w^3 + 
     6*ep*m^3*u*w^3 + ep*m^3*v*w^3 - 2*m^2*u*v*w^3 - 6*ep*m^2*u*v*w^3))/
   (m*u*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 
     2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 
     2*m^2*v*w - 2*m*u*v*w + m^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 
  (ep*(3072*m^10*u + 6144*ep*m^10*u - 3072*m^9*u^2 - 6144*ep*m^9*u^2 + 
     1152*m^8*u^3 + 2304*ep*m^8*u^3 - 192*m^7*u^4 - 384*ep*m^7*u^4 + 
     12*m^6*u^5 + 24*ep*m^6*u^5 + 10240*ep*m^10*v - 13824*m^9*u*v - 
     35072*ep*m^9*u*v + 14400*m^8*u^2*v + 25920*ep*m^8*u^2*v - 
     6192*m^7*u^3*v - 8176*ep*m^7*u^3*v + 1452*m^6*u^4*v + 
     1412*ep*m^6*u^4*v - 195*m^5*u^5*v - 168*ep*m^5*u^5*v + 12*m^4*u^6*v + 
     12*ep*m^4*u^6*v - 16896*ep*m^9*v^2 + 30080*m^8*u*v^2 + 
     67712*ep*m^8*u*v^2 - 35920*m^7*u^2*v^2 - 64592*ep*m^7*u^2*v^2 + 
     16896*m^6*u^3*v^2 + 27104*ep*m^6*u^3*v^2 - 3861*m^5*u^4*v^2 - 
     5611*ep*m^5*u^4*v^2 + 417*m^4*u^5*v^2 + 534*ep*m^4*u^5*v^2 - 
     16*m^3*u^6*v^2 - 16*ep*m^3*u^6*v^2 + 11520*ep*m^8*v^3 - 
     28288*m^7*u*v^3 - 59200*ep*m^7*u*v^3 + 33164*m^6*u^2*v^3 + 
     60348*ep*m^6*u^2*v^3 - 14479*m^5*u^3*v^3 - 24917*ep*m^5*u^3*v^3 + 
     2853*m^4*u^4*v^3 + 4705*ep*m^4*u^4*v^3 - 232*m^3*u^5*v^3 - 
     359*ep*m^3*u^5*v^3 + 4*m^2*u^6*v^3 + 4*ep*m^2*u^6*v^3 - 
     4160*ep*m^7*v^4 + 13452*m^6*u*v^4 + 27200*ep*m^6*u*v^4 - 
     14351*m^5*u^2*v^4 - 25883*ep*m^5*u^2*v^4 + 5520*m^4*u^3*v^4 + 
     9618*ep*m^4*u^3*v^4 - 895*m^3*u^4*v^4 - 1561*ep*m^3*u^4*v^4 + 
     50*m^2*u^5*v^4 + 89*ep*m^2*u^5*v^4 + 840*ep*m^6*v^5 - 3434*m^5*u*v^5 - 
     6851*ep*m^5*u*v^5 + 3131*m^4*u^2*v^5 + 5385*ep*m^4*u^2*v^5 - 
     1044*m^3*u^3*v^5 - 1789*ep*m^3*u^3*v^5 + 132*m^2*u^4*v^5 + 
     242*ep*m^2*u^4*v^5 - 4*m*u^5*v^5 - 8*ep*m*u^5*v^5 - 90*ep*m^5*v^6 + 
     451*m^4*u*v^6 + 898*ep*m^4*u*v^6 - 325*m^3*u^2*v^6 - 
     491*ep*m^3*u^2*v^6 + 98*m^2*u^3*v^6 + 169*ep*m^2*u^3*v^6 - 8*m*u^4*v^6 - 
     16*ep*m*u^4*v^6 + 4*ep*m^4*v^7 - 24*m^3*u*v^7 - 48*ep*m^3*u*v^7 + 
     12*m^2*u^2*v^7 + 12*ep*m^2*u^2*v^7 - 4*m*u^3*v^7 - 8*ep*m*u^3*v^7 - 
     3072*m^9*u*w - 6144*ep*m^9*u*w + 2304*m^8*u^2*w + 4608*ep*m^8*u^2*w - 
     576*m^7*u^3*w - 1152*ep*m^7*u^3*w + 48*m^6*u^4*w + 96*ep*m^6*u^4*w - 
     13568*ep*m^9*v*w + 13760*m^8*u*v*w + 37952*ep*m^8*u*v*w - 
     11072*m^7*u^2*v*w - 20832*ep*m^7*u^2*v*w + 3468*m^6*u^3*v*w + 
     4196*ep*m^6*u^3*v*w - 542*m^5*u^4*v*w - 359*ep*m^5*u^4*v*w + 
     38*m^4*u^5*v*w + 18*ep*m^4*u^5*v*w + 18688*ep*m^8*v^2*w - 
     29424*m^7*u*v^2*w - 69712*ep*m^7*u*v^2*w + 30272*m^6*u^2*v^2*w + 
     58176*ep*m^6*u^2*v^2*w - 11229*m^5*u^3*v^2*w - 19103*ep*m^5*u^3*v^2*w + 
     1736*m^4*u^4*v^2*w + 2501*ep*m^4*u^4*v^2*w - 91*m^3*u^5*v^2*w - 
     87*ep*m^3*u^5*v^2*w - 10208*ep*m^7*v^3*w + 23492*m^6*u*v^3*w + 
     51628*ep*m^6*u*v^3*w - 24888*m^5*u^2*v^3*w - 48530*ep*m^5*u^2*v^3*w + 
     9066*m^4*u^3*v^3*w + 16784*ep*m^4*u^3*v^3*w - 1295*m^3*u^4*v^3*w - 
     2241*ep*m^3*u^4*v^3*w + 53*m^2*u^5*v^3*w + 73*ep*m^2*u^5*v^3*w + 
     2768*ep*m^6*v^4*w - 8597*m^5*u*v^4*w - 18275*ep*m^5*u*v^4*w + 
     8738*m^4*u^2*v^4*w + 16952*ep*m^4*u^2*v^4*w - 3023*m^3*u^3*v^4*w - 
     5699*ep*m^3*u^3*v^4*w + 380*m^2*u^4*v^4*w + 686*ep*m^2*u^4*v^4*w - 
     8*m*u^5*v^4*w - 12*ep*m*u^5*v^4*w - 373*ep*m^5*v^5*w + 
     1482*m^4*u*v^5*w + 3109*ep*m^4*u*v^5*w - 1385*m^3*u^2*v^5*w - 
     2609*ep*m^3*u^2*v^5*w + 460*m^2*u^3*v^5*w + 852*ep*m^2*u^3*v^5*w - 
     55*m*u^4*v^5*w - 101*ep*m*u^4*v^5*w + 20*ep*m^4*v^6*w - 98*m^3*u*v^6*w - 
     205*ep*m^3*u*v^6*w + 81*m^2*u^2*v^6*w + 143*ep*m^2*u^2*v^6*w - 
     27*m*u^3*v^6*w - 48*ep*m*u^3*v^6*w + 4*u^4*v^6*w + 8*ep*u^4*v^6*w + 
     1152*m^8*u*w^2 + 2304*ep*m^8*u*w^2 - 576*m^7*u^2*w^2 - 
     1152*ep*m^7*u^2*w^2 + 72*m^6*u^3*w^2 + 144*ep*m^6*u^3*w^2 + 
     7168*ep*m^8*v*w^2 - 5264*m^7*u*v*w^2 - 16464*ep*m^7*u*v*w^2 + 
     2964*m^6*u^2*v*w^2 + 6132*ep*m^6*u^2*v*w^2 - 576*m^5*u^3*v*w^2 - 
     586*ep*m^5*u^3*v*w^2 + 44*m^4*u^4*v*w^2 - 7936*ep*m^7*v^2*w^2 + 
     10976*m^6*u*v^2*w^2 + 27792*ep*m^6*u*v^2*w^2 - 9427*m^5*u^2*v^2*w^2 - 
     19719*ep*m^5*u^2*v^2*w^2 + 2462*m^4*u^3*v^2*w^2 + 
     4522*ep*m^4*u^3*v^2*w^2 - 193*m^3*u^4*v^2*w^2 - 276*ep*m^3*u^4*v^2*w^2 + 
     3264*ep*m^6*v^3*w^2 - 6969*m^5*u*v^3*w^2 - 16227*ep*m^5*u*v^3*w^2 + 
     6541*m^4*u^2*v^3*w^2 + 13758*ep*m^4*u^2*v^3*w^2 - 1828*m^3*u^3*v^3*w^2 - 
     3670*ep*m^3*u^3*v^3*w^2 + 151*m^2*u^4*v^3*w^2 + 288*ep*m^2*u^4*v^3*w^2 - 
     592*ep*m^5*v^4*w^2 + 1742*m^4*u*v^4*w^2 + 3912*ep*m^4*u*v^4*w^2 - 
     1662*m^3*u^2*v^4*w^2 - 3474*ep*m^3*u^2*v^4*w^2 + 481*m^2*u^3*v^4*w^2 + 
     978*ep*m^2*u^3*v^4*w^2 - 43*m*u^4*v^4*w^2 - 89*ep*m*u^4*v^4*w^2 + 
     40*ep*m^4*v^5*w^2 - 152*m^3*u*v^5*w^2 - 336*ep*m^3*u*v^5*w^2 + 
     143*m^2*u^2*v^5*w^2 + 294*ep*m^2*u^2*v^5*w^2 - 42*m*u^3*v^5*w^2 - 
     83*ep*m*u^3*v^5*w^2 + 4*u^4*v^5*w^2 + 8*ep*u^4*v^5*w^2 - 192*m^7*u*w^3 - 
     384*ep*m^7*u*w^3 + 48*m^6*u^2*w^3 + 96*ep*m^6*u^2*w^3 - 
     1888*ep*m^7*v*w^3 + 948*m^6*u*v*w^3 + 3596*ep*m^6*u*v*w^3 - 
     306*m^5*u^2*v*w^3 - 780*ep*m^5*u^2*v*w^3 + 24*m^4*u^3*v*w^3 + 
     12*ep*m^4*u^3*v*w^3 + 1584*ep*m^6*v^2*w^3 - 1883*m^5*u*v^2*w^3 - 
     5201*ep*m^5*u*v^2*w^3 + 1278*m^4*u^2*v^2*w^3 + 2975*ep*m^4*u^2*v^2*w^3 - 
     179*m^3*u^3*v^2*w^3 - 364*ep*m^3*u^3*v^2*w^3 - 438*ep*m^5*v^3*w^3 + 
     844*m^4*u*v^3*w^3 + 2107*ep*m^4*u*v^3*w^3 - 665*m^3*u^2*v^3*w^3 - 
     1524*ep*m^3*u^2*v^3*w^3 + 119*m^2*u^3*v^3*w^3 + 263*ep*m^2*u^3*v^3*w^3 + 
     40*ep*m^4*v^4*w^3 - 108*m^3*u*v^4*w^3 - 258*ep*m^3*u*v^4*w^3 + 
     91*m^2*u^2*v^4*w^3 + 207*ep*m^2*u^2*v^4*w^3 - 19*m*u^3*v^4*w^3 - 
     43*ep*m*u^3*v^4*w^3 + 12*m^6*u*w^4 + 24*ep*m^6*u*w^4 + 
     248*ep*m^6*v*w^4 - 77*m^5*u*v*w^4 - 398*ep*m^5*u*v*w^4 + 
     8*m^4*u^2*v*w^4 + 36*ep*m^4*u^2*v*w^4 - 142*ep*m^5*v^2*w^4 + 
     135*m^4*u*v^2*w^4 + 424*ep*m^4*u*v^2*w^4 - 63*m^3*u^2*v^2*w^4 - 
     168*ep*m^3*u^2*v^2*w^4 + 20*ep*m^4*v^3*w^4 - 32*m^3*u*v^3*w^4 - 
     88*ep*m^3*u*v^3*w^4 + 17*m^2*u^2*v^3*w^4 + 44*ep*m^2*u^2*v^3*w^4 - 
     13*ep*m^5*v*w^5 + 2*m^4*u*v*w^5 + 18*ep*m^4*u*v*w^5 + 4*ep*m^4*v^2*w^5 - 
     2*m^3*u*v^2*w^5 - 9*ep*m^3*u*v^2*w^5))/(m*u*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
     8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  (-2*(-1 + 2*ep)*(-1 + 3*ep)*(64*ep*m^6 + 64*m^5*u + 176*ep*m^5*u - 
     16*m^4*u^2 - 84*ep*m^4*u^2 - 4*m^3*u^3 + 5*ep*m^3*u^3 + m^2*u^4 + 
     ep*m^2*u^4 - 64*ep*m^5*v - 128*m^4*u*v - 416*ep*m^4*u*v + 
     92*ep*m^3*u^2*v + 14*m^2*u^3*v + 13*ep*m^2*u^3*v - m*u^4*v - 
     ep*m*u^4*v + 20*ep*m^4*v^2 + 116*m^3*u*v^2 + 353*ep*m^3*u*v^2 - 
     9*m^2*u^2*v^2 - 65*ep*m^2*u^2*v^2 - 6*m*u^3*v^2 - 9*ep*m*u^3*v^2 - 
     2*ep*m^3*v^3 - 42*m^2*u*v^3 - 117*ep*m^2*u*v^3 + 6*m*u^2*v^3 + 
     22*ep*m*u^2*v^3 + u^3*v^3 + 2*ep*u^3*v^3 + 5*m*u*v^4 + 13*ep*m*u*v^4 - 
     u^2*v^4 - 3*ep*u^2*v^4 - 48*ep*m^5*w - 48*m^4*u*w - 136*ep*m^4*u*w + 
     8*m^3*u^2*w + 41*ep*m^3*u^2*w + m^2*u^3*w - ep*m^2*u^3*w + 
     32*ep*m^4*v*w + 80*m^3*u*v*w + 272*ep*m^3*u*v*w + 4*m^2*u^2*v*w - 
     35*ep*m^2*u^2*v*w - 3*m*u^3*v*w - 2*ep*m*u^3*v*w - 5*ep*m^3*v^2*w - 
     57*m^2*u*v^2*w - 172*ep*m^2*u*v^2*w + 5*m*u^2*v^2*w + 
     29*ep*m*u^2*v^2*w + u^3*v^2*w + 2*ep*u^3*v^2*w + 11*m*u*v^3*w + 
     30*ep*m*u*v^3*w - 2*u^2*v^3*w - 7*ep*u^2*v^3*w + 12*ep*m^4*w^2 + 
     12*m^3*u*w^2 + 35*ep*m^3*u*w^2 - m^2*u^2*w^2 - 5*ep*m^2*u^2*w^2 - 
     4*ep*m^3*v*w^2 - 16*m^2*u*v*w^2 - 58*ep*m^2*u*v*w^2 - m*u^2*v*w^2 + 
     3*ep*m*u^2*v*w^2 + 7*m*u*v^2*w^2 + 21*ep*m*u*v^2*w^2 - u^2*v^2*w^2 - 
     4*ep*u^2*v^2*w^2 - ep*m^3*w^3 - m^2*u*w^3 - 3*ep*m^2*u*w^3 + m*u*v*w^3 + 
     4*ep*m*u*v*w^3))/(u*(-3*m + u + v + w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
     8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  (ep*(9216*m^9 + 8192*ep*m^9 - 12544*m^8*u - 15360*ep*m^8*u + 5760*m^7*u^2 + 
     9216*ep*m^7*u^2 - 800*m^6*u^3 - 2176*ep*m^6*u^3 - 140*m^5*u^4 + 
     96*ep*m^5*u^4 + 51*m^4*u^5 + 36*ep*m^4*u^5 - 4*m^3*u^6 - 4*ep*m^3*u^6 - 
     23808*m^8*v - 26880*ep*m^8*v + 27520*m^7*u*v + 33536*ep*m^7*u*v - 
     9152*m^6*u^2*v - 9120*ep*m^6*u^2*v - 72*m^5*u^3*v - 2064*ep*m^5*u^3*v + 
     561*m^4*u^4*v + 1235*ep*m^4*u^4*v - 93*m^3*u^5*v - 158*ep*m^3*u^5*v + 
     4*m^2*u^6*v + 4*ep*m^2*u^6*v + 21312*m^7*v^2 + 25408*ep*m^7*v^2 - 
     18352*m^6*u*v^2 - 15248*ep*m^6*u*v^2 + 3420*m^5*u^2*v^2 - 
     4356*ep*m^5*u^2*v^2 + 747*m^4*u^3*v^2 + 4289*ep*m^4*u^3*v^2 - 
     277*m^3*u^4*v^2 - 849*ep*m^3*u^4*v^2 + 20*m^2*u^5*v^2 + 
     47*ep*m^2*u^5*v^2 - 9264*m^6*v^3 - 11024*ep*m^6*v^3 + 3984*m^5*u*v^3 - 
     3752*ep*m^5*u*v^3 + 743*m^4*u^2*v^3 + 7359*ep*m^4*u^2*v^3 - 
     480*m^3*u^3*v^3 - 2082*ep*m^3*u^3*v^3 + 39*m^2*u^4*v^3 + 
     133*ep*m^2*u^4*v^3 + 2*m*u^5*v^3 + 7*ep*m*u^5*v^3 + 2136*m^5*v^4 + 
     2460*ep*m^5*v^4 + 422*m^4*u*v^4 + 4411*ep*m^4*u*v^4 - 715*m^3*u^2*v^4 - 
     2913*ep*m^3*u^2*v^4 + 136*m^2*u^3*v^4 + 457*ep*m^2*u^3*v^4 - 
     4*m*u^4*v^4 - 10*ep*m*u^4*v^4 - 252*m^4*v^5 - 274*ep*m^4*v^5 - 
     275*m^3*u*v^5 - 1114*ep*m^3*u*v^5 + 141*m^2*u^2*v^5 + 
     459*ep*m^2*u^2*v^5 - 14*m*u^3*v^5 - 41*ep*m*u^3*v^5 + 12*m^3*v^6 + 
     12*ep*m^3*v^6 + 28*m^2*u*v^6 + 92*ep*m^2*u*v^6 - 8*m*u^2*v^6 - 
     24*ep*m*u^2*v^6 - 12288*m^8*w - 11008*ep*m^8*w + 13568*m^7*u*w + 
     16512*ep*m^7*u*w - 4800*m^6*u^2*w - 7616*ep*m^6*u^2*w + 432*m^5*u^3*w + 
     1240*ep*m^5*u^3*w + 76*m^4*u^4*w - 9*ep*m^4*u^4*w - 12*m^3*u^5*w - 
     10*ep*m^3*u^5*w + 27840*m^7*v*w + 31296*ep*m^7*v*w - 26192*m^6*u*v*w - 
     31856*ep*m^6*u*v*w + 6356*m^5*u^2*v*w + 6044*ep*m^5*u^2*v*w + 
     453*m^4*u^3*v*w + 1835*ep*m^4*u^3*v*w - 318*m^3*u^4*v*w - 
     649*ep*m^3*u^4*v*w + 27*m^2*u^5*v*w + 47*ep*m^2*u^5*v*w - 
     20256*m^6*v^2*w - 23616*ep*m^6*v^2*w + 13872*m^5*u*v^2*w + 
     10600*ep*m^5*u*v^2*w - 1794*m^4*u^2*v^2*w + 3010*ep*m^4*u^2*v^2*w - 
     574*m^3*u^3*v^2*w - 2368*ep*m^3*u^3*v^2*w + 163*m^2*u^4*v^2*w + 
     465*ep*m^2*u^4*v^2*w - 11*m*u^5*v^2*w - 33*ep*m*u^5*v^2*w + 
     6636*m^5*v^3*w + 7588*ep*m^5*v^3*w - 1739*m^4*u*v^3*w + 
     3935*ep*m^4*u*v^3*w - 676*m^3*u^2*v^3*w - 4144*ep*m^3*u^2*v^3*w + 
     273*m^2*u^3*v^3*w + 987*ep*m^2*u^3*v^3*w - 26*m*u^4*v^3*w - 
     82*ep*m*u^4*v^3*w - 1020*m^4*v^4*w - 1107*ep*m^4*v^4*w - 
     412*m^3*u*v^4*w - 2417*ep*m^3*u*v^4*w + 371*m^2*u^2*v^4*w + 
     1273*ep*m^2*u^2*v^4*w - 54*m*u^3*v^4*w - 168*ep*m*u^3*v^4*w + 
     u^4*v^4*w + 5*ep*u^4*v^4*w + 60*m^3*v^5*w + 60*ep*m^3*v^5*w + 
     84*m^2*u*v^5*w + 301*ep*m^2*u*v^5*w - 45*m*u^2*v^5*w - 
     127*ep*m*u^2*v^5*w + 5*u^3*v^5*w + 12*ep*u^3*v^5*w + 6528*m^7*w^2 + 
     5888*ep*m^7*w^2 - 5728*m^6*u*w^2 - 7008*ep*m^6*u*w^2 + 
     1512*m^5*u^2*w^2 + 2400*ep*m^5*u^2*w^2 - 90*m^4*u^3*w^2 - 
     254*ep*m^4*u^3*w^2 - 8*m^3*u^4*w^2 - 12720*m^6*v*w^2 - 
     14160*ep*m^6*v*w^2 + 9616*m^5*u*v*w^2 + 11944*ep*m^5*u*v*w^2 - 
     1641*m^4*u^2*v*w^2 - 1665*ep*m^4*u^2*v*w^2 - 150*m^3*u^3*v*w^2 - 
     418*ep*m^3*u^3*v*w^2 + 39*m^2*u^4*v*w^2 + 76*ep*m^2*u^4*v*w^2 + 
     7092*m^5*v^2*w^2 + 8004*ep*m^5*v^2*w^2 - 3729*m^4*u*v^2*w^2 - 
     2533*ep*m^4*u*v^2*w^2 + 251*m^3*u^2*v^2*w^2 - 710*ep*m^3*u^2*v^2*w^2 + 
     142*m^2*u^3*v^2*w^2 + 402*ep*m^2*u^3*v^2*w^2 - 19*m*u^4*v^2*w^2 - 
     44*ep*m*u^4*v^2*w^2 - 1560*m^4*v^3*w^2 - 1688*ep*m^4*v^3*w^2 + 
     130*m^3*u*v^3*w^2 - 1304*ep*m^3*u*v^3*w^2 + 240*m^2*u^2*v^3*w^2 + 
     902*ep*m^2*u^2*v^3*w^2 - 49*m*u^3*v^3*w^2 - 138*ep*m*u^3*v^3*w^2 + 
     u^4*v^3*w^2 + 5*ep*u^4*v^3*w^2 + 120*m^3*v^4*w^2 + 120*ep*m^3*v^4*w^2 + 
     80*m^2*u*v^4*w^2 + 344*ep*m^2*u*v^4*w^2 - 67*m*u^2*v^4*w^2 - 
     186*ep*m*u^2*v^4*w^2 + 10*u^3*v^4*w^2 + 23*ep*u^3*v^4*w^2 - 
     1728*m^6*w^3 - 1568*ep*m^6*w^3 + 1168*m^5*u*w^3 + 1464*ep*m^5*u*w^3 - 
     216*m^4*u^2*w^3 - 348*ep*m^4*u^2*w^3 + 8*m^3*u^3*w^3 + 
     20*ep*m^3*u^3*w^3 + 2820*m^5*v*w^3 + 3084*ep*m^5*v*w^3 - 
     1681*m^4*u*v*w^3 - 2207*ep*m^4*u*v*w^3 + 200*m^3*u^2*v*w^3 + 
     261*ep*m^3*u^2*v*w^3 + 9*m^2*u^3*v*w^3 + 20*ep*m^2*u^3*v*w^3 - 
     1080*m^4*v^2*w^3 - 1162*ep*m^4*v^2*w^3 + 400*m^3*u*v^2*w^3 + 
     193*ep*m^3*u*v^2*w^3 - m^2*u^2*v^2*w^3 + 68*ep*m^2*u^2*v^2*w^3 - 
     9*m*u^3*v^2*w^3 - 15*ep*m*u^3*v^2*w^3 + 120*m^3*v^3*w^3 + 
     120*ep*m^3*v^3*w^3 + 16*m^2*u*v^3*w^3 + 146*ep*m^2*u*v^3*w^3 - 
     31*m*u^2*v^3*w^3 - 87*ep*m*u^2*v^3*w^3 + 5*u^3*v^3*w^3 + 
     11*ep*u^3*v^3*w^3 + 228*m^5*w^4 + 208*ep*m^5*w^4 - 113*m^4*u*w^4 - 
     150*ep*m^4*u*w^4 + 12*m^3*u^2*w^4 + 20*ep*m^3*u^2*w^4 - 300*m^4*v*w^4 - 
     318*ep*m^4*v*w^4 + 137*m^3*u*v*w^4 + 200*ep*m^3*u*v*w^4 - 
     11*m^2*u^2*v*w^4 - 20*ep*m^2*u^2*v*w^4 + 60*m^3*v^2*w^4 + 
     60*ep*m^3*v^2*w^4 - 12*m^2*u*v^2*w^4 + 4*ep*m^2*u*v^2*w^4 - 
     m*u^2*v^2*w^4 - 4*ep*m*u^2*v^2*w^4 - 12*m^4*w^5 - 11*ep*m^4*w^5 + 
     4*m^3*u*w^5 + 6*ep*m^3*u*w^5 + 12*m^3*v*w^5 + 12*ep*m^3*v*w^5 - 
     4*m^2*u*v*w^5 - 7*ep*m^2*u*v*w^5))/((3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
     8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 
  0, 0, 0, 0, 0, (2*(-1 + 2*ep)^2*(64*m^5*u + 192*ep*m^5*u - 16*m^4*u^2 - 
     80*ep*m^4*u^2 - 4*m^3*u^3 + 4*ep*m^3*u^3 + m^2*u^4 + ep*m^2*u^4 + 
     64*ep*m^5*v - 128*m^4*u*v - 448*ep*m^4*u*v + 80*ep*m^3*u^2*v + 
     14*m^2*u^3*v + 17*ep*m^2*u^3*v - m*u^4*v - ep*m*u^4*v - 48*ep*m^4*v^2 + 
     116*m^3*u*v^2 + 352*ep*m^3*u*v^2 - 9*m^2*u^2*v^2 - 46*ep*m^2*u^2*v^2 - 
     6*m*u^3*v^2 - 12*ep*m*u^3*v^2 + 12*ep*m^3*v^3 - 42*m^2*u*v^3 - 
     115*ep*m^2*u*v^3 + 6*m*u^2*v^3 + 16*ep*m*u^2*v^3 + u^3*v^3 + 
     2*ep*u^3*v^3 - ep*m^2*v^4 + 5*m*u*v^4 + 13*ep*m*u*v^4 - u^2*v^4 - 
     2*ep*u^2*v^4 - 48*m^4*u*w - 144*ep*m^4*u*w + 8*m^3*u^2*w + 
     40*ep*m^3*u^2*w + m^2*u^3*w - ep*m^2*u^3*w - 48*ep*m^4*v*w + 
     80*m^3*u*v*w + 288*ep*m^3*u*v*w + 4*m^2*u^2*v*w - 32*ep*m^2*u^2*v*w - 
     3*m*u^3*v*w - 2*ep*m*u^3*v*w + 24*ep*m^3*v^2*w - 57*m^2*u*v^2*w - 
     172*ep*m^2*u*v^2*w + 5*m*u^2*v^2*w + 24*ep*m*u^2*v^2*w + u^3*v^2*w + 
     2*ep*u^3*v^2*w - 3*ep*m^2*v^3*w + 11*m*u*v^3*w + 30*ep*m*u*v^3*w - 
     2*u^2*v^3*w - 6*ep*u^2*v^3*w + 12*m^3*u*w^2 + 36*ep*m^3*u*w^2 - 
     m^2*u^2*w^2 - 5*ep*m^2*u^2*w^2 + 12*ep*m^3*v*w^2 - 16*m^2*u*v*w^2 - 
     60*ep*m^2*u*v*w^2 - m*u^2*v*w^2 + 3*ep*m*u^2*v*w^2 - 3*ep*m^2*v^2*w^2 + 
     7*m*u*v^2*w^2 + 21*ep*m*u*v^2*w^2 - u^2*v^2*w^2 - 4*ep*u^2*v^2*w^2 - 
     m^2*u*w^3 - 3*ep*m^2*u*w^3 - ep*m^2*v*w^3 + m*u*v*w^3 + 4*ep*m*u*v*w^3))/
   (u*(-3*m + u + v + w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 
     2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 
     2*m^2*v*w - 2*m*u*v*w + m^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 0, 
  (-6*ep^3*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w)*
    (16*m^3 - 4*m^2*u - 12*m^2*v + 2*m*u*v + 2*m*v^2 - 8*m^2*w + m*u*w + 
     3*m*v*w - u*v*w + m*w^2))/((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)), (ep*(1024*m^9*u - 1024*m^8*u^2 + 384*m^7*u^3 - 64*m^6*u^4 + 
     4*m^5*u^5 + 2048*ep*m^9*v - 3584*m^8*u*v - 1280*ep*m^8*u*v + 
     3008*m^7*u^2*v - 2496*ep*m^7*u^2*v - 1040*m^6*u^3*v + 
     2064*ep*m^6*u^3*v + 228*m^5*u^4*v - 476*ep*m^5*u^4*v - 37*m^4*u^5*v + 
     20*ep*m^4*u^5*v + 3*m^3*u^6*v + 3*ep*m^3*u^6*v - 3584*ep*m^8*v^2 + 
     6272*m^7*u*v^2 + 3840*ep*m^7*u*v^2 - 5232*m^6*u^2*v^2 + 
     2448*ep*m^6*u^2*v^2 + 1856*m^5*u^3*v^2 - 2392*ep*m^5*u^3*v^2 - 
     391*m^4*u^4*v^2 + 507*ep*m^4*u^4*v^2 + 51*m^3*u^5*v^2 - 
     15*ep*m^3*u^5*v^2 - 3*m^2*u^6*v^2 - 3*ep*m^2*u^6*v^2 + 2560*ep*m^7*v^3 - 
     5504*m^6*u*v^3 - 4384*ep*m^6*u*v^3 + 4132*m^5*u^2*v^3 - 
     788*ep*m^5*u^2*v^3 - 1213*m^4*u^3*v^3 + 1261*ep*m^4*u^3*v^3 + 
     179*m^3*u^4*v^3 - 236*ep*m^3*u^4*v^3 - 12*m^2*u^5*v^3 + 
     7*ep*m^2*u^5*v^3 - 960*ep*m^6*v^4 + 2596*m^5*u*v^4 + 2496*ep*m^5*u*v^4 - 
     1621*m^4*u^2*v^4 + 203*ep*m^4*u^2*v^4 + 358*m^3*u^3*v^4 - 
     406*ep*m^3*u^3*v^4 - 34*m^2*u^4*v^4 + 44*ep*m^2*u^4*v^4 + m*u^5*v^4 + 
     ep*m*u^5*v^4 + 200*ep*m^5*v^5 - 674*m^4*u*v^5 - 753*ep*m^4*u*v^5 + 
     326*m^3*u^2*v^5 - 122*ep*m^3*u^2*v^5 - 51*m^2*u^3*v^5 + 
     80*ep*m^2*u^3*v^5 + 3*m*u^4*v^5 - 2*ep*m*u^4*v^5 - 22*ep*m^4*v^6 + 
     91*m^3*u*v^6 + 115*ep*m^3*u*v^6 - 31*m^2*u^2*v^6 + 39*ep*m^2*u^2*v^6 + 
     3*m*u^3*v^6 - 7*ep*m*u^3*v^6 + ep*m^3*v^7 - 5*m^2*u*v^7 - 
     7*ep*m^2*u*v^7 + m*u^2*v^7 - 4*ep*m*u^2*v^7 - 1024*m^8*u*w + 
     512*ep*m^8*u*w + 768*m^7*u^2*w - 512*ep*m^7*u^2*w - 192*m^6*u^3*w + 
     192*ep*m^6*u^3*w + 16*m^5*u^4*w - 32*ep*m^5*u^4*w + 2*ep*m^4*u^5*w - 
     2816*ep*m^8*v*w + 3136*m^7*u*v*w + 448*ep*m^7*u*v*w - 1856*m^6*u^2*v*w + 
     3712*ep*m^6*u^2*v*w + 420*m^5*u^3*v*w - 2068*ep*m^5*u^3*v*w - 
     66*m^4*u^4*v*w + 337*ep*m^4*u^4*v*w + 7*m^3*u^5*v*w - 
     12*ep*m^3*u^5*v*w + 4096*ep*m^7*v^2*w - 5328*m^6*u*v^2*w - 
     3664*ep*m^6*u*v^2*w + 3840*m^5*u^2*v^2*w - 1696*ep*m^5*u^2*v^2*w - 
     1127*m^4*u^3*v^2*w + 1433*ep*m^4*u^3*v^2*w + 168*m^3*u^4*v^2*w - 
     282*ep*m^3*u^4*v^2*w - 11*m^2*u^5*v^2*w + 18*ep*m^2*u^5*v^2*w - 
     2336*ep*m^6*v^3*w + 4108*m^5*u*v^3*w + 4068*ep*m^5*u*v^3*w - 
     2960*m^4*u^2*v^3*w - 744*ep*m^4*u^2*v^3*w + 740*m^3*u^3*v^3*w - 
     346*ep*m^3*u^3*v^3*w - 68*m^2*u^4*v^3*w + 125*ep*m^2*u^4*v^3*w + 
     m*u^5*v^3*w - 11*ep*m*u^5*v^3*w + 656*ep*m^5*v^4*w - 1535*m^4*u*v^4*w - 
     1849*ep*m^4*u*v^4*w + 1046*m^3*u^2*v^4*w + 632*ep*m^3*u^2*v^4*w - 
     208*m^2*u^3*v^4*w + 30*ep*m^2*u^3*v^4*w + 8*m*u^4*v^4*w - 
     33*ep*m*u^4*v^4*w - 91*ep*m^4*v^5*w + 275*m^3*u*v^5*w + 
     379*ep*m^3*u*v^5*w - 178*m^2*u^2*v^5*w - 139*ep*m^2*u^2*v^5*w + 
     29*m*u^3*v^5*w + 2*ep*m*u^3*v^5*w + 4*ep*u^4*v^5*w + 5*ep*m^3*v^6*w - 
     19*m^2*u*v^6*w - 29*ep*m^2*u*v^6*w + 12*m*u^2*v^6*w + 
     10*ep*m*u^2*v^6*w - 2*u^3*v^6*w - ep*u^3*v^6*w + 384*m^7*u*w^2 - 
     512*ep*m^7*u*w^2 - 192*m^6*u^2*w^2 + 384*ep*m^6*u^2*w^2 + 
     24*m^5*u^3*w^2 - 96*ep*m^5*u^3*w^2 + 8*ep*m^4*u^4*w^2 + 
     1536*ep*m^7*v*w^2 - 944*m^6*u*v*w^2 + 208*ep*m^6*u*v*w^2 + 
     284*m^5*u^2*v*w^2 - 1772*ep*m^5*u^2*v*w^2 - 16*m^4*u^3*v*w^2 + 
     640*ep*m^4*u^3*v*w^2 + 2*m^3*u^4*v*w^2 - 55*ep*m^3*u^4*v*w^2 - 
     1792*ep*m^6*v^2*w^2 + 1600*m^5*u*v^2*w^2 + 1352*ep*m^5*u*v^2*w^2 - 
     993*m^4*u^2*v^2*w^2 + 291*ep*m^4*u^2*v^2*w^2 + 220*m^3*u^3*v^2*w^2 - 
     258*ep*m^3*u^3*v^2*w^2 - 18*m^2*u^4*v^2*w^2 + 38*ep*m^2*u^4*v^2*w^2 + 
     768*ep*m^5*v^3*w^2 - 1043*m^4*u*v^3*w^2 - 1327*ep*m^4*u*v^3*w^2 + 
     731*m^3*u^2*v^3*w^2 + 593*ep*m^3*u^2*v^3*w^2 - 143*m^2*u^3*v^3*w^2 - 
     30*ep*m^2*u^3*v^3*w^2 + 9*m*u^4*v^3*w^2 - 5*ep*m*u^4*v^3*w^2 - 
     144*ep*m^4*v^4*w^2 + 278*m^3*u*v^4*w^2 + 422*ep*m^3*u*v^4*w^2 - 
     210*m^2*u^2*v^4*w^2 - 278*ep*m^2*u^2*v^4*w^2 + 35*m*u^3*v^4*w^2 + 
     29*ep*m*u^3*v^4*w^2 + 4*ep*u^4*v^4*w^2 + 10*ep*m^3*v^5*w^2 - 
     26*m^2*u*v^5*w^2 - 44*ep*m^2*u*v^5*w^2 + 22*m*u^2*v^5*w^2 + 
     36*ep*m*u^2*v^5*w^2 - 4*u^3*v^5*w^2 - 6*ep*u^3*v^5*w^2 - 64*m^6*u*w^3 + 
     192*ep*m^6*u*w^3 + 16*m^5*u^2*w^3 - 96*ep*m^5*u^2*w^3 + 
     12*ep*m^4*u^3*w^3 - 416*ep*m^6*v*w^3 + 92*m^5*u*v*w^3 - 
     124*ep*m^5*u*v*w^3 + 18*m^4*u^2*v*w^3 + 346*ep*m^4*u^2*v*w^3 - 
     6*m^3*u^3*v*w^3 - 63*ep*m^3*u^3*v*w^3 + 368*ep*m^5*v^2*w^3 - 
     177*m^4*u*v^2*w^3 - 213*ep*m^4*u*v^2*w^3 + 102*m^3*u^2*v^2*w^3 + 
     15*ep*m^3*u^2*v^2*w^3 - 14*m^2*u^3*v^2*w^3 + 11*ep*m^2*u^3*v^2*w^3 - 
     106*ep*m^4*v^3*w^3 + 94*m^3*u*v^3*w^3 + 166*ep*m^3*u*v^3*w^3 - 
     66*m^2*u^2*v^3*w^3 - 105*ep*m^2*u^2*v^3*w^3 + 9*m*u^3*v^3*w^3 + 
     10*ep*m*u^3*v^3*w^3 + 10*ep*m^3*v^4*w^3 - 14*m^2*u*v^4*w^3 - 
     28*ep*m^2*u*v^4*w^3 + 12*m*u^2*v^4*w^3 + 26*ep*m*u^2*v^4*w^3 - 
     2*u^3*v^4*w^3 - 5*ep*u^3*v^4*w^3 + 4*m^5*u*w^4 - 32*ep*m^5*u*w^4 + 
     8*ep*m^4*u^2*w^4 + 56*ep*m^5*v*w^4 + 5*m^4*u*v*w^4 + 20*ep*m^4*u*v*w^4 - 
     5*m^3*u^2*v*w^4 - 24*ep*m^3*u^2*v*w^4 - 34*ep*m^4*v^2*w^4 - 
     m^3*u*v^2*w^4 + 7*ep*m^3*u*v^2*w^4 - 3*m^2*u^2*v^2*w^4 - 
     5*ep*m^2*u^2*v^2*w^4 + 5*ep*m^3*v^3*w^4 - m^2*u*v^3*w^4 - 
     5*ep*m^2*u*v^3*w^4 + m*u^2*v^3*w^4 + 4*ep*m*u^2*v^3*w^4 + 
     2*ep*m^4*u*w^5 - 3*ep*m^4*v*w^5 - m^3*u*v*w^5 - ep*m^3*u*v*w^5 + 
     ep*m^3*v^2*w^5 + m^2*u*v^2*w^5 + ep*m^2*u*v^2*w^5))/
   (u*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
     8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  (-3072*m^10*u - 19456*ep*m^10*u - 25600*ep^2*m^10*u + 4352*m^9*u^2 + 
    26880*ep*m^9*u^2 + 36096*ep^2*m^9*u^2 - 2432*m^8*u^3 - 14464*ep*m^8*u^3 - 
    19840*ep^2*m^8*u^3 + 672*m^7*u^4 + 3744*ep*m^7*u^4 + 5280*ep^2*m^7*u^4 - 
    92*m^6*u^5 - 444*ep*m^6*u^5 - 660*ep^2*m^6*u^5 + 5*m^5*u^6 + 
    13*ep*m^5*u^6 + 25*ep^2*m^5*u^6 + ep*m^4*u^7 + ep^2*m^4*u^7 - 
    3072*ep^2*m^10*v + 10240*m^9*u*v + 64000*ep*m^9*u*v + 
    89088*ep^2*m^9*u*v - 14208*m^8*u^2*v - 83520*ep*m^8*u^2*v - 
    107968*ep^2*m^8*u^2*v + 7872*m^7*u^3*v + 42800*ep*m^7*u^3*v + 
    50640*ep^2*m^7*u^3*v - 2232*m^6*u^4*v - 10972*ep*m^6*u^4*v - 
    11304*ep^2*m^6*u^4*v + 344*m^5*u^5*v + 1495*ep*m^5*u^5*v + 
    1231*ep^2*m^5*u^5*v - 28*m^4*u^6*v - 109*ep*m^4*u^6*v - 
    69*ep^2*m^4*u^6*v + m^3*u^7*v + 4*ep*m^3*u^7*v + 3*ep^2*m^3*u^7*v + 
    4864*ep^2*m^9*v^2 - 13056*m^8*u*v^2 - 82240*ep*m^8*u*v^2 - 
    114752*ep^2*m^8*u*v^2 + 16960*m^7*u^2*v^2 + 97504*ep*m^7*u^2*v^2 + 
    117152*ep^2*m^7*u^2*v^2 - 8992*m^6*u^3*v^2 - 46628*ep*m^6*u^3*v^2 - 
    45828*ep^2*m^6*u^3*v^2 + 2512*m^5*u^4*v^2 + 11740*ep*m^5*u^4*v^2 + 
    8557*ep^2*m^5*u^4*v^2 - 392*m^4*u^5*v^2 - 1699*ep*m^4*u^5*v^2 - 
    858*ep^2*m^4*u^5*v^2 + 32*m^3*u^6*v^2 + 139*ep*m^3*u^6*v^2 + 
    65*ep^2*m^3*u^6*v^2 - m^2*u^7*v^2 - 5*ep*m^2*u^7*v^2 - 
    4*ep^2*m^2*u^7*v^2 - 3200*ep^2*m^8*v^3 + 8416*m^7*u*v^3 + 
    53840*ep*m^7*u*v^3 + 74640*ep^2*m^7*u*v^3 - 9592*m^6*u^2*v^3 - 
    53668*ep*m^6*u^2*v^3 - 57612*ep^2*m^6*u^2*v^3 + 4598*m^5*u^3*v^3 + 
    22300*ep*m^5*u^3*v^3 + 15890*ep^2*m^5*u^3*v^3 - 1177*m^4*u^4*v^3 - 
    5126*ep*m^4*u^4*v^3 - 2058*ep^2*m^4*u^4*v^3 + 160*m^3*u^5*v^3 + 
    680*ep*m^3*u^5*v^3 + 219*ep^2*m^3*u^5*v^3 - 9*m^2*u^6*v^3 - 
    41*ep*m^2*u^6*v^3 - 22*ep^2*m^2*u^6*v^3 + 1120*ep^2*m^7*v^4 - 
    3028*m^6*u*v^4 - 19744*ep*m^6*u*v^4 - 27224*ep^2*m^6*u*v^4 + 
    2755*m^5*u^2*v^4 + 14527*ep*m^5*u^2*v^4 + 12067*ep^2*m^5*u^2*v^4 - 
    1133*m^4*u^3*v^4 - 4709*ep*m^4*u^3*v^4 - 498*ep^2*m^4*u^3*v^4 + 
    259*m^3*u^4*v^4 + 985*ep*m^3*u^4*v^4 - 174*ep^2*m^3*u^4*v^4 - 
    29*m^2*u^5*v^4 - 126*ep*m^2*u^5*v^4 - 44*ep^2*m^2*u^5*v^4 + m*u^6*v^4 + 
    6*ep*m*u^6*v^4 + 8*ep^2*m*u^6*v^4 - 220*ep^2*m^6*v^5 + 618*m^5*u*v^5 + 
    4117*ep*m^5*u*v^5 + 5663*ep^2*m^5*u*v^5 - 371*m^4*u^2*v^5 - 
    1629*ep*m^4*u^2*v^5 - 112*ep^2*m^4*u^2*v^5 + 124*m^3*u^3*v^5 + 
    275*ep*m^3*u^3*v^5 - 939*ep^2*m^3*u^3*v^5 - 26*m^2*u^4*v^5 - 
    69*ep*m^2*u^4*v^5 + 140*ep^2*m^2*u^4*v^5 + 2*m*u^5*v^5 + 9*ep*m*u^5*v^5 + 
    4*ep^2*m*u^5*v^5 + 23*ep^2*m^5*v^6 - 67*m^4*u*v^6 - 457*ep*m^4*u*v^6 - 
    629*ep^2*m^4*u*v^6 + 13*m^3*u^2*v^6 - 16*ep*m^3*u^2*v^6 - 
    323*ep^2*m^3*u^2*v^6 - 4*m^2*u^3*v^6 + 33*ep*m^2*u^3*v^6 + 
    200*ep^2*m^2*u^3*v^6 + m*u^4*v^6 - 16*ep^2*m*u^4*v^6 - ep^2*m^4*v^7 + 
    3*m^3*u*v^7 + 21*ep*m^3*u*v^7 + 29*ep^2*m^3*u*v^7 + m^2*u^2*v^7 + 
    12*ep*m^2*u^2*v^7 + 34*ep^2*m^2*u^2*v^7 - 3*ep*m*u^3*v^7 - 
    12*ep^2*m*u^3*v^7 + 4864*m^9*u*w + 30464*ep*m^9*u*w + 
    39168*ep^2*m^9*u*w - 5632*m^8*u^2*w - 34304*ep*m^8*u^2*w - 
    45056*ep^2*m^8*u^2*w + 2464*m^7*u^3*w + 14368*ep*m^7*u^3*w + 
    19296*ep^2*m^7*u^3*w - 496*m^6*u^4*w - 2672*ep*m^6*u^4*w - 
    3696*ep^2*m^6*u^4*w + 43*m^5*u^5*w + 191*ep*m^5*u^5*w + 
    281*ep^2*m^5*u^5*w - m^4*u^6*w - ep*m^4*u^6*w - 3*ep^2*m^4*u^6*w + 
    4864*ep^2*m^9*v*w - 14336*m^8*u*v*w - 88832*ep*m^8*u*v*w - 
    121600*ep^2*m^8*u*v*w + 16480*m^7*u^2*v*w + 95408*ep*m^7*u^2*v*w + 
    120848*ep^2*m^7*u^2*v*w - 7312*m^6*u^3*v*w - 38696*ep*m^6*u^3*v*w - 
    44328*ep^2*m^6*u^3*v*w + 1570*m^5*u^4*v*w + 7363*ep*m^5*u^4*v*w + 
    7126*ep^2*m^5*u^4*v*w - 165*m^4*u^5*v*w - 662*ep*m^4*u^5*v*w - 
    473*ep^2*m^4*u^5*v*w + 7*m^3*u^6*v*w + 24*ep*m^3*u^6*v*w + 
    11*ep^2*m^3*u^6*v*w - 6400*ep^2*m^8*v^2*w + 15488*m^7*u*v^2*w + 
    97328*ep*m^7*u*v^2*w + 134000*ep^2*m^7*u*v^2*w - 16816*m^6*u^2*v^2*w - 
    95968*ep*m^6*u^2*v^2*w - 113392*ep^2*m^6*u^2*v^2*w + 7388*m^5*u^3*v^2*w + 
    37861*ep*m^5*u^3*v^2*w + 36497*ep^2*m^5*u^3*v^2*w - 1659*m^4*u^4*v^2*w - 
    7628*ep*m^4*u^4*v^2*w - 5437*ep^2*m^4*u^4*v^2*w + 191*m^3*u^5*v^2*w + 
    795*ep*m^3*u^5*v^2*w + 347*ep^2*m^3*u^5*v^2*w - 9*m^2*u^6*v^2*w - 
    34*ep*m^2*u^6*v^2*w - 4*ep^2*m^2*u^6*v^2*w + 3360*ep^2*m^7*v^3*w - 
    8048*m^6*u*v^3*w - 51656*ep*m^6*u*v^3*w - 70920*ep^2*m^6*u*v^3*w + 
    7638*m^5*u^2*v^3*w + 42737*ep*m^5*u^2*v^3*w + 45163*ep^2*m^5*u^2*v^3*w - 
    3137*m^4*u^3*v^3*w - 15277*ep*m^4*u^3*v^3*w - 11060*ep^2*m^4*u^3*v^3*w + 
    680*m^3*u^4*v^3*w + 2988*ep*m^3*u^4*v^3*w + 1365*ep^2*m^3*u^4*v^3*w - 
    70*m^2*u^5*v^3*w - 280*ep*m^2*u^5*v^3*w - 52*ep^2*m^2*u^5*v^3*w + 
    2*m*u^6*v^3*w + 5*ep*m*u^6*v^3*w - 9*ep^2*m*u^6*v^3*w - 
    880*ep^2*m^6*v^4*w + 2177*m^5*u*v^4*w + 14312*ep*m^5*u*v^4*w + 
    19618*ep^2*m^5*u*v^4*w - 1598*m^4*u^2*v^4*w - 8459*ep*m^4*u^2*v^4*w - 
    6680*ep^2*m^4*u^2*v^4*w + 580*m^3*u^3*v^4*w + 2438*ep*m^3*u^3*v^4*w + 
    245*ep^2*m^3*u^3*v^4*w - 122*m^2*u^4*v^4*w - 477*ep*m^2*u^4*v^4*w + 
    34*ep^2*m^2*u^4*v^4*w + 11*m*u^5*v^4*w + 43*ep*m*u^5*v^4*w + 
    2*ep^2*m*u^5*v^4*w + 115*ep^2*m^5*v^5*w - 296*m^4*u*v^5*w - 
    1997*ep*m^4*u*v^5*w - 2741*ep^2*m^4*u*v^5*w + 126*m^3*u^2*v^5*w + 
    532*ep*m^3*u^2*v^5*w - 169*ep^2*m^3*u^2*v^5*w - 35*m^2*u^3*v^5*w - 
    49*ep*m^2*u^3*v^5*w + 420*ep^2*m^2*u^3*v^5*w + 9*m*u^4*v^5*w + 
    25*ep*m*u^4*v^5*w - 48*ep^2*m*u^4*v^5*w - u^5*v^5*w - 4*ep*u^5*v^5*w - 
    ep^2*u^5*v^5*w - 6*ep^2*m^4*v^6*w + 16*m^3*u*v^6*w + 111*ep*m^3*u*v^6*w + 
    153*ep^2*m^3*u*v^6*w + 18*ep*m^2*u^2*v^6*w + 90*ep^2*m^2*u^2*v^6*w - 
    m*u^3*v^6*w - 16*ep*m*u^3*v^6*w - 53*ep^2*m*u^3*v^6*w + ep*u^4*v^6*w + 
    5*ep^2*u^4*v^6*w - 3200*m^8*u*w^2 - 19840*ep*m^8*u*w^2 - 
    24960*ep^2*m^8*u*w^2 + 2912*m^7*u^2*w^2 + 17504*ep*m^7*u^2*w^2 + 
    22496*ep^2*m^7*u^2*w^2 - 936*m^6*u^3*w^2 - 5352*ep*m^6*u^3*w^2 - 
    7032*ep^2*m^6*u^3*w^2 + 122*m^5*u^4*w^2 + 634*ep*m^5*u^4*w^2 + 
    858*ep^2*m^5*u^4*w^2 - 5*m^4*u^5*w^2 - 20*ep*m^4*u^5*w^2 - 
    29*ep^2*m^4*u^5*w^2 - 3200*ep^2*m^8*v*w^2 + 8192*m^7*u*v*w^2 + 
    50368*ep*m^7*u*v*w^2 + 67968*ep^2*m^7*u*v*w^2 - 7544*m^6*u^2*v*w^2 - 
    42988*ep*m^6*u^2*v*w^2 - 53412*ep^2*m^6*u^2*v*w^2 + 2532*m^5*u^3*v*w^2 + 
    13003*ep*m^5*u^3*v*w^2 + 14381*ep^2*m^5*u^3*v*w^2 - 369*m^4*u^4*v*w^2 - 
    1639*ep*m^4*u^4*v*w^2 - 1467*ep^2*m^4*u^4*v*w^2 + 20*m^3*u^5*v*w^2 + 
    73*ep*m^3*u^5*v*w^2 + 42*ep^2*m^3*u^5*v*w^2 + 3360*ep^2*m^7*v^2*w^2 - 
    7232*m^6*u*v^2*w^2 - 45420*ep*m^6*u*v^2*w^2 - 61884*ep^2*m^6*u*v^2*w^2 + 
    6364*m^5*u^2*v^2*w^2 + 36086*ep*m^5*u^2*v^2*w^2 + 
    42026*ep^2*m^5*u^2*v^2*w^2 - 2217*m^4*u^3*v^2*w^2 - 
    11239*ep*m^4*u^3*v^2*w^2 - 10708*ep^2*m^4*u^3*v^2*w^2 + 
    365*m^3*u^4*v^2*w^2 + 1652*ep*m^3*u^4*v^2*w^2 + 
    1167*ep^2*m^3*u^4*v^2*w^2 - 24*m^2*u^5*v^2*w^2 - 96*ep*m^2*u^5*v^2*w^2 - 
    36*ep^2*m^2*u^5*v^2*w^2 - 1320*ep^2*m^6*v^3*w^2 + 2846*m^5*u*v^3*w^2 + 
    18373*ep*m^5*u*v^3*w^2 + 25065*ep^2*m^5*u*v^3*w^2 - 
    2166*m^4*u^2*v^3*w^2 - 12150*ep*m^4*u^2*v^3*w^2 - 
    12634*ep^2*m^4*u^2*v^3*w^2 + 725*m^3*u^3*v^3*w^2 + 
    3541*ep*m^3*u^3*v^3*w^2 + 2592*ep^2*m^3*u^3*v^3*w^2 - 
    123*m^2*u^4*v^3*w^2 - 547*ep*m^2*u^4*v^3*w^2 - 288*ep^2*m^2*u^4*v^3*w^2 + 
    8*m*u^5*v^3*w^2 + 33*ep*m*u^5*v^3*w^2 + 12*ep^2*m*u^5*v^3*w^2 + 
    230*ep^2*m^5*v^4*w^2 - 515*m^4*u*v^4*w^2 - 3424*ep*m^4*u*v^4*w^2 - 
    4683*ep^2*m^4*u*v^4*w^2 + 284*m^3*u^2*v^4*w^2 + 1513*ep*m^3*u^2*v^4*w^2 + 
    1081*ep^2*m^3*u^2*v^4*w^2 - 79*m^2*u^3*v^4*w^2 - 312*ep*m^2*u^3*v^4*w^2 + 
    78*ep^2*m^2*u^3*v^4*w^2 + 15*m*u^4*v^4*w^2 + 57*ep*m*u^4*v^4*w^2 - 
    10*ep^2*m*u^4*v^4*w^2 - u^5*v^4*w^2 - 4*ep*u^5*v^4*w^2 - 
    ep^2*u^5*v^4*w^2 - 15*ep^2*m^4*v^5*w^2 + 35*m^3*u*v^5*w^2 + 
    240*ep*m^3*u*v^5*w^2 + 330*ep^2*m^3*u*v^5*w^2 - 8*m^2*u^2*v^5*w^2 - 
    29*ep*m^2*u^2*v^5*w^2 + 54*ep^2*m^2*u^2*v^5*w^2 - m*u^3*v^5*w^2 - 
    19*ep*m*u^3*v^5*w^2 - 70*ep^2*m*u^3*v^5*w^2 + 2*ep*u^4*v^5*w^2 + 
    9*ep^2*u^4*v^5*w^2 + 1120*m^7*u*w^3 + 6880*ep*m^7*u*w^3 + 
    8480*ep^2*m^7*u*w^3 - 752*m^6*u^2*w^3 - 4464*ep*m^6*u^2*w^3 - 
    5616*ep^2*m^6*u^2*w^3 + 158*m^5*u^3*w^3 + 886*ep*m^5*u^3*w^3 + 
    1138*ep^2*m^5*u^3*w^3 - 10*m^4*u^4*w^3 - 50*ep*m^4*u^4*w^3 - 
    66*ep^2*m^4*u^4*w^3 + 1120*ep^2*m^7*v*w^3 - 2432*m^6*u*v*w^3 - 
    14848*ep*m^6*u*v*w^3 - 19808*ep^2*m^6*u*v*w^3 + 1698*m^5*u^2*v*w^3 + 
    9513*ep*m^5*u^2*v*w^3 + 11611*ep^2*m^5*u^2*v*w^3 - 387*m^4*u^3*v*w^3 - 
    1921*ep*m^4*u^3*v*w^3 - 2044*ep^2*m^4*u^3*v*w^3 + 29*m^3*u^4*v*w^3 + 
    121*ep*m^3*u^4*v*w^3 + 98*ep^2*m^3*u^4*v*w^3 - 880*ep^2*m^6*v^2*w^3 + 
    1656*m^5*u*v^2*w^3 + 10417*ep*m^5*u*v^2*w^3 + 14093*ep^2*m^5*u*v^2*w^3 - 
    1121*m^4*u^2*v^2*w^3 - 6319*ep*m^4*u^2*v^2*w^3 - 
    7266*ep^2*m^4*u^2*v^2*w^3 + 285*m^3*u^3*v^2*w^3 + 
    1432*ep*m^3*u^3*v^2*w^3 + 1368*ep^2*m^3*u^3*v^2*w^3 - 
    27*m^2*u^4*v^2*w^3 - 121*ep*m^2*u^4*v^2*w^3 - 88*ep^2*m^2*u^4*v^2*w^3 + 
    230*ep^2*m^5*v^3*w^3 - 440*m^4*u*v^3*w^3 - 2866*ep*m^4*u*v^3*w^3 - 
    3900*ep^2*m^4*u*v^3*w^3 + 250*m^3*u^2*v^3*w^3 + 1409*ep*m^3*u^2*v^3*w^3 + 
    1428*ep^2*m^3*u^2*v^3*w^3 - 61*m^2*u^3*v^3*w^3 - 295*ep*m^2*u^3*v^3*w^3 - 
    206*ep^2*m^2*u^3*v^3*w^3 + 7*m*u^4*v^3*w^3 + 32*ep*m*u^4*v^3*w^3 + 
    21*ep^2*m*u^4*v^3*w^3 - 20*ep^2*m^4*v^4*w^3 + 40*m^3*u*v^4*w^3 + 
    270*ep*m^3*u*v^4*w^3 + 370*ep^2*m^3*u*v^4*w^3 - 14*m^2*u^2*v^4*w^3 - 
    75*ep*m^2*u^2*v^4*w^3 - 38*ep^2*m^2*u^2*v^4*w^3 + m*u^3*v^4*w^3 - 
    2*ep*m*u^3*v^4*w^3 - 29*ep^2*m*u^3*v^4*w^3 + ep*u^4*v^4*w^3 + 
    4*ep^2*u^4*v^4*w^3 - 220*m^6*u*w^4 - 1340*ep*m^6*u*w^4 - 
    1620*ep^2*m^6*u*w^4 + 97*m^5*u^2*w^4 + 569*ep*m^5*u^2*w^4 + 
    701*ep^2*m^5*u^2*w^4 - 10*m^4*u^3*w^4 - 55*ep*m^4*u^3*w^4 - 
    69*ep^2*m^4*u^3*w^4 - 220*ep^2*m^6*v*w^4 + 392*m^5*u*v*w^4 + 
    2378*ep*m^5*u*v*w^4 + 3148*ep^2*m^5*u*v*w^4 - 187*m^4*u^2*v*w^4 - 
    1028*ep*m^4*u^2*v*w^4 - 1235*ep^2*m^4*u^2*v*w^4 + 22*m^3*u^3*v*w^4 + 
    105*ep*m^3*u^3*v*w^4 + 107*ep^2*m^3*u^3*v*w^4 + 115*ep^2*m^5*v^2*w^4 - 
    185*m^4*u*v^2*w^4 - 1169*ep*m^4*u*v^2*w^4 - 1577*ep^2*m^4*u*v^2*w^4 + 
    87*m^3*u^2*v^2*w^4 + 487*ep*m^3*u^2*v^2*w^4 + 552*ep^2*m^3*u^2*v^2*w^4 - 
    13*m^2*u^3*v^2*w^4 - 65*ep*m^2*u^3*v^2*w^4 - 64*ep^2*m^2*u^3*v^2*w^4 - 
    15*ep^2*m^4*v^3*w^4 + 25*m^3*u*v^3*w^4 + 165*ep*m^3*u*v^3*w^4 + 
    225*ep^2*m^3*u*v^3*w^4 - 9*m^2*u^2*v^3*w^4 - 51*ep*m^2*u^2*v^3*w^4 - 
    48*ep^2*m^2*u^2*v^3*w^4 + m*u^3*v^3*w^4 + 4*ep*m*u^3*v^3*w^4 + 
    23*m^5*u*w^5 + 139*ep*m^5*u*w^5 + 165*ep^2*m^5*u*w^5 - 5*m^4*u^2*w^5 - 
    29*ep*m^4*u^2*w^5 - 35*ep^2*m^4*u^2*w^5 + 23*ep^2*m^5*v*w^5 - 
    32*m^4*u*v*w^5 - 193*ep*m^4*u*v*w^5 - 255*ep^2*m^4*u*v*w^5 + 
    8*m^3*u^2*v*w^5 + 43*ep*m^3*u^2*v*w^5 + 51*ep^2*m^3*u^2*v*w^5 - 
    6*ep^2*m^4*v^2*w^5 + 8*m^3*u*v^2*w^5 + 51*ep*m^3*u*v^2*w^5 + 
    69*ep^2*m^3*u*v^2*w^5 - 2*m^2*u^2*v^2*w^5 - 11*ep*m^2*u^2*v^2*w^5 - 
    12*ep^2*m^2*u^2*v^2*w^5 - m^4*u*w^6 - 6*ep*m^4*u*w^6 - 7*ep^2*m^4*u*w^6 - 
    ep^2*m^4*v*w^6 + m^3*u*v*w^6 + 6*ep*m^3*u*v*w^6 + 8*ep^2*m^3*u*v*w^6)/
   (u*(-3*m + u + v + w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
     3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
     2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
     m*v*w^2)), -((256*m^8*u + 64*ep*m^8*u - 256*m^7*u^2 - 48*ep*m^7*u^2 + 
     96*m^6*u^3 + 12*ep*m^6*u^3 - 16*m^5*u^4 - ep*m^5*u^4 + m^4*u^5 + 
     192*ep*m^8*v - 672*m^7*u*v - 384*ep*m^7*u*v + 856*m^6*u^2*v + 
     412*ep*m^6*u^2*v - 404*m^5*u^3*v - 178*ep*m^5*u^3*v + 82*m^4*u^4*v + 
     28*ep*m^4*u^4*v - 6*m^3*u^5*v - ep*m^3*u^5*v - 208*ep*m^7*v^2 + 
     792*m^6*u*v^2 + 756*ep*m^6*u*v^2 - 1292*m^5*u^2*v^2 - 
     1448*ep*m^5*u^2*v^2 + 647*m^4*u^3*v^2 + 702*ep*m^4*u^3*v^2 - 
     128*m^3*u^4*v^2 - 105*ep*m^3*u^4*v^2 + 9*m^2*u^5*v^2 + 
     2*ep*m^2*u^5*v^2 + 84*ep*m^6*v^3 - 472*m^5*u*v^3 - 566*ep*m^5*u*v^3 + 
     912*m^4*u^2*v^3 + 1301*ep*m^4*u^2*v^3 - 440*m^3*u^3*v^3 - 
     572*ep*m^3*u^3*v^3 + 78*m^2*u^4*v^3 + 74*ep*m^2*u^4*v^3 - 4*m*u^5*v^3 - 
     ep*m*u^5*v^3 - 15*ep*m^5*v^4 + 142*m^4*u*v^4 + 184*ep*m^4*u*v^4 - 
     302*m^3*u^2*v^4 - 457*ep*m^3*u^2*v^4 + 131*m^2*u^3*v^4 + 
     171*ep*m^2*u^3*v^4 - 18*m*u^4*v^4 - 18*ep*m*u^4*v^4 + ep*m^4*v^5 - 
     20*m^3*u*v^5 - 25*ep*m^3*u*v^5 + 44*m^2*u^2*v^5 + 63*ep*m^2*u^2*v^5 - 
     18*m*u^3*v^5 - 21*ep*m*u^3*v^5 + 2*u^4*v^5 + 2*ep*u^4*v^5 + m^2*u*v^6 + 
     ep*m^2*u*v^6 - 2*m*u^2*v^6 - 2*ep*m*u^2*v^6 + u^3*v^6 + ep*u^3*v^6 - 
     256*m^7*u*w - 48*ep*m^7*u*w + 192*m^6*u^2*w + 24*ep*m^6*u^2*w - 
     48*m^5*u^3*w - 3*ep*m^5*u^3*w + 4*m^4*u^4*w - 208*ep*m^7*v*w + 
     624*m^6*u*v*w + 384*ep*m^6*u*v*w - 622*m^5*u^2*v*w - 
     315*ep*m^5*u^2*v*w + 198*m^4*u^3*v*w + 82*ep*m^4*u^3*v*w - 
     20*m^3*u^4*v*w - 5*ep*m^3*u^4*v*w + 168*ep*m^6*v^2*w - 674*m^5*u*v^2*w - 
     717*ep*m^5*u*v^2*w + 884*m^4*u^2*v^2*w + 1070*ep*m^4*u^2*v^2*w - 
     298*m^3*u^3*v^2*w - 330*ep*m^3*u^3*v^2*w + 30*m^2*u^4*v^2*w + 
     22*ep*m^2*u^4*v^2*w - 45*ep*m^5*v^3*w + 316*m^4*u*v^3*w + 
     396*ep*m^4*u*v^3*w - 486*m^3*u^2*v^3*w - 706*ep*m^3*u^2*v^3*w + 
     162*m^2*u^3*v^3*w + 216*ep*m^2*u^3*v^3*w - 16*m*u^4*v^3*w - 
     19*ep*m*u^4*v^3*w + 4*ep*m^4*v^4*w - 62*m^3*u*v^4*w - 
     77*ep*m^3*u*v^4*w + 102*m^2*u^2*v^4*w + 146*ep*m^2*u^2*v^4*w - 
     32*m*u^3*v^4*w - 41*ep*m*u^3*v^4*w + 2*u^4*v^4*w + 2*ep*u^4*v^4*w + 
     4*m^2*u*v^5*w + 4*ep*m^2*u*v^5*w - 6*m*u^2*v^5*w - 6*ep*m*u^2*v^5*w + 
     2*u^3*v^5*w + 2*ep*u^3*v^5*w + 96*m^6*u*w^2 + 12*ep*m^6*u*w^2 - 
     48*m^5*u^2*w^2 - 3*ep*m^5*u^2*w^2 + 6*m^4*u^3*w^2 + 84*ep*m^6*v*w^2 - 
     218*m^5*u*v*w^2 - 152*ep*m^5*u*v*w^2 + 150*m^4*u^2*v*w^2 + 
     81*ep*m^4*u^2*v*w^2 - 24*m^3*u^3*v*w^2 - 9*ep*m^3*u^3*v*w^2 - 
     45*ep*m^5*v^2*w^2 + 207*m^4*u*v^2*w^2 + 240*ep*m^4*u*v^2*w^2 - 
     196*m^3*u^2*v^2*w^2 - 256*ep*m^3*u^2*v^2*w^2 + 34*m^2*u^3*v^2*w^2 + 
     39*ep*m^2*u^3*v^2*w^2 + 6*ep*m^4*v^3*w^2 - 66*m^3*u*v^3*w^2 - 
     81*ep*m^3*u*v^3*w^2 + 72*m^2*u^2*v^3*w^2 + 103*ep*m^2*u^2*v^3*w^2 - 
     14*m*u^3*v^3*w^2 - 20*ep*m*u^3*v^3*w^2 + 6*m^2*u*v^4*w^2 + 
     6*ep*m^2*u*v^4*w^2 - 6*m*u^2*v^4*w^2 - 6*ep*m*u^2*v^4*w^2 + 
     u^3*v^4*w^2 + ep*u^3*v^4*w^2 - 16*m^5*u*w^3 - ep*m^5*u*w^3 + 
     4*m^4*u^2*w^3 - 15*ep*m^5*v*w^3 + 34*m^4*u*v*w^3 + 28*ep*m^4*u*v*w^3 - 
     12*m^3*u^2*v*w^3 - 7*ep*m^3*u^2*v*w^3 + 4*ep*m^4*v^2*w^3 - 
     26*m^3*u*v^2*w^3 - 31*ep*m^3*u*v^2*w^3 + 14*m^2*u^2*v^2*w^3 + 
     20*ep*m^2*u^2*v^2*w^3 + 4*m^2*u*v^3*w^3 + 4*ep*m^2*u*v^3*w^3 - 
     2*m*u^2*v^3*w^3 - 2*ep*m*u^2*v^3*w^3 + m^4*u*w^4 + ep*m^4*v*w^4 - 
     2*m^3*u*v*w^4 - 2*ep*m^3*u*v*w^4 + m^2*u*v^2*w^4 + ep*m^2*u*v^2*w^4)/
    (u*(-3*m + u + v + w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 
      2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 
      2*m^2*v*w - 2*m*u*v*w + m^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2))), 
  (ep*(3072*m^9 + 2048*ep*m^9 - 3840*m^8*u - 2048*ep*m^8*u + 1664*m^7*u^2 + 
     512*ep*m^7*u^2 - 224*m^6*u^3 + 128*ep*m^6*u^3 - 36*m^5*u^4 - 
     88*ep*m^5*u^4 + 13*m^4*u^5 + 16*ep*m^4*u^5 - m^3*u^6 - ep*m^3*u^6 - 
     7936*m^8*v - 6400*ep*m^8*v + 8320*m^7*u*v + 1920*ep*m^7*u*v - 
     2624*m^6*u^2*v + 3840*ep*m^6*u^2*v + 8*m^5*u^3*v - 2760*ep*m^5*u^3*v + 
     139*m^4*u^4*v + 681*ep*m^4*u^4*v - 23*m^3*u^5*v - 63*ep*m^3*u^5*v + 
     m^2*u^6*v + ep*m^2*u^6*v + 7104*m^7*v^2 + 5440*ep*m^7*v^2 - 
     5136*m^6*u*v^2 + 4816*ep*m^6*u*v^2 + 692*m^5*u^2*v^2 - 
     8004*ep*m^5*u^2*v^2 + 241*m^4*u^3*v^2 + 3127*ep*m^4*u^3*v^2 - 
     67*m^3*u^4*v^2 - 462*ep*m^3*u^4*v^2 + 4*m^2*u^5*v^2 + 
     21*ep*m^2*u^5*v^2 - 3088*m^6*v^3 - 2064*ep*m^6*v^3 + 752*m^5*u*v^3 - 
     6240*ep*m^5*u*v^3 + 493*m^4*u^2*v^3 + 5321*ep*m^4*u^2*v^3 - 
     170*m^3*u^3*v^3 - 1270*ep*m^3*u^3*v^3 + 8*m^2*u^4*v^3 + 
     78*ep*m^2*u^4*v^3 + m*u^5*v^3 + 3*ep*m*u^5*v^3 + 712*m^5*v^4 + 
     388*ep*m^5*v^4 + 318*m^4*u*v^4 + 2793*ep*m^4*u*v^4 - 304*m^3*u^2*v^4 - 
     1632*ep*m^3*u^2*v^4 + 49*m^2*u^3*v^4 + 250*ep*m^2*u^3*v^4 - m*u^4*v^4 - 
     6*ep*m*u^4*v^4 - 84*m^4*v^5 - 34*ep*m^4*v^5 - 119*m^3*u*v^5 - 
     553*ep*m^3*u*v^5 + 55*m^2*u^2*v^5 + 233*ep*m^2*u^2*v^5 - 5*m*u^3*v^5 - 
     21*ep*m*u^3*v^5 + 4*m^3*v^6 + ep*m^3*v^6 + 11*m^2*u*v^6 + 
     41*ep*m^2*u*v^6 - 3*m*u^2*v^6 - 12*ep*m*u^2*v^6 - 4096*m^8*w - 
     2816*ep*m^8*w + 4096*m^7*u*w + 2176*ep*m^7*u*w - 1344*m^6*u^2*w - 
     320*ep*m^6*u^2*w + 112*m^5*u^3*w - 136*ep*m^5*u^3*w + 20*m^4*u^4*w + 
     47*ep*m^4*u^4*w - 3*m^3*u^5*w - 4*ep*m^3*u^5*w + 9280*m^7*v*w + 
     7616*ep*m^7*v*w - 7792*m^6*u*v*w - 1776*ep*m^6*u*v*w + 
     1756*m^5*u^2*v*w - 3292*ep*m^5*u^2*v*w + 119*m^4*u^3*v*w + 
     1815*ep*m^4*u^3*v*w - 82*m^3*u^4*v*w - 322*ep*m^3*u^4*v*w + 
     7*m^2*u^5*v*w + 18*ep*m^2*u^5*v*w - 6752*m^6*v^2*w - 5152*ep*m^6*v^2*w + 
     3696*m^5*u*v^2*w - 4376*ep*m^5*u*v^2*w - 230*m^4*u^2*v^2*w + 
     5432*ep*m^4*u^2*v^2*w - 188*m^3*u^3*v^2*w - 1702*ep*m^3*u^3*v^2*w + 
     42*m^2*u^4*v^2*w + 227*ep*m^2*u^4*v^2*w - 3*m*u^5*v^2*w - 
     13*ep*m*u^5*v^2*w + 2212*m^5*v^3*w + 1436*ep*m^5*v^3*w - 
     153*m^4*u*v^3*w + 4415*ep*m^4*u*v^3*w - 404*m^3*u^2*v^3*w - 
     2996*ep*m^3*u^2*v^3*w + 100*m^2*u^3*v^3*w + 606*ep*m^2*u^3*v^3*w - 
     6*m*u^4*v^3*w - 39*ep*m*u^4*v^3*w - 340*m^4*v^4*w - 173*ep*m^4*v^4*w - 
     227*m^3*u*v^4*w - 1375*ep*m^3*u*v^4*w + 162*m^2*u^2*v^4*w + 
     707*ep*m^2*u^2*v^4*w - 21*m*u^3*v^4*w - 98*ep*m*u^3*v^4*w + 
     2*ep*u^4*v^4*w + 20*m^3*v^5*w + 7*ep*m^3*v^5*w + 35*m^2*u*v^5*w + 
     141*ep*m^2*u*v^5*w - 18*m*u^2*v^5*w - 62*ep*m*u^2*v^5*w + 2*u^3*v^5*w + 
     7*ep*u^3*v^5*w + 2176*m^7*w^2 + 1536*ep*m^7*w^2 - 1696*m^6*u*w^2 - 
     928*ep*m^6*u*w^2 + 408*m^5*u^2*w^2 + 96*ep*m^5*u^2*w^2 - 
     22*m^4*u^3*w^2 + 30*ep*m^4*u^3*w^2 - 2*m^3*u^4*w^2 - 5*ep*m^3*u^4*w^2 - 
     4240*m^6*v*w^2 - 3504*ep*m^6*v*w^2 + 2800*m^5*u*v*w^2 + 
     736*ep*m^5*u*v*w^2 - 435*m^4*u^2*v*w^2 + 899*ep*m^4*u^2*v*w^2 - 
     40*m^3*u^3*v*w^2 - 352*ep*m^3*u^3*v*w^2 + 10*m^2*u^4*v*w^2 + 
     34*ep*m^2*u^4*v*w^2 + 2364*m^5*v^2*w^2 + 1764*ep*m^5*v^2*w^2 - 
     915*m^4*u*v^2*w^2 + 1473*ep*m^4*u*v^2*w^2 - 27*m^3*u^2*v^2*w^2 - 
     1269*ep*m^3*u^2*v^2*w^2 + 47*m^2*u^3*v^2*w^2 + 276*ep*m^2*u^3*v^2*w^2 - 
     5*m*u^4*v^2*w^2 - 19*ep*m*u^4*v^2*w^2 - 520*m^4*v^3*w^2 - 
     318*ep*m^4*v^3*w^2 - 62*m^3*u*v^3*w^2 - 1072*ep*m^3*u*v^3*w^2 + 
     124*m^2*u^2*v^3*w^2 + 592*ep*m^2*u^2*v^3*w^2 - 19*m*u^3*v^3*w^2 - 
     85*ep*m*u^3*v^3*w^2 + 2*ep*u^4*v^3*w^2 + 40*m^3*v^4*w^2 + 
     18*ep*m^3*v^4*w^2 + 38*m^2*u*v^4*w^2 + 176*ep*m^2*u*v^4*w^2 - 
     28*m*u^2*v^4*w^2 - 92*ep*m*u^2*v^4*w^2 + 4*u^3*v^4*w^2 + 
     12*ep*u^3*v^4*w^2 - 576*m^6*w^3 - 416*ep*m^6*w^3 + 336*m^5*u*w^3 + 
     200*ep*m^5*u*w^3 - 56*m^4*u^2*w^3 - 20*ep*m^4*u^2*w^3 + 2*m^3*u^3*w^3 - 
     ep*m^3*u^3*w^3 + 940*m^5*v*w^3 + 772*ep*m^5*v*w^3 - 475*m^4*u*v*w^3 - 
     171*ep*m^4*u*v*w^3 + 52*m^3*u^2*v*w^3 - 75*ep*m^3*u^2*v*w^3 + 
     2*m^2*u^3*v*w^3 + 17*ep*m^2*u^3*v*w^3 - 360*m^4*v^2*w^3 - 
     256*ep*m^4*v^2*w^3 + 82*m^3*u*v^2*w^3 - 230*ep*m^3*u*v^2*w^3 + 
     14*m^2*u^2*v^2*w^3 + 117*ep*m^2*u^2*v^2*w^3 - 3*m*u^3*v^2*w^3 - 
     10*ep*m*u^3*v^2*w^3 + 40*m^3*v^3*w^3 + 22*ep*m^3*v^3*w^3 + 
     14*m^2*u*v^3*w^3 + 92*ep*m^2*u*v^3*w^3 - 14*m*u^2*v^3*w^3 - 
     46*ep*m*u^2*v^3*w^3 + 2*u^3*v^3*w^3 + 5*ep*u^3*v^3*w^3 + 76*m^5*w^4 + 
     56*ep*m^5*w^4 - 31*m^4*u*w^4 - 22*ep*m^4*u*w^4 + 3*m^3*u^2*w^4 + 
     2*ep*m^3*u^2*w^4 - 100*m^4*v*w^4 - 80*ep*m^4*v*w^4 + 37*m^3*u*v*w^4 + 
     21*ep*m^3*u*v*w^4 - 3*m^2*u^2*v*w^4 - ep*m^2*u^2*v*w^4 + 
     20*m^3*v^2*w^4 + 13*ep*m^3*v^2*w^4 - m^2*u*v^2*w^4 + 
     15*ep*m^2*u*v^2*w^4 - m*u^2*v^2*w^4 - 4*ep*m*u^2*v^2*w^4 - 4*m^4*w^5 - 
     3*ep*m^4*w^5 + m^3*u*w^5 + ep*m^3*u*w^5 + 4*m^3*v*w^5 + 3*ep*m^3*v*w^5 - 
     m^2*u*v*w^5 - ep*m^2*u*v*w^5))/((16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
     3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
     2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
     m*v*w^2)), -((ep*m*(-4096*ep*m^10 + 4096*m^9*u + 19456*ep*m^9*u - 
      4096*m^8*u^2 - 16896*ep*m^8*u^2 + 1536*m^7*u^3 + 6016*ep*m^7*u^3 - 
      256*m^6*u^4 - 976*ep*m^6*u^4 + 16*m^5*u^5 + 60*ep*m^5*u^5 + 
      13312*ep*m^9*v - 15104*m^8*u*v - 65024*ep*m^8*u*v + 14080*m^7*u^2*v + 
      53632*ep*m^7*u^2*v - 5088*m^6*u^3*v - 18176*ep*m^6*u^3*v + 
      912*m^5*u^4*v + 2900*ep*m^5*u^4*v - 87*m^4*u^5*v - 202*ep*m^4*u^5*v + 
      4*m^3*u^6*v + 4*ep*m^3*u^6*v - 14848*ep*m^8*v^2 + 22720*m^7*u*v^2 + 
      83008*ep*m^7*u*v^2 - 19696*m^6*u^2*v^2 - 63696*ep*m^6*u^2*v^2 + 
      6580*m^5*u^3*v^2 + 19100*ep*m^5*u^3*v^2 - 1085*m^4*u^4*v^2 - 
      2553*ep*m^4*u^4*v^2 + 95*m^3*u^5*v^2 + 146*ep*m^3*u^5*v^2 - 
      4*m^2*u^6*v^2 - 4*ep*m^2*u^6*v^2 + 8320*ep*m^7*v^3 - 17072*m^6*u*v^3 - 
      54992*ep*m^6*u*v^3 + 12920*m^5*u^2*v^3 + 37296*ep*m^5*u^2*v^3 - 
      3567*m^4*u^3*v^3 - 9045*ep*m^4*u^3*v^3 + 439*m^3*u^4*v^3 + 
      861*ep*m^3*u^4*v^3 - 22*m^2*u^5*v^3 - 27*ep*m^2*u^5*v^3 - 
      2640*ep*m^6*v^4 + 7044*m^5*u*v^4 + 20800*ep*m^5*u*v^4 - 
      4383*m^4*u^2*v^4 - 11695*ep*m^4*u^2*v^4 + 922*m^3*u^3*v^4 + 
      2092*ep*m^3*u^3*v^4 - 77*m^2*u^4*v^4 - 129*ep*m^2*u^4*v^4 + 
      2*m*u^5*v^4 + 3*ep*m*u^5*v^4 + 484*ep*m^5*v^5 - 1630*m^4*u*v^5 - 
      4537*ep*m^4*u*v^5 + 781*m^3*u^2*v^5 + 1951*ep*m^3*u^2*v^5 - 
      116*m^2*u^3*v^5 - 235*ep*m^2*u^3*v^5 + 6*m*u^4*v^5 + 10*ep*m*u^4*v^5 - 
      48*ep*m^4*v^6 + 199*m^3*u*v^6 + 532*ep*m^3*u*v^6 - 67*m^2*u^2*v^6 - 
      155*ep*m^2*u^2*v^6 + 6*m*u^3*v^6 + 11*ep*m*u^3*v^6 + 2*ep*m^3*v^7 - 
      10*m^2*u*v^7 - 26*ep*m^2*u*v^7 + 2*m*u^2*v^7 + 4*ep*m*u^2*v^7 + 
      6144*ep*m^9*w - 5376*m^8*u*w - 26624*ep*m^8*u*w + 4096*m^7*u^2*w + 
      18304*ep*m^7*u^2*w - 1056*m^6*u^3*w - 4704*ep*m^6*u^3*w + 
      96*m^5*u^4*w + 464*ep*m^5*u^4*w - m^4*u^5*w - 10*ep*m^4*u^5*w - 
      18688*ep*m^8*v*w + 18240*m^7*u*v*w + 81344*ep*m^7*u*v*w - 
      13072*m^6*u^2*v*w - 53488*ep*m^6*u^2*v*w + 3340*m^5*u^3*v*w + 
      13332*ep*m^5*u^3*v*w - 371*m^4*u^4*v*w - 1356*ep*m^4*u^4*v*w + 
      17*m^3*u^5*v*w + 42*ep*m^3*u^5*v*w + 17920*ep*m^7*v^2*w - 
      25056*m^6*u*v^2*w - 91744*ep*m^6*u*v^2*w + 17936*m^5*u^2*v^2*w + 
      59016*ep*m^5*u^2*v^2*w - 4602*m^4*u^3*v^2*w - 13756*ep*m^4*u^3*v^2*w + 
      503*m^3*u^4*v^2*w + 1230*ep*m^3*u^4*v^2*w - 21*m^2*u^5*v^2*w - 
      32*ep*m^2*u^5*v^2*w - 8160*ep*m^6*v^3*w + 15956*m^5*u*v^3*w + 
      50892*ep*m^5*u*v^3*w - 10639*m^4*u^2*v^3*w - 30805*ep*m^4*u^2*v^3*w + 
      2366*m^3*u^3*v^3*w + 6136*ep*m^3*u^3*v^3*w - 180*m^2*u^4*v^3*w - 
      366*ep*m^2*u^4*v^3*w + m*u^5*v^3*w - 4*ep*m*u^5*v^3*w + 
      1960*ep*m^5*v^4*w - 5115*m^4*u*v^4*w - 14936*ep*m^4*u*v^4*w + 
      3055*m^3*u^2*v^4*w + 8177*ep*m^3*u^2*v^4*w - 555*m^2*u^3*v^4*w - 
      1300*ep*m^2*u^3*v^4*w + 24*m*u^4*v^4*w + 36*ep*m*u^4*v^4*w - 
      241*ep*m^4*v^5*w + 807*m^3*u*v^5*w + 2227*ep*m^3*u*v^5*w - 
      424*m^2*u^2*v^5*w - 1070*ep*m^2*u^2*v^5*w + 62*m*u^3*v^5*w + 
      133*ep*m*u^3*v^5*w - u^4*v^5*w - ep*u^4*v^5*w + 12*ep*m^3*v^6*w - 
      50*m^2*u*v^6*w - 133*ep*m^2*u*v^6*w + 23*m*u^2*v^6*w + 
      55*ep*m*u^2*v^6*w - 3*u^3*v^6*w - 6*ep*u^3*v^6*w - 3840*ep*m^8*w^2 + 
      2816*m^7*u*w^2 + 14976*ep*m^7*u*w^2 - 1536*m^6*u^2*w^2 - 
      7776*ep*m^6*u^2*w^2 + 240*m^5*u^3*w^2 + 1320*ep*m^5*u^3*w^2 - 
      8*m^4*u^4*w^2 - 63*ep*m^4*u^4*w^2 + 10880*ep*m^7*v*w^2 - 
      8720*m^6*u*v*w^2 - 41360*ep*m^6*u*v*w^2 + 4472*m^5*u^2*v*w^2 + 
      20704*ep*m^5*u^2*v*w^2 - 701*m^4*u^3*v*w^2 - 3461*ep*m^4*u^3*v*w^2 + 
      38*m^3*u^4*v*w^2 + 179*ep*m^3*u^4*v*w^2 - m^2*u^5*v*w^2 - 
      ep*m^2*u^5*v*w^2 - 8640*ep*m^6*v^2*w^2 + 10876*m^5*u*v^2*w^2 + 
      40244*ep*m^5*u*v^2*w^2 - 6313*m^4*u^2*v^2*w^2 - 
      21393*ep*m^4*u^2*v^2*w^2 + 1118*m^3*u^3*v^2*w^2 + 
      3526*ep*m^3*u^3*v^2*w^2 - 58*m^2*u^4*v^2*w^2 - 147*ep*m^2*u^4*v^2*w^2 + 
      m*u^5*v^2*w^2 + ep*m*u^5*v^2*w^2 + 3000*ep*m^5*v^3*w^2 - 
      5570*m^4*u*v^3*w^2 - 17682*ep*m^4*u*v^3*w^2 + 3315*m^3*u^2*v^3*w^2 + 
      9692*ep*m^3*u^2*v^3*w^2 - 547*m^2*u^3*v^3*w^2 - 
      1475*ep*m^2*u^3*v^3*w^2 + 17*m*u^4*v^3*w^2 + 36*ep*m*u^4*v^3*w^2 - 
      485*ep*m^4*v^4*w^2 + 1238*m^3*u*v^4*w^2 + 3593*ep*m^3*u*v^4*w^2 - 
      737*m^2*u^2*v^4*w^2 - 1987*ep*m^2*u^2*v^4*w^2 + 109*m*u^3*v^4*w^2 + 
      270*ep*m*u^3*v^4*w^2 + 2*ep*u^4*v^4*w^2 + 30*ep*m^3*v^5*w^2 - 
      100*m^2*u*v^5*w^2 - 275*ep*m^2*u*v^5*w^2 + 60*m*u^2*v^5*w^2 + 
      153*ep*m*u^2*v^5*w^2 - 9*u^3*v^5*w^2 - 21*ep*u^3*v^5*w^2 + 
      1280*ep*m^7*w^3 - 736*m^6*u*w^3 - 4416*ep*m^6*u*w^3 + 256*m^5*u^2*w^3 + 
      1608*ep*m^5*u^2*w^3 - 18*m^4*u^3*w^3 - 154*ep*m^4*u^3*w^3 + 
      2*ep*m^3*u^4*w^3 - 3360*ep*m^6*v*w^3 + 2060*m^5*u*v*w^3 + 
      10868*ep*m^5*u*v*w^3 - 649*m^4*u^2*v*w^3 - 3835*ep*m^4*u^2*v*w^3 + 
      42*m^3*u^3*v*w^3 + 364*ep*m^3*u^3*v*w^3 - m^2*u^4*v*w^3 - 
      6*ep*m^2*u^4*v*w^3 + 2080*ep*m^5*v^2*w^3 - 2320*m^4*u*v^2*w^3 - 
      8764*ep*m^4*u*v^2*w^3 + 1069*m^3*u^2*v^2*w^3 + 
      3791*ep*m^3*u^2*v^2*w^3 - 107*m^2*u^3*v^2*w^3 - 
      374*ep*m^2*u^3*v^2*w^3 + m*u^4*v^2*w^3 + 2*ep*m*u^4*v^2*w^3 - 
      490*ep*m^4*v^3*w^3 + 862*m^3*u*v^3*w^3 + 2739*ep*m^3*u*v^3*w^3 - 
      469*m^2*u^2*v^3*w^3 - 1394*ep*m^2*u^2*v^3*w^3 + 56*m*u^3*v^3*w^3 + 
      161*ep*m*u^3*v^3*w^3 + u^4*v^3*w^3 + 3*ep*u^4*v^3*w^3 + 
      40*ep*m^3*v^4*w^3 - 100*m^2*u*v^4*w^3 - 290*ep*m^2*u*v^4*w^3 + 
      62*m*u^2*v^4*w^3 + 169*ep*m*u^2*v^4*w^3 - 9*u^3*v^4*w^3 - 
      24*ep*u^3*v^4*w^3 - 240*ep*m^6*w^4 + 96*m^5*u*w^4 + 716*ep*m^5*u*w^4 - 
      16*m^4*u^2*w^4 - 160*ep*m^4*u^2*w^4 + 6*ep*m^3*u^3*w^4 + 
      580*ep*m^5*v*w^4 - 240*m^4*u*v*w^4 - 1541*ep*m^4*u*v*w^4 + 
      28*m^3*u^2*v*w^4 + 331*ep*m^3*u^2*v*w^4 + m^2*u^3*v*w^4 - 
      12*ep*m^2*u^3*v*w^4 - 250*ep*m^4*v^2*w^4 + 243*m^3*u*v^2*w^4 + 
      949*ep*m^3*u*v^2*w^4 - 88*m^2*u^2*v^2*w^4 - 332*ep*m^2*u^2*v^2*w^4 + 
      3*m*u^3*v^2*w^4 + 13*ep*m*u^3*v^2*w^4 + 30*ep*m^3*v^3*w^4 - 
      50*m^2*u*v^3*w^4 - 160*ep*m^2*u*v^3*w^4 + 26*m*u^2*v^3*w^4 + 
      79*ep*m*u^2*v^3*w^4 - 3*u^3*v^3*w^4 - 9*ep*u^3*v^3*w^4 + 
      24*ep*m^5*w^5 - 5*m^4*u*w^5 - 60*ep*m^4*u*w^5 + 6*ep*m^3*u^2*w^5 - 
      53*ep*m^4*v*w^5 + 11*m^3*u*v*w^5 + 110*ep*m^3*u*v*w^5 + m^2*u^2*v*w^5 - 
      10*ep*m^2*u^2*v*w^5 + 12*ep*m^3*v^2*w^5 - 10*m^2*u*v^2*w^5 - 
      41*ep*m^2*u*v^2*w^5 + 3*m*u^2*v^2*w^5 + 12*ep*m*u^2*v^2*w^5 - 
      ep*m^4*w^6 + 2*ep*m^3*u*w^6 + 2*ep*m^3*v*w^6 - 3*ep*m^2*u*v*w^6))/
    (u*(-3*m + u + v + w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
      m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
      2*m*u*v*w + m^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
      17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
      8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
      m^2*w^2 - m*v*w^2))), 
  (ep*m*(-4096*ep*m^10 - 6144*m^9*u - 13312*ep*m^9*u + 6400*m^8*u^2 + 
     20480*ep*m^8*u^2 - 2048*m^7*u^3 - 10368*ep*m^7*u^3 - 32*m^6*u^4 + 
     2288*ep*m^6*u^4 + 152*m^5*u^5 - 164*ep*m^5*u^5 - 31*m^4*u^6 - 
     14*ep*m^4*u^6 + 2*m^3*u^7 + 2*ep*m^3*u^7 + 5120*ep*m^9*v + 
     12800*m^8*u*v + 38912*ep*m^8*u*v - 8256*m^7*u^2*v - 39616*ep*m^7*u^2*v - 
     592*m^6*u^3*v + 12240*ep*m^6*u^3*v + 1668*m^5*u^4*v - 584*ep*m^5*u^4*v - 
     489*m^4*u^5*v - 349*ep*m^4*u^5*v + 55*m^3*u^6*v + 56*ep*m^3*u^6*v - 
     2*m^2*u^7*v - 2*ep*m^2*u^7*v - 2560*ep*m^8*v^2 - 10880*m^7*u*v^2 - 
     37760*ep*m^7*u*v^2 + 2960*m^6*u^2*v^2 + 24592*ep*m^6*u^2*v^2 + 
     2928*m^5*u^3*v^2 - 2240*ep*m^5*u^3*v^2 - 1559*m^4*u^4*v^2 - 
     1365*ep*m^4*u^4*v^2 + 259*m^3*u^5*v^2 + 323*ep*m^3*u^5*v^2 - 
     14*m^2*u^6*v^2 - 19*ep*m^2*u^6*v^2 + 640*ep*m^7*v^3 + 4832*m^6*u*v^3 + 
     17600*ep*m^6*u*v^3 + 548*m^5*u^2*v^3 - 5476*ep*m^5*u^2*v^3 - 
     1955*m^4*u^3*v^3 - 1823*ep*m^4*u^3*v^3 + 566*m^3*u^4*v^3 + 
     800*ep*m^3*u^4*v^3 - 47*m^2*u^5*v^3 - 67*ep*m^2*u^5*v^3 - ep*m*u^6*v^3 - 
     80*ep*m^6*v^4 - 1184*m^5*u*v^4 - 4340*ep*m^5*u*v^4 - 630*m^4*u^2*v^4 - 
     117*ep*m^4*u^2*v^4 + 575*m^3*u^3*v^4 + 873*ep*m^3*u^3*v^4 - 
     102*m^2*u^4*v^4 - 169*ep*m^2*u^4*v^4 + 4*m*u^5*v^4 + 6*ep*m*u^5*v^4 + 
     4*ep*m^5*v^5 + 152*m^4*u*v^5 + 548*ep*m^4*u*v^5 + 151*m^3*u^2*v^5 + 
     202*ep*m^3*u^2*v^5 - 79*m^2*u^3*v^5 - 139*ep*m^2*u^3*v^5 + 8*m*u^4*v^5 + 
     15*ep*m*u^4*v^5 - 8*m^3*u*v^6 - 28*ep*m^3*u*v^6 - 12*m^2*u^2*v^6 - 
     20*ep*m^2*u^2*v^6 + 4*m*u^3*v^6 + 8*ep*m*u^3*v^6 + 6144*ep*m^9*w + 
     9472*m^8*u*w + 20224*ep*m^8*u*w - 8192*m^7*u^2*w - 25088*ep*m^7*u^2*w + 
     2080*m^6*u^3*w + 10016*ep*m^6*u^3*w + 32*m^5*u^4*w - 1624*ep*m^5*u^4*w - 
     79*m^4*u^5*w + 71*ep*m^4*u^5*w + 8*m^3*u^6*w + 4*ep*m^3*u^6*w - 
     6144*ep*m^8*v*w - 17472*m^7*u*v*w - 51648*ep*m^7*u*v*w + 
     9248*m^6*u^2*v*w + 42784*ep*m^6*u^2*v*w + 748*m^5*u^3*v*w - 
     10332*ep*m^5*u^3*v*w - 1256*m^4*u^4*v*w + 288*ep*m^4*u^4*v*w + 
     251*m^3*u^5*v*w + 165*ep*m^3*u^5*v*w - 15*m^2*u^6*v*w - 
     13*ep*m^2*u^6*v*w + 2304*ep*m^7*v^2*w + 12432*m^6*u*v^2*w + 
     41264*ep*m^6*u*v^2*w - 2784*m^5*u^2*v^2*w - 22128*ep*m^5*u^2*v^2*w - 
     2345*m^4*u^3*v^2*w + 1637*ep*m^4*u^3*v^2*w + 979*m^3*u^4*v^2*w + 
     773*ep*m^3*u^4*v^2*w - 123*m^2*u^5*v^2*w - 142*ep*m^2*u^5*v^2*w + 
     5*m*u^6*v^2*w + 7*ep*m*u^6*v^2*w - 384*ep*m^6*v^3*w - 4284*m^5*u*v^3*w - 
     14740*ep*m^5*u*v^3*w - 454*m^4*u^2*v^3*w + 3682*ep*m^4*u^2*v^3*w + 
     1282*m^3*u^3*v^3*w + 1212*ep*m^3*u^3*v^3*w - 300*m^2*u^4*v^3*w - 
     416*ep*m^2*u^4*v^3*w + 18*m*u^5*v^3*w + 25*ep*m*u^5*v^3*w + 
     24*ep*m^5*v^4*w + 718*m^4*u*v^4*w + 2466*ep*m^4*u*v^4*w + 
     347*m^3*u^2*v^4*w + 116*ep*m^3*u^2*v^4*w - 291*m^2*u^3*v^4*w - 
     442*ep*m^2*u^3*v^4*w + 44*m*u^4*v^4*w + 72*ep*m*u^4*v^4*w - u^5*v^4*w - 
     ep*u^5*v^4*w - 47*m^3*u*v^5*w - 158*ep*m^3*u*v^5*w - 43*m^2*u^2*v^5*w - 
     56*ep*m^2*u^2*v^5*w + 25*m*u^3*v^5*w + 44*ep*m*u^3*v^5*w - 3*u^4*v^5*w - 
     6*ep*u^4*v^5*w - 3840*ep*m^8*w^2 - 6144*m^7*u*w^2 - 12928*ep*m^7*u*w^2 + 
     4256*m^6*u^2*w^2 + 12416*ep*m^6*u^2*w^2 - 816*m^5*u^3*w^2 - 
     3672*ep*m^5*u^3*w^2 - 6*m^4*u^4*w^2 + 391*ep*m^4*u^4*w^2 + 
     10*m^3*u^5*w^2 - 8*ep*m^3*u^5*w^2 + 2944*ep*m^7*v*w^2 + 
     10032*m^6*u*v*w^2 + 28752*ep*m^6*u*v*w^2 - 4308*m^5*u^2*v*w^2 - 
     18780*ep*m^5*u^2*v*w^2 - 262*m^4*u^3*v*w^2 + 3390*ep*m^4*u^3*v*w^2 + 
     306*m^3*u^4*v*w^2 - 59*ep*m^3*u^4*v*w^2 - 32*m^2*u^5*v*w^2 - 
     19*ep*m^2*u^5*v*w^2 - 768*ep*m^6*v^2*w^2 - 5776*m^5*u*v^2*w^2 - 
     18304*ep*m^5*u*v^2*w^2 + 1115*m^4*u^2*v^2*w^2 + 
     7943*ep*m^4*u^2*v^2*w^2 + 649*m^3*u^3*v^2*w^2 - 560*ep*m^3*u^3*v^2*w^2 - 
     195*m^2*u^4*v^2*w^2 - 115*ep*m^2*u^4*v^2*w^2 + 14*m*u^5*v^2*w^2 + 
     13*ep*m*u^5*v^2*w^2 + 72*ep*m^5*v^3*w^2 + 1433*m^4*u*v^3*w^2 + 
     4681*ep*m^4*u*v^3*w^2 + 134*m^3*u^2*v^3*w^2 - 892*ep*m^3*u^2*v^3*w^2 - 
     295*m^2*u^3*v^3*w^2 - 287*ep*m^2*u^3*v^3*w^2 + 45*m*u^4*v^3*w^2 + 
     58*ep*m*u^4*v^3*w^2 - u^5*v^3*w^2 - ep*u^5*v^3*w^2 - ep*m^4*v^4*w^2 - 
     138*m^3*u*v^4*w^2 - 453*ep*m^3*u*v^4*w^2 - 67*m^2*u^2*v^4*w^2 - 
     47*ep*m^2*u^2*v^4*w^2 + 47*m*u^3*v^4*w^2 + 72*ep*m*u^3*v^4*w^2 - 
     5*u^4*v^4*w^2 - 8*ep*u^4*v^4*w^2 + 2*m^2*u*v^5*w^2 + 
     7*ep*m^2*u*v^5*w^2 + 3*m*u^2*v^5*w^2 + 5*ep*m*u^2*v^5*w^2 - 
     u^3*v^5*w^2 - 2*ep*u^3*v^5*w^2 + 1280*ep*m^7*w^3 + 2144*m^6*u*w^3 + 
     4448*ep*m^6*u*w^3 - 1120*m^5*u^2*w^3 - 3104*ep*m^5*u^2*w^3 + 
     146*m^4*u^3*w^3 + 606*ep*m^4*u^3*w^3 - 32*ep*m^3*u^4*w^3 - 
     704*ep*m^6*v*w^3 - 3100*m^5*u*v*w^3 - 8596*ep*m^5*u*v*w^3 + 
     1048*m^4*u^2*v*w^3 + 4212*ep*m^4*u^2*v*w^3 + 28*m^3*u^3*v*w^3 - 
     521*ep*m^3*u^3*v*w^3 - 24*m^2*u^4*v*w^3 + 6*ep*m^2*u^4*v*w^3 + 
     112*ep*m^5*v^2*w^3 + 1365*m^4*u*v^2*w^3 + 4127*ep*m^4*u*v^2*w^3 - 
     235*m^3*u^2*v^2*w^3 - 1419*ep*m^3*u^2*v^2*w^3 - 69*m^2*u^3*v^2*w^3 + 
     110*ep*m^2*u^3*v^2*w^3 + 12*m*u^4*v^2*w^3 + ep*m*u^4*v^2*w^3 - 
     4*ep*m^4*v^3*w^3 - 214*m^3*u*v^3*w^3 - 668*ep*m^3*u*v^3*w^3 - 
     18*m^2*u^2*v^3*w^3 + 90*ep*m^2*u^2*v^3*w^3 + 28*m*u^3*v^3*w^3 + 
     29*ep*m*u^3*v^3*w^3 - 2*u^4*v^3*w^3 - 2*ep*u^4*v^3*w^3 + 
     8*m^2*u*v^4*w^3 + 26*ep*m^2*u*v^4*w^3 + 5*m*u^2*v^4*w^3 + 
     6*ep*m*u^2*v^4*w^3 - 2*u^3*v^4*w^3 - 3*ep*u^3*v^4*w^3 - 240*ep*m^6*w^4 - 
     424*m^5*u*w^4 - 868*ep*m^5*u*w^4 + 149*m^4*u^2*w^4 + 
     392*ep*m^4*u^2*w^4 - 10*m^3*u^3*w^4 - 38*ep*m^3*u^3*w^4 + 
     84*ep*m^5*v*w^4 + 543*m^4*u*v*w^4 + 1455*ep*m^4*u*v*w^4 - 
     133*m^3*u^2*v*w^4 - 485*ep*m^3*u^2*v*w^4 + 32*ep*m^2*u^3*v*w^4 - 
     6*ep*m^4*v^2*w^4 - 164*m^3*u*v^2*w^4 - 473*ep*m^3*u*v^2*w^4 + 
     25*m^2*u^2*v^2*w^4 + 124*ep*m^2*u^2*v^2*w^4 + 2*m*u^3*v^2*w^4 - 
     9*ep*m*u^3*v^2*w^4 + 12*m^2*u*v^3*w^4 + 36*ep*m^2*u*v^3*w^4 + 
     m*u^2*v^3*w^4 - 3*ep*m*u^2*v^3*w^4 - u^3*v^3*w^4 - ep*u^3*v^3*w^4 + 
     24*ep*m^5*w^5 + 45*m^4*u*w^5 + 91*ep*m^4*u*w^5 - 8*m^3*u^2*w^5 - 
     20*ep*m^3*u^2*w^5 - 4*ep*m^4*v*w^5 - 51*m^3*u*v*w^5 - 
     132*ep*m^3*u*v*w^5 + 7*m^2*u^2*v*w^5 + 23*ep*m^2*u^2*v*w^5 + 
     8*m^2*u*v^2*w^5 + 22*ep*m^2*u*v^2*w^5 - m*u^2*v^2*w^5 - 
     4*ep*m*u^2*v^2*w^5 - ep*m^4*w^6 - 2*m^3*u*w^6 - 4*ep*m^3*u*w^6 + 
     2*m^2*u*v*w^6 + 5*ep*m^2*u*v*w^6))/(u*(-3*m + u + v + w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
     8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(32*m^4 - 16*m^3*u + 2*m^2*u^2 - 
     104*m^3*v + 70*m^2*u*v - 12*m*u^2*v + 44*m^2*v^2 - 25*m*u*v^2 - 
     5*m*v^3 + 5*u*v^3 - 16*m^3*w + 4*m^2*u*w + 46*m^2*v*w - 17*m*u*v*w - 
     10*m*v^2*w + 5*u*v^2*w + 2*m^2*w^2 - 5*m*v*w^2))/
   (ep*(4*m - u)*u^2*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -1/2*((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(23552*m^8 - 30208*m^7*u + 
      15488*m^6*u^2 - 3968*m^5*u^3 + 508*m^4*u^4 - 26*m^3*u^5 - 26112*m^7*v + 
      22400*m^6*u*v - 6432*m^5*u^2*v + 552*m^4*u^3*v + 40*m^3*u^4*v - 
      6*m^2*u^5*v + 10880*m^6*v^2 - 5312*m^5*u*v^2 + 536*m^4*u^2*v^2 + 
      12*m^3*u^3*v^2 + 4*m^2*u^4*v^2 - 2048*m^5*v^3 + 504*m^4*u*v^3 - 
      174*m^3*u^2*v^3 + 58*m^2*u^3*v^3 - 2*m*u^4*v^3 + 156*m^4*v^4 - 
      66*m^3*u*v^4 + 82*m^2*u^2*v^4 - 10*m*u^3*v^4 - 2*m^3*v^5 + 
      10*m^2*u*v^5 - 8*m*u^2*v^5 - 30208*m^7*w + 30976*m^6*u*w - 
      11904*m^5*u^2*w + 2032*m^4*u^3*w - 130*m^3*u^4*w + 25856*m^6*v*w - 
      17632*m^5*u*v*w + 3984*m^4*u^2*v*w - 326*m^3*u^3*v*w + 7*m^2*u^4*v*w - 
      7328*m^5*v^2*w + 3024*m^4*u*v^2*w - 338*m^3*u^2*v^2*w + 
      21*m^2*u^3*v^2*w - 5*m*u^4*v^2*w + 640*m^4*v^3*w - 218*m^3*u*v^3*w + 
      94*m^2*u^2*v^3*w - 29*m*u^3*v^3*w + 28*m^3*v^4*w + 4*m^2*u*v^4*w - 
      23*m*u^2*v^4*w + 5*u^3*v^4*w - 4*m^2*v^5*w + 4*m*u*v^5*w + 
      15488*m^6*w^2 - 11904*m^5*u*w^2 + 3048*m^4*u^2*w^2 - 260*m^3*u^3*w^2 - 
      9728*m^5*v*w^2 + 5016*m^4*u*v*w^2 - 846*m^3*u^2*v*w^2 + 
      53*m^2*u^3*v*w^2 + 1656*m^4*v^2*w^2 - 580*m^3*u*v^2*w^2 + 
      22*m^2*u^2*v^2*w^2 + m*u^3*v^2*w^2 - 8*m^3*v^3*w^2 + 12*m^2*u*v^3*w^2 - 
      21*m*u^2*v^3*w^2 + 5*u^3*v^3*w^2 - 10*m^2*v^4*w^2 + 7*m*u*v^4*w^2 - 
      u^2*v^4*w^2 - 3968*m^5*w^3 + 2032*m^4*u*w^3 - 260*m^3*u^2*w^3 + 
      1680*m^4*v*w^3 - 602*m^3*u*v*w^3 + 63*m^2*u^2*v*w^3 - 134*m^3*v^2*w^3 + 
      43*m^2*u*v^2*w^3 + 5*m*u^2*v^2*w^3 - 6*m^2*v^3*w^3 + 2*m*u*v^3*w^3 - 
      u^2*v^3*w^3 + 508*m^4*w^4 - 130*m^3*u*w^4 - 122*m^3*v*w^4 + 
      25*m^2*u*v*w^4 + 2*m^2*v^2*w^4 - m*u*v^2*w^4 - 26*m^3*w^5 + 
      2*m^2*v*w^5))/(ep*m*(4*m - u)*u*v*(3*m - u - v - w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -1/2*((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(5120*m^8 - 4608*m^7*u + 
      1408*m^6*u^2 - 128*m^5*u^3 - 12*m^4*u^4 + 2*m^3*u^5 + 1792*m^7*v - 
      7616*m^6*u*v + 4816*m^5*u^2*v - 996*m^4*u^3*v + 36*m^3*u^4*v + 
      6*m^2*u^5*v - 8896*m^6*v^2 + 15936*m^5*u*v^2 - 7164*m^4*u^2*v^2 + 
      950*m^3*u^3*v^2 + 44*m^2*u^4*v^2 - 12*m*u^5*v^2 + 6224*m^5*v^3 - 
      9388*m^4*u*v^3 + 3156*m^3*u^2*v^3 - 212*m^2*u^3*v^3 - 22*m*u^4*v^3 - 
      1912*m^4*v^4 + 2528*m^3*u*v^4 - 582*m^2*u^2*v^4 + 14*m*u^3*v^4 + 
      280*m^3*v^5 - 324*m^2*u*v^5 + 40*m*u^2*v^5 - 16*m^2*v^6 + 16*m*u*v^6 - 
      5632*m^7*w + 4224*m^6*u*w - 1056*m^5*u^2*w + 88*m^4*u^3*w - 
      8384*m^6*v*w + 10560*m^5*u*v*w - 3420*m^4*u^2*v*w + 222*m^3*u^3*v*w + 
      26*m^2*u^4*v*w + 13760*m^5*v^2*w - 15120*m^4*u*v^2*w + 
      4424*m^3*u^2*v^2*w - 269*m^2*u^3*v^2*w - 28*m*u^4*v^2*w - 
      6332*m^4*v^3*w + 6734*m^3*u*v^3*w - 1761*m^2*u^2*v^3*w + 
      77*m*u^3*v^3*w + 12*u^4*v^3*w + 1220*m^3*v^4*w - 1276*m^2*u*v^4*w + 
      293*m*u^2*v^4*w - 2*u^3*v^4*w - 86*m^2*v^5*w + 89*m*u*v^5*w - 
      19*u^2*v^5*w + 2432*m^6*w^2 - 1440*m^5*u*w^2 + 264*m^4*u^2*w^2 - 
      14*m^3*u^3*w^2 + 7024*m^5*v*w^2 - 4860*m^4*u*v*w^2 + 
      738*m^3*u^2*v*w^2 + 15*m^2*u^3*v*w^2 - 6876*m^4*v^2*w^2 + 
      5144*m^3*u*v^2*w^2 - 909*m^2*u^2*v^2*w^2 + m*u^3*v^2*w^2 + 
      1978*m^3*v^3*w^2 - 1643*m^2*u*v^3*w^2 + 311*m*u^2*v^3*w^2 - 
      2*u^3*v^3*w^2 - 184*m^2*v^4*w^2 + 171*m*u*v^4*w^2 - 38*u^2*v^4*w^2 - 
      512*m^5*w^3 + 216*m^4*u*w^3 - 22*m^3*u^2*w^3 - 2404*m^4*v*w^3 + 
      926*m^3*u*v*w^3 - 46*m^2*u^2*v*w^3 + 1414*m^3*v^2*w^3 - 
      754*m^2*u*v^2*w^3 + 58*m*u^2*v^2*w^3 - 196*m^2*v^3*w^3 + 
      139*m*u*v^3*w^3 - 19*u^2*v^3*w^3 + 52*m^4*w^4 - 12*m^3*u*w^4 + 
      374*m^3*v*w^4 - 63*m^2*u*v*w^4 - 104*m^2*v^2*w^4 + 41*m*u*v^2*w^4 - 
      2*m^3*w^5 - 22*m^2*v*w^5))/(ep*m*(4*m - u)*u^2*(3*m - u - v - w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -1/2*((-1 + 2*ep)*(-1 + 3*ep)*(5120*m^8 - 7680*m^7*u + 4480*m^6*u^2 - 
      1280*m^5*u^3 + 180*m^4*u^4 - 10*m^3*u^5 + 1792*m^7*v - 3008*m^6*u*v + 
      1360*m^5*u^2*v - 132*m^4*u^3*v - 36*m^3*u^4*v + 6*m^2*u^5*v - 
      8896*m^6*v^2 + 13632*m^5*u*v^2 - 6396*m^4*u^2*v^2 + 1190*m^3*u^3*v^2 - 
      76*m^2*u^4*v^2 + 6224*m^5*v^3 - 8908*m^4*u*v^3 + 3228*m^3*u^2*v^3 - 
      356*m^2*u^3*v^3 + 2*m*u^4*v^3 - 1912*m^4*v^4 + 2492*m^3*u*v^4 - 
      606*m^2*u^2*v^4 + 26*m*u^3*v^4 + 280*m^3*v^5 - 324*m^2*u*v^5 + 
      40*m*u^2*v^5 - 16*m^2*v^6 + 16*m*u*v^6 - 5632*m^7*w + 7296*m^6*u*w - 
      3360*m^5*u^2*w + 664*m^4*u^3*w - 48*m^3*u^4*w - 8384*m^6*v*w + 
      7104*m^5*u*v*w - 1500*m^4*u^2*v*w - 90*m^3*u^3*v*w + 38*m^2*u^4*v*w + 
      13760*m^5*v^2*w - 13968*m^4*u*v^2*w + 4136*m^3*u^2*v^2*w - 
      365*m^2*u^3*v^2*w - 4*m*u^4*v^2*w - 6332*m^4*v^3*w + 6614*m^3*u*v^3*w - 
      1773*m^2*u^2*v^3*w + 125*m*u^3*v^3*w + 1220*m^3*v^4*w - 
      1276*m^2*u*v^4*w + 293*m*u^2*v^4*w - 2*u^3*v^4*w - 86*m^2*v^5*w + 
      89*m*u*v^5*w - 19*u^2*v^5*w + 2432*m^6*w^2 - 2592*m^5*u*w^2 + 
      840*m^4*u^2*w^2 - 86*m^3*u^3*w^2 + 7024*m^5*v*w^2 - 3996*m^4*u*v*w^2 + 
      426*m^3*u^2*v*w^2 + 39*m^2*u^3*v*w^2 - 6876*m^4*v^2*w^2 + 
      5000*m^3*u*v^2*w^2 - 885*m^2*u^2*v^2*w^2 + 13*m*u^3*v^2*w^2 + 
      1978*m^3*v^3*w^2 - 1643*m^2*u*v^3*w^2 + 311*m*u^2*v^3*w^2 - 
      2*u^3*v^3*w^2 - 184*m^2*v^4*w^2 + 171*m*u*v^4*w^2 - 38*u^2*v^4*w^2 - 
      512*m^5*w^3 + 408*m^4*u*w^3 - 70*m^3*u^2*w^3 - 2404*m^4*v*w^3 + 
      854*m^3*u*v*w^3 - 34*m^2*u^2*v*w^3 + 1414*m^3*v^2*w^3 - 
      754*m^2*u*v^2*w^3 + 58*m*u^2*v^2*w^3 - 196*m^2*v^3*w^3 + 
      139*m*u*v^3*w^3 - 19*u^2*v^3*w^3 + 52*m^4*w^4 - 24*m^3*u*w^4 + 
      374*m^3*v*w^4 - 63*m^2*u*v*w^4 - 104*m^2*v^2*w^4 + 41*m*u*v^2*w^4 - 
      2*m^3*w^5 - 22*m^2*v*w^5))/((4*m - u)*u^2*(3*m - u - v - w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)), 
  ((-1 + 2*ep)*(5120*m^8 - 5120*m^7*u + 1920*m^6*u^2 - 320*m^5*u^3 + 
     20*m^4*u^4 + 1792*m^7*v - 5696*m^6*u*v + 3440*m^5*u^2*v - 
     764*m^4*u^3*v + 58*m^3*u^4*v - 8896*m^6*v^2 + 14560*m^5*u*v^2 - 
     6732*m^4*u^2*v^2 + 1224*m^3*u^3*v^2 - 78*m^2*u^4*v^2 + 6224*m^5*v^3 - 
     8996*m^4*u*v^3 + 3134*m^3*u^2*v^3 - 324*m^2*u^3*v^3 - 1912*m^4*v^4 + 
     2480*m^3*u*v^4 - 576*m^2*u^2*v^4 + 22*m*u^3*v^4 + 280*m^3*v^5 - 
     322*m^2*u*v^5 + 38*m*u^2*v^5 - 16*m^2*v^6 + 16*m*u*v^6 - 5632*m^7*w + 
     4736*m^6*u*w - 1440*m^5*u^2*w + 184*m^4*u^3*w - 8*m^3*u^4*w - 
     8384*m^6*v*w + 8992*m^5*u*v*w - 2700*m^4*u^2*v*w + 196*m^3*u^3*v*w + 
     12*m^2*u^4*v*w + 13760*m^5*v^2*w - 14304*m^4*u*v^2*w + 
     4220*m^3*u^2*v^2*w - 371*m^2*u^3*v^2*w - 6332*m^4*v^3*w + 
     6588*m^3*u*v^3*w - 1717*m^2*u^2*v^3*w + 107*m*u^3*v^3*w + 
     1220*m^3*v^4*w - 1268*m^2*u*v^4*w + 285*m*u^2*v^4*w - 86*m^2*v^5*w + 
     89*m*u*v^5*w - 19*u^2*v^5*w + 2432*m^6*w^2 - 1632*m^5*u*w^2 + 
     360*m^4*u^2*w^2 - 26*m^3*u^3*w^2 + 7024*m^5*v*w^2 - 4404*m^4*u*v*w^2 + 
     636*m^3*u^2*v*w^2 + 7*m^2*u^3*v*w^2 - 6876*m^4*v^2*w^2 + 
     4994*m^3*u*v^2*w^2 - 869*m^2*u^2*v^2*w^2 + 13*m*u^3*v^2*w^2 + 
     1978*m^3*v^3*w^2 - 1631*m^2*u*v^3*w^2 + 301*m*u^2*v^3*w^2 - 
     184*m^2*v^4*w^2 + 171*m*u*v^4*w^2 - 38*u^2*v^4*w^2 - 512*m^5*w^3 + 
     248*m^4*u*w^3 - 30*m^3*u^2*w^3 - 2404*m^4*v*w^3 + 872*m^3*u*v*w^3 - 
     44*m^2*u^2*v*w^3 + 1414*m^3*v^2*w^3 - 746*m^2*u*v^2*w^3 + 
     54*m*u^2*v^2*w^3 - 196*m^2*v^3*w^3 + 139*m*u*v^3*w^3 - 19*u^2*v^3*w^3 + 
     52*m^4*w^4 - 14*m^3*u*w^4 + 374*m^3*v*w^4 - 61*m^2*u*v*w^4 - 
     104*m^2*v^2*w^4 + 41*m*u*v^2*w^4 - 2*m^3*w^5 - 22*m^2*v*w^5))/
   (2*u^2*(-4*m + u)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 
  0, -1/2*((-1 + 2*ep)*(-1 + 3*ep)*(25600*m^8 - 32256*m^7*u + 16256*m^6*u^2 - 
      4096*m^5*u^3 + 516*m^4*u^4 - 26*m^3*u^5 - 31488*m^7*v + 28864*m^6*u*v - 
      9424*m^5*u^2*v + 1172*m^4*u^3*v - 8*m^3*u^4*v - 6*m^2*u^5*v + 
      15040*m^6*v^2 - 10112*m^5*u*v^2 + 2428*m^4*u^2*v^2 - 274*m^3*u^3*v^2 + 
      16*m^2*u^4*v^2 - 3472*m^5*v^3 + 2044*m^4*u*v^3 - 632*m^3*u^2*v^3 + 
      96*m^2*u^3*v^3 - 2*m*u^4*v^3 + 384*m^4*v^4 - 300*m^3*u*v^4 + 
      122*m^2*u^2*v^4 - 10*m*u^3*v^4 - 16*m^3*v^5 + 24*m^2*u*v^5 - 
      8*m*u^2*v^5 - 32256*m^7*w + 32512*m^6*u*w - 12288*m^5*u^2*w + 
      2064*m^4*u^3*w - 130*m^3*u^4*w + 30784*m^6*v*w - 22432*m^5*u*v*w + 
      5540*m^4*u^2*v*w - 492*m^3*u^3*v*w + 7*m^2*u^4*v*w - 10304*m^5*v^2*w + 
      5928*m^4*u*v^2*w - 1202*m^3*u^2*v^2*w + 107*m^2*u^3*v^2*w - 
      5*m*u^4*v^2*w + 1332*m^4*v^3*w - 892*m^3*u*v^3*w + 268*m^2*u^2*v^3*w - 
      41*m*u^3*v^3*w - 28*m^3*v^4*w + 60*m^2*u*v^4*w - 37*m*u^2*v^4*w + 
      5*u^3*v^4*w - 4*m^2*v^5*w + 4*m*u*v^5*w + 16256*m^6*w^2 - 
      12288*m^5*u*w^2 + 3096*m^4*u^2*w^2 - 260*m^3*u^3*w^2 - 
      11408*m^5*v*w^2 + 6204*m^4*u*v*w^2 - 1048*m^3*u^2*v*w^2 + 
      53*m^2*u^3*v*w^2 + 2364*m^4*v^2*w^2 - 1118*m^3*u*v^2*w^2 + 
      124*m^2*u^2*v^2*w^2 + m*u^3*v^2*w^2 - 92*m^3*v^3*w^2 + 
      82*m^2*u*v^3*w^2 - 35*m*u^2*v^3*w^2 + 5*u^3*v^3*w^2 - 10*m^2*v^4*w^2 + 
      7*m*u*v^4*w^2 - u^2*v^4*w^2 - 4096*m^5*w^3 + 2064*m^4*u*w^3 - 
      260*m^3*u^2*w^3 + 1932*m^4*v*w^3 - 700*m^3*u*v*w^3 + 63*m^2*u^2*v*w^3 - 
      190*m^3*v^2*w^3 + 71*m^2*u*v^2*w^3 + 5*m*u^2*v^2*w^3 - 6*m^2*v^3*w^3 + 
      2*m*u*v^3*w^3 - u^2*v^3*w^3 + 516*m^4*w^4 - 130*m^3*u*w^4 - 
      136*m^3*v*w^4 + 25*m^2*u*v*w^4 + 2*m^2*v^2*w^4 - m*u*v^2*w^4 - 
      26*m^3*w^5 + 2*m^2*v*w^5))/(m*(4*m - u)*u*(3*m - u - v - w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -1/2*((-1 + 2*ep)*(26624*m^8 - 33280*m^7*u + 16640*m^6*u^2 - 4160*m^5*u^3 + 
      520*m^4*u^4 - 26*m^3*u^5 - 30720*m^7*v + 27392*m^6*u*v - 
      8640*m^5*u^2*v + 1008*m^4*u^3*v + 4*m^3*u^4*v - 6*m^2*u^5*v + 
      13568*m^6*v^2 - 8288*m^5*u*v^2 + 1808*m^4*u^2*v^2 - 210*m^3*u^3*v^2 + 
      16*m^2*u^4*v^2 - 2816*m^5*v^3 + 1344*m^4*u*v^3 - 468*m^3*u^2*v^3 + 
      88*m^2*u^3*v^3 - 2*m*u^4*v^3 + 264*m^4*v^4 - 180*m^3*u*v^4 + 
      106*m^2*u^2*v^4 - 10*m*u^3*v^4 - 8*m^3*v^5 + 16*m^2*u*v^5 - 
      8*m*u^2*v^5 - 33280*m^7*w + 33280*m^6*u*w - 12480*m^5*u^2*w + 
      2080*m^4*u^3*w - 130*m^3*u^4*w + 29696*m^6*v*w - 21184*m^5*u*v*w + 
      5136*m^4*u^2*v*w - 452*m^3*u^3*v*w + 7*m^2*u^4*v*w - 9056*m^5*v^2*w + 
      4752*m^4*u*v^2*w - 902*m^3*u^2*v^2*w + 87*m^2*u^3*v^2*w - 
      5*m*u^4*v^2*w + 976*m^4*v^3*w - 560*m^3*u*v^3*w + 196*m^2*u^2*v^3*w - 
      41*m*u^3*v^3*w + 4*m^3*v^4*w + 28*m^2*u*v^4*w - 29*m*u^2*v^4*w + 
      5*u^3*v^4*w - 4*m^2*v^5*w + 4*m*u*v^5*w + 16640*m^6*w^2 - 
      12480*m^5*u*w^2 + 3120*m^4*u^2*w^2 - 260*m^3*u^3*w^2 - 
      10880*m^5*v*w^2 + 5856*m^4*u*v*w^2 - 996*m^3*u^2*v*w^2 + 
      53*m^2*u^3*v*w^2 + 2016*m^4*v^2*w^2 - 874*m^3*u*v^2*w^2 + 
      88*m^2*u^2*v^2*w^2 + m*u^3*v^2*w^2 - 44*m^3*v^3*w^2 + 
      42*m^2*u*v^3*w^2 - 27*m*u^2*v^3*w^2 + 5*u^3*v^3*w^2 - 10*m^2*v^4*w^2 + 
      7*m*u*v^4*w^2 - u^2*v^4*w^2 - 4160*m^5*w^3 + 2080*m^4*u*w^3 - 
      260*m^3*u^2*w^3 + 1824*m^4*v*w^3 - 668*m^3*u*v*w^3 + 63*m^2*u^2*v*w^3 - 
      158*m^3*v^2*w^3 + 55*m^2*u*v^2*w^3 + 5*m*u^2*v^2*w^3 - 6*m^2*v^3*w^3 + 
      2*m*u*v^3*w^3 - u^2*v^3*w^3 + 520*m^4*w^4 - 130*m^3*u*w^4 - 
      128*m^3*v*w^4 + 25*m^2*u*v*w^4 + 2*m^2*v^2*w^4 - m*u*v^2*w^4 - 
      26*m^3*w^5 + 2*m^2*v*w^5))/(m*(4*m - u)*u*(16*m^3 - 8*m^2*u + m*u^2 - 
      8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + 
      m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
      3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
      2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
      m*v*w^2)), 0, 0, 0, (-2*(-1 + 2*ep)*(-1 + 3*ep)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 16*m^3*v + 20*m^2*u*v - 6*m*u^2*v + 
     7*m^2*v^2 - 11*m*u*v^2 + 3*u^2*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
     2*m^2*u*w + 8*m^2*v*w - 7*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
     m*v*w^2))/((4*m - u)*u*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 
  (ep*v*(448*m^4 - 260*m^3*u + 37*m^2*u^2 - 376*m^3*v + 263*m^2*u*v - 
     51*m*u^2*v + 106*m^2*v^2 - 92*m*u*v^2 + 12*u^2*v^2 - 10*m*v^3 + 
     10*u*v^3 - 260*m^3*w + 74*m^2*u*w + 143*m^2*v*w - 61*m*u*v*w - 
     20*m*v^2*w + 10*u*v^2*w + 37*m^2*w^2 - 10*m*v*w^2))/
   ((4*m - u)*u*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
     17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
     8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
     m^2*w^2 - m*v*w^2)), (2*(-1 + 2*ep)*(-1 + 3*ep)*
    (16*m^4 - 8*m^3*u + m^2*u^2 + 20*m^3*v - 19*m^2*u*v + 3*m*u^2*v - 
     14*m^2*v^2 + 10*m*u*v^2 + 2*m*v^3 - 2*u*v^3 - 8*m^3*w + 2*m^2*u*w - 
     13*m^2*v*w + 5*m*u*v*w + 4*m*v^2*w - 2*u*v^2*w + m^2*w^2 + 2*m*v*w^2))/
   ((4*m - u)*u*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
     17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
     8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
     m^2*w^2 - m*v*w^2)), 
  -((ep*(16*m^4 - 8*m^3*u + m^2*u^2 + 236*m^3*v - 145*m^2*u*v + 21*m*u^2*v - 
      86*m^2*v^2 + 28*m*u*v^2 + 2*m*v^3 - 2*u*v^3 - 8*m^3*w + 2*m^2*u*w - 
      85*m^2*v*w + 23*m*u*v*w + 4*m*v^2*w - 2*u*v^2*w + m^2*w^2 + 2*m*v*w^2))/
    ((4*m - u)*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
      17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
      8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
      m^2*w^2 - m*v*w^2))), 0, 0, 0, 0, 0, 0, 
  (-2*(-1 + 2*ep)^2*(32*m^4 - 16*m^3*u + 2*m^2*u^2 - 8*m^3*v - 2*m^2*u*v - 
     4*m^2*v^2 + 5*m*u*v^2 + m*v^3 - u*v^3 - 16*m^3*w + 4*m^2*u*w - 
     2*m^2*v*w + m*u*v*w + 2*m*v^2*w - u*v^2*w + 2*m^2*w^2 + m*v*w^2))/
   ((4*m - u)*u*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
     17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
     8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
     m^2*w^2 - m*v*w^2)), 0, 0, 
  (-3*ep^2*(128*m^4 - 96*m^3*u + 24*m^2*u^2 - 2*m*u^3 - 96*m^3*v + 
     48*m^2*u*v - 6*m*u^2*v + 24*m^2*v^2 - 6*m*u*v^2 - 2*m*v^3 - 64*m^3*w + 
     40*m^2*u*w - 6*m*u^2*w + 24*m^2*v*w - 16*m*u*v*w + 3*u^2*v*w - 
     2*m*v^2*w + u*v^2*w + 8*m^2*w^2 - 4*m*u*w^2))/
   ((4*m - u)*u*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*v*(3584*m^7 - 3840*m^6*u + 1536*m^5*u^2 - 272*m^4*u^3 + 18*m^3*u^4 - 
     5760*m^6*v + 5824*m^5*u*v - 2136*m^4*u^2*v + 332*m^3*u^3*v - 
     18*m^2*u^4*v + 3488*m^5*v^2 - 3248*m^4*u*v^2 + 934*m^3*u^2*v^2 - 
     84*m^2*u^3*v^2 - 1016*m^4*v^3 + 900*m^3*u*v^3 - 180*m^2*u^2*v^3 + 
     6*m*u^3*v^3 + 144*m^3*v^4 - 130*m^2*u*v^4 + 14*m*u^2*v^4 - 8*m^2*v^5 + 
     8*m*u*v^5 - 3840*m^6*w + 3136*m^5*u*w - 848*m^4*u^2*w + 76*m^3*u^3*w + 
     4864*m^5*v*w - 3904*m^4*u*v*w + 1032*m^3*u^2*v*w - 91*m^2*u^3*v*w - 
     2192*m^4*v^2*w + 1756*m^3*u*v^2*w - 413*m^2*u^2*v^2*w + 27*m*u^3*v^2*w + 
     424*m^3*v^3*w - 360*m^2*u*v^3*w + 77*m*u^2*v^3*w - 30*m^2*v^4*w + 
     29*m*u*v^4*w - 7*u^2*v^4*w + 1536*m^5*w^2 - 848*m^4*u*w^2 + 
     116*m^3*u^2*w^2 - 1448*m^4*v*w^2 + 848*m^3*u*v*w^2 - 126*m^2*u^2*v*w^2 + 
     434*m^3*v^2*w^2 - 289*m^2*u*v^2*w^2 + 44*m*u^2*v^2*w^2 - 
     42*m^2*v^3*w^2 + 34*m*u*v^3*w^2 - 7*u^2*v^3*w^2 - 272*m^4*w^3 + 
     76*m^3*u*w^3 + 172*m^3*v*w^3 - 59*m^2*u*v*w^3 - 26*m^2*v^2*w^3 + 
     13*m*u*v^2*w^3 + 18*m^3*w^4 - 6*m^2*v*w^4))/
   (2*(4*m - u)*u*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  (4096*ep*m^9 - 5120*ep*m^8*u + 2560*ep*m^7*u^2 - 640*ep*m^6*u^3 + 
    80*ep*m^5*u^4 - 4*ep*m^4*u^5 - 6144*ep*m^8*v - 1152*m^7*u*v + 
    1152*ep*m^7*u*v + 1248*m^6*u^2*v + 3104*ep*m^6*u^2*v - 504*m^5*u^3*v - 
    1800*ep*m^5*u^3*v + 90*m^4*u^4*v + 366*ep*m^4*u^4*v - 6*m^3*u^5*v - 
    26*ep*m^3*u^5*v + 3712*ep*m^7*v^2 + 1824*m^6*u*v^2 + 5248*ep*m^6*u*v^2 - 
    1776*m^5*u^2*v^2 - 7256*ep*m^5*u^2*v^2 + 642*m^4*u^3*v^2 + 
    2884*ep*m^4*u^3*v^2 - 102*m^3*u^4*v^2 - 484*ep*m^3*u^4*v^2 + 
    6*m^2*u^5*v^2 + 30*ep*m^2*u^5*v^2 - 1120*ep*m^6*v^3 - 984*m^5*u*v^3 - 
    3800*ep*m^5*u*v^3 + 774*m^4*u^2*v^3 + 3468*ep*m^4*u^2*v^3 - 
    204*m^3*u^3*v^3 - 970*ep*m^3*u^3*v^3 + 18*m^2*u^4*v^3 + 
    90*ep*m^2*u^4*v^3 + 168*ep*m^5*v^4 + 222*m^4*u*v^4 + 944*ep*m^4*u*v^4 - 
    126*m^3*u^2*v^4 - 600*ep*m^3*u^2*v^4 + 18*m^2*u^3*v^4 + 
    100*ep*m^2*u^3*v^4 - 2*ep*m*u^4*v^4 - 10*ep*m^4*v^5 - 18*m^3*u*v^5 - 
    80*ep*m^3*u*v^5 + 6*m^2*u^2*v^5 + 32*ep*m^2*u^2*v^5 - 2*ep*m*u^3*v^5 - 
    5120*ep*m^8*w + 5120*ep*m^7*u*w - 1920*ep*m^6*u^2*w + 320*ep*m^5*u^3*w - 
    20*ep*m^4*u^4*w + 5632*ep*m^7*v*w + 1248*m^6*u*v*w + 992*ep*m^6*u*v*w - 
    1008*m^5*u^2*v*w - 3136*ep*m^5*u^2*v*w + 270*m^4*u^3*v*w + 
    1030*ep*m^4*u^3*v*w - 24*m^3*u^4*v*w - 99*ep*m^3*u^4*v*w - 
    2272*ep*m^6*v^2*w - 1488*m^5*u*v^2*w - 5376*ep*m^5*u*v^2*w + 
    1116*m^4*u^2*v^2*w + 4830*ep*m^4*u^2*v^2*w - 282*m^3*u^3*v^2*w - 
    1278*ep*m^3*u^3*v^2*w + 24*m^2*u^4*v^2*w + 110*ep*m^2*u^4*v^2*w + 
    368*ep*m^5*v^3*w + 534*m^4*u*v^3*w + 2378*ep*m^4*u*v^3*w - 
    354*m^3*u^2*v^3*w - 1699*ep*m^3*u^2*v^3*w + 78*m^2*u^3*v^3*w + 
    381*ep*m^2*u^3*v^3*w - 6*m*u^4*v^3*w - 29*ep*m*u^4*v^3*w - 
    10*ep*m^4*v^4*w - 60*m^3*u*v^4*w - 314*ep*m^3*u*v^4*w + 
    36*m^2*u^2*v^4*w + 200*ep*m^2*u^2*v^4*w - 6*m*u^3*v^4*w - 
    34*ep*m*u^3*v^4*w - 2*ep*m^3*v^5*w + 5*ep*m^2*u*v^5*w - 
    4*ep*m*u^2*v^5*w + ep*u^3*v^5*w + 2560*ep*m^7*w^2 - 1920*ep*m^6*u*w^2 + 
    480*ep*m^5*u^2*w^2 - 40*ep*m^4*u^3*w^2 - 1792*ep*m^6*v*w^2 - 
    504*m^5*u*v*w^2 - 1176*ep*m^5*u*v*w^2 + 270*m^4*u^2*v*w^2 + 
    986*ep*m^4*u^2*v*w^2 - 36*m^3*u^3*v*w^2 - 145*ep*m^3*u^3*v*w^2 + 
    312*ep*m^5*v^2*w^2 + 402*m^4*u*v^2*w^2 + 1784*ep*m^4*u*v^2*w^2 - 
    216*m^3*u^2*v^2*w^2 - 1010*ep*m^3*u^2*v^2*w^2 + 30*m^2*u^3*v^2*w^2 + 
    139*ep*m^2*u^3*v^2*w^2 + 26*ep*m^4*v^3*w^2 - 72*m^3*u*v^3*w^2 - 
    417*ep*m^3*u*v^3*w^2 + 42*m^2*u^2*v^3*w^2 + 232*ep*m^2*u^2*v^3*w^2 - 
    6*m*u^3*v^3*w^2 - 31*ep*m*u^3*v^3*w^2 - 8*ep*m^3*v^4*w^2 + 
    15*ep*m^2*u*v^4*w^2 - 8*ep*m*u^2*v^4*w^2 + ep*u^3*v^4*w^2 - 
    640*ep*m^6*w^3 + 320*ep*m^5*u*w^3 - 40*ep*m^4*u^2*w^3 + 
    192*ep*m^5*v*w^3 + 90*m^4*u*v*w^3 + 330*ep*m^4*u*v*w^3 - 
    24*m^3*u^2*v*w^3 - 99*ep*m^3*u^2*v*w^3 + 38*ep*m^4*v^2*w^3 - 
    36*m^3*u*v^2*w^3 - 212*ep*m^3*u*v^2*w^3 + 12*m^2*u^2*v^2*w^3 + 
    64*ep*m^2*u^2*v^2*w^3 - 12*ep*m^3*v^3*w^3 + 15*ep*m^2*u*v^3*w^3 - 
    4*ep*m*u^2*v^3*w^3 + 80*ep*m^5*w^4 - 20*ep*m^4*u*w^4 + 8*ep*m^4*v*w^4 - 
    6*m^3*u*v*w^4 - 29*ep*m^3*u*v*w^4 - 8*ep*m^3*v^2*w^4 + 
    5*ep*m^2*u*v^2*w^4 - 4*ep*m^4*w^5 - 2*ep*m^3*v*w^5)/
   (2*(4*m - u)*u*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  (3*m*v*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
     m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
     2*m*u*v*w + m^2*w^2))/((4*m - u)*u*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -1/2*(3072*m^9 + 6144*ep*m^9 - 7680*m^8*u - 10240*ep*m^8*u + 6784*m^7*u^2 + 
     6912*ep*m^7*u^2 - 2944*m^6*u^3 - 2432*ep*m^6*u^3 + 684*m^5*u^4 + 
     472*ep*m^5*u^4 - 82*m^4*u^5 - 48*ep*m^4*u^5 + 4*m^3*u^6 + 2*ep*m^3*u^6 - 
     7936*m^8*v - 15872*ep*m^8*v + 19008*m^7*u*v + 32768*ep*m^7*u*v - 
     16688*m^6*u^2*v - 27264*ep*m^6*u^2*v + 7388*m^5*u^3*v + 
     11808*ep*m^5*u^3*v - 1790*m^4*u^4*v - 2818*ep*m^4*u^4*v + 
     228*m^3*u^5*v + 352*ep*m^3*u^5*v - 12*m^2*u^6*v - 18*ep*m^2*u^6*v + 
     7104*m^7*v^2 + 14208*ep*m^7*v^2 - 15040*m^6*u*v^2 - 28736*ep*m^6*u*v^2 + 
     11516*m^5*u^2*v^2 + 21064*ep*m^5*u^2*v^2 - 4178*m^4*u^3*v^2 - 
     7252*ep*m^4*u^3*v^2 + 732*m^3*u^4*v^2 + 1194*ep*m^3*u^4*v^2 - 
     50*m^2*u^5*v^2 - 76*ep*m^2*u^5*v^2 - 3088*m^6*v^3 - 6176*ep*m^6*v^3 + 
     5684*m^5*u*v^3 + 11456*ep*m^5*u*v^3 - 3734*m^4*u^2*v^3 - 
     6782*ep*m^4*u^2*v^3 + 1074*m^3*u^3*v^3 + 1660*ep*m^3*u^3*v^3 - 
     128*m^2*u^4*v^3 - 154*ep*m^2*u^4*v^3 + 4*m*u^5*v^3 + 2*ep*m*u^5*v^3 + 
     712*m^5*v^4 + 1424*ep*m^5*v^4 - 1156*m^4*u*v^4 - 2348*ep*m^4*u*v^4 + 
     656*m^3*u^2*v^4 + 1042*ep*m^3*u^2*v^4 - 144*m^2*u^3*v^4 - 
     160*ep*m^2*u^3*v^4 + 10*m*u^4*v^4 + 6*ep*m*u^4*v^4 - 84*m^4*v^5 - 
     168*ep*m^4*v^5 + 126*m^3*u*v^5 + 242*ep*m^3*u*v^5 - 60*m^2*u^2*v^5 - 
     74*ep*m^2*u^2*v^5 + 8*m*u^3*v^5 + 6*ep*m*u^3*v^5 + 4*m^3*v^6 + 
     8*ep*m^3*v^6 - 6*m^2*u*v^6 - 10*ep*m^2*u*v^6 + 2*m*u^2*v^6 + 
     2*ep*m*u^2*v^6 - 4096*m^8*w - 8192*ep*m^8*w + 8448*m^7*u*w + 
     11136*ep*m^7*u*w - 5952*m^6*u^2*w - 5920*ep*m^6*u^2*w + 1936*m^5*u^3*w + 
     1544*ep*m^5*u^3*w - 300*m^4*u^4*w - 198*ep*m^4*u^4*w + 18*m^3*u^5*w + 
     10*ep*m^3*u^5*w + 9280*m^7*v*w + 18560*ep*m^7*v*w - 18624*m^6*u*v*w - 
     33184*ep*m^6*u*v*w + 13412*m^5*u^2*v*w + 22776*ep*m^5*u^2*v*w - 
     4590*m^4*u^3*v*w - 7562*ep*m^4*u^3*v*w + 764*m^3*u^4*v*w + 
     1221*ep*m^3*u^4*v*w - 50*m^2*u^5*v*w - 77*ep*m^2*u^5*v*w - 
     6752*m^6*v^2*w - 13504*ep*m^6*v^2*w + 12136*m^5*u*v^2*w + 
     23512*ep*m^5*u*v^2*w - 7880*m^4*u^2*v^2*w - 14190*ep*m^4*u^2*v^2*w + 
     2342*m^3*u^3*v^2*w + 3869*ep*m^3*u^3*v^2*w - 320*m^2*u^4*v^2*w - 
     487*ep*m^2*u^4*v^2*w + 16*m*u^5*v^2*w + 23*ep*m*u^5*v^2*w + 
     2212*m^5*v^3*w + 4424*ep*m^5*v^3*w - 3562*m^4*u*v^3*w - 
     6946*ep*m^4*u*v^3*w + 2070*m^3*u^2*v^3*w + 3420*ep*m^3*u^2*v^3*w - 
     512*m^2*u^3*v^3*w - 706*ep*m^2*u^3*v^3*w + 46*m*u^4*v^3*w + 
     54*ep*m*u^4*v^3*w - 340*m^4*v^4*w - 680*ep*m^4*v^4*w + 510*m^3*u*v^4*w + 
     926*ep*m^3*u*v^4*w - 266*m^2*u^2*v^4*w - 353*ep*m^2*u^2*v^4*w + 
     56*m*u^3*v^4*w + 53*ep*m*u^3*v^4*w - 4*u^4*v^4*w - 3*ep*u^4*v^4*w + 
     20*m^3*v^5*w + 40*ep*m^3*v^5*w - 30*m^2*u*v^5*w - 46*ep*m^2*u*v^5*w + 
     14*m*u^2*v^5*w + 13*ep*m*u^2*v^5*w - 2*u^3*v^5*w - ep*u^3*v^5*w + 
     2176*m^7*w^2 + 4352*ep*m^7*w^2 - 3584*m^6*u*w^2 - 4640*ep*m^6*u*w^2 + 
     1896*m^5*u^2*w^2 + 1824*ep*m^5*u^2*w^2 - 412*m^4*u^3*w^2 - 
     314*ep*m^4*u^3*w^2 + 32*m^3*u^4*w^2 + 20*ep*m^3*u^4*w^2 - 
     4240*m^6*v*w^2 - 8480*ep*m^6*v*w^2 + 6932*m^5*u*v*w^2 + 
     12720*ep*m^5*u*v*w^2 - 3862*m^4*u^2*v*w^2 - 6730*ep*m^4*u^2*v*w^2 + 
     910*m^3*u^3*v*w^2 + 1512*ep*m^3*u^3*v*w^2 - 78*m^2*u^4*v*w^2 - 
     123*ep*m^2*u^4*v*w^2 + 2364*m^5*v^2*w^2 + 4728*ep*m^5*v^2*w^2 - 
     3534*m^4*u*v^2*w^2 - 6738*ep*m^4*u*v^2*w^2 + 1850*m^3*u^2*v^2*w^2 + 
     3149*ep*m^3*u^2*v^2*w^2 - 406*m^2*u^3*v^2*w^2 - 620*ep*m^2*u^3*v^2*w^2 + 
     32*m*u^4*v^2*w^2 + 45*ep*m*u^4*v^2*w^2 - 520*m^4*v^3*w^2 - 
     1040*ep*m^4*v^3*w^2 + 728*m^3*u*v^3*w^2 + 1280*ep*m^3*u*v^3*w^2 - 
     354*m^2*u^2*v^3*w^2 - 495*ep*m^2*u^2*v^3*w^2 + 68*m*u^3*v^3*w^2 + 
     72*ep*m*u^3*v^3*w^2 - 4*u^4*v^3*w^2 - 3*ep*u^4*v^3*w^2 + 
     40*m^3*v^4*w^2 + 80*ep*m^3*v^4*w^2 - 56*m^2*u*v^4*w^2 - 
     80*ep*m^2*u*v^4*w^2 + 26*m*u^2*v^4*w^2 + 23*ep*m*u^2*v^4*w^2 - 
     4*u^3*v^4*w^2 - 2*ep*u^3*v^4*w^2 - 576*m^6*w^3 - 1152*ep*m^6*w^3 + 
     720*m^5*u*w^3 + 904*ep*m^5*u*w^3 - 256*m^4*u^2*w^3 - 
     234*ep*m^4*u^2*w^3 + 28*m^3*u^3*w^3 + 20*ep*m^3*u^3*w^3 + 
     940*m^5*v*w^3 + 1880*ep*m^5*v*w^3 - 1194*m^4*u*v*w^3 - 
     2218*ep*m^4*u*v*w^3 + 460*m^3*u^2*v*w^3 + 793*ep*m^3*u^2*v*w^3 - 
     56*m^2*u^3*v*w^3 - 89*ep*m^2*u^3*v*w^3 - 360*m^4*v^2*w^3 - 
     720*ep*m^4*v^2*w^3 + 432*m^3*u*v^2*w^3 + 752*ep*m^3*u*v^2*w^3 - 
     166*m^2*u^2*v^2*w^3 - 243*ep*m^2*u^2*v^2*w^3 + 20*m*u^3*v^2*w^3 + 
     25*ep*m*u^3*v^2*w^3 + 40*m^3*v^3*w^3 + 80*ep*m^3*v^3*w^3 - 
     48*m^2*u*v^3*w^3 - 64*ep*m^2*u*v^3*w^3 + 18*m*u^2*v^3*w^3 + 
     15*ep*m*u^2*v^3*w^3 - 2*u^3*v^3*w^3 - ep*u^3*v^3*w^3 + 76*m^5*w^4 + 
     152*ep*m^5*w^4 - 66*m^4*u*w^4 - 78*ep*m^4*u*w^4 + 12*m^3*u^2*w^4 + 
     10*ep*m^3*u^2*w^4 - 100*m^4*v*w^4 - 200*ep*m^4*v*w^4 + 90*m^3*u*v*w^4 + 
     158*ep*m^3*u*v*w^4 - 18*m^2*u^2*v*w^4 - 27*ep*m^2*u^2*v*w^4 + 
     20*m^3*v^2*w^4 + 40*ep*m^3*v^2*w^4 - 18*m^2*u*v^2*w^4 - 
     22*ep*m^2*u*v^2*w^4 + 4*m*u^2*v^2*w^4 + 3*ep*m*u^2*v^2*w^4 - 4*m^4*w^5 - 
     8*ep*m^4*w^5 + 2*m^3*u*w^5 + 2*ep*m^3*u*w^5 + 4*m^3*v*w^5 + 
     8*ep*m^3*v*w^5 - 2*m^2*u*v*w^5 - 2*ep*m^2*u*v*w^5)/
    ((4*m - u)*u*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
      2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  (ep*m*(1280*m^7*v - 1792*m^6*u*v + 864*m^5*u^2*v - 176*m^4*u^3*v + 
     13*m^3*u^4*v - 1728*m^6*v^2 + 2544*m^5*u*v^2 - 1172*m^4*u^2*v^2 + 
     221*m^3*u^3*v^2 - 15*m^2*u^4*v^2 + 944*m^5*v^3 - 1384*m^4*u*v^3 + 
     507*m^3*u^2*v^3 - 56*m^2*u^3*v^3 - 260*m^4*v^4 + 359*m^3*u*v^4 - 
     91*m^2*u^2*v^4 + 4*m*u^3*v^4 + 36*m^3*v^5 - 44*m^2*u*v^5 + 6*m*u^2*v^5 - 
     2*m^2*v^6 + 2*m*u*v^6 + 256*m^7*w - 128*m^6*u*w + 8*m^4*u^3*w - 
     m^3*u^4*w - 2624*m^6*v*w + 2352*m^5*u*v*w - 652*m^4*u^2*v*w + 
     45*m^3*u^3*v*w + 3*m^2*u^4*v*w + 2592*m^5*v^2*w - 2536*m^4*u*v^2*w + 
     732*m^3*u^2*v^2*w - 65*m^2*u^3*v^2*w - 1012*m^4*v^3*w + 
     1053*m^3*u*v^3*w - 277*m^2*u^2*v^3*w + 18*m*u^3*v^3*w + 179*m^3*v^4*w - 
     193*m^2*u*v^4*w + 45*m*u^2*v^4*w - 12*m^2*v^5*w + 13*m*u*v^5*w - 
     3*u^2*v^5*w - 256*m^6*w^2 + 96*m^5*u*w^2 - 2*m^3*u^3*w^2 + 
     1744*m^5*v*w^2 - 1048*m^4*u*v*w^2 + 153*m^3*u^2*v*w^2 + m^2*u^3*v*w^2 - 
     1260*m^4*v^2*w^2 + 887*m^3*u*v^2*w^2 - 149*m^2*u^2*v^2*w^2 + 
     2*m*u^3*v^2*w^2 + 322*m^3*v^3*w^2 - 267*m^2*u*v^3*w^2 + 
     48*m*u^2*v^3*w^2 - 28*m^2*v^4*w^2 + 27*m*u*v^4*w^2 - 6*u^2*v^4*w^2 + 
     96*m^5*w^3 - 24*m^4*u*w^3 - 524*m^4*v*w^3 + 195*m^3*u*v*w^3 - 
     11*m^2*u^2*v*w^3 + 252*m^3*v^2*w^3 - 131*m^2*u*v^2*w^3 + 
     9*m*u^2*v^2*w^3 - 32*m^2*v^3*w^3 + 23*m*u*v^3*w^3 - 3*u^2*v^3*w^3 - 
     16*m^4*w^4 + 2*m^3*u*w^4 + 74*m^3*v*w^4 - 13*m^2*u*v*w^4 - 
     18*m^2*v^2*w^4 + 7*m*u*v^2*w^4 + m^3*w^5 - 4*m^2*v*w^5))/
   ((4*m - u)*u*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  (ep*m*(5120*m^8 - 6400*m^7*u + 3200*m^6*u^2 - 800*m^5*u^3 + 100*m^4*u^4 - 
     5*m^3*u^5 - 7680*m^7*v + 8128*m^6*u*v - 3408*m^5*u^2*v + 708*m^4*u^3*v - 
     73*m^3*u^4*v + 3*m^2*u^5*v + 4352*m^6*v^2 - 4080*m^5*u*v^2 + 
     1560*m^4*u^2*v^2 - 291*m^3*u^3*v^2 + 22*m^2*u^4*v^2 - 1184*m^5*v^3 + 
     1108*m^4*u*v^3 - 427*m^3*u^2*v^3 + 65*m^2*u^3*v^3 - 2*m*u^4*v^3 + 
     156*m^4*v^4 - 172*m^3*u*v^4 + 66*m^2*u^2*v^4 - 6*m*u^3*v^4 - 8*m^3*v^5 + 
     12*m^2*u*v^5 - 4*m*u^2*v^5 - 6400*m^7*w + 6400*m^6*u*w - 
     2400*m^5*u^2*w + 400*m^4*u^3*w - 25*m^3*u^4*w + 7872*m^6*v*w - 
     6880*m^5*u*v*w + 2284*m^4*u^2*v*w - 344*m^3*u^3*v*w + 20*m^2*u^4*v*w - 
     3376*m^5*v^2*w + 2880*m^4*u*v^2*w - 953*m^3*u^2*v^2*w + 
     142*m^2*u^3*v^2*w - 8*m*u^4*v^2*w + 612*m^4*v^3*w - 614*m^3*u*v^3*w + 
     214*m^2*u^2*v^3*w - 27*m*u^3*v^3*w - 40*m^3*v^4*w + 56*m^2*u*v^4*w - 
     23*m*u^2*v^4*w + 3*u^3*v^4*w + 3200*m^6*w^2 - 2400*m^5*u*w^2 + 
     600*m^4*u^2*w^2 - 50*m^3*u^3*w^2 - 3152*m^5*v*w^2 + 2156*m^4*u*v*w^2 - 
     510*m^3*u^2*v*w^2 + 42*m^2*u^3*v*w^2 + 968*m^4*v^2*w^2 - 
     729*m^3*u*v^2*w^2 + 180*m^2*u^2*v^2*w^2 - 15*m*u^3*v^2*w^2 - 
     103*m^3*v^3*w^2 + 107*m^2*u*v^3*w^2 - 33*m*u^2*v^3*w^2 + 3*u^3*v^3*w^2 + 
     2*m^2*v^4*w^2 - 3*m*u*v^4*w^2 + u^2*v^4*w^2 - 800*m^5*w^3 + 
     400*m^4*u*w^3 - 50*m^3*u^2*w^3 + 612*m^4*v*w^3 - 296*m^3*u*v*w^3 + 
     38*m^2*u^2*v*w^3 - 123*m^3*v^2*w^3 + 78*m^2*u*v^2*w^3 - 
     10*m*u^2*v^2*w^3 + 6*m^2*v^3*w^3 - 6*m*u*v^3*w^3 + u^2*v^3*w^3 + 
     100*m^4*w^4 - 25*m^3*u*w^4 - 57*m^3*v*w^4 + 15*m^2*u*v*w^4 + 
     6*m^2*v^2*w^4 - 3*m*u*v^2*w^4 - 5*m^3*w^5 + 2*m^2*v*w^5))/
   ((4*m - u)*u*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(32*m^5*u - 16*m^4*u^2 + 
     2*m^3*u^3 - 192*m^5*v + 72*m^4*u*v + 18*m^3*u^2*v - 7*m^2*u^3*v + 
     208*m^4*v^2 - 80*m^3*u*v^2 - 25*m^2*u^2*v^2 + 5*m*u^3*v^2 - 84*m^3*v^3 + 
     39*m^2*u*v^3 + 10*m*u^2*v^3 + 15*m^2*v^4 - 10*m*u*v^4 - 2*u^2*v^4 - 
     m*v^5 + u*v^5 - 32*m^4*u*w + 12*m^3*u^2*w - m^2*u^3*w + 208*m^4*v*w - 
     46*m^3*u*v*w - 25*m^2*u^2*v*w + 5*m*u^3*v*w - 168*m^3*v^2*w + 
     51*m^2*u*v^2*w + 15*m*u^2*v^2*w + 45*m^2*v^3*w - 21*m*u*v^3*w - 
     4*u^2*v^3*w - 4*m*v^4*w + 3*u*v^4*w + 10*m^3*u*w^2 - 2*m^2*u^2*w^2 - 
     84*m^3*v*w^2 + 11*m^2*u*v*w^2 + 5*m*u^2*v*w^2 + 45*m^2*v^2*w^2 - 
     12*m*u*v^2*w^2 - 2*u^2*v^2*w^2 - 6*m*v^3*w^2 + 3*u*v^3*w^2 - m^2*u*w^3 + 
     15*m^2*v*w^3 - m*u*v*w^3 - 4*m*v^2*w^3 + u*v^2*w^3 - m*v*w^4))/
   (ep*m*u^2*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
     2*v*w + w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
     3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
     2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
     m*v*w^2)), -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*
     (1920*m^7 - 1408*m^6*u + 312*m^5*u^2 - 12*m^4*u^3 - 2*m^3*u^4 - 
      1120*m^6*v - 752*m^5*u*v + 694*m^4*u^2*v - 143*m^3*u^3*v + 
      10*m^2*u^4*v - 200*m^5*v^2 + 1352*m^4*u*v^2 - 435*m^3*u^2*v^2 + 
      24*m^2*u^3*v^2 + 2*m*u^4*v^2 + 270*m^4*v^3 - 533*m^3*u*v^3 + 
      99*m^2*u^2*v^3 - 5*m*u^3*v^3 - 65*m^3*v^4 + 90*m^2*u*v^4 - 
      13*m*u^2*v^4 + 5*m^2*v^5 - 6*m*u*v^5 + u^2*v^5 - 2656*m^6*w + 
      1392*m^5*u*w - 122*m^4*u^2*w - 31*m^3*u^3*w + 4*m^2*u^4*w + 
      928*m^5*v*w + 1084*m^4*u*v*w - 506*m^3*u^2*v*w + 37*m^2*u^3*v*w + 
      2*m*u^4*v*w + 466*m^4*v^2*w - 1112*m^3*u*v^2*w + 213*m^2*u^2*v^2*w - 
      6*m*u^3*v^2*w - 257*m^3*v^3*w + 294*m^2*u*v^3*w - 39*m*u^2*v^3*w + 
      35*m^2*v^4*w - 31*m*u*v^4*w + 3*u^2*v^4*w - m*v^5*w + u*v^5*w + 
      1464*m^5*w^2 - 512*m^4*u*w^2 - m^3*u^2*w^2 + 9*m^2*u^3*w^2 - 
      206*m^4*v*w^2 - 508*m^3*u*v*w^2 + 115*m^2*u^2*v*w^2 - m*u^3*v*w^2 - 
      264*m^3*v^2*w^2 + 308*m^2*u*v^2*w^2 - 35*m*u^2*v^2*w^2 + 
      72*m^2*v^3*w^2 - 51*m*u*v^3*w^2 + 3*u^2*v^3*w^2 - 4*m*v^4*w^2 + 
      3*u*v^4*w^2 - 402*m^4*w^3 + 83*m^3*u*w^3 + 3*m^2*u^2*w^3 - 
      17*m^3*v*w^3 + 99*m^2*u*v*w^3 - 9*m*u^2*v*w^3 + 56*m^2*v^2*w^3 - 
      33*m*u*v^2*w^3 + u^2*v^2*w^3 - 6*m*v^3*w^3 + 3*u*v^3*w^3 + 55*m^3*w^4 - 
      5*m^2*u*w^4 + 11*m^2*v*w^4 - 7*m*u*v*w^4 - 4*m*v^2*w^4 + u*v^2*w^4 - 
      3*m^2*w^5 - m*v*w^5))/(ep*m^2*u*v*(3*m - u - v - w)*
     (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(768*m^7 - 320*m^6*u - 16*m^5*u^2 + 
      20*m^4*u^3 - 2*m^3*u^4 - 64*m^6*v - 592*m^5*u*v + 196*m^4*u^2*v - 
      27*m^3*u^3*v + 6*m^2*u^4*v - 1072*m^5*v^2 + 1340*m^4*u*v^2 - 
      120*m^3*u^2*v^2 - 30*m^2*u^3*v^2 - 2*m*u^4*v^2 + 900*m^4*v^3 - 
      881*m^3*u*v^3 - 16*m^2*u^2*v^3 + 21*m*u^3*v^3 + 2*u^4*v^3 - 
      308*m^3*v^4 + 279*m^2*u*v^4 + 19*m*u^2*v^4 - 2*u^3*v^4 + 49*m^2*v^5 - 
      45*m*u*v^5 - 3*u^2*v^5 - 3*m*v^6 + 3*u*v^6 - 1024*m^6*w + 304*m^5*u*w + 
      24*m^4*u^2*w - 9*m^3*u^3*w - 528*m^5*v*w + 608*m^4*u*v*w - 
      5*m^3*u^2*v*w - 7*m^2*u^3*v*w - 2*m*u^4*v*w + 1656*m^4*v^2*w - 
      1081*m^3*u*v^2*w - 54*m^2*u^2*v^2*w + 20*m*u^3*v^2*w + 2*u^4*v^2*w - 
      905*m^3*v^3*w + 573*m^2*u*v^3*w + 43*m*u^2*v^3*w - 4*u^3*v^3*w + 
      195*m^2*v^4*w - 134*m*u*v^4*w - 9*u^2*v^4*w - 15*m*v^5*w + 12*u*v^5*w + 
      544*m^5*w^2 - 108*m^4*u*w^2 - 9*m^3*u^2*w^2 + m^2*u^3*w^2 + 
      612*m^4*v*w^2 - 183*m^3*u*v*w^2 - 37*m^2*u^2*v*w^2 - m*u^3*v*w^2 - 
      867*m^3*v^2*w^2 + 308*m^2*u*v^2*w^2 + 29*m*u^2*v^2*w^2 - 
      2*u^3*v^2*w^2 + 290*m^2*v^3*w^2 - 132*m*u*v^3*w^2 - 9*u^2*v^3*w^2 - 
      30*m*v^4*w^2 + 18*u*v^4*w^2 - 144*m^4*w^3 + 17*m^3*u*w^3 + 
      m^2*u^2*w^3 - 251*m^3*v*w^3 + 13*m^2*u*v*w^3 + 5*m*u^2*v*w^3 + 
      190*m^2*v^2*w^3 - 42*m*u*v^2*w^3 - 3*u^2*v^2*w^3 - 30*m*v^3*w^3 + 
      12*u*v^3*w^3 + 19*m^3*w^4 - m^2*u*w^4 + 45*m^2*v*w^4 + m*u*v*w^4 - 
      15*m*v^2*w^4 + 3*u*v^2*w^4 - m^2*w^5 - 3*m*v*w^5))/
    (ep*m^2*u^2*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
      3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
      2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
      m*v*w^2))), -(((-1 + 2*ep)*(-1 + 3*ep)*(768*m^7 - 896*m^6*u + 
      368*m^5*u^2 - 64*m^4*u^3 + 4*m^3*u^4 - 64*m^6*v + 464*m^5*u*v - 
      440*m^4*u^2*v + 132*m^3*u^3*v - 12*m^2*u^4*v - 1072*m^5*v^2 + 
      680*m^4*u*v^2 + 175*m^3*u^2*v^2 - 86*m^2*u^3*v^2 + 4*m*u^4*v^2 + 
      900*m^4*v^3 - 697*m^3*u*v^3 - 80*m^2*u^2*v^3 + 30*m*u^3*v^3 - 
      308*m^3*v^4 + 256*m^2*u*v^4 + 29*m*u^2*v^4 - 2*u^3*v^4 + 49*m^2*v^5 - 
      44*m*u*v^5 - 4*u^2*v^5 - 3*m*v^6 + 3*u*v^6 - 1024*m^6*w + 928*m^5*u*w - 
      264*m^4*u^2*w + 24*m^3*u^3*w - 528*m^5*v*w - 304*m^4*u*v*w + 
      398*m^3*u^2*v*w - 84*m^2*u^3*v*w + 4*m*u^4*v*w + 1656*m^4*v^2*w - 
      668*m^3*u*v^2*w - 197*m^2*u^2*v^2*w + 40*m*u^3*v^2*w - 905*m^3*v^3*w + 
      501*m^2*u*v^3*w + 69*m*u^2*v^3*w - 4*u^3*v^3*w + 195*m^2*v^4*w - 
      130*m*u*v^4*w - 12*u^2*v^4*w - 15*m*v^5*w + 12*u*v^5*w + 544*m^5*w^2 - 
      360*m^4*u*w^2 + 63*m^3*u^2*w^2 - 2*m^2*u^3*w^2 + 612*m^4*v*w^2 + 
      91*m^3*u*v*w^2 - 122*m^2*u^2*v*w^2 + 10*m*u^3*v*w^2 - 867*m^3*v^2*w^2 + 
      230*m^2*u*v^2*w^2 + 51*m*u^2*v^2*w^2 - 2*u^3*v^2*w^2 + 
      290*m^2*v^3*w^2 - 126*m*u*v^3*w^2 - 12*u^2*v^3*w^2 - 30*m*v^4*w^2 + 
      18*u*v^4*w^2 - 144*m^4*w^3 + 62*m^3*u*w^3 - 5*m^2*u^2*w^3 - 
      251*m^3*v*w^3 - 19*m^2*u*v*w^3 + 11*m*u^2*v*w^3 + 190*m^2*v^2*w^3 - 
      38*m*u*v^2*w^3 - 4*u^2*v^2*w^3 - 30*m*v^3*w^3 + 12*u*v^3*w^3 + 
      19*m^3*w^4 - 4*m^2*u*w^4 + 45*m^2*v*w^4 + 2*m*u*v*w^4 - 15*m*v^2*w^4 + 
      3*u*v^2*w^4 - m^2*w^5 - 3*m*v*w^5))/(m*u^2*(3*m - u - v - w)*
     (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -(((-1 + 2*ep)*(768*m^7 - 512*m^6*u + 112*m^5*u^2 - 8*m^4*u^3 - 64*m^6*v - 
      48*m^5*u*v - 96*m^4*u^2*v + 26*m^3*u^3*v - 1072*m^5*v^2 + 
      928*m^4*u*v^2 + 17*m^3*u^2*v^2 - 26*m^2*u^3*v^2 + 900*m^4*v^3 - 
      749*m^3*u*v^3 - 50*m^2*u^2*v^3 + 14*m*u^3*v^3 - 308*m^3*v^4 + 
      260*m^2*u*v^4 + 27*m*u^2*v^4 + 49*m^2*v^5 - 44*m*u*v^5 - 4*u^2*v^5 - 
      3*m*v^6 + 3*u*v^6 - 1024*m^6*w + 512*m^5*u*w - 72*m^4*u^2*w + 
      2*m^3*u^3*w - 528*m^5*v*w + 112*m^4*u*v*w + 168*m^3*u^2*v*w - 
      26*m^2*u^3*v*w + 1656*m^4*v^2*w - 802*m^3*u*v^2*w - 119*m^2*u^2*v^2*w + 
      16*m*u^3*v^2*w - 905*m^3*v^3*w + 515*m^2*u*v^3*w + 61*m*u^2*v^3*w + 
      195*m^2*v^4*w - 130*m*u*v^4*w - 12*u^2*v^4*w - 15*m*v^5*w + 
      12*u*v^5*w + 544*m^5*w^2 - 192*m^4*u*w^2 + 15*m^3*u^2*w^2 + 
      612*m^4*v*w^2 - 21*m^3*u*v*w^2 - 70*m^2*u^2*v*w^2 + 2*m*u^3*v*w^2 - 
      867*m^3*v^2*w^2 + 248*m^2*u*v^2*w^2 + 41*m*u^2*v^2*w^2 + 
      290*m^2*v^3*w^2 - 126*m*u*v^3*w^2 - 12*u^2*v^3*w^2 - 30*m*v^4*w^2 + 
      18*u*v^4*w^2 - 144*m^4*w^3 + 32*m^3*u*w^3 - m^2*u^2*w^3 - 
      251*m^3*v*w^3 - 9*m^2*u*v*w^3 + 7*m*u^2*v*w^3 + 190*m^2*v^2*w^3 - 
      38*m*u*v^2*w^3 - 4*u^2*v^2*w^3 - 30*m*v^3*w^3 + 12*u*v^3*w^3 + 
      19*m^3*w^4 - 2*m^2*u*w^4 + 45*m^2*v*w^4 + 2*m*u*v*w^4 - 15*m*v^2*w^4 + 
      3*u*v^2*w^4 - m^2*w^5 - 3*m*v*w^5))/
    (m*u^2*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 0, 
  0, -(((-1 + 2*ep)*(-1 + 3*ep)*(2304*m^7 - 1664*m^6*u + 368*m^5*u^2 - 
      16*m^4*u^3 - 2*m^3*u^4 - 2112*m^6*v + 48*m^5*u*v + 492*m^4*u^2*v - 
      131*m^3*u^3*v + 10*m^2*u^4*v + 592*m^5*v^2 + 740*m^4*u*v^2 - 
      333*m^3*u^2*v^2 + 28*m^2*u^3*v^2 + 2*m*u^4*v^2 - 12*m^4*v^3 - 
      318*m^3*u*v^3 + 80*m^2*u^2*v^3 - 7*m*u^3*v^3 - 18*m^3*v^4 + 
      51*m^2*u*v^4 - 12*m*u^2*v^4 + 2*m^2*v^5 - 3*m*u*v^5 + u^2*v^5 - 
      3072*m^6*w + 1584*m^5*u*w - 144*m^4*u^2*w - 31*m^3*u^3*w + 
      4*m^2*u^4*w + 1888*m^5*v*w + 496*m^4*u*v*w - 430*m^3*u^2*v*w + 
      41*m^2*u^3*v*w + 2*m*u^4*v*w - 128*m^4*v^2*w - 756*m^3*u*v^2*w + 
      189*m^2*u^2*v^2*w - 8*m*u^3*v^2*w - 114*m^3*v^3*w + 204*m^2*u*v^3*w - 
      37*m*u^2*v^3*w + 23*m^2*v^4*w - 22*m*u*v^4*w + 3*u^2*v^4*w - m*v^5*w + 
      u*v^5*w + 1632*m^5*w^2 - 560*m^4*u*w^2 + m^3*u^2*w^2 + 9*m^2*u^3*w^2 - 
      548*m^4*v*w^2 - 363*m^3*u*v*w^2 + 110*m^2*u^2*v*w^2 - m*u^3*v*w^2 - 
      117*m^3*v^2*w^2 + 245*m^2*u*v^2*w^2 - 34*m*u^2*v^2*w^2 + 
      54*m^2*v^3*w^2 - 42*m*u*v^3*w^2 + 3*u^2*v^3*w^2 - 4*m*v^4*w^2 + 
      3*u*v^4*w^2 - 432*m^4*w^3 + 87*m^3*u*w^3 + 3*m^2*u^2*w^3 + 
      36*m^3*v*w^3 + 87*m^2*u*v*w^3 - 9*m*u^2*v*w^3 + 44*m^2*v^2*w^3 - 
      30*m*u*v^2*w^3 + u^2*v^2*w^3 - 6*m*v^3*w^3 + 3*u*v^3*w^3 + 57*m^3*w^4 - 
      5*m^2*u*w^4 + 8*m^2*v*w^4 - 7*m*u*v*w^4 - 4*m*v^2*w^4 + u*v^2*w^4 - 
      3*m^2*w^5 - m*v*w^5))/(m^2*u*(3*m - u - v - w)*
     (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -(((-1 + 2*ep)*(2304*m^7 - 1600*m^6*u + 336*m^5*u^2 - 12*m^4*u^3 - 
      2*m^3*u^4 - 1728*m^6*v - 384*m^5*u*v + 624*m^4*u^2*v - 145*m^3*u^3*v + 
      10*m^2*u^4*v + 176*m^5*v^2 + 1092*m^4*u*v^2 - 391*m^3*u^2*v^2 + 
      30*m^2*u^3*v^2 + 2*m*u^4*v^2 + 156*m^4*v^3 - 444*m^3*u*v^3 + 
      88*m^2*u^2*v^3 - 7*m*u^3*v^3 - 48*m^3*v^4 + 75*m^2*u*v^4 - 
      12*m*u^2*v^4 + 4*m^2*v^5 - 5*m*u*v^5 + u^2*v^5 - 3072*m^6*w + 
      1520*m^5*u*w - 120*m^4*u^2*w - 33*m^3*u^3*w + 4*m^2*u^4*w + 
      1472*m^5*v*w + 820*m^4*u*v*w - 488*m^3*u^2*v*w + 43*m^2*u^3*v*w + 
      2*m*u^4*v*w + 208*m^4*v^2*w - 958*m^3*u*v^2*w + 203*m^2*u^2*v^2*w - 
      8*m*u^3*v^2*w - 204*m^3*v^3*w + 258*m^2*u*v^3*w - 37*m*u^2*v^3*w + 
      31*m^2*v^4*w - 28*m*u*v^4*w + 3*u^2*v^4*w - m*v^5*w + u*v^5*w + 
      1632*m^5*w^2 - 540*m^4*u*w^2 - 3*m^3*u^2*w^2 + 9*m^2*u^3*w^2 - 
      380*m^4*v*w^2 - 441*m^3*u*v*w^2 + 116*m^2*u^2*v*w^2 - m*u^3*v*w^2 - 
      207*m^3*v^2*w^2 + 281*m^2*u*v^2*w^2 - 34*m*u^2*v^2*w^2 + 
      66*m^2*v^3*w^2 - 48*m*u*v^3*w^2 + 3*u^2*v^3*w^2 - 4*m*v^4*w^2 + 
      3*u*v^4*w^2 - 432*m^4*w^3 + 85*m^3*u*w^3 + 3*m^2*u^2*w^3 + 
      6*m^3*v*w^3 + 93*m^2*u*v*w^3 - 9*m*u^2*v*w^3 + 52*m^2*v^2*w^3 - 
      32*m*u*v^2*w^3 + u^2*v^2*w^3 - 6*m*v^3*w^3 + 3*u*v^3*w^3 + 57*m^3*w^4 - 
      5*m^2*u*w^4 + 10*m^2*v*w^4 - 7*m*u*v*w^4 - 4*m*v^2*w^4 + u*v^2*w^4 - 
      3*m^2*w^5 - m*v*w^5))/(m^2*u*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
      3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
      2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
      m*v*w^2))), 0, 0, 0, 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(384*m^6 - 224*m^5*u + 40*m^4*u^2 - 2*m^3*u^3 - 
      800*m^5*v + 584*m^4*u*v - 136*m^3*u^2*v + 5*m^2*u^3*v + 584*m^4*v^2 - 
      436*m^3*u*v^2 + 73*m^2*u^2*v^2 + 5*m*u^3*v^2 - 198*m^3*v^3 + 
      152*m^2*u*v^3 - 15*m*u^2*v^3 - 2*u^3*v^3 + 32*m^2*v^4 - 27*m*u*v^4 + 
      u^2*v^4 - 2*m*v^5 + 2*u*v^5 - 416*m^5*w + 160*m^4*u*w - 10*m^3*u^2*w - 
      m^2*u^3*w + 752*m^4*v*w - 426*m^3*u*v*w + 47*m^2*u^2*v*w + 
      5*m*u^3*v*w - 426*m^3*v^2*w + 255*m^2*u*v^2*w - 17*m*u^2*v^2*w - 
      2*u^3*v^2*w + 98*m^2*v^3*w - 63*m*u*v^3*w + 2*u^2*v^3*w - 8*m*v^4*w + 
      6*u*v^4*w + 168*m^4*w^2 - 38*m^3*u*w^2 - 258*m^3*v*w^2 + 
      106*m^2*u*v*w^2 - 2*m*u^2*v*w^2 + 102*m^2*v^2*w^2 - 45*m*u*v^2*w^2 + 
      u^2*v^2*w^2 - 12*m*v^3*w^2 + 6*u*v^3*w^2 - 30*m^3*w^3 + 3*m^2*u*w^3 + 
      38*m^2*v*w^3 - 9*m*u*v*w^3 - 8*m*v^2*w^3 + 2*u*v^2*w^3 + 2*m^2*w^4 - 
      2*m*v*w^4))/(m*u*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 
      8*m*w + 2*v*w + w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
      17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
      8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
      m^2*w^2 - m*v*w^2))), 
  (ep*v*(61440*m^9 - 71168*m^8*u + 32000*m^7*u^2 - 6912*m^6*u^3 + 
     704*m^5*u^4 - 26*m^4*u^5 - 121856*m^8*v + 137728*m^7*u*v - 
     61024*m^6*u^2*v + 13200*m^5*u^3*v - 1398*m^4*u^4*v + 59*m^3*u^5*v + 
     102912*m^7*v^2 - 112704*m^6*u*v^2 + 45552*m^5*u^2*v^2 - 
     7824*m^4*u^3*v^2 + 403*m^3*u^4*v^2 + 17*m^2*u^5*v^2 - 48000*m^6*v^3 + 
     50848*m^5*u*v^3 - 17670*m^4*u^2*v^3 + 2079*m^3*u^3*v^3 + 
     11*m^2*u^4*v^3 - 8*m*u^5*v^3 + 13360*m^5*v^4 - 13734*m^4*u*v^4 + 
     3851*m^3*u^2*v^4 - 266*m^2*u^3*v^4 - 9*m*u^4*v^4 - 2220*m^4*v^5 + 
     2232*m^3*u*v^5 - 455*m^2*u^2*v^5 + 14*m*u^3*v^5 + 204*m^3*v^6 - 
     203*m^2*u*v^6 + 23*m*u^2*v^6 - 8*m^2*v^7 + 8*m*u*v^7 - 101888*m^8*w + 
     94464*m^7*u*w - 30656*m^6*u^2*w + 3584*m^5*u^3*w + 42*m^4*u^4*w - 
     25*m^3*u^5*w + 173056*m^7*v*w - 164320*m^6*u*v*w + 56304*m^5*u^2*v*w - 
     7678*m^4*u^3*v*w + 161*m^3*u^4*v*w + 35*m^2*u^5*v*w - 121664*m^6*v^2*w + 
     117296*m^5*u*v^2*w - 38184*m^4*u^2*v^2*w + 4231*m^3*u^3*v^2*w + 
     35*m^2*u^4*v^2*w - 8*m*u^5*v^2*w + 45344*m^5*v^3*w - 44334*m^4*u*v^3*w + 
     13094*m^3*u^2*v^3*w - 1012*m^2*u^3*v^3*w - 50*m*u^4*v^3*w - 
     9454*m^4*v^4*w + 9415*m^3*u*v^4*w - 2487*m^2*u^2*v^4*w + 
     111*m*u^3*v^4*w + 8*u^4*v^4*w + 1046*m^3*v^5*w - 1070*m^2*u*v^5*w + 
     254*m*u^2*v^5*w - 4*u^3*v^5*w - 48*m^2*v^6*w + 51*m*u*v^6*w - 
     11*u^2*v^6*w + 70144*m^7*w^2 - 49984*m^6*u*w^2 + 10800*m^5*u^2*w^2 - 
     424*m^4*u^3*w^2 - 62*m^3*u^4*w^2 - 99328*m^6*v*w^2 + 77664*m^5*u*v*w^2 - 
     19522*m^4*u^2*v*w^2 + 1362*m^3*u^3*v*w^2 + 60*m^2*u^4*v*w^2 + 
     55872*m^5*v^2*w^2 - 47032*m^4*u*v^2*w^2 + 11878*m^3*u^2*v^2*w^2 - 
     701*m^2*u^3*v^2*w^2 - 41*m*u^4*v^2*w^2 - 15616*m^4*v^3*w^2 + 
     14053*m^3*u*v^3*w^2 - 3480*m^2*u^2*v^3*w^2 + 128*m*u^3*v^3*w^2 + 
     8*u^4*v^3*w^2 + 2170*m^3*v^4*w^2 - 2088*m^2*u*v^4*w^2 + 
     522*m*u^2*v^4*w^2 - 8*u^3*v^4*w^2 - 120*m^2*v^5*w^2 + 124*m*u*v^5*w^2 - 
     33*u^2*v^5*w^2 - 25664*m^6*w^3 + 13184*m^5*u*w^3 - 1652*m^4*u^2*w^3 - 
     10*m^3*u^3*w^3 + 29152*m^5*v*w^3 - 18166*m^4*u*v*w^3 + 
     3027*m^3*u^2*v*w^3 - 65*m^2*u^3*v*w^3 - 12324*m^4*v^2*w^3 + 
     8880*m^3*u*v^2*w^3 - 1626*m^2*u^2*v^2*w^3 + 31*m*u^3*v^2*w^3 + 
     2300*m^3*v^3*w^3 - 1874*m^2*u*v^3*w^3 + 374*m*u^2*v^3*w^3 - 
     4*u^3*v^3*w^3 - 160*m^2*v^4*w^3 + 146*m*u*v^4*w^3 - 33*u^2*v^4*w^3 + 
     5264*m^5*w^4 - 1734*m^4*u*w^4 + 92*m^3*u^2*w^4 - 4516*m^4*v*w^4 + 
     2101*m^3*u*v*w^4 - 178*m^2*u^2*v*w^4 + 1280*m^3*v^2*w^4 - 
     749*m^2*u*v^2*w^4 + 83*m*u^2*v^2*w^4 - 120*m^2*v^3*w^4 + 
     84*m*u*v^3*w^4 - 11*u^2*v^3*w^4 - 574*m^4*w^5 + 91*m^3*u*w^5 + 
     334*m^3*v*w^5 - 96*m^2*u*v*w^5 - 48*m^2*v^2*w^5 + 19*m*u*v^2*w^5 + 
     26*m^3*w^6 - 8*m^2*v*w^6))/(2*m*u*(3*m - u - v - w)*
    (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 
  ((-1 + 2*ep)*(-1 + 3*ep)*(192*m^6 - 64*m^5*u - 4*m^4*u^2 + 2*m^3*u^3 - 
     64*m^5*v - 116*m^4*u*v + 55*m^3*u^2*v - 8*m^2*u^3*v - 84*m^4*v^2 + 
     145*m^3*u*v^2 - 26*m^2*u^2*v^2 + 2*m*u^3*v^2 + 58*m^3*v^3 - 
     60*m^2*u*v^3 + 3*m*u^2*v^3 - 13*m^2*v^4 + 12*m*u*v^4 + m*v^5 - u*v^5 - 
     208*m^5*w + 32*m^4*u*w + 13*m^3*u^2*w - 2*m^2*u^3*w + 105*m^3*u*v*w - 
     27*m^2*u^2*v*w + 2*m*u^3*v*w + 101*m^3*v^2*w - 87*m^2*u*v^2*w + 
     6*m*u^2*v^2*w - 38*m^2*v^3*w + 26*m*u*v^3*w + 4*m*v^4*w - 3*u*v^4*w + 
     84*m^4*w^2 - 4*m^3*u*w^2 - 3*m^2*u^2*w^2 + 28*m^3*v*w^2 - 
     27*m^2*u*v*w^2 + 3*m*u^2*v*w^2 - 36*m^2*v^2*w^2 + 16*m*u*v^2*w^2 + 
     6*m*v^3*w^2 - 3*u*v^3*w^2 - 15*m^3*w^3 - 10*m^2*v*w^3 + 2*m*u*v*w^3 + 
     4*m*v^2*w^3 - u*v^2*w^3 + m^2*w^4 + m*v*w^4))/
   (m*u*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -1/2*(ep*(3072*m^9 - 2560*m^8*u + 640*m^7*u^2 - 20*m^5*u^4 + 2*m^4*u^5 + 
      22784*m^8*v - 28480*m^7*u*v + 13360*m^6*u^2*v - 2940*m^5*u^3*v + 
      300*m^4*u^4*v - 11*m^3*u^5*v - 33856*m^7*v^2 + 32192*m^6*u*v^2 - 
      10532*m^5*u^2*v^2 + 1338*m^4*u^3*v^2 - 43*m^3*u^4*v^2 - m^2*u^5*v^2 + 
      18288*m^6*v^3 - 13284*m^5*u*v^3 + 3008*m^4*u^2*v^3 - 235*m^3*u^3*v^3 + 
      7*m^2*u^4*v^3 - 4632*m^5*v^4 + 2420*m^4*u*v^4 - 381*m^3*u^2*v^4 + 
      38*m^2*u^3*v^4 - 3*m*u^4*v^4 + 508*m^4*v^5 - 128*m^3*u*v^5 + 
      15*m^2*u^2*v^5 - 4*m*u^3*v^5 - 6*m^3*v^6 - 17*m^2*u*v^6 + m*u^2*v^6 - 
      2*m^2*v^7 + 2*m*u*v^7 - 2560*m^8*w + 1152*m^7*u*w + 32*m^6*u^2*w - 
      56*m^5*u^3*w + m^3*u^5*w - 39488*m^7*v*w + 38208*m^6*u*v*w - 
      12356*m^5*u^2*v*w + 1210*m^4*u^3*v*w + 103*m^3*u^4*v*w - 
      19*m^2*u^5*v*w + 44480*m^6*v^2*w - 34864*m^5*u*v^2*w + 
      8560*m^4*u^2*v^2*w - 535*m^3*u^3*v^2*w - 29*m^2*u^4*v^2*w - 
      17876*m^5*v^3*w + 11954*m^4*u*v^3*w - 2360*m^3*u^2*v^3*w + 
      82*m^2*u^3*v^3*w + 10*m*u^4*v^3*w + 3020*m^4*v^4*w - 1843*m^3*u*v^4*w + 
      329*m^2*u^2*v^4*w - 9*m*u^3*v^4*w - 152*m^3*v^5*w + 96*m^2*u*v^5*w - 
      26*m*u^2*v^5*w - 6*m^2*v^6*w + 3*m*u*v^6*w + u^2*v^6*w + 128*m^7*w^2 + 
      544*m^6*u*w^2 - 264*m^5*u^2*w^2 + 22*m^4*u^3*w^2 + 2*m^3*u^4*w^2 + 
      26704*m^6*v*w^2 - 19860*m^5*u*v*w^2 + 4386*m^4*u^2*v*w^2 - 
      134*m^3*u^3*v*w^2 - 36*m^2*u^4*v*w^2 - 22068*m^5*v^2*w^2 + 
      14464*m^4*u*v^2*w^2 - 2668*m^3*u^2*v^2*w^2 + 49*m^2*u^3*v^2*w^2 + 
      13*m*u^4*v^2*w^2 + 6046*m^4*v^3*w^2 - 3909*m^3*u*v^3*w^2 + 
      630*m^2*u^2*v^3*w^2 - 6*m*u^3*v^3*w^2 - 550*m^3*v^4*w^2 + 
      420*m^2*u*v^4*w^2 - 74*m*u^2*v^4*w^2 - 8*m*u*v^5*w^2 + 3*u^2*v^5*w^2 + 
      512*m^6*w^3 - 440*m^5*u*w^3 + 86*m^4*u^2*w^3 - 2*m^3*u^3*w^3 - 
      9036*m^5*v*w^3 + 5026*m^4*u*v*w^3 - 733*m^3*u^2*v*w^3 + 
      7*m^2*u^3*v*w^3 + 5098*m^4*v^2*w^3 - 2808*m^3*u*v^2*w^3 + 
      366*m^2*u^2*v^2*w^3 - m*u^3*v^2*w^3 - 800*m^3*v^3*w^3 + 
      514*m^2*u*v^3*w^3 - 66*m*u^2*v^3*w^3 + 20*m^2*v^4*w^3 - 
      22*m*u*v^4*w^3 + 3*u^2*v^4*w^3 - 212*m^5*w^4 + 96*m^4*u*w^4 - 
      8*m^3*u^2*w^4 + 1598*m^4*v*w^4 - 621*m^3*u*v*w^4 + 50*m^2*u^2*v*w^4 - 
      530*m^3*v^2*w^4 + 237*m^2*u*v^2*w^4 - 19*m*u^2*v^2*w^4 + 
      30*m^2*v^3*w^4 - 18*m*u*v^3*w^4 + u^2*v^3*w^4 + 34*m^4*w^5 - 
      7*m^3*u*w^5 - 136*m^3*v*w^5 + 30*m^2*u*v*w^5 + 18*m^2*v^2*w^5 - 
      5*m*u*v^2*w^5 - 2*m^3*w^6 + 4*m^2*v*w^6))/(m*(3*m - u - v - w)*
     (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 0, 0, 0, 0, 0, 
  (-2*(-1 + 2*ep)^2*(32*m^5*u - 16*m^4*u^2 + 2*m^3*u^3 + 192*m^5*v - 
     216*m^4*u*v + 66*m^3*u^2*v - 7*m^2*u^3*v - 208*m^4*v^2 + 176*m^3*u*v^2 - 
     29*m^2*u^2*v^2 + m*u^3*v^2 + 84*m^3*v^3 - 63*m^2*u*v^3 + 4*m*u^2*v^3 - 
     15*m^2*v^4 + 12*m*u*v^4 + m*v^5 - u*v^5 - 32*m^4*u*w + 12*m^3*u^2*w - 
     m^2*u^3*w - 208*m^4*v*w + 162*m^3*u*v*w - 29*m^2*u^2*v*w + m*u^3*v*w + 
     168*m^3*v^2*w - 101*m^2*u*v^2*w + 7*m*u^2*v^2*w - 45*m^2*v^3*w + 
     27*m*u*v^3*w + 4*m*v^4*w - 3*u*v^4*w + 10*m^3*u*w^2 - 2*m^2*u^2*w^2 + 
     84*m^3*v*w^2 - 39*m^2*u*v*w^2 + 3*m*u^2*v*w^2 - 45*m^2*v^2*w^2 + 
     18*m*u*v^2*w^2 + 6*m*v^3*w^2 - 3*u*v^3*w^2 - m^2*u*w^3 - 15*m^2*v*w^3 + 
     3*m*u*v*w^3 + 4*m*v^2*w^3 - u*v^2*w^3 + m*v*w^4))/
   (m*u*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 
  0, (3*ep^2*(128*m^5 - 96*m^4*u + 24*m^3*u^2 - 2*m^2*u^3 - 160*m^4*v + 
     96*m^3*u*v - 18*m^2*u^2*v + m*u^3*v + 72*m^3*v^2 - 30*m^2*u*v^2 + 
     3*m*u^2*v^2 - 14*m^2*v^3 + 3*m*u*v^3 + m*v^4 - 192*m^4*w + 88*m^3*u*w - 
     6*m^2*u^2*w - m*u^3*w + 200*m^3*v*w - 68*m^2*u*v*w + 3*m*u^2*v*w - 
     78*m^2*v^2*w + 16*m*u*v^2*w + 14*m*v^3*w - u*v^3*w - v^4*w + 
     104*m^3*w^2 - 28*m^2*u*w^2 - 76*m^2*v*w^2 + 14*m*u*v*w^2 + 
     20*m*v^2*w^2 - 2*u*v^2*w^2 - 2*v^3*w^2 - 24*m^2*w^3 + 3*m*u*w^3 + 
     9*m*v*w^3 - u*v*w^3 - v^2*w^3 + 2*m*w^4))/(m*(3*m - u - v - w)*
    (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*v*(6144*m^9 - 8448*m^8*u + 4544*m^7*u^2 - 1200*m^6*u^3 + 156*m^5*u^4 - 
     8*m^4*u^5 - 12800*m^8*v + 17280*m^7*u*v - 9168*m^6*u^2*v + 
     2496*m^5*u^3*v - 363*m^4*u^4*v + 23*m^3*u^5*v + 11264*m^7*v^2 - 
     14400*m^6*u*v^2 + 6708*m^5*u^2*v^2 - 1465*m^4*u^3*v^2 + 
     141*m^3*u^4*v^2 - 3*m^2*u^5*v^2 - 5440*m^6*v^3 + 6472*m^5*u*v^3 - 
     2479*m^4*u^2*v^3 + 389*m^3*u^3*v^3 - 20*m^2*u^4*v^3 + 1560*m^5*v^4 - 
     1723*m^4*u*v^4 + 514*m^3*u^2*v^4 - 52*m^2*u^3*v^4 + m*u^4*v^4 - 
     266*m^4*v^5 + 276*m^3*u*v^5 - 59*m^2*u^2*v^5 + 3*m*u^3*v^5 + 
     25*m^3*v^6 - 25*m^2*u*v^6 + 3*m*u^2*v^6 - m^2*v^7 + m*u*v^7 - 
     10496*m^8*w + 11712*m^7*u*w - 4672*m^6*u^2*w + 748*m^5*u^3*w - 
     25*m^4*u^4*w - 3*m^3*u^5*w + 18688*m^7*v*w - 21328*m^6*u*v*w + 
     8896*m^5*u^2*v*w - 1651*m^4*u^3*v*w + 108*m^3*u^4*v*w + 3*m^2*u^5*v*w - 
     13664*m^6*v^2*w + 15444*m^5*u*v^2*w - 5884*m^4*u^2*v^2*w + 
     879*m^3*u^3*v^2*w - 33*m^2*u^4*v^2*w + 5264*m^5*v^3*w - 
     5847*m^4*u*v^3*w + 1952*m^3*u^2*v^3*w - 194*m^2*u^3*v^3*w - 
     1129*m^4*v^4*w + 1244*m^3*u*v^4*w - 369*m^2*u^2*v^4*w + 17*m*u^3*v^4*w + 
     128*m^3*v^5*w - 143*m^2*u*v^5*w + 40*m*u^2*v^5*w - 6*m^2*v^6*w + 
     7*m*u*v^6*w - 2*u^2*v^6*w + 7424*m^7*w^2 - 6448*m^6*u*w^2 + 
     1772*m^5*u^2*w^2 - 136*m^4*u^3*w^2 - 5*m^3*u^4*w^2 - 11008*m^6*v*w^2 + 
     10352*m^5*u*v*w^2 - 3235*m^4*u^2*v*w^2 + 362*m^3*u^3*v*w^2 - 
     3*m^2*u^4*v*w^2 + 6432*m^5*v^2*w^2 - 6349*m^4*u*v^2*w^2 + 
     1896*m^3*u^2*v^2*w^2 - 164*m^2*u^3*v^2*w^2 - m*u^4*v^2*w^2 - 
     1856*m^4*v^3*w^2 + 1921*m^3*u*v^3*w^2 - 541*m^2*u^2*v^3*w^2 + 
     23*m*u^3*v^3*w^2 + 265*m^3*v^4*w^2 - 292*m^2*u*v^4*w^2 + 
     84*m*u^2*v^4*w^2 - 15*m^2*v^5*w^2 + 18*m*u*v^5*w^2 - 6*u^2*v^5*w^2 - 
     2784*m^6*w^3 + 1764*m^5*u*w^3 - 294*m^4*u^2*w^3 + 6*m^3*u^3*w^3 + 
     3312*m^5*v*w^3 - 2465*m^4*u*v*w^3 + 524*m^3*u^2*v*w^3 - 
     26*m^2*u^3*v*w^3 - 1454*m^4*v^2*w^3 + 1227*m^3*u*v^2*w^3 - 
     263*m^2*u^2*v^2*w^3 + 9*m*u^3*v^2*w^3 + 280*m^3*v^3*w^3 - 
     268*m^2*u*v^3*w^3 + 60*m*u^2*v^3*w^3 - 20*m^2*v^4*w^3 + 22*m*u*v^4*w^3 - 
     6*u^2*v^4*w^3 + 584*m^5*w^4 - 240*m^4*u*w^4 + 18*m^3*u^2*w^4 - 
     526*m^4*v*w^4 + 287*m^3*u*v*w^4 - 32*m^2*u^2*v*w^4 + 155*m^3*v^2*w^4 - 
     107*m^2*u*v^2*w^4 + 13*m*u^2*v^2*w^4 - 15*m^2*v^3*w^4 + 13*m*u*v^3*w^4 - 
     2*u^2*v^3*w^4 - 65*m^4*w^5 + 13*m^3*u*w^5 + 40*m^3*v*w^5 - 
     13*m^2*u*v*w^5 - 6*m^2*v^2*w^5 + 3*m*u*v^2*w^5 + 3*m^3*w^6 - m^2*v*w^6))/
   (m*u*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 
  (2048*ep*m^10*u - 2560*ep*m^9*u^2 + 1280*ep*m^8*u^3 - 320*ep*m^7*u^4 + 
    40*ep*m^6*u^5 - 2*ep*m^5*u^6 + 18432*ep*m^10*v - 4608*m^9*u*v - 
    55296*ep*m^9*u*v + 4992*m^8*u^2*v + 48000*ep*m^8*u^2*v - 2016*m^7*u^3*v - 
    18848*ep*m^7*u^3*v + 360*m^6*u^4*v + 3696*ep*m^6*u^4*v - 24*m^5*u^5*v - 
    342*ep*m^5*u^5*v + 11*ep*m^4*u^6*v - 35328*ep*m^9*v^2 + 9984*m^8*u*v^2 + 
    99712*ep*m^8*u*v^2 - 9632*m^7*u^2*v^2 - 76992*ep*m^7*u^2*v^2 + 
    3328*m^6*u^3*v^2 + 25848*ep*m^6*u^3*v^2 - 450*m^5*u^4*v^2 - 
    4086*ep*m^5*u^4*v^2 + 8*m^4*u^5*v^2 + 270*ep*m^4*u^5*v^2 + 
    2*m^3*u^6*v^2 - 4*ep*m^3*u^6*v^2 + 28928*ep*m^8*v^3 - 8576*m^7*u*v^3 - 
    77152*ep*m^7*u*v^3 + 7048*m^6*u^2*v^3 + 51464*ep*m^6*u^2*v^3 - 
    1890*m^5*u^3*v^3 - 13840*ep*m^5*u^3*v^3 + 126*m^4*u^4*v^3 + 
    1466*ep*m^4*u^4*v^3 + 18*m^3*u^5*v^3 - 13*ep*m^3*u^5*v^3 - 
    2*m^2*u^6*v^3 - 5*ep*m^2*u^6*v^3 - 13120*ep*m^7*v^4 + 3792*m^6*u*v^4 + 
    32384*ep*m^6*u*v^4 - 2574*m^5*u^2*v^4 - 18054*ep*m^5*u^2*v^4 + 
    504*m^4*u^3*v^4 + 3718*ep*m^4*u^3*v^4 - 8*m^3*u^4*v^4 - 
    250*ep*m^3*u^4*v^4 - 4*m^2*u^5*v^4 - 2*ep*m^2*u^5*v^4 + 3560*ep*m^6*v^5 - 
    918*m^5*u*v^5 - 7866*ep*m^5*u*v^5 + 502*m^4*u^2*v^5 + 
    3523*ep*m^4*u^2*v^5 - 68*m^3*u^3*v^5 - 540*ep*m^3*u^3*v^5 + 
    29*ep*m^2*u^4*v^5 - ep*m*u^5*v^5 - 578*ep*m^5*v^6 + 116*m^4*u*v^6 + 
    1088*ep*m^4*u*v^6 - 50*m^3*u^2*v^6 - 366*ep*m^3*u^2*v^6 + 4*m^2*u^3*v^6 + 
    40*ep*m^2*u^3*v^6 - 2*ep*m*u^4*v^6 + 52*ep*m^4*v^7 - 6*m^3*u*v^7 - 
    77*ep*m^3*u*v^7 + 2*m^2*u^2*v^7 + 16*ep*m^2*u^2*v^7 - ep*m*u^3*v^7 - 
    2*ep*m^3*v^8 + 2*ep*m^2*u*v^8 - 3584*ep*m^9*u*w + 3840*ep*m^8*u^2*w - 
    1600*ep*m^7*u^3*w + 320*ep*m^6*u^4*w - 30*ep*m^5*u^5*w + ep*m^4*u^6*w - 
    35328*ep*m^9*v*w + 7680*m^8*u*v*w + 89600*ep*m^8*u*v*w - 
    6560*m^7*u^2*v*w - 62496*ep*m^7*u^2*v*w + 1840*m^6*u^3*v*w + 
    17920*ep*m^6*u^3*v*w - 138*m^5*u^4*v*w - 1992*ep*m^5*u^4*v*w - 
    16*m^4*u^5*v*w - ep*m^4*u^5*v*w + 2*m^3*u^6*v*w + 10*ep*m^3*u^6*v*w + 
    57856*ep*m^8*v^2*w - 13888*m^7*u*v^2*w - 138464*ep*m^7*u*v^2*w + 
    10768*m^6*u^2*v^2*w + 87024*ep*m^6*u^2*v^2*w - 2664*m^5*u^3*v^2*w - 
    21730*ep*m^5*u^3*v^2*w + 146*m^4*u^4*v^2*w + 1925*ep*m^4*u^4*v^2*w + 
    24*m^3*u^5*v^2*w + 44*ep*m^3*u^5*v^2*w - 2*m^2*u^6*v^2*w - 
    11*ep*m^2*u^6*v^2*w - 39360*ep*m^7*v^3*w + 9536*m^6*u*v^3*w + 
    88672*ep*m^6*u*v^3*w - 6522*m^5*u^2*v^3*w - 49438*ep*m^5*u^2*v^3*w + 
    1334*m^4*u^3*v^3*w + 10394*ep*m^4*u^3*v^3*w - 36*m^3*u^4*v^3*w - 
    659*ep*m^3*u^4*v^3*w - 10*m^2*u^5*v^3*w - 25*ep*m^2*u^5*v^3*w + 
    14240*ep*m^6*v^4*w - 3156*m^5*u*v^4*w - 29360*ep*m^5*u*v^4*w + 
    1900*m^4*u^2*v^4*w + 14374*ep*m^4*u^2*v^4*w - 318*m^3*u^3*v^4*w - 
    2545*ep*m^3*u^3*v^4*w + 2*m^2*u^4*v^4*w + 106*ep*m^2*u^4*v^4*w + 
    2*m*u^5*v^4*w + 8*ep*m*u^5*v^4*w - 2890*ep*m^5*v^5*w + 508*m^4*u*v^5*w + 
    5219*ep*m^4*u*v^5*w - 274*m^3*u^2*v^5*w - 2231*ep*m^3*u^2*v^5*w + 
    38*m^2*u^3*v^5*w + 348*ep*m^2*u^3*v^5*w - 9*ep*m*u^4*v^5*w + 
    312*ep*m^4*v^6*w - 32*m^3*u*v^6*w - 461*ep*m^3*u*v^6*w + 
    16*m^2*u^2*v^6*w + 168*ep*m^2*u^2*v^6*w - 2*m*u^3*v^6*w - 
    27*ep*m*u^3*v^6*w - 14*ep*m^3*v^7*w + 15*ep*m^2*u*v^7*w - 
    4*ep*m*u^2*v^7*w + ep*u^3*v^7*w + 2560*ep*m^8*u*w^2 - 
    2240*ep*m^7*u^2*w^2 + 720*ep*m^6*u^3*w^2 - 100*ep*m^5*u^4*w^2 + 
    5*ep*m^4*u^5*w^2 + 28928*ep*m^8*v*w^2 - 5312*m^7*u*v*w^2 - 
    60160*ep*m^7*u*v*w^2 + 3432*m^6*u^2*v*w^2 + 32264*ep*m^6*u^2*v*w^2 - 
    606*m^5*u^3*v*w^2 - 6210*ep*m^5*u^3*v*w^2 - 4*m^4*u^4*v*w^2 + 
    263*ep*m^4*u^4*v*w^2 + 6*m^3*u^5*v*w^2 + 25*ep*m^3*u^5*v*w^2 - 
    39360*ep*m^7*v^2*w^2 + 7696*m^6*u*v^2*w^2 + 77528*ep*m^6*u*v^2*w^2 - 
    4698*m^5*u^2*v^2*w^2 - 38548*ep*m^5*u^2*v^2*w^2 + 794*m^4*u^3*v^2*w^2 + 
    6805*ep*m^4*u^3*v^2*w^2 - 246*ep*m^3*u^4*v^2*w^2 - 6*m^2*u^5*v^2*w^2 - 
    27*ep*m^2*u^5*v^2*w^2 + 21360*ep*m^6*v^3*w^2 - 3960*m^5*u*v^3*w^2 - 
    39358*ep*m^5*u*v^3*w^2 + 2278*m^4*u^2*v^3*w^2 + 
    18151*ep*m^4*u^2*v^3*w^2 - 354*m^3*u^3*v^3*w^2 - 
    2899*ep*m^3*u^3*v^3*w^2 + 80*ep*m^2*u^4*v^3*w^2 + 2*m*u^5*v^3*w^2 + 
    9*ep*m*u^5*v^3*w^2 - 5780*ep*m^5*v^4*w^2 + 872*m^4*u*v^4*w^2 + 
    9580*ep*m^4*u*v^4*w^2 - 488*m^3*u^2*v^4*w^2 - 4138*ep*m^3*u^2*v^4*w^2 + 
    70*m^2*u^3*v^4*w^2 + 609*ep*m^2*u^3*v^4*w^2 - 10*ep*m*u^4*v^4*w^2 + 
    780*ep*m^4*v^5*w^2 - 70*m^3*u*v^5*w^2 - 1094*ep*m^3*u*v^5*w^2 + 
    40*m^2*u^2*v^5*w^2 + 444*ep*m^2*u^2*v^5*w^2 - 6*m*u^3*v^5*w^2 - 
    67*ep*m*u^3*v^5*w^2 - 42*ep*m^3*v^6*w^2 + 45*ep*m^2*u*v^6*w^2 - 
    16*ep*m*u^2*v^6*w^2 + 3*ep*u^3*v^6*w^2 - 960*ep*m^7*u*w^3 + 
    640*ep*m^6*u^2*w^3 - 140*ep*m^5*u^3*w^3 + 10*ep*m^4*u^4*w^3 - 
    13120*ep*m^7*v*w^3 + 1952*m^6*u*v*w^3 + 21440*ep*m^6*u*v*w^3 - 
    894*m^5*u^2*v*w^3 - 8262*ep*m^5*u^2*v*w^3 + 84*m^4*u^3*v*w^3 + 
    923*ep*m^4*u^3*v*w^3 + 4*m^3*u^4*v*w^3 + ep*m^3*u^4*v*w^3 + 
    14240*ep*m^6*v^2*w^3 - 2124*m^5*u*v^2*w^3 - 22122*ep*m^5*u*v^2*w^3 + 
    996*m^4*u^2*v^2*w^3 + 8345*ep*m^4*u^2*v^2*w^3 - 108*m^3*u^3*v^2*w^3 - 
    955*ep*m^3*u^3*v^2*w^3 - 2*m^2*u^4*v^2*w^3 + 5*ep*m^2*u^4*v^2*w^3 - 
    5780*ep*m^5*v^3*w^3 + 728*m^4*u*v^3*w^3 + 8307*ep*m^4*u*v^3*w^3 - 
    360*m^3*u^2*v^3*w^3 - 3100*ep*m^3*u^2*v^3*w^3 + 42*m^2*u^3*v^3*w^3 + 
    353*ep*m^2*u^3*v^3*w^3 - 3*ep*m*u^4*v^3*w^3 + 1040*ep*m^4*v^4*w^3 - 
    80*m^3*u*v^4*w^3 - 1306*ep*m^3*u*v^4*w^3 + 44*m^2*u^2*v^4*w^3 + 
    484*ep*m^2*u^2*v^4*w^3 - 6*m*u^3*v^4*w^3 - 57*ep*m*u^3*v^4*w^3 - 
    70*ep*m^3*v^5*w^3 + 70*ep*m^2*u*v^5*w^3 - 24*ep*m*u^2*v^5*w^3 + 
    3*ep*u^3*v^5*w^3 + 200*ep*m^6*u*w^4 - 90*ep*m^5*u^2*w^4 + 
    10*ep*m^4*u^3*w^4 + 3560*ep*m^6*v*w^4 - 402*m^5*u*v*w^4 - 
    4280*ep*m^5*u*v*w^4 + 116*m^4*u^2*v*w^4 + 1050*ep*m^4*u^2*v*w^4 - 
    4*m^3*u^3*v*w^4 - 49*ep*m^3*u^3*v*w^4 - 2890*ep*m^5*v^2*w^4 + 
    292*m^4*u*v^2*w^4 + 3311*ep*m^4*u*v^2*w^4 - 102*m^3*u^2*v^2*w^4 - 
    880*ep*m^3*u^2*v^2*w^4 + 6*m^2*u^3*v^2*w^4 + 52*ep*m^2*u^3*v^2*w^4 + 
    780*ep*m^4*v^3*w^4 - 50*m^3*u*v^3*w^4 - 809*ep*m^3*u*v^3*w^4 + 
    22*m^2*u^2*v^3*w^4 + 228*ep*m^2*u^2*v^3*w^4 - 2*m*u^3*v^3*w^4 - 
    16*ep*m*u^3*v^3*w^4 - 70*ep*m^3*v^4*w^4 + 60*ep*m^2*u*v^4*w^4 - 
    16*ep*m*u^2*v^4*w^4 + ep*u^3*v^4*w^4 - 22*ep*m^5*u*w^5 + 
    5*ep*m^4*u^2*w^5 - 578*ep*m^5*v*w^5 + 44*m^4*u*v*w^5 + 
    454*ep*m^4*u*v*w^5 - 6*m^3*u^2*v*w^5 - 53*ep*m^3*u^2*v*w^5 + 
    312*ep*m^4*v^2*w^5 - 16*m^3*u*v^2*w^5 - 233*ep*m^3*u*v^2*w^5 + 
    4*m^2*u^2*v^2*w^5 + 36*ep*m^2*u^2*v^2*w^5 - 42*ep*m^3*v^3*w^5 + 
    27*ep*m^2*u*v^3*w^5 - 4*ep*m*u^2*v^3*w^5 + ep*m^4*u*w^6 + 
    52*ep*m^4*v*w^6 - 2*m^3*u*v*w^6 - 20*ep*m^3*u*v*w^6 - 14*ep*m^3*v^2*w^6 + 
    5*ep*m^2*u*v^2*w^6 - 2*ep*m^3*v*w^7)/(2*m*u*(3*m - u - v - w)*
    (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 
  (v*(-12*m^2 + 7*m*v + u*v - v^2 + 7*m*w + u*w - 2*v*w - w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2))/(u*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -((ep*(3*m - u - v - w)*(1280*m^6*v - 1024*m^5*u*v + 288*m^4*u^2*v - 
      32*m^3*u^3*v + m^2*u^4*v - 1088*m^5*v^2 + 592*m^4*u*v^2 - 
      92*m^3*u^2*v^2 + 7*m^2*u^3*v^2 - m*u^4*v^2 + 272*m^4*v^3 - 
      56*m^3*u*v^3 + 5*m^2*u^2*v^3 - 3*m*u^3*v^3 + 4*m^3*v^4 - 35*m^2*u*v^4 + 
      u^3*v^4 - 10*m^2*v^5 + 11*m*u*v^5 + m*v^6 - u*v^6 + 256*m^6*w - 
      128*m^5*u*w + 8*m^3*u^3*w - m^2*u^4*w - 1984*m^5*v*w + 1168*m^4*u*v*w - 
      148*m^3*u^2*v*w - 25*m^2*u^3*v*w + 5*m*u^4*v*w + 1248*m^4*v^2*w - 
      648*m^3*u*v^2*w + 64*m^2*u^2*v^2*w + 5*m*u^3*v^2*w - 220*m^3*v^3*w + 
      119*m^2*u*v^3*w - 10*m*u^2*v^3*w - 2*u^3*v^3*w - 5*m^2*v^4*w + 
      m*u*v^4*w + 2*u^2*v^4*w + 3*m*v^5*w - 2*u*v^5*w - 256*m^5*w^2 + 
      96*m^4*u*w^2 - 2*m^2*u^3*w^2 + 1072*m^4*v*w^2 - 488*m^3*u*v*w^2 + 
      35*m^2*u^2*v*w^2 + 6*m*u^3*v*w^2 - 468*m^3*v^2*w^2 + 
      241*m^2*u*v^2*w^2 - 14*m*u^2*v^2*w^2 - 3*u^3*v^2*w^2 + 46*m^2*v^3*w^2 - 
      37*m*u*v^3*w^2 + 4*u^2*v^3*w^2 + 2*m*v^4*w^2 + 96*m^4*w^3 - 
      24*m^3*u*w^3 - 260*m^3*v*w^3 + 89*m^2*u*v*w^3 - 4*m*u^2*v*w^3 + 
      68*m^2*v^2*w^3 - 33*m*u*v^2*w^3 + 2*u^2*v^2*w^3 - 2*m*v^3*w^3 + 
      2*u*v^3*w^3 - 16*m^3*w^4 + 2*m^2*u*w^4 + 28*m^2*v*w^4 - 6*m*u*v*w^4 - 
      3*m*v^2*w^4 + u*v^2*w^4 + m^2*w^5 - m*v*w^5))/
    ((16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -1/2*(24576*ep*m^10 - 3072*m^9*u - 36864*ep*m^9*u + 4096*m^8*u^2 + 
     22528*ep*m^8*u^2 - 2176*m^7*u^3 - 7168*ep*m^7*u^3 + 576*m^6*u^4 + 
     1248*ep*m^6*u^4 - 76*m^5*u^5 - 112*ep*m^5*u^5 + 4*m^4*u^6 + 
     4*ep*m^4*u^6 - 88064*ep*m^9*v + 7936*m^8*u*v + 124928*ep*m^8*u*v - 
     10432*m^7*u^2*v - 72448*ep*m^7*u^2*v + 5584*m^6*u^3*v + 
     22080*ep*m^6*u^3*v - 1524*m^5*u^4*v - 3736*ep*m^5*u^4*v + 
     212*m^4*u^5*v + 332*ep*m^4*u^5*v - 12*m^3*u^6*v - 12*ep*m^3*u^6*v + 
     115712*ep*m^8*v^2 - 7104*m^7*u*v^2 - 148352*ep*m^7*u*v^2 + 
     8288*m^6*u^2*v^2 + 73344*ep*m^6*u^2*v^2 - 3692*m^5*u^3*v^2 - 
     17496*ep*m^5*u^3*v^2 + 740*m^4*u^4*v^2 + 1996*ep*m^4*u^4*v^2 - 
     56*m^3*u^5*v^2 - 85*ep*m^3*u^5*v^2 - 79616*ep*m^7*v^3 + 3088*m^6*u*v^3 + 
     91808*ep*m^6*u*v^3 - 3148*m^5*u^2*v^3 - 36928*ep*m^5*u^2*v^3 + 
     1104*m^4*u^3*v^3 + 6190*ep*m^4*u^3*v^3 - 144*m^3*u^4*v^3 - 
     357*ep*m^3*u^4*v^3 + 4*m^2*u^5*v^3 - ep*m^2*u^5*v^3 + 32480*ep*m^6*v^4 - 
     712*m^5*u*v^4 - 34104*ep*m^5*u*v^4 + 656*m^4*u^2*v^4 + 
     10672*ep*m^4*u^2*v^4 - 172*m^3*u^3*v^4 - 1099*ep*m^3*u^3*v^4 + 
     12*m^2*u^4*v^4 + 15*ep*m^2*u^4*v^4 - 8184*ep*m^5*v^5 + 84*m^4*u*v^5 + 
     8022*ep*m^4*u*v^5 - 76*m^3*u^2*v^5 - 1825*ep*m^3*u^2*v^5 + 
     12*m^2*u^3*v^5 + 90*ep*m^2*u^3*v^5 + ep*m*u^4*v^5 + 1256*ep*m^4*v^6 - 
     4*m^3*u*v^6 - 1190*ep*m^3*u*v^6 + 4*m^2*u^2*v^6 + 173*ep*m^2*u^2*v^6 - 
     2*ep*m*u^3*v^6 - 108*ep*m^3*v^7 + 103*ep*m^2*u*v^7 - 7*ep*m*u^2*v^7 + 
     4*ep*m^2*v^8 - 4*ep*m*u*v^8 - 45056*ep*m^9*w + 4096*m^8*u*w + 
     55808*ep*m^8*u*w - 4352*m^7*u^2*w - 27008*ep*m^7*u^2*w + 
     1728*m^6*u^3*w + 6368*ep*m^6*u^3*w - 304*m^5*u^4*w - 728*ep*m^5*u^4*w + 
     20*m^4*u^5*w + 32*ep*m^4*u^5*w + 151040*ep*m^8*v*w - 9280*m^7*u*v*w - 
     176512*ep*m^7*u*v*w + 10016*m^6*u^2*v*w + 81120*ep*m^6*u^2*v*w - 
     4148*m^5*u^3*v*w - 18392*ep*m^5*u^3*v*w + 780*m^4*u^4*v*w + 
     2056*ep*m^4*u^4*v*w - 56*m^3*u^5*v*w - 90*ep*m^3*u^5*v*w - 
     174592*ep*m^7*v^2*w + 6752*m^6*u*v^2*w + 184768*ep*m^6*u*v^2*w - 
     6648*m^5*u^2*v^2*w - 71848*ep*m^5*u^2*v^2*w + 2348*m^4*u^3*v^2*w + 
     12518*ep*m^4*u^3*v^2*w - 340*m^3*u^4*v^2*w - 944*ep*m^3*u^4*v^2*w + 
     16*m^2*u^5*v^2*w + 26*ep*m^2*u^5*v^2*w + 101440*ep*m^6*v^3*w - 
     2212*m^5*u*v^3*w - 97960*ep*m^5*u*v^3*w + 2016*m^4*u^2*v^3*w + 
     30966*ep*m^4*u^2*v^3*w - 584*m^3*u^3*v^3*w - 3702*ep*m^3*u^3*v^3*w + 
     56*m^2*u^4*v^3*w + 138*ep*m^2*u^4*v^3*w - 33360*ep*m^5*v^4*w + 
     340*m^4*u*v^4*w + 30214*ep*m^4*u*v^4*w - 308*m^3*u^2*v^4*w - 
     7517*ep*m^3*u^2*v^4*w + 72*m^2*u^3*v^4*w + 526*ep*m^2*u^3*v^4*w - 
     4*m*u^4*v^4*w - 3*ep*m*u^4*v^4*w + 6334*ep*m^4*v^5*w - 20*m^3*u*v^5*w - 
     5599*ep*m^3*u*v^5*w + 20*m^2*u^2*v^5*w + 1060*ep*m^2*u^2*v^5*w - 
     4*m*u^3*v^5*w - 31*ep*m*u^3*v^5*w - 650*ep*m^3*v^6*w + 
     587*ep*m^2*u*v^6*w - 83*ep*m*u^2*v^6*w + 28*ep*m^2*v^7*w - 
     27*ep*m*u*v^7*w + 3*ep*u^2*v^7*w + 35328*ep*m^8*w^2 - 2176*m^7*u*w^2 - 
     35072*ep*m^7*u*w^2 + 1728*m^6*u^2*w^2 + 12832*ep*m^6*u^2*w^2 - 
     456*m^5*u^3*w^2 - 2064*ep*m^5*u^3*w^2 + 40*m^4*u^4*w^2 + 
     128*ep*m^4*u^4*w^2 - ep*m^3*u^5*w^2 - 110336*ep*m^7*v*w^2 + 
     4240*m^6*u*v*w^2 + 102944*ep*m^6*u*v*w^2 - 3564*m^5*u^2*v*w^2 - 
     35760*ep*m^5*u^2*v*w^2 + 1024*m^4*u^3*v*w^2 + 5554*ep*m^4*u^3*v*w^2 - 
     100*m^3*u^4*v*w^2 - 341*ep*m^3*u^4*v*w^2 + 3*ep*m^2*u^5*v*w^2 + 
     109440*ep*m^6*v^2*w^2 - 2364*m^5*u*v^2*w^2 - 93352*ep*m^5*u*v^2*w^2 + 
     1896*m^4*u^2*v^2*w^2 + 27254*ep*m^4*u^2*v^2*w^2 - 484*m^3*u^3*v^2*w^2 - 
     3165*ep*m^3*u^3*v^2*w^2 + 40*m^2*u^4*v^2*w^2 + 131*ep*m^2*u^4*v^2*w^2 - 
     51600*ep*m^5*v^3*w^2 + 520*m^4*u*v^3*w^2 + 41348*ep*m^4*u*v^3*w^2 - 
     420*m^3*u^2*v^3*w^2 - 9844*ep*m^3*u^2*v^3*w^2 + 92*m^2*u^3*v^3*w^2 + 
     727*ep*m^2*u^3*v^3*w^2 - 4*m*u^4*v^3*w^2 - 9*ep*m*u^4*v^3*w^2 + 
     12830*ep*m^4*v^4*w^2 - 40*m^3*u*v^4*w^2 - 10118*ep*m^3*u*v^4*w^2 + 
     36*m^2*u^2*v^4*w^2 + 1957*ep*m^2*u^2*v^4*w^2 - 8*m*u^3*v^4*w^2 - 
     67*ep*m*u^3*v^4*w^2 - 1632*ep*m^3*v^5*w^2 + 1336*ep*m^2*u*v^5*w^2 - 
     220*ep*m*u^2*v^5*w^2 + 84*ep*m^2*v^6*w^2 - 75*ep*m*u*v^6*w^2 + 
     12*ep*u^2*v^6*w^2 - 15360*ep*m^7*w^3 + 576*m^6*u*w^3 + 
     11712*ep*m^6*u*w^3 - 304*m^5*u^2*w^3 - 3016*ep*m^5*u^2*w^3 + 
     40*m^4*u^3*w^3 + 286*ep*m^4*u^3*w^3 - 6*ep*m^3*u^4*w^3 + 
     44480*ep*m^6*v*w^3 - 940*m^5*u*v*w^3 - 31688*ep*m^5*u*v*w^3 + 
     556*m^4*u^2*v*w^3 + 7742*ep*m^4*u^2*v*w^3 - 84*m^3*u^3*v*w^3 - 
     716*ep*m^3*u^3*v*w^3 + 16*ep*m^2*u^4*v*w^3 - 36480*ep*m^5*v^2*w^3 + 
     360*m^4*u*v^2*w^3 + 24360*ep*m^4*u*v^2*w^3 - 220*m^3*u^2*v^2*w^3 - 
     4957*ep*m^3*u^2*v^2*w^3 + 32*m^2*u^3*v^2*w^3 + 324*ep*m^2*u^3*v^2*w^3 - 
     5*ep*m*u^4*v^2*w^3 + 13100*ep*m^4*v^3*w^3 - 40*m^3*u*v^3*w^3 - 
     8669*ep*m^3*u*v^3*w^3 + 28*m^2*u^2*v^3*w^3 + 1460*ep*m^2*u^2*v^3*w^3 - 
     4*m*u^3*v^3*w^3 - 49*ep*m*u^3*v^3*w^3 - 2190*ep*m^3*v^4*w^3 + 
     1534*ep*m^2*u*v^4*w^3 - 232*ep*m*u^2*v^4*w^3 + 140*ep*m^2*v^5*w^3 - 
     110*ep*m*u*v^5*w^3 + 18*ep*u^2*v^5*w^3 + 4000*ep*m^6*w^4 - 
     76*m^5*u*w^4 - 2192*ep*m^5*u*w^4 + 20*m^4*u^2*w^4 + 350*ep*m^4*u^2*w^4 - 
     14*ep*m^3*u^3*w^4 - 10680*ep*m^5*v*w^4 + 100*m^4*u*v*w^4 + 
     5422*ep*m^4*u*v*w^4 - 32*m^3*u^2*v*w^4 - 821*ep*m^3*u^2*v*w^4 + 
     33*ep*m^2*u^3*v*w^4 + 6820*ep*m^4*v^2*w^4 - 20*m^3*u*v^2*w^4 - 
     3439*ep*m^3*u*v^2*w^4 + 8*m^2*u^2*v^2*w^4 + 424*ep*m^2*u^2*v^2*w^4 - 
     11*ep*m*u^3*v^2*w^4 - 1660*ep*m^3*v^3*w^4 + 911*ep*m^2*u*v^3*w^4 - 
     101*ep*m*u^2*v^3*w^4 + 140*ep*m^2*v^4*w^4 - 90*ep*m*u*v^4*w^4 + 
     12*ep*u^2*v^4*w^4 - 624*ep*m^5*w^5 + 4*m^4*u*w^5 + 218*ep*m^4*u*w^5 - 
     16*ep*m^3*u^2*w^5 + 1526*ep*m^4*v*w^5 - 4*m^3*u*v*w^5 - 
     488*ep*m^3*u*v*w^5 + 34*ep*m^2*u^2*v*w^5 - 678*ep*m^3*v^2*w^5 + 
     247*ep*m^2*u*v^2*w^5 - 13*ep*m*u^2*v^2*w^5 + 84*ep*m^2*v^3*w^5 - 
     39*ep*m*u*v^3*w^5 + 3*ep*u^2*v^3*w^5 + 54*ep*m^4*w^6 - 9*ep*m^3*u*w^6 - 
     120*ep*m^3*v*w^6 + 18*ep*m^2*u*v*w^6 + 28*ep*m^2*v^2*w^6 - 
     7*ep*m*u*v^2*w^6 - 2*ep*m^3*w^7 + 4*ep*m^2*v*w^7)/
    (u*(-3*m + u + v + w)*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - 
      w^2)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -1/2*(ep*(-24576*m^10 + 28672*m^9*u - 12800*m^8*u^2 + 2560*m^7*u^3 - 
      160*m^6*u^4 - 16*m^5*u^5 + 2*m^4*u^6 + 38912*m^9*v - 26112*m^8*u*v + 
      512*m^7*u^2*v + 3776*m^6*u^3*v - 1224*m^5*u^4*v + 154*m^4*u^5*v - 
      7*m^3*u^6*v - 25600*m^8*v^2 + 3200*m^7*u*v^2 + 9536*m^6*u^2*v^2 - 
      4344*m^5*u^3*v^2 + 608*m^4*u^4*v^2 + 3*m^3*u^5*v^2 - 5*m^2*u^6*v^2 + 
      8960*m^7*v^3 + 4704*m^6*u*v^3 - 6272*m^5*u^2*v^3 + 1758*m^4*u^3*v^3 - 
      137*m^3*u^4*v^3 - 5*m^2*u^5*v^3 - 1760*m^6*v^4 - 2456*m^5*u*v^4 + 
      1902*m^4*u^2*v^4 - 393*m^3*u^3*v^4 + 16*m^2*u^4*v^4 + m*u^5*v^4 + 
      184*m^5*v^5 + 520*m^4*u*v^5 - 338*m^3*u^2*v^5 + 51*m^2*u^3*v^5 - 
      8*m^4*v^6 - 52*m^3*u*v^6 + 37*m^2*u^2*v^6 - 3*m*u^3*v^6 + 2*m^2*u*v^7 - 
      2*m*u^2*v^7 + 45056*m^9*w - 43008*m^8*u*w + 14080*m^7*u^2*w - 
      1280*m^6*u^3*w - 240*m^5*u^4*w + 56*m^4*u^5*w - 3*m^3*u^6*w - 
      59392*m^8*v*w + 29184*m^7*u*v*w + 4032*m^6*u^2*v*w - 4832*m^5*u^3*v*w + 
      1012*m^4*u^4*v*w - 74*m^3*u^5*v*w + m^2*u^6*v*w + 31232*m^7*v^2*w + 
      1536*m^6*u*v^2*w - 12336*m^5*u^2*v^2*w + 4184*m^4*u^3*v^2*w - 
      448*m^3*u^4*v^2*w + 6*m^2*u^5*v^2*w - 8192*m^6*v^3*w - 
      6240*m^5*u*v^3*w + 6180*m^4*u^2*v^3*w - 1397*m^3*u^3*v^3*w + 
      81*m^2*u^4*v^3*w + 2*m*u^5*v^3*w + 1072*m^5*v^4*w + 2056*m^4*u*v^4*w - 
      1480*m^3*u^2*v^4*w + 243*m^2*u^3*v^4*w - 8*m*u^4*v^4*w - 56*m^4*v^5*w - 
      272*m^3*u*v^5*w + 195*m^2*u^2*v^5*w - 22*m*u^3*v^5*w + 13*m^2*u*v^6*w - 
      12*m*u^2*v^6*w + u^3*v^6*w - 35328*m^8*w^2 + 26880*m^7*u*w^2 - 
      6080*m^6*u^2*w^2 + 150*m^4*u^4*w^2 - 13*m^3*u^5*w^2 + 37632*m^7*v*w^2 - 
      12416*m^6*u*v*w^2 - 3904*m^5*u^2*v*w^2 + 2088*m^4*u^3*v*w^2 - 
      267*m^3*u^4*v*w^2 + 9*m^2*u^5*v*w^2 - 15104*m^6*v^2*w^2 - 
      3480*m^5*u*v^2*w^2 + 6080*m^4*u^2*v^2*w^2 - 1477*m^3*u^3*v^2*w^2 + 
      94*m^2*u^4*v^2*w^2 + m*u^5*v^2*w^2 + 2736*m^5*v^3*w^2 + 
      3102*m^4*u*v^3*w^2 - 2371*m^3*u^2*v^3*w^2 + 392*m^2*u^3*v^3*w^2 - 
      12*m*u^4*v^3*w^2 - 198*m^4*v^4*w^2 - 661*m^3*u*v^4*w^2 + 
      431*m^2*u^2*v^4*w^2 - 51*m*u^3*v^4*w^2 + 2*m^3*v^5*w^2 + 
      52*m^2*u*v^5*w^2 - 38*m*u^2*v^5*w^2 + 3*u^3*v^5*w^2 - m*u*v^6*w^2 + 
      u^2*v^6*w^2 + 15360*m^7*w^3 - 8960*m^6*u*w^3 + 1280*m^5*u^2*w^3 + 
      80*m^4*u^3*w^3 - 20*m^3*u^4*w^3 - 12672*m^6*v*w^3 + 2320*m^5*u*v*w^3 + 
      1356*m^4*u^2*v*w^3 - 379*m^3*u^3*v*w^3 + 23*m^2*u^4*v*w^3 + 
      3616*m^5*v^2*w^3 + 1620*m^4*u*v^2*w^3 - 1454*m^3*u^2*v^2*w^3 + 
      223*m^2*u^3*v^2*w^3 - 4*m*u^4*v^2*w^3 - 392*m^4*v^3*w^3 - 
      747*m^3*u*v^3*w^3 + 432*m^2*u^2*v^3*w^3 - 44*m*u^3*v^3*w^3 + 
      10*m^3*v^4*w^3 + 100*m^2*u*v^4*w^3 - 56*m*u^2*v^4*w^3 + 3*u^3*v^4*w^3 - 
      4*m*u*v^5*w^3 + 3*u^2*v^5*w^3 - 4000*m^6*w^4 + 1680*m^5*u*w^4 - 
      130*m^4*u^2*w^4 - 10*m^3*u^3*w^4 + 2392*m^5*v*w^4 - 114*m^4*u*v*w^4 - 
      208*m^3*u^2*v*w^4 + 25*m^2*u^3*v*w^4 - 428*m^4*v^2*w^4 - 
      332*m^3*u*v^2*w^4 + 171*m^2*u^2*v^2*w^4 - 12*m*u^3*v^2*w^4 + 
      20*m^3*v^3*w^4 + 88*m^2*u*v^3*w^4 - 36*m*u^2*v^3*w^4 + u^3*v^3*w^4 - 
      6*m*u*v^4*w^4 + 3*u^2*v^4*w^4 + 624*m^5*w^5 - 168*m^4*u*w^5 + 
      5*m^3*u^2*w^5 - 240*m^4*v*w^5 - 19*m^3*u*v*w^5 + 12*m^2*u^2*v*w^5 + 
      20*m^3*v^2*w^5 + 31*m^2*u*v^2*w^5 - 8*m*u^2*v^2*w^5 - 4*m*u*v^3*w^5 + 
      u^2*v^3*w^5 - 54*m^4*w^6 + 7*m^3*u*w^6 + 10*m^3*v*w^6 + 2*m^2*u*v*w^6 - 
      m*u*v^2*w^6 + 2*m^3*w^7))/(u*(-3*m + u + v + w)*
     (-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - w^2)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (2*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(m - v)*v*
    (16*m^3 - 12*m^2*u + 2*m*u^2 - 8*m^2*v + 5*m*u*v + m*v^2 - u*v^2 - 
     8*m^2*w + 3*m*u*w + 2*m*v*w - u*v*w + m*w^2))/
   (ep*m*u*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(128*m^6 - 48*m^5*u - 16*m^4*u^2 + 
     9*m^3*u^3 - m^2*u^4 + 48*m^5*v - 360*m^4*u*v + 211*m^3*u^2*v - 
     42*m^2*u^3*v + 3*m*u^4*v - 236*m^4*v^2 + 462*m^3*u*v^2 - 
     159*m^2*u^2*v^2 + 15*m*u^3*v^2 + 102*m^3*v^3 - 139*m^2*u*v^3 + 
     24*m*u^2*v^3 - u^3*v^3 - 12*m^2*v^4 + 14*m*u*v^4 - 2*u^2*v^4 - 
     48*m^5*w - 32*m^4*u*w + 27*m^3*u^2*w - 4*m^2*u^3*w - 136*m^4*v*w + 
     282*m^3*u*v*w - 98*m^2*u^2*v*w + 10*m*u^3*v*w + 200*m^3*v^2*w - 
     227*m^2*u*v^2*w + 43*m*u^2*v^2*w - u^3*v^2*w - 49*m^2*v^3*w + 
     37*m*u*v^3*w - 4*u^2*v^3*w + 2*m*v^4*w - 2*u*v^4*w - 16*m^4*w^2 + 
     27*m^3*u*w^2 - 6*m^2*u^2*w^2 + 71*m^3*v*w^2 - 70*m^2*u*v*w^2 + 
     12*m*u^2*v*w^2 - 50*m^2*v^2*w^2 + 32*m*u*v^2*w^2 - 2*u^2*v^2*w^2 + 
     5*m*v^3*w^2 - 3*u*v^3*w^2 + 9*m^3*w^3 - 4*m^2*u*w^3 - 14*m^2*v*w^3 + 
     6*m*u*v*w^3 + 4*m*v^2*w^3 - u*v^2*w^3 - m^2*w^4 + m*v*w^4))/
   (ep*m^2*v*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
     2*u*w + w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
     3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
     2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
     m*v*w^2)), ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*
    (256*m^6 - 224*m^5*u + 80*m^4*u^2 - 14*m^3*u^3 + m^2*u^4 - 320*m^5*v + 
     296*m^4*u*v - 162*m^3*u^2*v + 40*m^2*u^3*v - 3*m*u^4*v - 80*m^4*v^2 + 
     104*m^3*u*v^2 + 39*m^2*u^2*v^2 - 16*m*u^3*v^2 + 180*m^3*v^3 - 
     182*m^2*u*v^3 + 2*m*u^2*v^3 + 5*u^3*v^3 - 60*m^2*v^4 + 57*m*u*v^4 + 
     u^2*v^4 + 6*m*v^5 - 6*u*v^5 - 256*m^5*w + 176*m^4*u*w - 44*m^3*u^2*w + 
     4*m^2*u^3*w + 256*m^4*v*w - 254*m^3*u*v*w + 98*m^2*u^2*v*w - 
     10*m*u^3*v*w + 112*m^3*v^2*w - 6*m^2*u*v^2*w - 31*m*u^2*v^2*w + 
     u^3*v^2*w - 108*m^2*v^3*w + 53*m*u*v^3*w + 3*u^2*v^3*w + 17*m*v^4*w - 
     11*u*v^4*w + 96*m^4*w^2 - 46*m^3*u*w^2 + 6*m^2*u^2*w^2 - 84*m^3*v*w^2 + 
     72*m^2*u*v*w^2 - 12*m*u^2*v*w^2 - 35*m^2*v^2*w^2 - 10*m*u*v^2*w^2 + 
     2*u^2*v^2*w^2 + 15*m*v^3*w^2 - 4*u*v^3*w^2 - 16*m^3*w^3 + 4*m^2*u*w^3 + 
     14*m^2*v*w^3 - 6*m*u*v*w^3 + 3*m*v^2*w^3 + u*v^2*w^3 + m^2*w^4 - 
     m*v*w^4))/(ep*m^2*u*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 
     8*m*w + 2*u*w + w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
     17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
     8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
     m^2*w^2 - m*v*w^2)), ((-1 + 2*ep)*(-1 + 3*ep)*
    (256*m^6 - 320*m^5*u + 144*m^4*u^2 - 28*m^3*u^3 + 2*m^2*u^4 - 320*m^5*v + 
     480*m^4*u*v - 272*m^3*u^2*v + 67*m^2*u^3*v - 6*m*u^4*v - 80*m^4*v^2 + 
     8*m^3*u*v^2 + 67*m^2*u^2*v^2 - 17*m*u^3*v^2 + 180*m^3*v^3 - 
     168*m^2*u*v^3 + 7*m*u^2*v^3 + 2*u^3*v^3 - 60*m^2*v^4 + 57*m*u*v^4 + 
     u^2*v^4 + 6*m*v^5 - 6*u*v^5 - 256*m^5*w + 240*m^4*u*w - 72*m^3*u^2*w + 
     7*m^2*u^3*w + 256*m^4*v*w - 352*m^3*u*v*w + 142*m^2*u^2*v*w - 
     17*m*u^3*v*w + 112*m^3*v^2*w + 24*m^2*u*v^2*w - 40*m*u^2*v^2*w + 
     2*u^3*v^2*w - 108*m^2*v^3*w + 52*m*u*v^3*w + 4*u^2*v^3*w + 17*m*v^4*w - 
     11*u*v^4*w + 96*m^4*w^2 - 60*m^3*u*w^2 + 9*m^2*u^2*w^2 - 84*m^3*v*w^2 + 
     89*m^2*u*v*w^2 - 17*m*u^2*v*w^2 - 35*m^2*v^2*w^2 - 12*m*u*v^2*w^2 + 
     3*u^2*v^2*w^2 + 15*m*v^3*w^2 - 4*u*v^3*w^2 - 16*m^3*w^3 + 5*m^2*u*w^3 + 
     14*m^2*v*w^3 - 7*m*u*v*w^3 + 3*m*v^2*w^3 + u*v^2*w^3 + m^2*w^4 - 
     m*v*w^4))/(m*u*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
     2*u*w + w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
     3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
     2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
     m*v*w^2)), ((-1 + 2*ep)*(256*m^6 - 192*m^5*u + 48*m^4*u^2 - 4*m^3*u^3 - 
     320*m^5*v + 256*m^4*u*v - 96*m^3*u^2*v + 13*m^2*u^3*v - 80*m^4*v^2 + 
     104*m^3*u*v^2 + 7*m^2*u^2*v^2 - 3*m*u^3*v^2 + 180*m^3*v^3 - 
     180*m^2*u*v^3 + 13*m*u^2*v^3 - 60*m^2*v^4 + 57*m*u*v^4 + u^2*v^4 + 
     6*m*v^5 - 6*u*v^5 - 256*m^5*w + 144*m^4*u*w - 24*m^3*u^2*w + m^2*u^3*w + 
     256*m^4*v*w - 208*m^3*u*v*w + 58*m^2*u^2*v*w - 3*m*u^3*v*w + 
     112*m^3*v^2*w - 16*m^2*u*v^2*w - 18*m*u^2*v^2*w - 108*m^2*v^3*w + 
     54*m*u*v^3*w + 2*u^2*v^3*w + 17*m*v^4*w - 11*u*v^4*w + 96*m^4*w^2 - 
     36*m^3*u*w^2 + 3*m^2*u^2*w^2 - 84*m^3*v*w^2 + 59*m^2*u*v*w^2 - 
     7*m*u^2*v*w^2 - 35*m^2*v^2*w^2 - 8*m*u*v^2*w^2 + u^2*v^2*w^2 + 
     15*m*v^3*w^2 - 4*u*v^3*w^2 - 16*m^3*w^3 + 3*m^2*u*w^3 + 14*m^2*v*w^3 - 
     5*m*u*v*w^3 + 3*m*v^2*w^3 + u*v^2*w^3 + m^2*w^4 - m*v*w^4))/
   (m*u*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 
  0, ((-1 + 2*ep)*(-1 + 3*ep)*(320*m^6 - 192*m^5*u + 20*m^4*u^2 + 6*m^3*u^3 - 
     m^2*u^4 - 400*m^5*v + 4*m^4*u*v + 110*m^3*u^2*v - 33*m^2*u^3*v + 
     3*m*u^4*v + 80*m^4*v^2 + 224*m^3*u*v^2 - 114*m^2*u^2*v^2 + 
     15*m*u^3*v^2 + 16*m^3*v^3 - 74*m^2*u*v^3 + 17*m*u^2*v^3 - u^3*v^3 - 
     4*m^2*v^4 + 6*m*u*v^4 - 2*u^2*v^4 - 192*m^5*w + 40*m^4*u*w + 
     18*m^3*u^2*w - 4*m^2*u^3*w + 140*m^4*v*w + 128*m^3*u*v*w - 
     77*m^2*u^2*v*w + 10*m*u^3*v*w + 64*m^3*v^2*w - 158*m^2*u*v^2*w + 
     40*m*u^2*v^2*w - u^3*v^2*w - 30*m^2*v^3*w + 26*m*u*v^3*w - 4*u^2*v^3*w + 
     2*m*v^4*w - 2*u*v^4*w + 20*m^4*w^2 + 18*m^3*u*w^2 - 6*m^2*u^2*w^2 + 
     18*m^3*v*w^2 - 55*m^2*u*v*w^2 + 12*m*u^2*v*w^2 - 36*m^2*v^2*w^2 + 
     29*m*u*v^2*w^2 - 2*u^2*v^2*w^2 + 5*m*v^3*w^2 - 3*u*v^3*w^2 + 6*m^3*w^3 - 
     4*m^2*u*w^3 - 11*m^2*v*w^3 + 6*m*u*v*w^3 + 4*m*v^2*w^3 - u*v^2*w^3 - 
     m^2*w^4 + m*v*w^4))/(m^2*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 
     4*m*v - 8*m*w + 2*u*w + w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
     17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
     8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
     m^2*w^2 - m*v*w^2)), ((-1 + 2*ep)*(256*m^6 - 128*m^5*u + 8*m^3*u^3 - 
     m^2*u^4 - 224*m^5*v - 168*m^4*u*v + 164*m^3*u^2*v - 39*m^2*u^3*v + 
     3*m*u^4*v - 56*m^4*v^2 + 332*m^3*u*v^2 - 132*m^2*u^2*v^2 + 
     15*m*u^3*v^2 + 56*m^3*v^3 - 104*m^2*u*v^3 + 19*m*u^2*v^3 - u^3*v^3 - 
     8*m^2*v^4 + 10*m*u*v^4 - 2*u^2*v^4 - 128*m^5*w + 24*m^3*u^2*w - 
     4*m^2*u^3*w + 8*m^4*v*w + 212*m^3*u*v*w - 91*m^2*u^2*v*w + 
     10*m*u^3*v*w + 132*m^3*v^2*w - 192*m^2*u*v^2*w + 42*m*u^2*v^2*w - 
     u^3*v^2*w - 40*m^2*v^3*w + 32*m*u*v^3*w - 4*u^2*v^3*w + 2*m*v^4*w - 
     2*u*v^4*w + 24*m^3*u*w^2 - 6*m^2*u^2*w^2 + 48*m^3*v*w^2 - 
     65*m^2*u*v*w^2 + 12*m*u^2*v*w^2 - 44*m^2*v^2*w^2 + 31*m*u*v^2*w^2 - 
     2*u^2*v^2*w^2 + 5*m*v^3*w^2 - 3*u*v^3*w^2 + 8*m^3*w^3 - 4*m^2*u*w^3 - 
     13*m^2*v*w^3 + 6*m*u*v*w^3 + 4*m*v^2*w^3 - u*v^2*w^3 - m^2*w^4 + 
     m*v*w^4))/(m^2*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 
  0, 0, -(((-1 + 2*ep)*(-1 + 3*ep)*(32*m^5 - 32*m^4*u + 10*m^3*u^2 - 
      m^2*u^3 - 72*m^4*v + 58*m^3*u*v - 19*m^2*u^2*v + 3*m*u^3*v + 
      40*m^3*v^2 - 8*m^2*u*v^2 - 3*m*u^2*v^2 - 6*m^2*v^3 - 5*m*u*v^3 + 
      3*u^2*v^3 - 32*m^4*w + 20*m^3*u*w - 3*m^2*u^2*w + 54*m^3*v*w - 
      32*m^2*u*v*w + 7*m*u^2*v*w - 18*m^2*v^2*w + 5*m*u*v^2*w - u^2*v^2*w + 
      m*v^3*w - u*v^3*w + 10*m^3*w^2 - 3*m^2*u*w^2 - 13*m^2*v*w^2 + 
      5*m*u*v*w^2 + 2*m*v^2*w^2 - u*v^2*w^2 - m^2*w^3 + m*v*w^3))/
    (m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -1/2*(ep*v*(4096*m^8 - 4224*m^7*u + 1568*m^6*u^2 - 232*m^5*u^3 + 
      6*m^4*u^4 + m^3*u^5 - 8192*m^7*v + 8064*m^6*u*v - 2688*m^5*u^2*v + 
      284*m^4*u^3*v + 15*m^3*u^4*v - 3*m^2*u^5*v + 6912*m^6*v^2 - 
      8008*m^5*u*v^2 + 3458*m^4*u^2*v^2 - 673*m^3*u^3*v^2 + 51*m^2*u^4*v^2 - 
      3136*m^5*v^3 + 4180*m^4*u*v^3 - 1805*m^3*u^2*v^3 + 302*m^2*u^3*v^3 - 
      15*m*u^4*v^3 + 800*m^4*v^4 - 1106*m^3*u*v^4 + 379*m^2*u^2*v^4 - 
      36*m*u^3*v^4 - 108*m^3*v^5 + 137*m^2*u*v^5 - 27*m*u^2*v^5 + 6*m^2*v^6 - 
      6*m*u*v^6 - 1920*m^7*w + 640*m^6*u*w + 312*m^5*u^2*w - 156*m^4*u^3*w + 
      17*m^3*u^4*w + 2176*m^6*v*w + 288*m^5*u*v*w - 1400*m^4*u^2*v*w + 
      513*m^3*u^3*v*w - 53*m^2*u^4*v*w - 1400*m^5*v^2*w + 1424*m^4*u*v^2*w - 
      378*m^3*u^2*v^2*w - 7*m^2*u^3*v^2*w + 13*m*u^4*v^2*w + 588*m^4*v^3*w - 
      1112*m^3*u*v^3*w + 526*m^2*u^2*v^3*w - 72*m*u^3*v^3*w - 130*m^3*v^4*w + 
      238*m^2*u*v^4*w - 125*m*u^2*v^4*w + 12*u^3*v^4*w + 11*m^2*v^5*w - 
      14*m*u*v^5*w + 9*u^2*v^5*w - 928*m^6*w^2 + 1320*m^5*u*w^2 - 
      504*m^4*u^2*w^2 + 58*m^3*u^3*w^2 + 2656*m^5*v*w^2 - 3164*m^4*u*v*w^2 + 
      1247*m^3*u^2*v*w^2 - 157*m^2*u^3*v*w^2 - 1698*m^4*v^2*w^2 + 
      1299*m^3*u*v^2*w^2 - 384*m^2*u^2*v^2*w^2 + 52*m*u^3*v^2*w^2 + 
      445*m^3*v^3*w^2 - 233*m^2*u*v^3*w^2 + 14*m*u^2*v^3*w^2 - 
      4*u^3*v^3*w^2 - 55*m^2*v^4*w^2 + 34*m*u*v^4*w^2 + 2*u^2*v^4*w^2 + 
      3*m*v^5*w^2 - 3*u*v^5*w^2 + 776*m^5*w^3 - 516*m^4*u*w^3 + 
      82*m^3*u^2*w^3 - 1480*m^4*v*w^3 + 1015*m^3*u*v*w^3 - 
      183*m^2*u^2*v*w^3 + 720*m^3*v^2*w^3 - 417*m^2*u*v^2*w^3 + 
      68*m*u^2*v^2*w^3 - 135*m^2*v^3*w^3 + 74*m*u*v^3*w^3 - 7*u^2*v^3*w^3 + 
      9*m*v^4*w^3 - 6*u*v^4*w^3 - 174*m^4*w^4 + 53*m^3*u*w^4 + 
      266*m^3*v*w^4 - 92*m^2*u*v*w^4 - 91*m^2*v^2*w^4 + 32*m*u*v^2*w^4 + 
      9*m*v^3*w^4 - 3*u*v^3*w^4 + 13*m^3*w^5 - 16*m^2*v*w^5 + 3*m*v^2*w^5))/
    (m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(64*m^5 - 48*m^4*u + 12*m^3*u^2 - m^2*u^3 - 
      80*m^4*v + 64*m^3*u*v - 23*m^2*u^2*v + 3*m*u^3*v + 4*m^2*u*v^2 + 
      3*m*u^2*v^2 + 12*m^2*v^3 - 9*m*u*v^3 - u^2*v^3 - 2*m*v^4 + 2*u*v^4 - 
      48*m^4*w + 24*m^3*u*w - 3*m^2*u^2*w + 56*m^3*v*w - 36*m^2*u*v*w + 
      7*m*u^2*v*w + 3*m*u*v^2*w - u^2*v^2*w - 3*m*v^3*w + u*v^3*w + 
      12*m^3*w^2 - 3*m^2*u*w^2 - 13*m^2*v*w^2 + 5*m*u*v*w^2 - u*v^2*w^2 - 
      m^2*w^3 + m*v*w^3))/(m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 
      4*m*v - 8*m*w + 2*u*w + w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
      17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
      8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
      m^2*w^2 - m*v*w^2))), 
  -1/2*(ep*(18432*m^9 - 30208*m^8*u + 20480*m^7*u^2 - 7360*m^6*u^3 + 
      1480*m^5*u^4 - 158*m^4*u^5 + 7*m^3*u^6 - 47616*m^8*v + 72832*m^7*u*v - 
      47584*m^6*u^2*v + 17160*m^5*u^3*v - 3616*m^4*u^4*v + 421*m^3*u^5*v - 
      21*m^2*u^6*v + 42624*m^7*v^2 - 55328*m^6*u*v^2 + 30104*m^5*u^2*v^2 - 
      8722*m^4*u^3*v^2 + 1345*m^3*u^4*v^2 - 87*m^2*u^5*v^2 - 18528*m^6*v^3 + 
      20504*m^5*u*v^3 - 9392*m^4*u^2*v^3 + 2209*m^3*u^3*v^3 - 
      242*m^2*u^4*v^3 + 7*m*u^5*v^3 + 4272*m^5*v^4 - 4384*m^4*u*v^4 + 
      1838*m^3*u^2*v^4 - 359*m^2*u^3*v^4 + 24*m*u^4*v^4 - 504*m^4*v^5 + 
      560*m^3*u*v^5 - 217*m^2*u^2*v^5 + 27*m*u^3*v^5 + 24*m^3*v^6 - 
      34*m^2*u*v^6 + 10*m*u^2*v^6 - 29184*m^8*w + 39680*m^7*u*w - 
      21440*m^6*u^2*w + 5760*m^5*u^3*w - 770*m^4*u^4*w + 41*m^3*u^5*w + 
      66432*m^7*v*w - 87872*m^6*u*v*w + 48008*m^5*u^2*v*w - 
      13584*m^4*u^3*v*w + 1985*m^3*u^4*v*w - 119*m^2*u^5*v*w - 
      48480*m^6*v^2*w + 56720*m^5*u*v^2*w - 26922*m^4*u^2*v^2*w + 
      6462*m^3*u^3*v^2*w - 777*m^2*u^4*v^2*w + 37*m*u^5*v^2*w + 
      15912*m^5*v^3*w - 17180*m^4*u*v^3*w + 7110*m^3*u^2*v^3*w - 
      1352*m^2*u^3*v^3*w + 102*m*u^4*v^3*w - 2448*m^4*v^4*w + 
      2756*m^3*u*v^4*w - 1040*m^2*u^2*v^4*w + 159*m*u^3*v^4*w - 
      10*u^4*v^4*w + 144*m^3*v^5*w - 197*m^2*u*v^5*w + 74*m*u^2*v^5*w - 
      7*u^3*v^5*w + 19200*m^7*w^2 - 20800*m^6*u*w^2 + 8400*m^5*u^2*w^2 - 
      1500*m^4*u^3*w^2 + 100*m^3*u^4*w^2 - 38112*m^6*v*w^2 + 
      41992*m^5*u*v*w^2 - 17952*m^4*u^2*v*w^2 + 3519*m^3*u^3*v*w^2 - 
      265*m^2*u^4*v*w^2 + 21816*m^5*v^2*w^2 - 22242*m^4*u*v^2*w^2 + 
      8609*m^3*u^2*v^2*w^2 - 1522*m^2*u^3*v^2*w^2 + 106*m*u^4*v^2*w^2 - 
      5028*m^4*v^3*w^2 + 5161*m^3*u*v^3*w^2 - 1799*m^2*u^2*v^3*w^2 + 
      252*m*u^3*v^3*w^2 - 10*u^4*v^3*w^2 + 438*m^3*v^4*w^2 - 
      523*m^2*u*v^4*w^2 + 180*m*u^2*v^4*w^2 - 20*u^3*v^4*w^2 - 
      6*m^2*v^5*w^2 + 9*m*u*v^5*w^2 - 3*u^2*v^5*w^2 - 6720*m^6*w^3 + 
      5440*m^5*u*w^3 - 1460*m^4*u^2*w^3 + 130*m^3*u^3*w^3 + 11496*m^5*v*w^3 - 
      9904*m^4*u*v*w^3 + 2935*m^3*u^2*v*w^3 - 297*m^2*u^3*v*w^3 - 
      4866*m^4*v^2*w^3 + 4076*m^3*u*v^2*w^3 - 1143*m^2*u^2*v^2*w^3 + 
      110*m*u^3*v^2*w^3 + 696*m^3*v^3*w^3 - 643*m^2*u*v^3*w^3 + 
      166*m*u^2*v^3*w^3 - 13*u^3*v^3*w^3 - 24*m^2*v^4*w^3 + 27*m*u*v^4*w^3 - 
      6*u^2*v^4*w^3 + 1320*m^5*w^4 - 710*m^4*u*w^4 + 95*m^3*u^2*w^4 - 
      1920*m^4*v*w^4 + 1148*m^3*u*v*w^4 - 176*m^2*u^2*v*w^4 + 
      540*m^3*v^2*w^4 - 335*m^2*u*v^2*w^4 + 50*m*u^2*v^2*w^4 - 
      36*m^2*v^3*w^4 + 27*m*u*v^3*w^4 - 3*u^2*v^3*w^4 - 138*m^4*w^5 + 
      37*m^3*u*w^5 + 168*m^3*v*w^5 - 52*m^2*u*v*w^5 - 24*m^2*v^2*w^5 + 
      9*m*u*v^2*w^5 + 6*m^3*w^6 - 6*m^2*v*w^6))/(m*(3*m - u - v - w)*
     (16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 0, 0, 0, 0, 0, 
  (2*(-1 + 2*ep)^2*(64*m^5 - 48*m^4*u + 12*m^3*u^2 - m^2*u^3 - 112*m^4*v + 
     88*m^3*u*v - 27*m^2*u^2*v + 3*m*u^3*v + 48*m^3*v^2 - 30*m^2*u*v^2 + 
     7*m*u^2*v^2 - 6*m^2*v^3 + 3*m*u*v^3 - u^2*v^3 - 48*m^4*w + 24*m^3*u*w - 
     3*m^2*u^2*w + 72*m^3*v*w - 42*m^2*u*v*w + 7*m*u^2*v*w - 20*m^2*v^2*w + 
     11*m*u*v^2*w - u^2*v^2*w + m*v^3*w - u*v^3*w + 12*m^3*w^2 - 
     3*m^2*u*w^2 - 15*m^2*v*w^2 + 5*m*u*v*w^2 + 2*m*v^2*w^2 - u*v^2*w^2 - 
     m^2*w^3 + m*v*w^3))/(m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 
     8*m*w + 2*u*w + w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
     17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
     8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
     m^2*w^2 - m*v*w^2)), 0, 0, 
  (-3*ep^2*(256*m^5 - 256*m^4*u + 96*m^3*u^2 - 16*m^2*u^3 + m*u^4 - 
     320*m^4*v + 240*m^3*u*v - 60*m^2*u^2*v + 5*m*u^3*v + 144*m^3*v^2 - 
     72*m^2*u*v^2 + 9*m*u^2*v^2 - 28*m^2*v^3 + 7*m*u*v^3 + 2*m*v^4 - 
     320*m^4*w + 240*m^3*u*w - 60*m^2*u^2*w + 5*m*u^3*w + 304*m^3*v*w - 
     168*m^2*u*v*w + 30*m*u^2*v*w - 2*u^3*v*w - 92*m^2*v^2*w + 32*m*u*v^2*w - 
     3*u^2*v^2*w + 9*m*v^3*w - u*v^3*w + 144*m^3*w^2 - 72*m^2*u*w^2 + 
     9*m*u^2*w^2 - 92*m^2*v*w^2 + 32*m*u*v*w^2 - 3*u^2*v*w^2 + 17*m*v^2*w^2 - 
     4*u*v^2*w^2 - v^3*w^2 - 28*m^2*w^3 + 7*m*u*w^3 + 9*m*v*w^3 - u*v*w^3 - 
     v^2*w^3 + 2*m*w^4))/(m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 
     8*m*w + 2*u*w + w^2)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*v*(512*m^8 - 512*m^7*u + 192*m^6*u^2 - 32*m^5*u^3 + 2*m^4*u^4 - 
     1408*m^7*v + 1536*m^6*u*v - 712*m^5*u^2*v + 160*m^4*u^3*v - 
     14*m^3*u^4*v + 1120*m^6*v^2 - 960*m^5*u*v^2 + 326*m^4*u^2*v^2 - 
     40*m^3*u^3*v^2 - 392*m^5*v^3 + 224*m^4*u*v^3 - 48*m^3*u^2*v^3 + 
     2*m^2*u^3*v^3 + 64*m^4*v^4 - 18*m^3*u*v^4 + 2*m^2*u^2*v^4 - 4*m^3*v^5 - 
     1280*m^7*w + 1216*m^6*u*w - 432*m^5*u^2*w + 68*m^4*u^3*w - 4*m^3*u^4*w + 
     3008*m^6*v*w - 3024*m^5*u*v*w + 1192*m^4*u^2*v*w - 209*m^3*u^3*v*w + 
     13*m^2*u^4*v*w - 2064*m^5*v^2*w + 1768*m^4*u*v^2*w - 539*m^3*u^2*v^2*w + 
     65*m^2*u^3*v^2*w - 3*m*u^4*v^2*w + 612*m^4*v^3*w - 436*m^3*u*v^3*w + 
     84*m^2*u^2*v^3*w - 6*m*u^3*v^3*w - 82*m^3*v^4*w + 53*m^2*u*v^4*w - 
     m*u^2*v^4*w + u^3*v^4*w + 4*m^2*v^5*w - 3*m*u*v^5*w - u^2*v^5*w + 
     1024*m^6*w^2 - 768*m^5*u*w^2 + 192*m^4*u^2*w^2 - 16*m^3*u^3*w^2 - 
     2088*m^5*v*w^2 + 1680*m^4*u*v*w^2 - 469*m^3*u^2*v*w^2 + 
     44*m^2*u^3*v*w^2 + 1194*m^4*v^2*w^2 - 858*m^3*u*v^2*w^2 + 
     193*m^2*u^2*v^2*w^2 - 14*m*u^3*v^2*w^2 - 284*m^3*v^3*w^2 + 
     187*m^2*u*v^3*w^2 - 28*m*u^2*v^3*w^2 + u^3*v^3*w^2 + 29*m^2*v^4*w^2 - 
     20*m*u*v^4*w^2 + u^2*v^4*w^2 - m*v^5*w^2 + u*v^5*w^2 - 368*m^5*w^3 + 
     188*m^4*u*w^3 - 24*m^3*u^2*w^3 + 648*m^4*v*w^3 - 367*m^3*u*v*w^3 + 
     54*m^2*u^2*v*w^3 - 295*m^3*v^2*w^3 + 159*m^2*u*v^2*w^3 - 
     20*m*u^2*v^2*w^3 + 51*m^2*v^3*w^3 - 27*m*u*v^3*w^3 + 2*u^2*v^3*w^3 - 
     3*m*v^4*w^3 + 2*u*v^4*w^3 + 62*m^4*w^4 - 16*m^3*u*w^4 - 93*m^3*v*w^4 + 
     28*m^2*u*v*w^4 + 31*m^2*v^2*w^4 - 10*m*u*v^2*w^4 - 3*m*v^3*w^4 + 
     u*v^3*w^4 - 4*m^3*w^5 + 5*m^2*v*w^5 - m*v^2*w^5))/
   (m*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -1/2*(4096*ep*m^10 - 6144*ep*m^9*u + 3840*ep*m^8*u^2 - 1280*ep*m^7*u^3 + 
     240*ep*m^6*u^4 - 24*ep*m^5*u^5 + ep*m^4*u^6 - 12288*ep*m^9*v - 
     768*m^8*u*v + 15360*ep*m^8*u*v + 832*m^7*u^2*v - 8448*ep*m^7*u^2*v - 
     336*m^6*u^3*v + 2752*ep*m^6*u^3*v + 60*m^5*u^4*v - 576*ep*m^5*u^4*v - 
     4*m^4*u^5*v + 72*ep*m^4*u^5*v - 4*ep*m^3*u^6*v + 14592*ep*m^8*v^2 + 
     1984*m^7*u*v^2 - 13696*ep*m^7*u*v^2 - 2016*m^6*u^2*v^2 + 
     5744*ep*m^6*u^2*v^2 + 764*m^5*u^3*v^2 - 1704*ep*m^5*u^3*v^2 - 
     128*m^4*u^4*v^2 + 396*ep*m^4*u^4*v^2 + 8*m^3*u^5*v^2 - 
     55*ep*m^3*u^5*v^2 + 3*ep*m^2*u^6*v^2 - 8768*ep*m^7*v^3 - 
     1872*m^6*u*v^3 + 4992*ep*m^6*u*v^3 + 1700*m^5*u^2*v^3 - 
     692*ep*m^5*u^2*v^3 - 564*m^4*u^3*v^3 + 12*ep*m^4*u^3*v^3 + 
     80*m^3*u^4*v^3 - 12*ep*m^3*u^4*v^3 - 4*m^2*u^5*v^3 + 2*ep*m^2*u^5*v^3 + 
     2912*ep*m^6*v^4 + 804*m^5*u*v^4 - 784*ep*m^5*u*v^4 - 600*m^4*u^2*v^4 - 
     165*ep*m^4*u^2*v^4 + 148*m^3*u^3*v^4 + 30*ep*m^3*u^3*v^4 - 
     12*m^2*u^4*v^4 + 7*ep*m^2*u^4*v^4 - ep*m*u^5*v^4 - 540*ep*m^5*v^5 - 
     160*m^4*u*v^5 + 112*ep*m^4*u*v^5 + 88*m^3*u^2*v^5 - 48*ep*m^3*u^2*v^5 - 
     12*m^2*u^3*v^5 + 30*ep*m^2*u^3*v^5 - 4*ep*m*u^4*v^5 + 52*ep*m^4*v^6 + 
     12*m^3*u*v^6 - 33*ep*m^3*u*v^6 - 4*m^2*u^2*v^6 + 26*ep*m^2*u^2*v^6 - 
     5*ep*m*u^3*v^6 - 2*ep*m^3*v^7 + 4*ep*m^2*u*v^7 - 2*ep*m*u^2*v^7 - 
     6144*ep*m^9*w + 7680*ep*m^8*u*w - 3840*ep*m^7*u^2*w + 960*ep*m^6*u^3*w - 
     120*ep*m^5*u^4*w + 6*ep*m^4*u^5*w + 17152*ep*m^8*v*w + 832*m^7*u*v*w - 
     19072*ep*m^7*u*v*w - 672*m^6*u^2*v*w + 9280*ep*m^6*u^2*v*w + 
     180*m^5*u^3*v*w - 2536*ep*m^5*u^3*v*w - 16*m^4*u^4*v*w + 
     385*ep*m^4*u^4*v*w - 25*ep*m^3*u^5*v*w - 18240*ep*m^7*v^2*w - 
     1824*m^6*u*v^2*w + 17344*ep*m^6*u*v^2*w + 1416*m^5*u^2*v^2*w - 
     7988*ep*m^5*u^2*v^2*w - 368*m^4*u^3*v^2*w + 2340*ep*m^4*u^3*v^2*w + 
     32*m^3*u^4*v^2*w - 398*ep*m^3*u^4*v^2*w + 28*ep*m^2*u^5*v^2*w + 
     9232*ep*m^6*v^3*w + 1348*m^5*u*v^3*w - 7064*ep*m^5*u*v^3*w - 
     980*m^4*u^2*v^3*w + 2671*ep*m^4*u^2*v^3*w + 240*m^3*u^3*v^3*w - 
     673*ep*m^3*u^3*v^3*w - 20*m^2*u^4*v^3*w + 101*ep*m^2*u^4*v^3*w - 
     7*ep*m*u^5*v^3*w - 2388*ep*m^5*v^4*w - 396*m^4*u*v^4*w + 
     1686*ep*m^4*u*v^4*w + 260*m^3*u^2*v^4*w - 585*ep*m^3*u^2*v^4*w - 
     56*m^2*u^3*v^4*w + 107*ep*m^2*u^3*v^4*w + 4*m*u^4*v^4*w - 
     8*ep*m*u^4*v^4*w + 304*ep*m^4*v^5*w + 40*m^3*u*v^5*w - 
     292*ep*m^3*u*v^5*w - 24*m^2*u^2*v^5*w + 120*ep*m^2*u^2*v^5*w + 
     4*m*u^3*v^5*w - 18*ep*m*u^3*v^5*w + 2*ep*u^4*v^5*w - 15*ep*m^3*v^6*w + 
     27*ep*m^2*u*v^6*w - 13*ep*m*u^2*v^6*w + ep*u^3*v^6*w + 3840*ep*m^8*w^2 - 
     3840*ep*m^7*u*w^2 + 1440*ep*m^6*u^2*w^2 - 240*ep*m^5*u^3*w^2 + 
     15*ep*m^4*u^4*w^2 - 9984*ep*m^7*v*w^2 - 336*m^6*u*v*w^2 + 
     9632*ep*m^6*u*v*w^2 + 180*m^5*u^2*v*w^2 - 3888*ep*m^5*u^2*v*w^2 - 
     24*m^4*u^3*v*w^2 + 774*ep*m^4*u^3*v*w^2 - 62*ep*m^3*u^4*v*w^2 + 
     9424*ep*m^6*v^2*w^2 + 604*m^5*u*v^2*w^2 - 8824*ep*m^5*u*v^2*w^2 - 
     324*m^4*u^2*v^2*w^2 + 3778*ep*m^4*u^2*v^2*w^2 + 44*m^3*u^3*v^2*w^2 - 
     843*ep*m^3*u^3*v^2*w^2 + 76*ep*m^2*u^4*v^2*w^2 - 3900*ep*m^5*v^3*w^2 - 
     316*m^4*u*v^3*w^2 + 3554*ep*m^4*u*v^3*w^2 + 172*m^3*u^2*v^3*w^2 - 
     1424*ep*m^3*u^2*v^3*w^2 - 24*m^2*u^3*v^3*w^2 + 286*ep*m^2*u^3*v^3*w^2 - 
     24*ep*m*u^4*v^3*w^2 + 743*ep*m^4*v^4*w^2 + 48*m^3*u*v^4*w^2 - 
     791*ep*m^3*u*v^4*w^2 - 28*m^2*u^2*v^4*w^2 + 302*ep*m^2*u^2*v^4*w^2 + 
     4*m*u^3*v^4*w^2 - 44*ep*m*u^3*v^4*w^2 + 2*ep*u^4*v^4*w^2 - 
     58*ep*m^3*v^5*w^2 + 90*ep*m^2*u*v^5*w^2 - 38*ep*m*u^2*v^5*w^2 + 
     4*ep*u^3*v^5*w^2 + ep*m^2*v^6*w^2 - 2*ep*m*u*v^6*w^2 + ep*u^2*v^6*w^2 - 
     1280*ep*m^7*w^3 + 960*ep*m^6*u*w^3 - 240*ep*m^5*u^2*w^3 + 
     20*ep*m^4*u^3*w^3 + 3104*ep*m^6*v*w^3 + 60*m^5*u*v*w^3 - 
     2472*ep*m^5*u*v*w^3 - 16*m^4*u^2*v*w^3 + 732*ep*m^4*u^2*v*w^3 - 
     78*ep*m^3*u^3*v*w^3 - 2572*ep*m^5*v^2*w^3 - 84*m^4*u*v^2*w^3 + 
     2224*ep*m^4*u*v^2*w^3 + 24*m^3*u^2*v^2*w^3 - 743*ep*m^3*u^2*v^2*w^3 + 
     91*ep*m^2*u^3*v^2*w^3 + 831*ep*m^4*v^3*w^3 + 24*m^3*u*v^3*w^3 - 
     789*ep*m^3*u*v^3*w^3 - 8*m^2*u^2*v^3*w^3 + 257*ep*m^2*u^2*v^3*w^3 - 
     29*ep*m*u^3*v^3*w^3 - 106*ep*m^3*v^4*w^3 + 128*ep*m^2*u*v^4*w^3 - 
     41*ep*m*u^2*v^4*w^3 + 3*ep*u^3*v^4*w^3 + 4*ep*m^2*v^5*w^3 - 
     6*ep*m*u*v^5*w^3 + 2*ep*u^2*v^5*w^3 + 240*ep*m^6*w^4 - 
     120*ep*m^5*u*w^4 + 15*ep*m^4*u^2*w^4 - 544*ep*m^5*v*w^4 - 
     4*m^4*u*v*w^4 + 322*ep*m^4*u*v*w^4 - 52*ep*m^3*u^2*v*w^4 + 
     390*ep*m^4*v^2*w^4 + 4*m^3*u*v^2*w^4 - 274*ep*m^3*u*v^2*w^4 + 
     52*ep*m^2*u^2*v^2*w^4 - 90*ep*m^3*v^3*w^4 + 74*ep*m^2*u*v^3*w^4 - 
     14*ep*m*u^2*v^3*w^4 + 6*ep*m^2*v^4*w^4 - 6*ep*m*u*v^4*w^4 + 
     ep*u^2*v^4*w^4 - 24*ep*m^5*w^5 + 6*ep*m^4*u*w^5 + 51*ep*m^4*v*w^5 - 
     17*ep*m^3*u*v*w^5 - 31*ep*m^3*v^2*w^5 + 13*ep*m^2*u*v^2*w^5 + 
     4*ep*m^2*v^3*w^5 - 2*ep*m*u*v^3*w^5 + ep*m^4*w^6 - 2*ep*m^3*v*w^6 + 
     ep*m^2*v^2*w^6)/(m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 
      8*m*w + 2*u*w + w^2)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  (-2*(m - v)*v*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 
     2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 
     2*m^2*v*w - 2*m*u*v*w + m^2*w^2))/
   ((16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -((ep*(3*m - u - v - w)*(2048*m^8 - 2560*m^7*u + 1280*m^6*u^2 - 
      320*m^5*u^3 + 40*m^4*u^4 - 2*m^3*u^5 - 4608*m^7*v + 5760*m^6*u*v - 
      2976*m^5*u^2*v + 792*m^4*u^3*v - 108*m^3*u^4*v + 6*m^2*u^5*v + 
      3200*m^6*v^2 - 3552*m^5*u*v^2 + 1544*m^4*u^2*v^2 - 310*m^3*u^3*v^2 + 
      24*m^2*u^4*v^2 - 992*m^5*v^3 + 1048*m^4*u*v^3 - 404*m^3*u^2*v^3 + 
      60*m^2*u^3*v^3 - 2*m*u^4*v^3 + 144*m^4*v^4 - 168*m^3*u*v^4 + 
      62*m^2*u^2*v^4 - 6*m*u^3*v^4 - 8*m^3*v^5 + 12*m^2*u*v^5 - 4*m*u^2*v^5 - 
      2560*m^7*w + 2560*m^6*u*w - 960*m^5*u^2*w + 160*m^4*u^3*w - 
      10*m^3*u^4*w + 4992*m^6*v*w - 5312*m^5*u*v*w + 2184*m^4*u^2*v*w - 
      408*m^3*u^3*v*w + 29*m^2*u^4*v*w - 2656*m^5*v^2*w + 2720*m^4*u*v^2*w - 
      1018*m^3*u^2*v^2*w + 169*m^2*u^3*v^2*w - 11*m*u^4*v^2*w + 
      552*m^4*v^3*w - 612*m^3*u*v^3*w + 208*m^2*u^2*v^3*w - 23*m*u^3*v^3*w - 
      40*m^3*v^4*w + 56*m^2*u*v^4*w - 23*m*u^2*v^4*w + 3*u^3*v^4*w + 
      1280*m^6*w^2 - 960*m^5*u*w^2 + 240*m^4*u^2*w^2 - 20*m^3*u^3*w^2 - 
      2144*m^5*v*w^2 + 1816*m^4*u*v*w^2 - 524*m^3*u^2*v*w^2 + 
      51*m^2*u^3*v*w^2 + 824*m^4*v^2*w^2 - 734*m^3*u*v^2*w^2 + 
      212*m^2*u^2*v^2*w^2 - 21*m*u^3*v^2*w^2 - 100*m^3*v^3*w^2 + 
      110*m^2*u*v^3*w^2 - 33*m*u^2*v^3*w^2 + 3*u^3*v^3*w^2 + 2*m^2*v^4*w^2 - 
      3*m*u*v^4*w^2 + u^2*v^4*w^2 - 320*m^5*w^3 + 160*m^4*u*w^3 - 
      20*m^3*u^2*w^3 + 456*m^4*v*w^3 - 272*m^3*u*v*w^3 + 41*m^2*u^2*v*w^3 - 
      114*m^3*v^2*w^3 + 81*m^2*u*v^2*w^3 - 13*m*u^2*v^2*w^3 + 6*m^2*v^3*w^3 - 
      6*m*u*v^3*w^3 + u^2*v^3*w^3 + 40*m^4*w^4 - 10*m^3*u*w^4 - 
      48*m^3*v*w^4 + 15*m^2*u*v*w^4 + 6*m^2*v^2*w^4 - 3*m*u*v^2*w^4 - 
      2*m^3*w^5 + 2*m^2*v*w^5))/(m*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
      8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  (ep*(2048*m^9 - 2560*m^8*u + 1280*m^7*u^2 - 320*m^6*u^3 + 40*m^5*u^4 - 
     2*m^4*u^5 - 8704*m^8*v + 10368*m^7*u*v - 4832*m^6*u^2*v + 
     1096*m^5*u^3*v - 120*m^4*u^4*v + 5*m^3*u^5*v + 13440*m^7*v^2 - 
     15008*m^6*u*v^2 + 6040*m^5*u^2*v^2 - 1002*m^4*u^3*v^2 + 43*m^3*u^4*v^2 + 
     3*m^2*u^5*v^2 - 10208*m^6*v^3 + 10840*m^5*u*v^3 - 3752*m^4*u^2*v^3 + 
     473*m^3*u^3*v^3 - 13*m^2*u^4*v^3 + 4240*m^5*v^4 - 4308*m^4*u*v^4 + 
     1179*m^3*u^2*v^4 - 86*m^2*u^3*v^4 - m*u^4*v^4 - 984*m^4*v^5 + 
     968*m^3*u*v^5 - 181*m^2*u^2*v^5 + 4*m*u^3*v^5 + 120*m^3*v^6 - 
     117*m^2*u*v^6 + 11*m*u^2*v^6 - 6*m^2*v^7 + 6*m*u*v^7 - 3584*m^8*w + 
     3840*m^7*u*w - 1600*m^6*u^2*w + 320*m^5*u^3*w - 30*m^4*u^4*w + 
     m^3*u^5*w + 13696*m^7*v*w - 13568*m^6*u*v*w + 5112*m^5*u^2*v*w - 
     916*m^4*u^3*v*w + 80*m^3*u^4*v*w - 3*m^2*u^5*v*w - 18272*m^6*v^2*w + 
     16592*m^5*u*v^2*w - 5114*m^4*u^2*v^2*w + 578*m^3*u^3*v^2*w - 
     12*m^2*u^4*v^2*w + 11272*m^5*v^3*w - 9736*m^4*u*v^3*w + 
     2533*m^3*u^2*v^3*w - 193*m^2*u^3*v^3*w - 3524*m^4*v^4*w + 
     3014*m^3*u*v^4*w - 657*m^2*u^2*v^4*w + 30*m*u^3*v^4*w + 544*m^3*v^5*w - 
     483*m^2*u*v^5*w + 86*m*u^2*v^5*w - 33*m^2*v^6*w + 32*m*u*v^6*w - 
     5*u^2*v^6*w + 2560*m^7*w^2 - 2240*m^6*u*w^2 + 720*m^5*u^2*w^2 - 
     100*m^4*u^3*w^2 + 5*m^3*u^4*w^2 - 8736*m^6*v*w^2 + 6888*m^5*u*v*w^2 - 
     1972*m^4*u^2*v*w^2 + 251*m^3*u^3*v*w^2 - 13*m^2*u^4*v*w^2 + 
     9976*m^5*v^2*w^2 - 7114*m^4*u*v^2*w^2 + 1573*m^3*u^2*v^2*w^2 - 
     104*m^2*u^3*v^2*w^2 + m*u^4*v^2*w^2 - 4832*m^4*v^3*w^2 + 
     3339*m^3*u*v^3*w^2 - 600*m^2*u^2*v^3*w^2 + 16*m*u^3*v^3*w^2 + 
     1055*m^3*v^4*w^2 - 765*m^2*u*v^4*w^2 + 119*m*u^2*v^4*w^2 - 
     90*m^2*v^5*w^2 + 74*m*u*v^5*w^2 - 11*u^2*v^5*w^2 + m*v^6*w^2 - 
     u*v^6*w^2 - 960*m^6*w^3 + 640*m^5*u*w^3 - 140*m^4*u^2*w^3 + 
     10*m^3*u^3*w^3 + 2904*m^5*v*w^3 - 1708*m^4*u*v*w^3 + 333*m^3*u^2*v*w^3 - 
     23*m^2*u^3*v*w^3 - 2802*m^4*v^2*w^3 + 1484*m^3*u*v^2*w^3 - 
     207*m^2*u^2*v^2*w^3 + 6*m*u^3*v^2*w^3 + 1007*m^3*v^3*w^3 - 
     540*m^2*u*v^3*w^3 + 54*m*u^2*v^3*w^3 - 134*m^2*v^4*w^3 + 
     82*m*u*v^4*w^3 - 7*u^2*v^4*w^3 + 4*m*v^5*w^3 - 3*u*v^5*w^3 + 
     200*m^5*w^4 - 90*m^4*u*w^4 + 10*m^3*u^2*w^4 - 532*m^4*v*w^4 + 
     208*m^3*u*v*w^4 - 21*m^2*u^2*v*w^4 + 426*m^3*v^2*w^4 - 
     151*m^2*u*v^2*w^4 + 10*m*u^2*v^2*w^4 - 102*m^2*v^3*w^4 + 
     40*m*u*v^3*w^4 - u^2*v^3*w^4 + 6*m*v^4*w^4 - 3*u*v^4*w^4 - 22*m^4*w^5 + 
     5*m^3*u*w^5 + 51*m^3*v*w^5 - 10*m^2*u*v*w^5 - 33*m^2*v^2*w^5 + 
     6*m*u*v^2*w^5 + 4*m*v^3*w^5 - u*v^3*w^5 + m^3*w^6 - 2*m^2*v*w^6 + 
     m*v^2*w^6))/(2*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
     2*u*w + w^2)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -1/2*(-6144*m^9 + 6144*ep*m^9 + 9728*m^8*u - 8704*ep*m^8*u - 6400*m^7*u^2 + 
     5120*ep*m^7*u^2 + 2240*m^6*u^3 - 1600*ep*m^6*u^3 - 440*m^5*u^4 + 
     280*ep*m^5*u^4 + 46*m^4*u^5 - 26*ep*m^4*u^5 - 2*m^3*u^6 + ep*m^3*u^6 + 
     15872*m^8*v - 13824*ep*m^8*v - 24832*m^7*u*v + 17280*ep*m^7*u*v + 
     16384*m^6*u^2*v - 9376*ep*m^6*u^2*v - 5840*m^5*u^3*v + 
     2904*ep*m^5*u^3*v + 1186*m^4*u^4*v - 552*ep*m^4*u^4*v - 130*m^3*u^5*v + 
     61*ep*m^3*u^5*v + 6*m^2*u^6*v - 3*ep*m^2*u^6*v - 14208*m^7*v^2 + 
     11136*ep*m^7*v^2 + 20128*m^6*u*v^2 - 10912*ep*m^6*u*v^2 - 
     11528*m^5*u^2*v^2 + 4584*ep*m^5*u^2*v^2 + 3326*m^4*u^3*v^2 - 
     1058*ep*m^4*u^3*v^2 - 482*m^3*u^4*v^2 + 133*ep*m^3*u^4*v^2 + 
     28*m^2*u^5*v^2 - 7*ep*m^2*u^5*v^2 + 6176*m^6*v^3 - 4384*ep*m^6*v^3 - 
     7840*m^5*u*v^3 + 3208*ep*m^5*u*v^3 + 3782*m^4*u^2*v^3 - 
     1056*ep*m^4*u^2*v^3 - 840*m^3*u^3*v^3 + 197*ep*m^3*u^3*v^3 + 
     80*m^2*u^4*v^3 - 20*ep*m^2*u^4*v^3 - 2*m*u^5*v^3 + ep*m*u^5*v^3 - 
     1424*m^5*v^4 + 912*ep*m^5*v^4 + 1668*m^4*u*v^4 - 532*ep*m^4*u*v^4 - 
     672*m^3*u^2*v^4 + 172*ep*m^3*u^2*v^4 + 110*m^2*u^3*v^4 - 
     29*ep*m^2*u^3*v^4 - 6*m*u^4*v^4 + 2*ep*m*u^4*v^4 + 168*m^4*v^5 - 
     96*ep*m^4*v^5 - 194*m^3*u*v^5 + 60*ep*m^3*u*v^5 + 62*m^2*u^2*v^5 - 
     17*ep*m^2*u^2*v^5 - 6*m*u^3*v^5 + ep*m*u^3*v^5 - 8*m^3*v^6 + 
     4*ep*m^3*v^6 + 10*m^2*u*v^6 - 4*ep*m^2*u*v^6 - 2*m*u^2*v^6 + 
     9728*m^8*w - 8704*ep*m^8*w - 12800*m^7*u*w + 10240*ep*m^7*u*w + 
     6720*m^6*u^2*w - 4800*ep*m^6*u^2*w - 1760*m^5*u^3*w + 
     1120*ep*m^5*u^3*w + 230*m^4*u^4*w - 130*ep*m^4*u^4*w - 12*m^3*u^5*w + 
     6*ep*m^3*u^5*w - 22528*m^7*v*w + 18304*ep*m^7*v*w + 29888*m^6*u*v*w - 
     19584*ep*m^6*u*v*w - 16096*m^5*u^2*v*w + 8824*ep*m^5*u^2*v*w + 
     4396*m^4*u^3*v*w - 2140*ep*m^4*u^3*v*w - 608*m^3*u^4*v*w + 
     282*ep*m^3*u^4*v*w + 34*m^2*u^5*v*w - 16*ep*m^2*u^5*v*w + 
     17056*m^6*v^2*w - 13344*ep*m^6*v^2*w - 20816*m^5*u*v^2*w + 
     11696*ep*m^5*u*v^2*w + 9866*m^4*u^2*v^2*w - 4170*ep*m^4*u^2*v^2*w - 
     2224*m^3*u^3*v^2*w + 729*ep*m^3*u^3*v^2*w + 230*m^2*u^4*v^2*w - 
     56*ep*m^2*u^4*v^2*w - 8*m*u^5*v^2*w + ep*m*u^5*v^2*w - 5968*m^5*v^3*w + 
     4744*ep*m^5*v^3*w + 6712*m^4*u*v^3*w - 3524*ep*m^4*u*v^3*w - 
     2728*m^3*u^2*v^3*w + 993*ep*m^3*u^2*v^3*w + 476*m^2*u^3*v^3*w - 
     120*ep*m^2*u^3*v^3*w - 30*m*u^4*v^3*w + 5*ep*m*u^4*v^3*w + 
     1036*m^4*v^4*w - 908*ep*m^4*v^4*w - 1114*m^3*u*v^4*w + 
     664*ep*m^3*u*v^4*w + 384*m^2*u^2*v^4*w - 151*ep*m^2*u^2*v^4*w - 
     50*m*u^3*v^4*w + 15*ep*m*u^3*v^4*w + 2*u^4*v^4*w - 82*m^3*v^5*w + 
     92*ep*m^3*v^5*w + 88*m^2*u*v^5*w - 78*ep*m^2*u*v^5*w - 24*m*u^2*v^5*w + 
     11*ep*m*u^2*v^5*w + 2*u^3*v^5*w - ep*u^3*v^5*w + 2*m^2*v^6*w - 
     4*ep*m^2*v^6*w - 2*m*u*v^6*w + 4*ep*m*u*v^6*w - 6400*m^7*w^2 + 
     5120*ep*m^7*w^2 + 6720*m^6*u*w^2 - 4800*ep*m^6*u*w^2 - 
     2640*m^5*u^2*w^2 + 1680*ep*m^5*u^2*w^2 + 460*m^4*u^3*w^2 - 
     260*ep*m^4*u^3*w^2 - 30*m^3*u^4*w^2 + 15*ep*m^3*u^4*w^2 + 
     13120*m^6*v*w^2 - 10208*ep*m^6*v*w^2 - 14256*m^5*u*v*w^2 + 
     9000*ep*m^5*u*v*w^2 + 5904*m^4*u^2*v*w^2 - 3156*ep*m^4*u^2*v*w^2 - 
     1102*m^3*u^3*v*w^2 + 530*ep*m^3*u^3*v*w^2 + 78*m^2*u^4*v*w^2 - 
     36*ep*m^2*u^4*v*w^2 - 8104*m^5*v^2*w^2 + 6824*ep*m^5*v^2*w^2 + 
     8298*m^4*u*v^2*w^2 - 5182*ep*m^4*u*v^2*w^2 - 3090*m^3*u^2*v^2*w^2 + 
     1479*ep*m^3*u^2*v^2*w^2 + 492*m^2*u^3*v^2*w^2 - 179*ep*m^2*u^3*v^2*w^2 - 
     28*m*u^4*v^2*w^2 + 7*ep*m*u^4*v^2*w^2 + 2146*m^4*v^3*w^2 - 
     2156*ep*m^4*v^3*w^2 - 2108*m^3*u*v^3*w^2 + 1503*ep*m^3*u*v^3*w^2 + 
     686*m^2*u^2*v^3*w^2 - 329*ep*m^2*u^2*v^3*w^2 - 82*m*u^3*v^3*w^2 + 
     22*ep*m*u^3*v^3*w^2 + 2*u^4*v^3*w^2 - 250*m^3*v^4*w^2 + 
     336*ep*m^3*v^4*w^2 + 246*m^2*u*v^4*w^2 - 247*ep*m^2*u*v^4*w^2 - 
     70*m*u^2*v^4*w^2 + 43*ep*m*u^2*v^4*w^2 + 6*u^3*v^4*w^2 - 
     2*ep*u^3*v^4*w^2 + 10*m^2*v^5*w^2 - 21*ep*m^2*v^5*w^2 - 10*m*u*v^5*w^2 + 
     19*ep*m*u*v^5*w^2 + 2*u^2*v^5*w^2 - 2*ep*u^2*v^5*w^2 + 2240*m^6*w^3 - 
     1600*ep*m^6*w^3 - 1760*m^5*u*w^3 + 1120*ep*m^5*u*w^3 + 460*m^4*u^2*w^3 - 
     260*ep*m^4*u^2*w^3 - 40*m^3*u^3*w^3 + 20*ep*m^3*u^3*w^3 - 
     4000*m^5*v*w^3 + 3080*ep*m^5*v*w^3 + 3364*m^4*u*v*w^3 - 
     2100*ep*m^4*u*v*w^3 - 958*m^3*u^2*v*w^3 + 508*ep*m^3*u^2*v*w^3 + 
     92*m^2*u^3*v*w^3 - 44*ep*m^2*u^3*v*w^3 + 1902*m^4*v^2*w^3 - 
     1910*ep*m^4*v^2*w^3 - 1568*m^3*u*v^2*w^3 + 1191*ep*m^3*u*v^2*w^3 + 
     416*m^2*u^2*v^2*w^3 - 245*ep*m^2*u^2*v^2*w^3 - 36*m*u^3*v^2*w^3 + 
     16*ep*m*u^3*v^2*w^3 - 340*m^3*v^3*w^3 + 507*ep*m^3*v^3*w^3 + 
     286*m^2*u*v^3*w^3 - 306*ep*m^2*u*v^3*w^3 - 68*m*u^2*v^3*w^3 + 
     44*ep*m*u^2*v^3*w^3 + 4*u^3*v^3*w^3 - ep*u^3*v^3*w^3 + 20*m^2*v^4*w^3 - 
     53*ep*m^2*v^4*w^3 - 18*m*u*v^4*w^3 + 37*ep*m*u*v^4*w^3 + 4*u^2*v^4*w^3 - 
     4*ep*u^2*v^4*w^3 + ep*m*v^5*w^3 - ep*u*v^5*w^3 - 440*m^5*w^4 + 
     280*ep*m^5*w^4 + 230*m^4*u*w^4 - 130*ep*m^4*u*w^4 - 30*m^3*u^2*w^4 + 
     15*ep*m^3*u^2*w^4 + 670*m^4*v*w^4 - 532*ep*m^4*v*w^4 - 392*m^3*u*v*w^4 + 
     249*ep*m^3*u*v*w^4 + 58*m^2*u^2*v*w^4 - 31*ep*m^2*u^2*v*w^4 - 
     220*m^3*v^2*w^4 + 308*ep*m^3*v^2*w^4 + 136*m^2*u*v^2*w^4 - 
     142*ep*m^2*u*v^2*w^4 - 20*m*u^2*v^2*w^4 + 16*ep*m*u^2*v^2*w^4 + 
     20*m^2*v^3*w^4 - 61*ep*m^2*v^3*w^4 - 14*m*u*v^3*w^4 + 
     29*ep*m*u*v^3*w^4 + 2*u^2*v^3*w^4 - 2*ep*u^2*v^3*w^4 + 3*ep*m*v^4*w^4 - 
     2*ep*u*v^4*w^4 + 46*m^4*w^5 - 26*ep*m^4*w^5 - 12*m^3*u*w^5 + 
     6*ep*m^3*u*w^5 - 58*m^3*v*w^5 + 50*ep*m^3*v*w^5 + 18*m^2*u*v*w^5 - 
     12*ep*m^2*u*v*w^5 + 10*m^2*v^2*w^5 - 27*ep*m^2*v^2*w^5 - 4*m*u*v^2*w^5 + 
     7*ep*m*u*v^2*w^5 + 3*ep*m*v^3*w^5 - ep*u*v^3*w^5 - 2*m^3*w^6 + 
     ep*m^3*w^6 + 2*m^2*v*w^6 - 2*ep*m^2*v*w^6 + ep*m*v^2*w^6)/
    ((3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, ep/(3*m - u - v - w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 
  -1/2*(ep*(8*m^2 - 2*m*u - 2*m*v - 6*m*w + v*w + w^2))/
    ((-1 + 2*ep)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
      8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 
  (ep*(8*m^2 - 2*m*u - 2*m*v - 6*m*w + u*w + w^2))/
   (2*(-1 + 2*ep)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 
  -1/2*(ep*(8*m^2 - 2*m*u - 2*m*v - 2*m*w + u*w))/
    ((-1 + 2*ep)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
      8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (ep*(8*m^2 - 2*m*u - 2*m*v - 2*m*w + v*w))/
   (2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -1/2*(ep*(16*m^3 - 4*m^2*u - 12*m^2*v + 2*m*u*v + 2*m*v^2 - 8*m^2*w + 
      m*u*w + 3*m*v*w - u*v*w + m*w^2))/((-1 + 2*ep)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(4*m^2 + m*u - m*v - u*v - m*w))/
   (ep*u*(-3*m + u + v + w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 
     6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 
     2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)), 
  -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(-4*m^2 + m*u + 7*m*v - u*v - 
      2*v^2 + m*w - 2*v*w))/(ep*u*(-3*m + u + v + w)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
      m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
      2*m*u*v*w + m^2*w^2))), 0, 
  -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(12*m^3 - 5*m^2*u - 7*m^2*v + 
      4*m*u*v + m*v^2 - u*v^2 - 7*m^2*w + m*u*w + 2*m*v*w - u*v*w + m*w^2))/
    (ep*m*u*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 
      6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 
      2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2))), 0, 0, 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(-12*m^3 + 5*m^2*u + 7*m^2*v - 4*m*u*v - m*v^2 + 
      u*v^2 + 7*m^2*w - m*u*w - 2*m*v*w + u*v*w - m*w^2))/
    (u*(-3*m + u + v + w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 
      2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 
      2*m^2*v*w - 2*m*u*v*w + m^2*w^2))), 
  (ep*(3072*m^7 - 3200*m^6*u + 1280*m^5*u^2 - 232*m^4*u^3 + 16*m^3*u^4 - 
     4096*m^6*v + 3200*m^5*u*v - 1120*m^4*u^2*v + 224*m^3*u^3*v - 
     20*m^2*u^4*v + 2176*m^5*v^2 - 1096*m^4*u*v^2 + 384*m^3*u^2*v^2 - 
     96*m^2*u^3*v^2 + 8*m*u^4*v^2 - 576*m^4*v^3 + 116*m^3*u*v^3 - 
     62*m^2*u^2*v^3 + 14*m*u^3*v^3 + 76*m^3*v^4 + 10*m^2*u*v^4 + 
     4*m*u^2*v^4 - 4*m^2*v^5 - 2*m*u*v^5 - 4096*m^6*w + 3296*m^5*u*w - 
     928*m^4*u^2*w + 98*m^3*u^3*w - 2*m^2*u^4*w + 4352*m^5*v*w - 
     2704*m^4*u*v*w + 796*m^3*u^2*v*w - 116*m^2*u^3*v*w + 2*m*u^4*v*w - 
     1728*m^4*v^2*w + 730*m^3*u*v^2*w - 249*m^2*u^2*v^2*w + 39*m*u^3*v^2*w + 
     304*m^3*v^3*w - 61*m^2*u*v^3*w + 31*m*u^2*v^3*w - 5*u^3*v^3*w - 
     20*m^2*v^4*w - m*u*v^4*w - u^2*v^4*w + 2176*m^5*w^2 - 1272*m^4*u*w^2 + 
     224*m^3*u^2*w^2 - 10*m^2*u^3*w^2 - 1728*m^4*v*w^2 + 832*m^3*u*v*w^2 - 
     193*m^2*u^2*v*w^2 + 13*m*u^3*v*w^2 + 456*m^3*v^2*w^2 - 
     166*m^2*u*v^2*w^2 + 43*m*u^2*v^2*w^2 - 5*u^3*v^2*w^2 - 40*m^2*v^3*w^2 + 
     9*m*u*v^3*w^2 - 2*u^2*v^3*w^2 - 576*m^4*w^3 + 218*m^3*u*w^3 - 
     18*m^2*u^2*w^3 + 304*m^3*v*w^3 - 109*m^2*u*v*w^3 + 16*m*u^2*v*w^3 - 
     40*m^2*v^2*w^3 + 13*m*u*v^2*w^3 - u^2*v^2*w^3 + 76*m^3*w^4 - 
     14*m^2*u*w^4 - 20*m^2*v*w^4 + 5*m*u*v*w^4 - 4*m^2*w^5))/
   (2*u*(-3*m + u + v + w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)), 0, 0, 0, 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(4*m^2 - m*u - 7*m*v + u*v + 2*v^2 - m*w + 
      2*v*w))/((3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 
      6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 
      2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2))), 
  -1/2*(ep*(512*m^6 - 640*m^5*u + 288*m^4*u^2 - 56*m^3*u^3 + 4*m^2*u^4 - 
      1152*m^5*v + 1424*m^4*u*v - 572*m^3*u^2*v + 88*m^2*u^3*v - 4*m*u^4*v + 
      736*m^4*v^2 - 836*m^3*u*v^2 + 254*m^2*u^2*v^2 - 22*m*u^3*v^2 - 
      184*m^3*v^3 + 186*m^2*u*v^3 - 32*m*u^2*v^3 + 16*m^2*v^4 - 14*m*u*v^4 - 
      640*m^5*w + 576*m^4*u*w - 168*m^3*u^2*w + 16*m^2*u^3*w + 1264*m^4*v*w - 
      1172*m^3*u*v*w + 325*m^2*u^2*v*w - 27*m*u^3*v*w - 588*m^3*v^2*w + 
      501*m^2*u*v^2*w - 113*m*u^2*v^2*w + 7*u^3*v^2*w + 86*m^2*v^3*w - 
      63*m*u*v^3*w + 11*u^2*v^3*w - 2*m*v^4*w + 288*m^4*w^2 - 168*m^3*u*w^2 + 
      24*m^2*u^2*w^2 - 496*m^3*v*w^2 + 320*m^2*u*v*w^2 - 47*m*u^2*v*w^2 + 
      149*m^2*v^2*w^2 - 93*m*u*v^2*w^2 + 12*u^2*v^2*w^2 - 9*m*v^3*w^2 + 
      5*u*v^3*w^2 - 56*m^3*w^3 + 16*m^2*u*w^3 + 83*m^2*v*w^3 - 29*m*u*v*w^3 - 
      12*m*v^2*w^3 + 5*u*v^2*w^3 + 4*m^2*w^4 - 5*m*v*w^4))/
    ((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
      m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
      2*m*u*v*w + m^2*w^2)), 0, 0, 
  ((-1 + 2*ep)*(-1 + 3*ep)*(4*m^2 + m*u - m*v - u*v - m*w))/
   (u*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
     m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
     2*m*u*v*w + m^2*w^2)), 
  (ep*(128*m^5 - 128*m^4*u + 40*m^3*u^2 - 4*m^2*u^3 - 192*m^4*v + 
     224*m^3*u*v - 60*m^2*u^2*v + 4*m*u^3*v + 72*m^3*v^2 - 88*m^2*u*v^2 + 
     14*m*u^2*v^2 - 8*m^2*v^3 + 10*m*u*v^3 - 96*m^4*w + 64*m^3*u*w - 
     10*m^2*u^2*w + 96*m^3*v*w - 92*m^2*u*v*w + 21*m*u^2*v*w - 18*m^2*v^2*w + 
     19*m*u*v^2*w - 7*u^2*v^2*w + 24*m^3*w^2 - 8*m^2*u*w^2 - 12*m^2*v*w^2 + 
     9*m*u*v*w^2 - 2*m^2*w^3))/(2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*ep*(-1 + 2*ep)*(4*m - v)*v*(16*m^3 - 4*m^2*u - 12*m^2*v + 2*m*u*v + 
     2*m*v^2 - 8*m^2*w + m*u*w + 3*m*v*w - u*v*w + m*w^2))/
   (2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
     8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)), 
  (128*m^6 + 128*ep*m^6 - 96*m^5*u - 96*ep*m^5*u + 24*m^4*u^2 + 
    24*ep*m^4*u^2 - 2*m^3*u^3 - 2*ep*m^3*u^3 - 160*m^5*v - 352*ep*m^5*v + 
    144*m^4*u*v + 336*ep*m^4*u*v - 42*m^3*u^2*v - 78*ep*m^3*u^2*v + 
    4*m^2*u^3*v + 4*ep*m^2*u^3*v + 88*m^4*v^2 + 280*ep*m^4*v^2 - 
    94*m^3*u*v^2 - 286*ep*m^3*u*v^2 + 26*m^2*u^2*v^2 + 56*ep*m^2*u^2*v^2 - 
    2*m*u^3*v^2 - 2*ep*m*u^3*v^2 - 22*m^3*v^3 - 82*ep*m^3*v^3 + 
    24*m^2*u*v^3 + 84*ep*m^2*u*v^3 - 4*m*u^2*v^3 - 10*ep*m*u^2*v^3 + 
    2*m^2*v^4 + 8*ep*m^2*v^4 - 2*m*u*v^4 - 8*ep*m*u*v^4 - 96*m^5*w - 
    96*ep*m^5*w + 48*m^4*u*w + 48*ep*m^4*u*w - 6*m^3*u^2*w - 6*ep*m^3*u^2*w + 
    112*m^4*v*w + 256*ep*m^4*v*w - 76*m^3*u*v*w - 172*ep*m^3*u*v*w + 
    12*m^2*u^2*v*w + 21*ep*m^2*u^2*v*w - 46*m^3*v^2*w - 142*ep*m^3*v^2*w + 
    38*m^2*u*v^2*w + 110*ep*m^2*u*v^2*w - 8*m*u^2*v^2*w - 20*ep*m*u^2*v^2*w + 
    6*m^2*v^3*w + 21*ep*m^2*v^3*w - 6*m*u*v^3*w - 18*ep*m*u*v^3*w + 
    2*u^2*v^3*w + 5*ep*u^2*v^3*w + 24*m^4*w^2 + 24*ep*m^4*w^2 - 6*m^3*u*w^2 - 
    6*ep*m^3*u*w^2 - 26*m^3*v*w^2 - 62*ep*m^3*v*w^2 + 10*m^2*u*v*w^2 + 
    22*ep*m^2*u*v*w^2 + 6*m^2*v^2*w^2 + 18*ep*m^2*v^2*w^2 - 4*m*u*v^2*w^2 - 
    10*ep*m*u*v^2*w^2 - 2*m^3*w^3 - 2*ep*m^3*w^3 + 2*m^2*v*w^3 + 
    5*ep*m^2*v*w^3)/(2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(2*m - v - w))/
   (ep^2*u*(-3*m + u + v + w)*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 
     2*v*w - w^2)), ((-1 + 2*ep)*(-1 + 3*ep)*(-10*m^2 + 2*m*u + 6*m*v - v^2 + 
     6*m*w - 2*v*w - w^2))/(ep*u*(-3*m + u + v + w)*
    (-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - w^2)), 
  -(((-1 + 2*ep)*m*(2*m - v - w))/(ep*u*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 
      8*m*w - 2*v*w - w^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-12*m^2 + 2*m*u + 7*m*v - v^2 + 7*m*w - 2*v*w - 
     w^2))/(ep*u*(-3*m + u + v + w)*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 
     2*v*w - w^2)), -((m*(4*m - v - w))/
    (u*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - w^2))), 
  -(((-1 + 2*ep)^2*(-12*m^2 + 2*m*u + 7*m*v - v^2 + 7*m*w - 2*v*w - w^2))/
    (ep*u*(-3*m + u + v + w)*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - 
      w^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*(48*ep*m^3 - 3*m^2*u - 38*ep*m^2*u + m*u^2 + 6*ep*m*u^2 - 40*ep*m^2*v + 
     m*u*v + 18*ep*m*u*v + 11*ep*m*v^2 - 2*ep*u*v^2 - ep*v^3 - 40*ep*m^2*w + 
     m*u*w + 18*ep*m*u*w + 22*ep*m*v*w - 4*ep*u*v*w - 3*ep*v^2*w + 
     11*ep*m*w^2 - 2*ep*u*w^2 - 3*ep*v*w^2 - ep*w^3))/
   (u*(-3*m + u + v + w)*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - 
     w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -(((-1 + 2*ep)*(4*m - v - w))/
    (u*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - w^2))), 0, 0, 
  ((-1 + 2*ep)*(2*m - v - w))/((3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + 
     v^2 - 8*m*w + 2*v*w + w^2)), 0, 0, 
  ((-1 + 2*ep)*(-12*m^2 + 2*m*u + 7*m*v - v^2 + 7*m*w - 2*v*w - w^2))/
   (u*(-3*m + u + v + w)*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - 
     w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((48*ep*m^3 - 6*m^2*u - 48*ep*m^2*u + 2*m*u^2 + 8*ep*m*u^2 - 40*ep*m^2*v + 
     2*m*u*v + 24*ep*m*u*v + 11*ep*m*v^2 - 3*ep*u*v^2 - ep*v^3 - 
     40*ep*m^2*w + 2*m*u*w + 24*ep*m*u*w + 22*ep*m*v*w - 6*ep*u*v*w - 
     3*ep*v^2*w + 11*ep*m*w^2 - 3*ep*u*w^2 - 3*ep*v*w^2 - ep*w^3)/
    (u*(-3*m + u + v + w)*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - 
      w^2))), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(2*m - u - w))/
    (ep^2*m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2))), 0, 0, 0, 0, 0, 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(4*m^2 - m*u - u*v - m*w - v*w))/
    (ep*m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2))), -(((-1 + 2*ep)*v*(2*m - u - w))/
    (ep*m*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2))), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -(((-1 + 2*ep)*(-1 + 3*ep)*(4*m - u - 2*v - w))/
    (ep*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2))), (-2*v)/(-16*m^2 + 8*m*u - u^2 + 4*m*v + 8*m*w - 2*u*w - w^2), 
  ((-1 + 2*ep)^2*(4*m - u - 2*v - w))/(ep*(3*m - u - v - w)*
    (16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (12*m^2 + 8*ep*m^2 - 7*m*u - 2*ep*m*u + u^2 - 
    4*m*v + u*v - 2*ep*u*v - 7*m*w - 2*ep*m*w + 2*u*w + v*w - 2*ep*v*w + w^2)/
   ((3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)), 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + 2*ep)*(4*m - u - 2*v - w))/((3*m - u - v - w)*
     (16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2))), 0, 0, 0, 0, 0, 
  0, (2*(-1 + 2*ep))/(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2), 0, 
  0, 0, 0, 0, -(((-1 + 2*ep)*(2*m - u - w))/((3*m - u - v - w)*
     (16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2))), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (12*m^2 + 8*ep*m^2 - 7*m*u - 2*ep*m*u + u^2 - 
    4*m*v + u*v - 2*ep*u*v - 7*m*w - 2*ep*m*w + 2*u*w + v*w - 2*ep*v*w + w^2)/
   ((3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)), 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-1 + 3*ep)/((4*m - u)*u), 
  -1/2*(ep*v*(48*m^3 - 16*m^2*u + m*u^2 - 24*m^2*v + 4*m*u*v + 3*m*v^2 - 
      16*m^2*w + 6*m*u*w + 4*m*v*w - 2*u*v*w + m*w^2))/
    ((-1 + 2*ep)*(4*m - u)*u*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 
  (-2*(-1 + 3*ep))/((4*m - u)*u), 
  -1/2*(ep*(64*m^4 - 32*m^3*u + 4*m^2*u^2 - 80*m^3*v + 24*m^2*u*v - m*u^2*v + 
      28*m^2*v^2 - 4*m*u*v^2 - 3*m*v^3 - 48*m^3*w + 24*m^2*u*w - 3*m*u^2*w + 
      40*m^2*v*w - 12*m*u*v*w - 7*m*v^2*w + 2*u*v^2*w + 12*m^2*w^2 - 
      4*m*u*w^2 - 5*m*v*w^2 + 2*u*v*w^2 - m*w^3))/((-1 + 2*ep)*(4*m - u)*u*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, (-1 + 3*ep)/((4*m - u)*u), 
  -1/2*(ep*(64*m^4 - 48*m^3*u + 12*m^2*u^2 - m*u^3 + 8*m^2*u*v - 2*m*u^2*v - 
      12*m^2*v^2 + m*u*v^2 + 2*m*v^3 - 48*m^3*w + 24*m^2*u*w - 3*m*u^2*w - 
      8*m^2*v*w - 4*m*u*v*w + 2*u^2*v*w + 5*m*v^2*w - 2*u*v^2*w + 
      12*m^2*w^2 - 3*m*u*w^2 + 2*m*v*w^2 - m*w^3))/
    ((-1 + 2*ep)*(4*m - u)*u*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-64*m^4 + 64*ep*m^4 + 64*m^3*u - 80*ep*m^3*u - 20*m^2*u^2 + 
    28*ep*m^2*u^2 + 2*m*u^3 - 3*ep*m*u^3 + 32*m^3*v - 32*ep*m^3*v - 
    24*m^2*u*v + 40*ep*m^2*u*v + 4*m*u^2*v - 8*ep*m*u^2*v - 4*m^2*v^2 + 
    4*ep*m^2*v^2 + 2*m*u*v^2 - 5*ep*m*u*v^2 + 32*m^3*w - 32*ep*m^3*w - 
    24*m^2*u*w + 40*ep*m^2*u*w + 4*m*u^2*w - 8*ep*m*u^2*w - 8*m^2*v*w + 
    8*ep*m^2*v*w + 8*m*u*v*w - 10*ep*m*u*v*w - 2*u^2*v*w + 4*ep*u^2*v*w - 
    4*m^2*w^2 + 4*ep*m^2*w^2 + 2*m*u*w^2 - 5*ep*m*u*w^2)/
   (2*(4*m - u)*u*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(64*m^5 - 48*m^4*u + 12*m^3*u^2 - m^2*u^3 - 80*m^4*v + 72*m^3*u*v - 
     17*m^2*u^2*v + m*u^3*v + 28*m^3*v^2 - 27*m^2*u*v^2 + 4*m*u^2*v^2 - 
     3*m^2*v^3 + 3*m*u*v^3 - 48*m^4*w + 24*m^3*u*w - 3*m^2*u^2*w + 
     40*m^3*v*w - 30*m^2*u*v*w + 6*m*u^2*v*w - 7*m^2*v^2*w + 6*m*u*v^2*w - 
     2*u^2*v^2*w + 12*m^3*w^2 - 3*m^2*u*w^2 - 5*m^2*v*w^2 + 3*m*u*v*w^2 - 
     m^2*w^3))/(2*(-1 + 2*ep)*(4*m - u)*u*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + 
     m*w^2)), 0, 0, 0, 0}, 
 {((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(4*m^2 + m*u - m*v - u*v - m*w))/
   (ep*u*(-3*m + u + v + w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 
     6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 
     2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)), 0, 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(4*m^2 - m*u - 7*m*v + u*v + 2*v^2 - 
     m*w + 2*v*w))/(ep*v*(-3*m + u + v + w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
     8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)), 
  -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(12*m^3 - 5*m^2*u - 7*m^2*v + 
      4*m*u*v + m*v^2 - u*v^2 - 7*m^2*w + m*u*w + 2*m*v*w - u*v*w + m*w^2))/
    (ep*m*u*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 
      6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 
      2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2))), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, ((-1 + 2*ep)*(-1 + 3*ep)*(4*m^2 + m*u - m*v - u*v - m*w))/
   (u*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
     m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
     2*m*u*v*w + m^2*w^2)), 
  -1/2*(ep*v*(64*m^5 + 176*m^4*u - 52*m^3*u^2 + m^2*u^3 - 48*m^4*v - 
      200*m^3*u*v + 45*m^2*u^2*v - m*u^3*v + 12*m^3*v^2 + 67*m^2*u*v^2 - 
      8*m*u^2*v^2 - m^2*v^3 - 7*m*u*v^3 - 48*m^4*w - 88*m^3*u*w + 
      13*m^2*u^2*w + 24*m^3*v*w + 62*m^2*u*v*w - 18*m*u^2*v*w - 3*m^2*v^2*w - 
      10*m*u*v^2*w + 4*u^2*v^2*w + 12*m^3*w^2 + 11*m^2*u*w^2 - 3*m^2*v*w^2 - 
      3*m*u*v*w^2 - m^2*w^3))/(u*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
      2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
      m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
      2*m*u*v*w + m^2*w^2)), 0, 0, 0, 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(4*m^2 - m*u - 7*m*v + u*v + 2*v^2 - m*w + 
      2*v*w))/((3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 
      6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 
      2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2))), 
  (ep*(2304*m^7 - 1984*m^6*u + 624*m^5*u^2 - 84*m^4*u^3 + 4*m^3*u^4 - 
     3072*m^6*v + 1520*m^5*u*v - 280*m^4*u^2*v + 59*m^3*u^3*v - 9*m^2*u^4*v + 
     1632*m^5*v^2 - 116*m^4*u*v^2 - 49*m^3*u^2*v^2 - 29*m^2*u^3*v^2 + 
     5*m*u^4*v^2 - 432*m^4*v^3 - 183*m^3*u*v^3 + 40*m^2*u^2*v^3 + 
     5*m*u^3*v^3 + 57*m^3*v^4 + 57*m^2*u*v^4 - 5*m*u^2*v^4 - 3*m^2*v^5 - 
     5*m*u*v^5 - 3072*m^6*w + 2000*m^5*u*w - 408*m^4*u^2*w + 21*m^3*u^3*w + 
     m^2*u^4*w + 3264*m^5*v*w - 1160*m^4*u*v*w + 174*m^3*u^2*v*w - 
     27*m^2*u^3*v*w - m*u^4*v*w - 1296*m^4*v^2*w + m^3*u*v^2*w + 
     20*m^2*u^2*v^2*w + 10*m*u^3*v^2*w + 228*m^3*v^3*w + 97*m^2*u*v^3*w - 
     17*m*u^2*v^3*w - 2*u^3*v^3*w - 15*m^2*v^4*w - 14*m*u*v^4*w + 
     2*u^2*v^4*w + 1632*m^5*w^2 - 756*m^4*u*w^2 + 87*m^3*u^2*w^2 - 
     1296*m^4*v*w^2 + 311*m^3*u*v*w^2 - 38*m^2*u^2*v*w^2 + m*u^3*v*w^2 + 
     342*m^3*v^2*w^2 + 15*m^2*u*v^2*w^2 - 9*m*u^2*v^2*w^2 - 2*u^3*v^2*w^2 - 
     30*m^2*v^3*w^2 - 12*m*u*v^3*w^2 + 4*u^2*v^3*w^2 - 432*m^4*w^3 + 
     127*m^3*u*w^3 - 6*m^2*u^2*w^3 + 228*m^3*v*w^3 - 33*m^2*u*v*w^3 + 
     3*m*u^2*v*w^3 - 30*m^2*v^2*w^3 - 2*m*u*v^2*w^3 + 2*u^2*v^2*w^3 + 
     57*m^3*w^4 - 8*m^2*u*w^4 - 15*m^2*v*w^4 + m*u*v*w^4 - 3*m^2*w^5))/
   (2*u*(-3*m + u + v + w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)), 0, -(((-1 + 2*ep)*(-1 + 3*ep)*(-12*m^3 + 5*m^2*u + 7*m^2*v - 
      4*m*u*v - m*v^2 + u*v^2 + 7*m^2*w - m*u*w - 2*m*v*w + u*v*w - m*w^2))/
    (u*(-3*m + u + v + w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 
      2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 
      2*m^2*v*w - 2*m*u*v*w + m^2*w^2))), 
  (ep*(768*m^7 - 512*m^6*u - 96*m^5*u^2 + 144*m^4*u^3 - 37*m^3*u^4 + 
     3*m^2*u^5 - 1216*m^6*v + 432*m^5*u*v + 620*m^4*u^2*v - 375*m^3*u^3*v + 
     65*m^2*u^4*v - 3*m*u^5*v + 752*m^5*v^2 - 200*m^4*u*v^2 - 
     425*m^3*u^2*v^2 + 178*m^2*u^3*v^2 - 17*m*u^4*v^2 - 228*m^4*v^3 + 
     83*m^3*u*v^3 + 97*m^2*u^2*v^3 - 23*m*u^3*v^3 + 34*m^3*v^4 - 
     21*m^2*u*v^4 - 7*m*u^2*v^4 - 2*m^2*v^5 + 2*m*u*v^5 - 1024*m^6*w + 
     448*m^5*u*w + 144*m^4*u^2*w - 92*m^3*u^3*w + 11*m^2*u^4*w + 
     1296*m^5*v*w - 200*m^4*u*v*w - 567*m^3*u^2*v*w + 217*m^2*u^3*v*w - 
     20*m*u^4*v*w - 600*m^4*v^2*w + 114*m^3*u*v^2*w + 244*m^2*u^2*v^2*w - 
     79*m*u^3*v^2*w + 6*u^4*v^2*w + 121*m^3*v^3*w - 59*m^2*u*v^3*w - 
     22*m*u^2*v^3*w + 8*u^3*v^3*w - 9*m^2*v^4*w + 9*m*u*v^4*w - 2*u^2*v^4*w + 
     544*m^5*w^2 - 144*m^4*u*w^2 - 54*m^3*u^2*w^2 + 14*m^2*u^3*w^2 - 
     516*m^4*v*w^2 + 3*m^3*u*v*w^2 + 167*m^2*u^2*v*w^2 - 32*m*u^3*v*w^2 + 
     159*m^3*v^2*w^2 - 28*m^2*u*v^2*w^2 - 43*m*u^2*v^2*w^2 + 8*u^3*v^2*w^2 - 
     16*m^2*v^3*w^2 + 11*m*u*v^3*w^2 - 144*m^4*w^3 + 20*m^3*u*w^3 + 
     6*m^2*u^2*w^3 + 91*m^3*v*w^3 + 9*m^2*u*v*w^3 - 16*m*u^2*v*w^3 - 
     14*m^2*v^2*w^3 + 3*m*u*v^2*w^3 + 2*u^2*v^2*w^3 + 19*m^3*w^4 - 
     m^2*u*w^4 - 6*m^2*v*w^4 - m*u*v*w^4 - m^2*w^5))/
   (2*u*(-3*m + u + v + w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*ep*(-1 + 2*ep)*(64*m^5 - 48*m^4*u + 12*m^3*u^2 - m^2*u^3 - 80*m^4*v + 
     72*m^3*u*v - 17*m^2*u^2*v + m*u^3*v + 28*m^3*v^2 - 27*m^2*u*v^2 + 
     4*m*u^2*v^2 - 3*m^2*v^3 + 3*m*u*v^3 - 48*m^4*w + 24*m^3*u*w - 
     3*m^2*u^2*w + 40*m^3*v*w - 30*m^2*u*v*w + 6*m*u^2*v*w - 7*m^2*v^2*w + 
     6*m*u*v^2*w - 2*u^2*v^2*w + 12*m^3*w^2 - 3*m^2*u*w^2 - 5*m^2*v*w^2 + 
     3*m*u*v*w^2 - m^2*w^3))/(2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)), -1/2*(-256*ep*m^7 - 128*m^6*u + 128*ep*m^6*u + 96*m^5*u^2 - 
     24*m^4*u^3 - 8*ep*m^4*u^3 + 2*m^3*u^4 + ep*m^3*u^4 + 256*ep*m^6*v + 
     160*m^5*u*v + 96*ep*m^5*u*v - 144*m^4*u^2*v - 224*ep*m^4*u^2*v + 
     42*m^3*u^3*v + 54*ep*m^3*u^3*v - 4*m^2*u^4*v - 2*ep*m^2*u^4*v - 
     96*ep*m^5*v^2 - 88*m^4*u*v^2 - 168*ep*m^4*u*v^2 + 94*m^3*u^2*v^2 + 
     224*ep*m^3*u^2*v^2 - 26*m^2*u^3*v^2 - 42*ep*m^2*u^3*v^2 + 2*m*u^4*v^2 + 
     ep*m*u^4*v^2 + 16*ep*m^4*v^3 + 22*m^3*u*v^3 + 58*ep*m^3*u*v^3 - 
     24*m^2*u^2*v^3 - 70*ep*m^2*u^2*v^3 + 4*m*u^3*v^3 + 8*ep*m*u^3*v^3 - 
     ep*m^3*v^4 - 2*m^2*u*v^4 - 6*ep*m^2*u*v^4 + 2*m*u^2*v^4 + 
     7*ep*m*u^2*v^4 + 256*ep*m^6*w + 96*m^5*u*w - 96*ep*m^5*u*w - 
     48*m^4*u^2*w + 6*m^3*u^3*w + 2*ep*m^3*u^3*w - 192*ep*m^5*v*w - 
     112*m^4*u*v*w - 80*ep*m^4*u*v*w + 76*m^3*u^2*v*w + 112*ep*m^3*u^2*v*w - 
     12*m^2*u^3*v*w - 14*ep*m^2*u^3*v*w + 48*ep*m^4*v^2*w + 46*m^3*u*v^2*w + 
     82*ep*m^3*u*v^2*w - 38*m^2*u^2*v^2*w - 84*ep*m^2*u^2*v^2*w + 
     8*m*u^3*v^2*w + 16*ep*m*u^3*v^2*w - 4*ep*m^3*v^3*w - 6*m^2*u*v^3*w - 
     14*ep*m^2*u*v^3*w + 6*m*u^2*v^3*w + 14*ep*m*u^2*v^3*w - 2*u^3*v^3*w - 
     4*ep*u^3*v^3*w - 96*ep*m^5*w^2 - 24*m^4*u*w^2 + 24*ep*m^4*u*w^2 + 
     6*m^3*u^2*w^2 + 48*ep*m^4*v*w^2 + 26*m^3*u*v*w^2 + 22*ep*m^3*u*v*w^2 - 
     10*m^2*u^2*v*w^2 - 14*ep*m^2*u^2*v*w^2 - 6*ep*m^3*v^2*w^2 - 
     6*m^2*u*v^2*w^2 - 10*ep*m^2*u*v^2*w^2 + 4*m*u^2*v^2*w^2 + 
     7*ep*m*u^2*v^2*w^2 + 16*ep*m^4*w^3 + 2*m^3*u*w^3 - 2*ep*m^3*u*w^3 - 
     4*ep*m^3*v*w^3 - 2*m^2*u*v*w^3 - 2*ep*m^2*u*v*w^3 - ep*m^3*w^4)/
    (u*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
      8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)), 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*(-1 + 2*ep))/((4*m - u)*u), 0, 0, (2*(-1 + 2*ep))/((4*m - u)*u), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((6*m^2 - 5*m*u - ep*m*u + u^2 - 2*m*v + u*v - ep*u*v - 2*m*w + u*w - 
     ep*u*w)/((4*m - u)*u*(3*m - u - v - w))), 0, 0, 0}, 
 {0, ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*v*(-2*m^2 + m*u - 2*m*v + v^2 + 
     m*w + v*w)*(16*m^3 - 12*m^2*u + 2*m*u^2 - 8*m^2*v + 5*m*u*v + m*v^2 - 
     u*v^2 - 8*m^2*w + 3*m*u*w + 2*m*v*w - u*v*w + m*w^2))/
   (ep^2*u*(-3*m + u + v + w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
     17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
     8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
     m^2*w^2 - m*v*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 
     20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 
     12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + 
     v^2*w^2)), ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*
    (5120*m^10 - 9216*m^9*u + 6784*m^8*u^2 - 2624*m^7*u^3 + 564*m^6*u^4 - 
     64*m^5*u^5 + 3*m^4*u^6 + 3584*m^9*v - 7808*m^8*u*v + 7072*m^7*u^2*v - 
     3272*m^6*u^3*v + 808*m^5*u^4*v - 101*m^4*u^5*v + 5*m^3*u^6*v - 
     7040*m^8*v^2 + 10304*m^7*u*v^2 - 6664*m^6*u^2*v^2 + 2228*m^5*u^3*v^2 - 
     370*m^4*u^4*v^2 + 24*m^3*u^5*v^2 + 64*m^7*v^3 + 1032*m^6*u*v^3 - 
     326*m^5*u^2*v^3 - 72*m^4*u^3*v^3 + 30*m^3*u^4*v^3 - 2*m^2*u^5*v^3 + 
     3076*m^6*v^4 - 3876*m^5*u*v^4 + 1265*m^4*u^2*v^4 - 109*m^3*u^3*v^4 - 
     3*m^2*u^4*v^4 - 1674*m^5*v^5 + 1659*m^4*u*v^5 - 374*m^3*u^2*v^5 + 
     12*m^2*u^3*v^5 + m*u^4*v^5 + 396*m^4*v^6 - 339*m^3*u*v^6 + 
     49*m^2*u^2*v^6 - 45*m^3*v^7 + 38*m^2*u*v^7 - 3*m*u^2*v^7 + 2*m^2*v^8 - 
     2*m*u*v^8 - 9216*m^9*w + 13568*m^8*u*w - 7872*m^7*u^2*w + 
     2256*m^6*u^3*w - 320*m^5*u^4*w + 18*m^4*u^5*w - 7168*m^8*v*w + 
     12896*m^7*u*v*w - 8928*m^6*u^2*v*w + 2934*m^5*u^3*v*w - 
     457*m^4*u^4*v*w + 27*m^3*u^5*v*w + 8352*m^7*v^2*w - 9936*m^6*u*v^2*w + 
     4926*m^5*u^2*v^2*w - 1190*m^4*u^3*v^2*w + 129*m^3*u^4*v^2*w - 
     4*m^2*u^5*v^2*w + 3008*m^6*v^3*w - 4194*m^5*u*v^3*w + 
     1467*m^4*u^2*v^3*w - 132*m^3*u^3*v^3*w - 5*m^2*u^4*v^3*w - 
     4602*m^5*v^4*w + 4419*m^4*u*v^4*w - 1141*m^3*u^2*v^4*w + 
     73*m^2*u^3*v^4*w + 1617*m^4*v^5*w - 1311*m^3*u*v^5*w + 
     237*m^2*u^2*v^5*w - 5*m*u^3*v^5*w - 239*m^3*v^6*w + 188*m^2*u*v^6*w - 
     23*m*u^2*v^6*w + 13*m^2*v^7*w - 12*m*u*v^7*w + u^2*v^7*w + 
     6784*m^8*w^2 - 7872*m^7*u*w^2 + 3384*m^6*u^2*w^2 - 640*m^5*u^3*w^2 + 
     45*m^4*u^4*w^2 + 5760*m^7*v*w^2 - 8040*m^6*u*v*w^2 + 
     3982*m^5*u^2*v*w^2 - 828*m^4*u^3*v*w^2 + 61*m^3*u^4*v*w^2 - 
     3112*m^6*v^2*w^2 + 2752*m^5*u*v^2*w^2 - 996*m^4*u^2*v^2*w^2 + 
     169*m^3*u^3*v^2*w^2 - 10*m^2*u^4*v^2*w^2 - 3616*m^5*v^3*w^2 + 
     3292*m^4*u*v^3*w^2 - 857*m^3*u^2*v^3*w^2 + 66*m^2*u^3*v^3*w^2 - 
     m*u^4*v^3*w^2 + 2582*m^4*v^4*w^2 - 1880*m^3*u*v^4*w^2 + 
     348*m^2*u^2*v^4*w^2 - 12*m*u^3*v^4*w^2 - 584*m^3*v^5*w^2 + 
     395*m^2*u*v^5*w^2 - 47*m*u^2*v^5*w^2 + 50*m^2*v^6*w^2 - 38*m*u*v^6*w^2 + 
     3*u^2*v^6*w^2 - m*v^7*w^2 + u*v^7*w^2 - 2624*m^7*w^3 + 2256*m^6*u*w^3 - 
     640*m^5*u^2*w^3 + 60*m^4*u^3*w^3 - 2384*m^6*v*w^3 + 2394*m^5*u*v*w^3 - 
     752*m^4*u^2*v*w^3 + 74*m^3*u^3*v*w^3 + 94*m^5*v^2*w^3 + 
     24*m^4*u*v^2*w^3 + 2*m^3*u^2*v^2*w^3 - 3*m^2*u^3*v^2*w^3 + 
     1627*m^4*v^3*w^3 - 1025*m^3*u*v^3*w^3 + 177*m^2*u^2*v^3*w^3 - 
     7*m*u^3*v^3*w^3 - 682*m^3*v^4*w^3 + 374*m^2*u*v^4*w^3 - 
     39*m*u^2*v^4*w^3 + 95*m^2*v^5*w^3 - 55*m*u*v^5*w^3 + 3*u^2*v^5*w^3 - 
     4*m*v^6*w^3 + 3*u*v^6*w^3 + 564*m^6*w^4 - 320*m^5*u*w^4 + 
     45*m^4*u^2*w^4 + 538*m^5*v*w^4 - 343*m^4*u*v*w^4 + 51*m^3*u^2*v*w^4 + 
     200*m^4*v^2*w^4 - 107*m^3*u*v^2*w^4 + 11*m^2*u^2*v^2*w^4 - 
     340*m^3*v^3*w^4 + 140*m^2*u*v^3*w^4 - 12*m*u^2*v^3*w^4 + 
     85*m^2*v^4*w^4 - 34*m*u*v^4*w^4 + u^2*v^4*w^4 - 6*m*v^5*w^4 + 
     3*u*v^5*w^4 - 64*m^5*w^5 + 18*m^4*u*w^5 - 63*m^4*v*w^5 + 
     19*m^3*u*v*w^5 - 45*m^3*v^2*w^5 + 11*m^2*u*v^2*w^5 + 32*m^2*v^3*w^5 - 
     7*m*u*v^3*w^5 - 4*m*v^4*w^5 + u*v^4*w^5 + 3*m^4*w^6 + 3*m^3*v*w^6 + 
     3*m^2*v^2*w^6 - m*v^3*w^6))/(ep^2*m*v*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 
     4*m^2*u*v + 20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 
     2*m^2*u*w + 12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 
     2*m*v*w^2 + v^2*w^2)), 
  -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(2048*m^10 - 2560*m^9*u + 
      1280*m^8*u^2 - 320*m^7*u^3 + 40*m^6*u^4 - 2*m^5*u^5 - 15872*m^9*v + 
      22144*m^8*u*v - 12512*m^7*u^2*v + 3464*m^6*u^3*v - 428*m^5*u^4*v + 
      7*m^4*u^5*v + 2*m^3*u^6*v + 23168*m^8*v^2 - 29792*m^7*u*v^2 + 
      15608*m^6*u^2*v^2 - 3926*m^5*u^3*v^2 + 409*m^4*u^4*v^2 + m^3*u^5*v^2 - 
      2*m^2*u^6*v^2 - 14816*m^7*v^3 + 15960*m^6*u*v^3 - 7272*m^5*u^2*v^3 + 
      1583*m^4*u^3*v^3 - 140*m^3*u^4*v^3 + 2*m^2*u^5*v^3 + 4784*m^6*v^4 - 
      3440*m^5*u*v^4 + 1289*m^4*u^2*v^4 - 277*m^3*u^3*v^4 + 32*m^2*u^4*v^4 - 
      2*m*u^5*v^4 - 700*m^5*v^5 - 68*m^4*u*v^5 + 12*m^3*u^2*v^5 + 
      23*m^2*u^3*v^5 - 4*m*u^4*v^5 + 154*m^3*u*v^6 - 27*m^2*u^2*v^6 - 
      m*u^3*v^6 + 12*m^3*v^7 - 23*m^2*u*v^7 + 2*m*u^2*v^7 - m^2*v^8 + 
      m*u*v^8 - 3584*m^9*w + 3840*m^8*u*w - 1600*m^7*u^2*w + 320*m^6*u^3*w - 
      30*m^5*u^4*w + m^4*u^5*w + 28032*m^8*v*w - 32448*m^7*u*v*w + 
      14296*m^6*u^2*v*w - 2784*m^5*u^3*v*w + 188*m^4*u^4*v*w + 
      3*m^3*u^5*v*w - 35296*m^7*v^2*w + 37808*m^6*u*v^2*w - 
      15522*m^5*u^2*v^2*w + 2764*m^4*u^3*v^2*w - 150*m^3*u^4*v^2*w - 
      6*m^2*u^5*v^2*w + 19272*m^6*v^3*w - 17244*m^5*u*v^3*w + 
      6057*m^4*u^2*v^3*w - 947*m^3*u^3*v^3*w + 54*m^2*u^4*v^3*w - 
      5596*m^5*v^4*w + 3336*m^4*u*v^4*w - 787*m^3*u^2*v^4*w + 
      124*m^2*u^3*v^4*w - 14*m*u^4*v^4*w + 976*m^4*v^5*w - 200*m^3*u*v^5*w - 
      66*m^2*u^2*v^5*w - 3*m*u^3*v^5*w + 2*u^4*v^5*w - 128*m^3*v^6*w + 
      14*m^2*u*v^6*w + 26*m*u^2*v^6*w + 15*m^2*v^7*w - 9*m*u*v^7*w - 
      2*u^2*v^7*w - m*v^8*w + u*v^8*w + 2560*m^8*w^2 - 2240*m^7*u*w^2 + 
      720*m^6*u^2*w^2 - 100*m^5*u^3*w^2 + 5*m^4*u^4*w^2 - 20384*m^7*v*w^2 + 
      18632*m^6*u*v*w^2 - 5932*m^5*u^2*v*w^2 + 703*m^4*u^3*v*w^2 - 
      16*m^3*u^4*v*w^2 + 21400*m^6*v^2*w^2 - 18526*m^5*u*v^2*w^2 + 
      5703*m^4*u^2*v^2*w^2 - 649*m^3*u^3*v^2*w^2 + 10*m^2*u^4*v^2*w^2 - 
      9744*m^5*v^3*w^2 + 7025*m^4*u*v^3*w^2 - 1809*m^3*u^2*v^3*w^2 + 
      181*m^2*u^3*v^3*w^2 - 4*m*u^4*v^3*w^2 + 2583*m^4*v^4*w^2 - 
      1213*m^3*u*v^4*w^2 + 122*m^2*u^2*v^4*w^2 - 13*m*u^3*v^4*w^2 + 
      2*u^4*v^4*w^2 - 498*m^3*v^5*w^2 + 159*m^2*u*v^5*w^2 + 
      38*m*u^2*v^5*w^2 + 71*m^2*v^6*w^2 - 35*m*u*v^6*w^2 - 6*u^2*v^6*w^2 - 
      5*m*v^7*w^2 + 4*u*v^7*w^2 - 960*m^7*w^3 + 640*m^6*u*w^3 - 
      140*m^5*u^2*w^3 + 10*m^4*u^3*w^3 + 7832*m^6*v*w^3 - 5256*m^5*u*v*w^3 + 
      1061*m^4*u^2*v*w^3 - 55*m^3*u^3*v*w^3 - 6506*m^5*v^2*w^3 + 
      4382*m^4*u*v^2*w^3 - 929*m^3*u^2*v^2*w^3 + 50*m^2*u^3*v^2*w^3 + 
      2427*m^4*v^3*w^3 - 1319*m^3*u*v^3*w^3 + 218*m^2*u^2*v^3*w^3 - 
      11*m*u^3*v^3*w^3 - 615*m^3*v^4*w^3 + 206*m^2*u*v^4*w^3 + 
      6*m*u^2*v^4*w^3 + 114*m^2*v^5*w^3 - 41*m*u*v^5*w^3 - 6*u^2*v^5*w^3 - 
      10*m*v^6*w^3 + 6*u*v^6*w^3 + 200*m^6*w^4 - 90*m^5*u*w^4 + 
      10*m^4*u^2*w^4 - 1680*m^5*v*w^4 + 730*m^4*u*v*w^4 - 69*m^3*u^2*v*w^4 + 
      1010*m^4*v^2*w^4 - 500*m^3*u*v^2*w^4 + 57*m^2*u^2*v^2*w^4 - 
      317*m^3*v^3*w^4 + 106*m^2*u*v^3*w^4 - 8*m*u^2*v^3*w^4 + 
      81*m^2*v^4*w^4 - 18*m*u*v^4*w^4 - 2*u^2*v^4*w^4 - 10*m*v^5*w^4 + 
      4*u*v^5*w^4 - 22*m^5*w^5 + 5*m^4*u*w^5 + 191*m^4*v*w^5 - 
      40*m^3*u*v*w^5 - 69*m^3*v^2*w^5 + 22*m^2*u*v^2*w^5 + 23*m^2*v^3*w^5 - 
      2*m*u*v^3*w^5 - 5*m*v^4*w^5 + u*v^4*w^5 + m^4*w^6 - 9*m^3*v*w^6 + 
      m^2*v^2*w^6 - m*v^3*w^6))/(ep^2*m*u*(3*m - u - v - w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 
      4*m^2*u*v + 20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 
      2*m^2*u*w + 12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 
      2*m*v*w^2 + v^2*w^2))), 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(-2048*m^10 + 2560*m^9*u - 1280*m^8*u^2 + 
      320*m^7*u^3 - 40*m^6*u^4 + 2*m^5*u^5 + 15872*m^9*v - 22912*m^8*u*v + 
      14112*m^7*u^2*v - 4728*m^6*u^3*v + 904*m^5*u^4*v - 93*m^4*u^5*v + 
      4*m^3*u^6*v - 23168*m^8*v^2 + 29856*m^7*u*v^2 - 15992*m^6*u^2*v^2 + 
      4378*m^5*u^3*v^2 - 603*m^4*u^4*v^2 + 33*m^3*u^5*v^2 + 14816*m^7*v^3 - 
      15080*m^6*u*v^3 + 6076*m^5*u^2*v^3 - 1089*m^4*u^3*v^3 + 
      62*m^3*u^4*v^3 + 2*m^2*u^5*v^3 - 4784*m^6*v^4 + 2748*m^5*u*v^4 - 
      367*m^4*u^2*v^4 - 71*m^3*u^3*v^4 + 16*m^2*u^4*v^4 + 700*m^5*v^5 + 
      292*m^4*u*v^5 - 288*m^3*u^2*v^5 + 55*m^2*u^3*v^5 - 2*m*u^4*v^5 - 
      188*m^3*u*v^6 + 65*m^2*u^2*v^6 - 5*m*u^3*v^6 - 12*m^3*v^7 + 
      25*m^2*u*v^7 - 4*m*u^2*v^7 + m^2*v^8 - m*u*v^8 + 3584*m^9*w - 
      3840*m^8*u*w + 1600*m^7*u^2*w - 320*m^6*u^3*w + 30*m^5*u^4*w - 
      m^4*u^5*w - 28032*m^8*v*w + 33664*m^7*u*v*w - 16312*m^6*u^2*v*w + 
      3964*m^5*u^3*v*w - 480*m^4*u^4*v*w + 23*m^3*u^5*v*w + 35296*m^7*v^2*w - 
      37680*m^6*u*v^2*w + 15594*m^5*u^2*v^2*w - 2946*m^4*u^3*v^2*w + 
      220*m^3*u^4*v^2*w - 2*m^2*u^5*v^2*w - 19272*m^6*v^3*w + 
      16088*m^5*u*v^3*w - 4717*m^4*u^2*v^3*w + 489*m^3*u^3*v^3*w - 
      4*m^2*u^4*v^3*w + 5596*m^5*v^4*w - 2698*m^4*u*v^4*w + 
      71*m^3*u^2*v^4*w + 96*m^2*u^3*v^4*w - 6*m*u^4*v^4*w - 976*m^4*v^5*w + 
      66*m^3*u*v^5*w + 208*m^2*u^2*v^5*w - 33*m*u^3*v^5*w + 128*m^3*v^6*w - 
      4*m^2*u*v^6*w - 36*m*u^2*v^6*w + 2*u^3*v^6*w - 15*m^2*v^7*w + 
      9*m*u*v^7*w + 2*u^2*v^7*w + m*v^8*w - u*v^8*w - 2560*m^8*w^2 + 
      2240*m^7*u*w^2 - 720*m^6*u^2*w^2 + 100*m^5*u^3*w^2 - 5*m^4*u^4*w^2 + 
      20384*m^7*v*w^2 - 19384*m^6*u*v*w^2 + 6864*m^5*u^2*v*w^2 - 
      1063*m^4*u^3*v*w^2 + 60*m^3*u^4*v*w^2 - 21400*m^6*v^2*w^2 + 
      18290*m^5*u*v^2*w^2 - 5545*m^4*u^2*v^2*w^2 + 641*m^3*u^3*v^2*w^2 - 
      16*m^2*u^4*v^2*w^2 + 9744*m^5*v^3*w^2 - 6455*m^4*u*v^3*w^2 + 
      1285*m^3*u^2*v^3*w^2 - 51*m^2*u^3*v^3*w^2 - 4*m*u^4*v^3*w^2 - 
      2583*m^4*v^4*w^2 + 1017*m^3*u*v^4*w^2 + 56*m^2*u^2*v^4*w^2 - 
      29*m*u^3*v^4*w^2 + 498*m^3*v^5*w^2 - 139*m^2*u*v^5*w^2 - 
      56*m*u^2*v^5*w^2 + 4*u^3*v^5*w^2 - 71*m^2*v^6*w^2 + 35*m*u*v^6*w^2 + 
      6*u^2*v^6*w^2 + 5*m*v^7*w^2 - 4*u*v^7*w^2 + 960*m^7*w^3 - 
      640*m^6*u*w^3 + 140*m^5*u^2*w^3 - 10*m^4*u^3*w^3 - 7832*m^6*v*w^3 + 
      5484*m^5*u*v*w^3 - 1249*m^4*u^2*v*w^3 + 91*m^3*u^3*v*w^3 + 
      6506*m^5*v^2*w^3 - 4260*m^4*u*v^2*w^3 + 859*m^3*u^2*v^2*w^3 - 
      44*m^2*u^3*v^2*w^3 - 2427*m^4*v^3*w^3 + 1195*m^3*u*v^3*w^3 - 
      136*m^2*u^2*v^3*w^3 - m*u^3*v^3*w^3 + 615*m^3*v^4*w^3 - 
      186*m^2*u*v^4*w^3 - 20*m*u^2*v^4*w^3 + 2*u^3*v^4*w^3 - 
      114*m^2*v^5*w^3 + 41*m*u*v^5*w^3 + 6*u^2*v^5*w^3 + 10*m*v^6*w^3 - 
      6*u*v^6*w^3 - 200*m^6*w^4 + 90*m^5*u*w^4 - 10*m^4*u^2*w^4 + 
      1680*m^5*v*w^4 - 764*m^4*u*v*w^4 + 83*m^3*u^2*v*w^4 - 
      1010*m^4*v^2*w^4 + 474*m^3*u*v^2*w^4 - 49*m^2*u^2*v^2*w^4 + 
      317*m^3*v^3*w^4 - 96*m^2*u*v^3*w^4 + 4*m*u^2*v^3*w^4 - 81*m^2*v^4*w^4 + 
      18*m*u*v^4*w^4 + 2*u^2*v^4*w^4 + 10*m*v^5*w^4 - 4*u*v^5*w^4 + 
      22*m^5*w^5 - 5*m^4*u*w^5 - 191*m^4*v*w^5 + 42*m^3*u*v*w^5 + 
      69*m^3*v^2*w^5 - 20*m^2*u*v^2*w^5 - 23*m^2*v^3*w^5 + 2*m*u*v^3*w^5 + 
      5*m*v^4*w^5 - u*v^4*w^5 - m^4*w^6 + 9*m^3*v*w^6 - m^2*v^2*w^6 + 
      m*v^3*w^6))/(ep*u*(-3*m + u + v + w)*(16*m^3 - 8*m^2*u + m*u^2 - 
      8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + 
      m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
      3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
      2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
      m*v*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 
      20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 
      12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + 
      v^2*w^2))), ((-1 + 2*ep)*(-2048*m^10 + 2560*m^9*u - 1280*m^8*u^2 + 
     320*m^7*u^3 - 40*m^6*u^4 + 2*m^5*u^5 + 15872*m^9*v - 21888*m^8*u*v + 
     12320*m^7*u^2*v - 3512*m^6*u^3*v + 504*m^5*u^4*v - 29*m^4*u^5*v - 
     23168*m^8*v^2 + 29856*m^7*u*v^2 - 15672*m^6*u^2*v^2 + 4058*m^5*u^3*v^2 - 
     503*m^4*u^4*v^2 + 23*m^3*u^5*v^2 + 14816*m^7*v^3 - 16232*m^6*u*v^3 + 
     7244*m^5*u^2*v^3 - 1461*m^4*u^3*v^3 + 108*m^3*u^4*v^3 - 4784*m^6*v^4 + 
     3580*m^5*u*v^4 - 1187*m^4*u^2*v^4 + 151*m^3*u^3*v^4 - 2*m^2*u^4*v^4 + 
     700*m^5*v^5 + 40*m^4*u*v^5 - 50*m^3*u^2*v^5 + 7*m^2*u^3*v^5 - 
     152*m^3*u*v^6 + 31*m^2*u^2*v^6 - m*u^3*v^6 - 12*m^3*v^7 + 23*m^2*u*v^7 - 
     2*m*u^2*v^7 + m^2*v^8 - m*u*v^8 + 3584*m^9*w - 3840*m^8*u*w + 
     1600*m^7*u^2*w - 320*m^6*u^3*w + 30*m^5*u^4*w - m^4*u^5*w - 
     28032*m^8*v*w + 32128*m^7*u*v*w - 14200*m^6*u^2*v*w + 2908*m^5*u^3*v*w - 
     252*m^4*u^4*v*w + 5*m^3*u^5*v*w + 35296*m^7*v^2*w - 37936*m^6*u*v^2*w + 
     15594*m^5*u^2*v^2*w - 2842*m^4*u^3*v^2*w + 190*m^3*u^4*v^2*w - 
     19272*m^6*v^3*w + 17496*m^5*u*v^3*w - 5961*m^4*u^2*v^3*w + 
     813*m^3*u^3*v^3*w - 28*m^2*u^4*v^3*w + 5596*m^5*v^4*w - 
     3418*m^4*u*v^4*w + 709*m^3*u^2*v^4*w - 50*m^2*u^3*v^4*w - 
     976*m^4*v^5*w + 208*m^3*u*v^5*w + 78*m^2*u^2*v^5*w - 7*m*u^3*v^5*w + 
     128*m^3*v^6*w - 14*m^2*u*v^6*w - 26*m*u^2*v^6*w - 15*m^2*v^7*w + 
     9*m*u*v^7*w + 2*u^2*v^7*w + m*v^8*w - u*v^8*w - 2560*m^8*w^2 + 
     2240*m^7*u*w^2 - 720*m^6*u^2*w^2 + 100*m^5*u^3*w^2 - 5*m^4*u^4*w^2 + 
     20384*m^7*v*w^2 - 18488*m^6*u*v*w^2 + 5952*m^5*u^2*v*w^2 - 
     763*m^4*u^3*v*w^2 + 28*m^3*u^4*v*w^2 - 21400*m^6*v^2*w^2 + 
     18610*m^5*u*v^2*w^2 - 5701*m^4*u^2*v^2*w^2 + 651*m^3*u^3*v^2*w^2 - 
     14*m^2*u^4*v^2*w^2 + 9744*m^5*v^3*w^2 - 7103*m^4*u*v^3*w^2 + 
     1755*m^3*u^2*v^3*w^2 - 141*m^2*u^3*v^3*w^2 - 2583*m^4*v^4*w^2 + 
     1225*m^3*u*v^4*w^2 - 108*m^2*u^2*v^4*w^2 + m*u^3*v^4*w^2 + 
     498*m^3*v^5*w^2 - 159*m^2*u*v^5*w^2 - 38*m*u^2*v^5*w^2 - 
     71*m^2*v^6*w^2 + 35*m*u*v^6*w^2 + 6*u^2*v^6*w^2 + 5*m*v^7*w^2 - 
     4*u*v^7*w^2 + 960*m^7*w^3 - 640*m^6*u*w^3 + 140*m^5*u^2*w^3 - 
     10*m^4*u^3*w^3 - 7832*m^6*v*w^3 + 5228*m^5*u*v*w^3 - 
     1077*m^4*u^2*v*w^3 + 63*m^3*u^3*v*w^3 + 6506*m^5*v^2*w^3 - 
     4404*m^4*u*v^2*w^3 + 917*m^3*u^2*v^2*w^3 - 48*m^2*u^3*v^2*w^3 - 
     2427*m^4*v^3*w^3 + 1327*m^3*u*v^3*w^3 - 210*m^2*u^2*v^3*w^3 + 
     7*m*u^3*v^3*w^3 + 615*m^3*v^4*w^3 - 206*m^2*u*v^4*w^3 - 
     6*m*u^2*v^4*w^3 - 114*m^2*v^5*w^3 + 41*m*u*v^5*w^3 + 6*u^2*v^5*w^3 + 
     10*m*v^6*w^3 - 6*u*v^6*w^3 - 200*m^6*w^4 + 90*m^5*u*w^4 - 
     10*m^4*u^2*w^4 + 1680*m^5*v*w^4 - 728*m^4*u*v*w^4 + 71*m^3*u^2*v*w^4 - 
     1010*m^4*v^2*w^4 + 502*m^3*u*v^2*w^4 - 55*m^2*u^2*v^2*w^4 + 
     317*m^3*v^3*w^4 - 106*m^2*u*v^3*w^4 + 8*m*u^2*v^3*w^4 - 81*m^2*v^4*w^4 + 
     18*m*u*v^4*w^4 + 2*u^2*v^4*w^4 + 10*m*v^5*w^4 - 4*u*v^5*w^4 + 
     22*m^5*w^5 - 5*m^4*u*w^5 - 191*m^4*v*w^5 + 40*m^3*u*v*w^5 + 
     69*m^3*v^2*w^5 - 22*m^2*u*v^2*w^5 - 23*m^2*v^3*w^5 + 2*m*u*v^3*w^5 + 
     5*m*v^4*w^5 - u*v^4*w^5 - m^4*w^6 + 9*m^3*v*w^6 - m^2*v^2*w^6 + 
     m*v^3*w^6))/(ep*u*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
     2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
     2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2)), 
  ((-1 + 2*ep)*(-1 + 3*ep)*(2*m^2 - m*u + 2*m*v - v^2 - m*w - v*w))/
   (ep*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 
     20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 
     12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + 
     v^2*w^2)), (256*m^6 - 288*m^5*u + 128*m^4*u^2 - 26*m^3*u^3 + 2*m^2*u^4 - 
    416*m^5*v + 264*m^4*u*v - 56*m^3*u^2*v + 4*m^2*u^3*v + 320*m^4*v^2 - 
    104*m^3*u*v^2 - 2*m^2*u^2*v^2 + 2*m*u^3*v^2 - 130*m^3*v^3 + 
    22*m^2*u*v^3 + 2*m*u^2*v^3 + 26*m^2*v^4 - 2*m*u*v^4 - 2*m*v^5 - 
    320*m^5*w + 272*m^4*u*w - 80*m^3*u^2*w + 8*m^2*u^3*w + 488*m^4*v*w - 
    204*m^3*u*v*w + 18*m^2*u^2*v*w - 350*m^3*v^2*w + 71*m^2*u*v^2*w + 
    7*m*u^2*v^2*w + 122*m^2*v^3*w - 13*m*u*v^3*w - 2*u^2*v^3*w - 19*m*v^4*w + 
    u*v^4*w + v^5*w + 144*m^4*w^2 - 82*m^3*u*w^2 + 12*m^2*u^2*w^2 - 
    212*m^3*v*w^2 + 51*m^2*u*v*w^2 - m*u^2*v*w^2 + 135*m^2*v^2*w^2 - 
    15*m*u*v^2*w^2 - 2*u^2*v^2*w^2 - 35*m*v^3*w^2 + 2*u*v^3*w^2 + 3*v^4*w^2 - 
    28*m^3*w^3 + 8*m^2*u*w^3 + 41*m^2*v*w^3 - 4*m*u*v*w^3 - 21*m*v^2*w^3 + 
    u*v^2*w^3 + 3*v^3*w^3 + 2*m^2*w^4 - 3*m*v*w^4 + v^2*w^4)/
   (2*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
     2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
     2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2)), 
  ((-1 + 2*ep)*(-1 + 3*ep)*(5120*m^10 - 9216*m^9*u + 6784*m^8*u^2 - 
     2624*m^7*u^3 + 564*m^6*u^4 - 64*m^5*u^5 + 3*m^4*u^6 + 3328*m^9*v - 
     7104*m^8*u*v + 6416*m^7*u^2*v - 2996*m^6*u^3*v + 754*m^5*u^4*v - 
     97*m^4*u^5*v + 5*m^3*u^6*v - 6976*m^8*v^2 + 10080*m^7*u*v^2 - 
     6372*m^6*u^2*v^2 + 2084*m^5*u^3*v^2 - 341*m^4*u^4*v^2 + 22*m^3*u^5*v^2 + 
     368*m^7*v^3 + 420*m^6*u*v^3 - 18*m^5*u^2*v^3 - 127*m^4*u^3*v^3 + 
     33*m^3*u^4*v^3 - 2*m^2*u^5*v^3 + 2800*m^6*v^4 - 3364*m^5*u*v^4 + 
     1028*m^4*u^2*v^4 - 70*m^3*u^3*v^4 - 5*m^2*u^4*v^4 - 1576*m^5*v^5 + 
     1502*m^4*u*v^5 - 320*m^3*u^2*v^5 + 7*m^2*u^3*v^5 + m*u^4*v^5 + 
     380*m^4*v^6 - 318*m^3*u*v^6 + 45*m^2*u^2*v^6 - 44*m^3*v^7 + 
     37*m^2*u*v^7 - 3*m*u^2*v^7 + 2*m^2*v^8 - 2*m*u*v^8 - 9216*m^9*w + 
     13568*m^8*u*w - 7872*m^7*u^2*w + 2256*m^6*u^3*w - 320*m^5*u^4*w + 
     18*m^4*u^5*w - 6720*m^8*v*w + 11936*m^7*u*v*w - 8276*m^6*u^2*v*w + 
     2756*m^5*u^3*v*w - 440*m^4*u^4*v*w + 27*m^3*u^5*v*w + 8352*m^7*v^2*w - 
     9864*m^6*u*v^2*w + 4796*m^5*u^2*v^2*w - 1135*m^4*u^3*v^2*w + 
     122*m^3*u^4*v^2*w - 4*m^2*u^5*v^2*w + 2556*m^6*v^3*w - 
     3476*m^5*u*v^3*w + 1171*m^4*u^2*v^3*w - 94*m^3*u^3*v^3*w - 
     5*m^2*u^4*v^3*w - 4324*m^5*v^4*w + 4022*m^4*u*v^4*w - 
     994*m^3*u^2*v^4*w + 56*m^2*u^3*v^4*w + 1554*m^4*v^5*w - 
     1234*m^3*u*v^5*w + 214*m^2*u^2*v^5*w - 3*m*u^3*v^5*w - 234*m^3*v^6*w + 
     183*m^2*u*v^6*w - 22*m*u^2*v^6*w + 13*m^2*v^7*w - 12*m*u*v^7*w + 
     u^2*v^7*w + 6784*m^8*w^2 - 7872*m^7*u*w^2 + 3384*m^6*u^2*w^2 - 
     640*m^5*u^3*w^2 + 45*m^4*u^4*w^2 + 5456*m^7*v*w^2 - 7564*m^6*u*v*w^2 + 
     3772*m^5*u^2*v*w^2 - 800*m^4*u^3*v*w^2 + 61*m^3*u^4*v*w^2 - 
     3188*m^6*v^2*w^2 + 2832*m^5*u*v^2*w^2 - 999*m^4*u^2*v^2*w^2 + 
     164*m^3*u^3*v^2*w^2 - 10*m^2*u^4*v^2*w^2 - 3370*m^5*v^3*w^2 + 
     3003*m^4*u*v^3*w^2 - 772*m^3*u^2*v^3*w^2 + 60*m^2*u^3*v^3*w^2 - 
     m*u^4*v^3*w^2 + 2490*m^4*v^4*w^2 - 1784*m^3*u*v^4*w^2 + 
     321*m^2*u^2*v^4*w^2 - 10*m*u^3*v^4*w^2 - 574*m^3*v^5*w^2 + 
     386*m^2*u*v^5*w^2 - 45*m*u^2*v^5*w^2 + 50*m^2*v^6*w^2 - 38*m*u*v^6*w^2 + 
     3*u^2*v^6*w^2 - m*v^7*w^2 + u*v^7*w^2 - 2624*m^7*w^3 + 2256*m^6*u*w^3 - 
     640*m^5*u^2*w^3 + 60*m^4*u^3*w^3 - 2284*m^6*v*w^3 + 2292*m^5*u*v*w^3 - 
     730*m^4*u^2*v*w^3 + 74*m^3*u^3*v*w^3 + 144*m^5*v^2*w^3 - 
     17*m^4*u*v^2*w^3 + 6*m^3*u^2*v^2*w^3 - 3*m^2*u^3*v^2*w^3 + 
     1569*m^4*v^3*w^3 - 980*m^3*u*v^3*w^3 + 169*m^2*u^2*v^3*w^3 - 
     7*m*u^3*v^3*w^3 - 672*m^3*v^4*w^3 + 367*m^2*u*v^4*w^3 - 
     38*m*u^2*v^4*w^3 + 95*m^2*v^5*w^3 - 55*m*u*v^5*w^3 + 3*u^2*v^5*w^3 - 
     4*m*v^6*w^3 + 3*u*v^6*w^3 + 564*m^6*w^4 - 320*m^5*u*w^4 + 
     45*m^4*u^2*w^4 + 522*m^5*v*w^4 - 335*m^4*u*v*w^4 + 51*m^3*u^2*v*w^4 + 
     188*m^4*v^2*w^4 - 102*m^3*u*v^2*w^4 + 11*m^2*u^2*v^2*w^4 - 
     335*m^3*v^3*w^4 + 138*m^2*u*v^3*w^4 - 12*m*u^2*v^3*w^4 + 
     85*m^2*v^4*w^4 - 34*m*u*v^4*w^4 + u^2*v^4*w^4 - 6*m*v^5*w^4 + 
     3*u*v^5*w^4 - 64*m^5*w^5 + 18*m^4*u*w^5 - 62*m^4*v*w^5 + 
     19*m^3*u*v*w^5 - 44*m^3*v^2*w^5 + 11*m^2*u*v^2*w^5 + 32*m^2*v^3*w^5 - 
     7*m*u*v^3*w^5 - 4*m*v^4*w^5 + u*v^4*w^5 + 3*m^4*w^6 + 3*m^3*v*w^6 + 
     3*m^2*v^2*w^6 - m*v^3*w^6))/(ep*m*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 
     4*m^2*u*v + 20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 
     2*m^2*u*w + 12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 
     2*m*v*w^2 + v^2*w^2)), 
  ((-1 + 2*ep)*(6144*m^10 - 10752*m^9*u + 7680*m^8*u^2 - 2880*m^7*u^3 + 
     600*m^6*u^4 - 66*m^5*u^5 + 3*m^4*u^6 + 3072*m^9*v - 6400*m^8*u*v + 
     5888*m^7*u^2*v - 2816*m^6*u^3*v + 724*m^5*u^4*v - 95*m^4*u^5*v + 
     5*m^3*u^6*v - 8192*m^8*v^2 + 11040*m^7*u*v^2 - 6672*m^6*u^2*v^2 + 
     2126*m^5*u^3*v^2 - 343*m^4*u^4*v^2 + 22*m^3*u^5*v^2 + 1472*m^7*v^3 - 
     384*m^6*u*v^3 + 228*m^5*u^2*v^3 - 163*m^4*u^3*v^3 + 35*m^3*u^4*v^3 - 
     2*m^2*u^5*v^3 + 2408*m^6*v^4 - 3156*m^5*u*v^4 + 982*m^4*u^2*v^4 - 
     66*m^3*u^3*v^4 - 5*m^2*u^4*v^4 - 1512*m^5*v^5 + 1484*m^4*u*v^5 - 
     318*m^3*u^2*v^5 + 7*m^2*u^3*v^5 + m*u^4*v^5 + 376*m^4*v^6 - 
     318*m^3*u*v^6 + 45*m^2*u^2*v^6 - 44*m^3*v^7 + 37*m^2*u*v^7 - 
     3*m*u^2*v^7 + 2*m^2*v^8 - 2*m*u*v^8 - 10752*m^9*w + 15360*m^8*u*w - 
     8640*m^7*u^2*w + 2400*m^6*u^3*w - 330*m^5*u^4*w + 18*m^4*u^5*w - 
     6656*m^8*v*w + 11520*m^7*u*v*w - 7968*m^6*u^2*v*w + 2672*m^5*u^3*v*w - 
     432*m^4*u^4*v*w + 27*m^3*u^5*v*w + 9888*m^7*v^2*w - 10976*m^6*u*v^2*w + 
     5086*m^5*u^2*v^2*w - 1163*m^4*u^3*v^2*w + 122*m^3*u^4*v^2*w - 
     4*m^2*u^5*v^2*w + 1584*m^6*v^3*w - 2840*m^5*u*v^3*w + 
     1015*m^4*u^2*v^3*w - 78*m^3*u^3*v^3*w - 5*m^2*u^4*v^3*w - 
     4100*m^5*v^4*w + 3908*m^4*u*v^4*w - 974*m^3*u^2*v^4*w + 
     54*m^2*u^3*v^4*w + 1536*m^4*v^5*w - 1228*m^3*u*v^5*w + 
     214*m^2*u^2*v^5*w - 3*m*u^3*v^5*w - 234*m^3*v^6*w + 183*m^2*u*v^6*w - 
     22*m*u^2*v^6*w + 13*m^2*v^7*w - 12*m*u*v^7*w + u^2*v^7*w + 
     7680*m^8*w^2 - 8640*m^7*u*w^2 + 3600*m^6*u^2*w^2 - 660*m^5*u^3*w^2 + 
     45*m^4*u^4*w^2 + 5632*m^7*v*w^2 - 7552*m^6*u*v*w^2 + 
     3720*m^5*u^2*v*w^2 - 790*m^4*u^3*v*w^2 + 61*m^3*u^4*v*w^2 - 
     3920*m^6*v^2*w^2 + 3274*m^5*u*v^2*w^2 - 1085*m^4*u^2*v^2*w^2 + 
     168*m^3*u^3*v^2*w^2 - 10*m^2*u^4*v^2*w^2 - 3084*m^5*v^3*w^2 + 
     2839*m^4*u*v^3*w^2 - 740*m^3*u^2*v^3*w^2 + 58*m^2*u^3*v^3*w^2 - 
     m*u^4*v^3*w^2 + 2458*m^4*v^4*w^2 - 1768*m^3*u*v^4*w^2 + 
     319*m^2*u^2*v^4*w^2 - 10*m*u^3*v^4*w^2 - 574*m^3*v^5*w^2 + 
     386*m^2*u*v^5*w^2 - 45*m*u^2*v^5*w^2 + 50*m^2*v^6*w^2 - 38*m*u*v^6*w^2 + 
     3*u^2*v^6*w^2 - m*v^7*w^2 + u*v^7*w^2 - 2880*m^7*w^3 + 2400*m^6*u*w^3 - 
     660*m^5*u^2*w^3 + 60*m^4*u^3*w^3 - 2400*m^6*v*w^3 + 2320*m^5*u*v*w^3 - 
     728*m^4*u^2*v*w^3 + 74*m^3*u^3*v*w^3 + 298*m^5*v^2*w^3 - 
     89*m^4*u*v^2*w^3 + 14*m^3*u^2*v^2*w^3 - 3*m^2*u^3*v^2*w^3 + 
     1541*m^4*v^3*w^3 - 966*m^3*u*v^3*w^3 + 167*m^2*u^2*v^3*w^3 - 
     7*m*u^3*v^3*w^3 - 672*m^3*v^4*w^3 + 367*m^2*u*v^4*w^3 - 
     38*m*u^2*v^4*w^3 + 95*m^2*v^5*w^3 - 55*m*u*v^5*w^3 + 3*u^2*v^5*w^3 - 
     4*m*v^6*w^3 + 3*u*v^6*w^3 + 600*m^6*w^4 - 330*m^5*u*w^4 + 
     45*m^4*u^2*w^4 + 548*m^5*v*w^4 - 339*m^4*u*v*w^4 + 51*m^3*u^2*v*w^4 + 
     176*m^4*v^2*w^4 - 98*m^3*u*v^2*w^4 + 11*m^2*u^2*v^2*w^4 - 
     335*m^3*v^3*w^4 + 138*m^2*u*v^3*w^4 - 12*m*u^2*v^3*w^4 + 
     85*m^2*v^4*w^4 - 34*m*u*v^4*w^4 + u^2*v^4*w^4 - 6*m*v^5*w^4 + 
     3*u*v^5*w^4 - 66*m^5*w^5 + 18*m^4*u*w^5 - 64*m^4*v*w^5 + 
     19*m^3*u*v*w^5 - 44*m^3*v^2*w^5 + 11*m^2*u*v^2*w^5 + 32*m^2*v^3*w^5 - 
     7*m*u*v^3*w^5 - 4*m*v^4*w^5 + u*v^4*w^5 + 3*m^4*w^6 + 3*m^3*v*w^6 + 
     3*m^2*v^2*w^6 - m*v^3*w^6))/(ep*m*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
     2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
     2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2)), 
  ((-1 + 2*ep)^2*(2*m^2 - m*u + 2*m*v - v^2 - m*w - v*w))/
   (ep*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 
     20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 
     12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + 
     v^2*w^2)), -(((-1 + 2*ep)*(-1 + 3*ep)*(2*m^2 - m*u + 2*m*v - v^2 - m*w - 
      v*w))/(ep*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 
      4*m^2*u*v + 20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 
      2*m^2*u*w + 12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 
      2*m*v*w^2 + v^2*w^2))), (64*m^6 - 64*m^5*u + 20*m^4*u^2 - 2*m^3*u^3 - 
    32*m^5*v + 80*m^4*u*v - 34*m^3*u^2*v + 4*m^2*u^3*v - 92*m^4*v^2 - 
    8*m^3*u*v^2 + 16*m^2*u^2*v^2 - 2*m*u^3*v^2 + 80*m^3*v^3 - 10*m^2*u*v^3 - 
    2*m*u^2*v^3 - 22*m^2*v^4 + 2*m*u*v^4 + 2*m*v^5 - 64*m^5*w + 40*m^4*u*w - 
    6*m^3*u^2*w - 40*m^3*u*v*w + 15*m^2*u^2*v*w - m*u^3*v*w + 116*m^3*v^2*w - 
    8*m^2*u*v^2*w - 7*m*u^2*v^2*w - 60*m^2*v^3*w + 7*m*u*v^3*w + u^2*v^3*w + 
    8*m*v^4*w - u*v^4*w + 20*m^4*w^2 - 6*m^3*u*w^2 + 22*m^3*v*w^2 + 
    2*m^2*u*v*w^2 - m*u^2*v*w^2 - 56*m^2*v^2*w^2 + 3*m*u*v^2*w^2 + 
    u^2*v^2*w^2 + 17*m*v^3*w^2 - u*v^3*w^2 - v^4*w^2 - 2*m^3*w^3 - 
    9*m^2*v*w^3 + m*u*v*w^3 + 12*m*v^2*w^3 - 2*v^3*w^3 + m*v*w^4 - v^2*w^4)/
   (2*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
     2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
     2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2)), 
  ((-1 + 2*ep)*(-1 + 3*ep)*(2*m^2 - m*u + 2*m*v - v^2 - m*w - v*w)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 19*m^2*u*v - 5*m*u^2*v + 
     8*m^2*v^2 - 9*m*u*v^2 + 2*u^2*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
     2*m^2*u*w + 9*m^2*v*w - 6*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
     m*v*w^2))/(ep*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
     17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
     8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
     m^2*w^2 - m*v*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 
     20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 
     12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + 
     v^2*w^2)), -1/2*(v*(14336*m^9 - 20352*m^8*u + 11488*m^7*u^2 - 
      3224*m^6*u^3 + 450*m^5*u^4 - 25*m^4*u^5 - 19968*m^8*v + 28032*m^7*u*v - 
      15872*m^6*u^2*v + 4500*m^5*u^3*v - 633*m^4*u^4*v + 35*m^3*u^5*v + 
      11648*m^7*v^2 - 15224*m^6*u*v^2 + 7846*m^5*u^2*v^2 - 1923*m^4*u^3*v^2 + 
      214*m^3*u^4*v^2 - 8*m^2*u^5*v^2 - 3488*m^6*v^3 + 2988*m^5*u*v^3 - 
      781*m^4*u^2*v^3 + 23*m^3*u^3*v^3 + 10*m^2*u^4*v^3 + 464*m^5*v^4 + 
      406*m^4*u*v^4 - 488*m^3*u^2*v^4 + 125*m^2*u^3*v^4 - 8*m*u^4*v^4 + 
      16*m^4*v^5 - 256*m^3*u*v^5 + 139*m^2*u^2*v^5 - 17*m*u^3*v^5 - 
      12*m^3*v^6 + 33*m^2*u*v^6 - 10*m*u^2*v^6 + m^2*v^7 - m*u*v^7 - 
      22656*m^8*w + 25472*m^7*u*w - 10680*m^6*u^2*w + 1980*m^5*u^3*w - 
      137*m^4*u^4*w + 26496*m^7*v*w - 29920*m^6*u*v*w + 12968*m^5*u^2*v*w - 
      2533*m^4*u^3*v*w + 186*m^3*u^4*v*w - 14280*m^6*v^2*w + 
      13904*m^5*u*v^2*w - 4986*m^4*u^2*v^2*w + 752*m^3*u^3*v^2*w - 
      40*m^2*u^4*v^2*w + 5380*m^5*v^3*w - 2852*m^4*u*v^3*w + 
      61*m^3*u^2*v^3*w + 103*m^2*u^3*v^3*w - 1674*m^4*v^4*w + 
      344*m^3*u*v^4*w + 343*m^2*u^2*v^4*w - 72*m*u^3*v^4*w + 384*m^3*v^5*w - 
      121*m^2*u*v^5*w - 68*m*u^2*v^5*w + 8*u^3*v^5*w - 52*m^2*v^6*w + 
      34*m*u*v^6*w + 4*u^2*v^6*w + 3*m*v^7*w - 3*u*v^7*w + 13984*m^7*w^2 - 
      11688*m^6*u*w^2 + 3240*m^5*u^2*w^2 - 298*m^4*u^3*w^2 - 
      13152*m^6*v*w^2 + 11468*m^5*u*v*w^2 - 3467*m^4*u^2*v*w^2 + 
      357*m^3*u^3*v*w^2 + 6746*m^5*v^2*w^2 - 4547*m^4*u*v^2*w^2 + 
      974*m^3*u^2*v^2*w^2 - 66*m^2*u^3*v^2*w^2 - 3019*m^4*v^3*w^2 + 
      1099*m^3*u*v^3*w^2 + 95*m^2*u^2*v^3*w^2 - 31*m*u^3*v^3*w^2 + 
      984*m^3*v^4*w^2 - 328*m^2*u*v^4*w^2 - 76*m*u^2*v^4*w^2 + 
      8*u^3*v^4*w^2 - 173*m^2*v^5*w^2 + 87*m*u*v^5*w^2 + 8*u^2*v^5*w^2 + 
      12*m*v^6*w^2 - 9*u*v^6*w^2 - 4232*m^6*w^3 + 2340*m^5*u*w^3 - 
      322*m^4*u^2*w^3 + 3000*m^5*v*w^3 - 1867*m^4*u*v*w^3 + 
      305*m^3*u^2*v*w^3 - 1592*m^4*v^2*w^3 + 634*m^3*u*v^2*w^3 - 
      55*m^2*u^2*v^2*w^3 + 777*m^3*v^3*w^3 - 206*m^2*u*v^3*w^3 - 
      18*m*u^2*v^3*w^3 - 197*m^2*v^4*w^3 + 68*m*u*v^4*w^3 + 4*u^2*v^4*w^3 + 
      18*m*v^5*w^3 - 9*u*v^5*w^3 + 630*m^5*w^4 - 173*m^4*u*w^4 - 
      300*m^4*v*w^4 + 108*m^3*u*v*w^4 + 198*m^3*v^2*w^4 - 32*m^2*u*v^2*w^4 - 
      88*m^2*v^3*w^4 + 16*m*u*v^3*w^4 + 12*m*v^4*w^4 - 3*u*v^4*w^4 - 
      37*m^4*w^5 + 9*m^3*v*w^5 - 11*m^2*v^2*w^5 + 3*m*v^3*w^5))/
    ((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
      2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
      2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2)), 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(2*m^2 - m*u + 2*m*v - v^2 - m*w - v*w)*
     (16*m^4 - 8*m^3*u + m^2*u^2 + 4*m^3*v - 7*m^2*u*v + m*u^2*v - 
      6*m^2*v^2 + 5*m*u*v^2 + m*v^3 - u*v^3 - 8*m^3*w + 2*m^2*u*w - 
      5*m^2*v*w + 2*m*u*v*w + 2*m*v^2*w - u*v^2*w + m^2*w^2 + m*v*w^2))/
    (ep*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
      17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
      8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
      m^2*w^2 - m*v*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 
      20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 
      12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + 
      v^2*w^2))), (u*(2*m^2 - m*u + 2*m*v - v^2 - m*w - v*w)*
    (16*m^4 - 8*m^3*u + m^2*u^2 + 148*m^3*v - 91*m^2*u*v + 13*m*u^2*v - 
     54*m^2*v^2 + 17*m*u*v^2 + m*v^3 - u*v^3 - 8*m^3*w + 2*m^2*u*w - 
     53*m^2*v*w + 14*m*u*v*w + 2*m*v^2*w - u*v^2*w + m^2*w^2 + m*v*w^2))/
   (2*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
     3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
     2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
     m*v*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 
     20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 
     12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + 
     v^2*w^2)), 0, 0, 0, 0, 0, 0, 
  (2*(-1 + 2*ep)^2*v*(2*m^2 - m*u + 2*m*v - v^2 - m*w - v*w)*
    (16*m^3 - 12*m^2*u + 2*m*u^2 - 8*m^2*v + 5*m*u*v + m*v^2 - u*v^2 - 
     8*m^2*w + 3*m*u*w + 2*m*v*w - u*v*w + m*w^2))/
   (ep*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
     17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
     8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
     m^2*w^2 - m*v*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 
     20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 
     12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + 
     v^2*w^2)), -((ep*(128*m^6 - 96*m^5*u + 24*m^4*u^2 - 2*m^3*u^3 - 
      448*m^5*v + 280*m^4*u*v - 54*m^3*u^2*v + 3*m^2*u^3*v + 456*m^4*v^2 - 
      212*m^3*u*v^2 + 24*m^2*u^2*v^2 - 200*m^3*v^3 + 61*m^2*u*v^3 - 
      3*m*u^2*v^3 + 40*m^2*v^4 - 6*m*u*v^4 - 3*m*v^5 - 160*m^5*w + 
      96*m^4*u*w - 18*m^3*u^2*w + m^2*u^3*w + 552*m^4*v*w - 252*m^3*u*v*w + 
      27*m^2*u^2*v*w - 476*m^3*v^2*w + 150*m^2*u*v^2*w - 6*m*u^2*v^2*w + 
      163*m^2*v^3*w - 31*m*u*v^3*w - 23*m*v^4*w + 2*u*v^4*w + v^5*w + 
      72*m^4*w^2 - 30*m^3*u*w^2 + 3*m^2*u^2*w^2 - 254*m^3*v*w^2 + 
      74*m^2*u*v*w^2 - 3*m*u^2*v*w^2 + 174*m^2*v^2*w^2 - 32*m*u*v^2*w^2 - 
      41*m*v^3*w^2 + 4*u*v^3*w^2 + 3*v^4*w^2 - 14*m^3*w^3 + 3*m^2*u*w^3 + 
      52*m^2*v*w^3 - 7*m*u*v*w^3 - 25*m*v^2*w^3 + 2*u*v^2*w^3 + 3*v^3*w^3 + 
      m^2*w^4 - 4*m*v*w^4 + v^2*w^4))/((3*m - u - v - w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 
      8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + 
      m^2*w^2 - 2*m*v*w^2 + v^2*w^2))), 
  -((ep*(128*m^6 - 160*m^5*u + 72*m^4*u^2 - 14*m^3*u^3 + m^2*u^4 + 
      56*m^4*u*v - 30*m^3*u^2*v + 4*m^2*u^3*v - 152*m^4*v^2 + 44*m^3*u*v^2 + 
      3*m^2*u^2*v^2 - m*u^3*v^2 + 100*m^3*v^3 - 24*m^2*u*v^3 - 24*m^2*v^4 + 
      3*m*u*v^4 + 2*m*v^5 - 160*m^5*w + 144*m^4*u*w - 42*m^3*u^2*w + 
      4*m^2*u^3*w - 56*m^4*v*w - 4*m^3*u*v*w + 9*m^2*u^2*v*w - m*u^3*v*w + 
      184*m^3*v^2*w - 50*m^2*u*v^2*w - 76*m^2*v^3*w + 14*m*u*v^3*w + 
      9*m*v^4*w - u*v^4*w + 72*m^4*w^2 - 42*m^3*u*w^2 + 6*m^2*u^2*w^2 + 
      58*m^3*v*w^2 - 14*m^2*u*v*w^2 - 81*m^2*v^2*w^2 + 14*m*u*v^2*w^2 + 
      20*m*v^3*w^2 - 2*u*v^3*w^2 - v^4*w^2 - 14*m^3*w^3 + 4*m^2*u*w^3 - 
      19*m^2*v*w^3 + 3*m*u*v*w^3 + 15*m*v^2*w^3 - u*v^2*w^3 - 2*v^3*w^3 + 
      m^2*w^4 + 2*m*v*w^4 - v^2*w^4))/((3*m - u - v - w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 
      8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + 
      m^2*w^2 - 2*m*v*w^2 + v^2*w^2))), 0, 
  -((v*(2560*m^9 - 3328*m^8*u + 1728*m^7*u^2 - 448*m^6*u^3 + 58*m^5*u^4 - 
      3*m^4*u^5 - 6016*m^8*v + 7232*m^7*u*v - 3448*m^6*u^2*v + 
      796*m^5*u^3*v - 85*m^4*u^4*v + 3*m^3*u^5*v + 6368*m^7*v^2 - 
      6928*m^6*u*v^2 + 2886*m^5*u^2*v^2 - 533*m^4*u^3*v^2 + 36*m^3*u^4*v^2 - 
      3688*m^6*v^3 + 3500*m^5*u*v^3 - 1181*m^4*u^2*v^3 + 149*m^3*u^3*v^3 - 
      4*m^2*u^4*v^3 + 1232*m^5*v^4 - 1014*m^4*u*v^4 + 262*m^3*u^2*v^4 - 
      19*m^2*u^3*v^4 - 236*m^4*v^5 + 178*m^3*u*v^5 - 33*m^2*u^2*v^5 + 
      m*u^3*v^5 + 24*m^3*v^6 - 19*m^2*u*v^6 + 2*m*u^2*v^6 - m^2*v^7 + 
      m*u*v^7 - 4096*m^8*w + 4288*m^7*u*w - 1680*m^6*u^2*w + 292*m^5*u^3*w - 
      19*m^4*u^4*w + 8448*m^7*v*w - 8176*m^6*u*v*w + 2956*m^5*u^2*v*w - 
      465*m^4*u^3*v*w + 26*m^3*u^4*v*w - 8096*m^6*v^2*w + 7016*m^5*u*v^2*w - 
      2122*m^4*u^2*v^2*w + 234*m^3*u^3*v^2*w - 4*m^2*u^4*v^2*w + 
      4320*m^5*v^3*w - 3246*m^4*u*v^3*w + 739*m^3*u^2*v^3*w - 
      45*m^2*u^3*v^3*w - 1346*m^4*v^4*w + 896*m^3*u*v^4*w - 
      131*m^2*u^2*v^4*w + 2*m*u^3*v^4*w + 244*m^3*v^5*w - 159*m^2*u*v^5*w + 
      10*m*u^2*v^5*w - 24*m^2*v^6*w + 18*m*u*v^6*w + m*v^7*w - u*v^7*w + 
      2560*m^7*w^2 - 2016*m^6*u*w^2 + 528*m^5*u^2*w^2 - 46*m^4*u^3*w^2 - 
      4568*m^6*v*w^2 + 3348*m^5*u*v*w^2 - 823*m^4*u^2*v*w^2 + 
      67*m^3*u^3*v*w^2 + 3978*m^5*v^2*w^2 - 2609*m^4*u*v^2*w^2 + 
      514*m^3*u^2*v^2*w^2 - 24*m^2*u^3*v^2*w^2 - 1917*m^4*v^3*w^2 + 
      1097*m^3*u*v^3*w^2 - 145*m^2*u^2*v^3*w^2 + m*u^3*v^3*w^2 + 
      512*m^3*v^4*w^2 - 272*m^2*u*v^4*w^2 + 16*m*u^2*v^4*w^2 - 
      71*m^2*v^5*w^2 + 41*m*u*v^5*w^2 + 4*m*v^6*w^2 - 3*u*v^6*w^2 - 
      784*m^6*w^3 + 412*m^5*u*w^3 - 54*m^4*u^2*w^3 + 1188*m^5*v*w^3 - 
      591*m^4*u*v*w^3 + 75*m^3*u^2*v*w^3 - 948*m^4*v^2*w^3 + 
      426*m^3*u*v^2*w^3 - 41*m^2*u^2*v^2*w^3 + 395*m^3*v^3*w^3 - 
      158*m^2*u*v^3*w^3 + 8*m*u^2*v^3*w^3 - 79*m^2*v^4*w^3 + 32*m*u*v^4*w^3 + 
      6*m*v^5*w^3 - 3*u*v^5*w^3 + 118*m^5*w^4 - 31*m^4*u*w^4 - 
      148*m^4*v*w^4 + 38*m^3*u*v*w^4 + 110*m^3*v^2*w^4 - 26*m^2*u*v^2*w^4 - 
      36*m^2*v^3*w^4 + 8*m*u*v^3*w^4 + 4*m*v^4*w^4 - u*v^4*w^4 - 7*m^4*w^5 + 
      7*m^3*v*w^5 - 5*m^2*v^2*w^5 + m*v^3*w^5))/
    ((16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 
      4*m^2*u*v + 20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 
      2*m^2*u*w + 12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 
      2*m*v*w^2 + v^2*w^2))), 
  -1/2*(4096*ep*m^11 - 6144*ep*m^10*u + 3840*ep*m^9*u^2 - 1280*ep*m^8*u^3 + 
     240*ep*m^7*u^4 - 24*ep*m^6*u^5 + ep*m^5*u^6 - 8192*ep*m^10*v - 
     768*m^9*u*v + 5120*ep*m^9*u*v + 1216*m^8*u^2*v + 2304*ep*m^8*u^2*v - 
     752*m^7*u^3*v - 3008*ep*m^7*u^3*v + 228*m^6*u^4*v + 1072*ep*m^6*u^4*v - 
     34*m^5*u^5*v - 168*ep*m^5*u^5*v + 2*m^4*u^6*v + 10*ep*m^4*u^6*v + 
     14080*ep*m^9*v^2 + 448*m^8*u*v^2 - 8832*ep*m^8*u*v^2 - 960*m^7*u^2*v^2 - 
     3184*ep*m^7*u^2*v^2 + 684*m^6*u^3*v^2 + 4280*ep*m^6*u^3*v^2 - 
     222*m^5*u^4*v^2 - 1444*ep*m^5*u^4*v^2 + 34*m^4*u^5*v^2 + 
     208*ep*m^4*u^5*v^2 - 2*m^3*u^6*v^2 - 11*ep*m^3*u^6*v^2 - 
     20672*ep*m^8*v^3 + 944*m^7*u*v^3 + 21120*ep*m^7*u*v^3 - 
     756*m^6*u^2*v^3 - 6748*ep*m^6*u^2*v^3 + 202*m^5*u^3*v^3 + 
     300*ep*m^5*u^3*v^3 - 18*m^4*u^4*v^3 + 194*ep*m^4*u^4*v^3 - 
     24*ep*m^3*u^5*v^3 + 18176*ep*m^7*v^4 - 1116*m^6*u*v^4 - 
     20176*ep*m^6*u*v^4 + 950*m^5*u^2*v^4 + 7843*ep*m^5*u^2*v^4 - 
     296*m^4*u^3*v^4 - 1302*ep*m^4*u^3*v^4 + 40*m^3*u^4*v^4 + 
     96*ep*m^3*u^4*v^4 - 2*m^2*u^5*v^4 - 4*ep*m^2*u^5*v^4 - 9284*ep*m^6*v^5 + 
     464*m^5*u*v^5 + 9624*ep*m^5*u*v^5 - 332*m^4*u^2*v^5 - 
     3150*ep*m^4*u^2*v^5 + 78*m^3*u^3*v^5 + 382*ep*m^3*u^3*v^5 - 
     6*m^2*u^4*v^5 - 14*ep*m^2*u^4*v^5 + 2820*ep*m^5*v^6 - 86*m^4*u*v^6 - 
     2612*ep*m^4*u*v^6 + 46*m^3*u^2*v^6 + 612*ep*m^3*u^2*v^6 - 
     6*m^2*u^3*v^6 - 32*ep*m^2*u^3*v^6 - ep*m*u^4*v^6 - 504*ep*m^4*v^7 + 
     6*m^3*u*v^7 + 428*ep*m^3*u*v^7 - 2*m^2*u^2*v^7 - 62*ep*m^2*u^2*v^7 + 
     49*ep*m^3*v^8 - 42*ep*m^2*u*v^8 + 3*ep*m*u^2*v^8 - 2*ep*m^2*v^9 + 
     2*ep*m*u*v^9 - 6144*ep*m^10*w + 7680*ep*m^9*u*w - 3840*ep*m^8*u^2*w + 
     960*ep*m^7*u^3*w - 120*ep*m^6*u^4*w + 6*ep*m^5*u^5*w + 9472*ep*m^9*v*w + 
     1216*m^8*u*v*w - 1664*ep*m^8*u*v*w - 1504*m^7*u^2*v*w - 
     5440*ep*m^7*u^2*v*w + 684*m^6*u^3*v*w + 3272*ep*m^6*u^3*v*w - 
     136*m^5*u^4*v*w - 697*ep*m^5*u^4*v*w + 10*m^4*u^5*v*w + 
     52*ep*m^4*u^5*v*w - 18112*ep*m^8*v^2*w - 384*m^7*u*v^2*w + 
     9408*ep*m^7*u*v^2*w + 744*m^6*u^2*v^2*w + 2948*ep*m^6*u^2*v^2*w - 
     426*m^5*u^3*v^2*w - 2924*ep*m^5*u^3*v^2*w + 98*m^4*u^4*v^2*w + 
     671*ep*m^4*u^4*v^2*w - 8*m^3*u^5*v^2*w - 50*ep*m^3*u^5*v^2*w + 
     26992*ep*m^7*v^3*w - 1332*m^6*u*v^3*w - 25400*ep*m^6*u*v^3*w + 
     1000*m^5*u^2*v^3*w + 7977*ep*m^5*u^2*v^3*w - 254*m^4*u^3*v^3*w - 
     830*ep*m^4*u^3*v^3*w + 22*m^3*u^4*v^3*w - 15*ep*m^3*u^4*v^3*w + 
     4*ep*m^2*u^5*v^3*w - 20748*ep*m^6*v^4*w + 1066*m^5*u*v^4*w + 
     20206*ep*m^5*u*v^4*w - 780*m^4*u^2*v^4*w - 6657*ep*m^4*u^2*v^4*w + 
     192*m^3*u^3*v^4*w + 904*ep*m^3*u^3*v^4*w - 16*m^2*u^4*v^4*w - 
     47*ep*m^2*u^4*v^4*w + 8552*ep*m^5*v^5*w - 286*m^4*u*v^5*w - 
     7596*ep*m^4*u*v^5*w + 182*m^3*u^2*v^5*w + 2001*ep*m^3*u^2*v^5*w - 
     36*m^2*u^3*v^5*w - 188*ep*m^2*u^3*v^5*w + 2*m*u^4*v^5*w + 
     6*ep*m*u^4*v^5*w - 1940*ep*m^4*v^6*w + 26*m^3*u*v^6*w + 
     1564*ep*m^3*u*v^6*w - 14*m^2*u^2*v^6*w - 291*ep*m^2*u^2*v^6*w + 
     2*m*u^3*v^6*w + 12*ep*m*u^3*v^6*w + 229*ep*m^3*v^7*w - 
     182*ep*m^2*u*v^7*w + 23*ep*m*u^2*v^7*w - 11*ep*m^2*v^8*w + 
     10*ep*m*u*v^8*w - ep*u^2*v^8*w + 3840*ep*m^9*w^2 - 3840*ep*m^8*u*w^2 + 
     1440*ep*m^7*u^2*w^2 - 240*ep*m^6*u^3*w^2 + 15*ep*m^5*u^4*w^2 - 
     4096*ep*m^8*v*w^2 - 752*m^7*u*v*w^2 - 1696*ep*m^7*u*v*w^2 + 
     684*m^6*u^2*v*w^2 + 3312*ep*m^6*u^2*v*w^2 - 204*m^5*u^3*v*w^2 - 
     1094*ep*m^5*u^3*v*w^2 + 20*m^4*u^4*v*w^2 + 109*ep*m^4*u^4*v*w^2 + 
     10032*ep*m^7*v^2*w^2 + 12*m^6*u*v^2*w^2 - 4776*ep*m^6*u*v^2*w^2 - 
     134*m^5*u^2*v^2*w^2 - 602*ep*m^5*u^2*v^2*w^2 + 72*m^4*u^3*v^2*w^2 + 
     592*ep*m^4*u^3*v^2*w^2 - 10*m^3*u^4*v^2*w^2 - 75*ep*m^3*u^4*v^2*w^2 - 
     14596*ep*m^6*v^3*w^2 + 706*m^5*u*v^3*w^2 + 12134*ep*m^5*u*v^3*w^2 - 
     436*m^4*u^2*v^3*w^2 - 3337*ep*m^4*u^2*v^3*w^2 + 82*m^3*u^3*v^3*w^2 + 
     336*ep*m^3*u^3*v^3*w^2 - 4*m^2*u^4*v^3*w^2 - 9*ep*m^2*u^4*v^3*w^2 + 
     9255*ep*m^5*v^4*w^2 - 340*m^4*u*v^4*w^2 - 7508*ep*m^4*u*v^4*w^2 + 
     206*m^3*u^2*v^4*w^2 + 1937*ep*m^3*u^2*v^4*w^2 - 38*m^2*u^3*v^4*w^2 - 
     194*ep*m^2*u^3*v^4*w^2 + 2*m*u^4*v^4*w^2 + 7*ep*m*u^4*v^4*w^2 - 
     2862*ep*m^4*v^5*w^2 + 44*m^3*u*v^5*w^2 + 2102*ep*m^3*u*v^5*w^2 - 
     26*m^2*u^2*v^5*w^2 - 415*ep*m^2*u^2*v^5*w^2 + 4*m*u^3*v^5*w^2 + 
     24*ep*m*u^3*v^5*w^2 + 429*ep*m^3*v^6*w^2 - 304*ep*m^2*u*v^6*w^2 + 
     44*ep*m*u^2*v^6*w^2 - 25*ep*m^2*v^7*w^2 + 20*ep*m*u*v^7*w^2 - 
     3*ep*u^2*v^7*w^2 - 1280*ep*m^8*w^3 + 960*ep*m^7*u*w^3 - 
     240*ep*m^6*u^2*w^3 + 20*ep*m^5*u^3*w^3 + 736*ep*m^7*v*w^3 + 
     228*m^6*u*v*w^3 + 1096*ep*m^6*u*v*w^3 - 136*m^5*u^2*v*w^3 - 
     780*ep*m^5*u^2*v*w^3 + 20*m^4*u^3*v*w^3 + 116*ep*m^4*u^3*v*w^3 - 
     3124*ep*m^6*v^2*w^3 + 70*m^5*u*v^2*w^3 + 1464*ep*m^5*u*v^2*w^3 - 
     14*m^4*u^2*v^2*w^3 - 60*ep*m^4*u^2*v^2*w^3 - 2*m^3*u^3*v^2*w^3 - 
     32*ep*m^3*u^3*v^2*w^3 + 4121*ep*m^5*v^3*w^3 - 164*m^4*u*v^3*w^3 - 
     2792*ep*m^4*u*v^3*w^3 + 74*m^3*u^2*v^3*w^3 + 576*ep*m^3*u^2*v^3*w^3 - 
     8*m^2*u^3*v^3*w^3 - 38*ep*m^2*u^3*v^3*w^3 - 1985*ep*m^4*v^4*w^3 + 
     36*m^3*u*v^4*w^3 + 1242*ep*m^3*u*v^4*w^3 - 18*m^2*u^2*v^4*w^3 - 
     220*ep*m^2*u^2*v^4*w^3 + 2*m*u^3*v^4*w^3 + 12*ep*m*u^3*v^4*w^3 + 
     406*ep*m^3*v^5*w^3 - 240*ep*m^2*u*v^5*w^3 + 31*ep*m*u^2*v^5*w^3 - 
     30*ep*m^2*v^6*w^3 + 20*ep*m*u*v^6*w^3 - 3*ep*u^2*v^6*w^3 + 
     240*ep*m^7*w^4 - 120*ep*m^6*u*w^4 + 15*ep*m^5*u^2*w^4 - 
     16*ep*m^6*v*w^4 - 34*m^5*u*v*w^4 - 226*ep*m^5*u*v*w^4 + 
     10*m^4*u^2*v*w^4 + 64*ep*m^4*u^2*v*w^4 + 586*ep*m^5*v^2*w^4 - 
     22*m^4*u*v^2*w^4 - 252*ep*m^4*u*v^2*w^4 + 4*m^3*u^2*v^2*w^4 + 
     19*ep*m^3*u^2*v^2*w^4 - 623*ep*m^4*v^3*w^4 + 14*m^3*u*v^3*w^4 + 
     294*ep*m^3*u*v^3*w^4 - 4*m^2*u^2*v^3*w^4 - 34*ep*m^2*u^2*v^3*w^4 + 
     199*ep*m^3*v^4*w^4 - 86*ep*m^2*u*v^4*w^4 + 7*ep*m*u^2*v^4*w^4 - 
     20*ep*m^2*v^5*w^4 + 10*ep*m*u*v^5*w^4 - ep*u^2*v^5*w^4 - 24*ep*m^6*w^5 + 
     6*ep*m^5*u*w^5 - 11*ep*m^5*v*w^5 + 2*m^4*u*v*w^5 + 16*ep*m^4*u*v*w^5 - 
     63*ep*m^4*v^2*w^5 + 2*m^3*u*v^2*w^5 + 18*ep*m^3*u*v^2*w^5 + 
     45*ep*m^3*v^3*w^5 - 10*ep*m^2*u*v^3*w^5 - 7*ep*m^2*v^4*w^5 + 
     2*ep*m*u*v^4*w^5 + ep*m^5*w^6 + ep*m^4*v*w^6 + 3*ep*m^3*v^2*w^6 - 
     ep*m^2*v^3*w^6)/(ep*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 
      8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + 
      m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
      3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
      2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
      m*v*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 
      20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 
      12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + 
      v^2*w^2)), -((m*v*(2*m^2 - m*u + 2*m*v - v^2 - m*w - v*w)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
      m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
      2*m*u*v*w + m^2*w^2))/(ep*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
      17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
      8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
      m^2*w^2 - m*v*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 
      20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 
      12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + 
      v^2*w^2))), (2*m*(4*m - u)*u*v*(3*m - u - v - w)*
    (2*m^2 - m*u + 2*m*v - v^2 - m*w - v*w))/
   ((16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
     2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
     2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2)), 
  (m*(2048*m^10 - 2560*m^9*u + 1280*m^8*u^2 - 320*m^7*u^3 + 40*m^6*u^4 - 
     2*m^5*u^5 - 12800*m^9*v + 16512*m^8*u*v - 8672*m^7*u^2*v + 
     2312*m^6*u^3*v - 312*m^5*u^4*v + 17*m^4*u^5*v + 22144*m^8*v^2 - 
     26912*m^7*u*v^2 + 13240*m^6*u^2*v^2 - 3234*m^5*u^3*v^2 + 
     383*m^4*u^4*v^2 - 17*m^3*u^5*v^2 - 18272*m^7*v^3 + 19448*m^6*u*v^3 - 
     8032*m^5*u^2*v^3 + 1487*m^4*u^3*v^3 - 102*m^3*u^4*v^3 + 8432*m^6*v^4 - 
     7420*m^5*u*v^4 + 2359*m^4*u^2*v^4 - 279*m^3*u^3*v^4 + 6*m^2*u^4*v^4 - 
     2288*m^5*v^5 + 1614*m^4*u*v^5 - 370*m^3*u^2*v^5 + 23*m^2*u^3*v^5 + 
     360*m^4*v^6 - 214*m^3*u*v^6 + 35*m^2*u^2*v^6 - m*u^3*v^6 - 30*m^3*v^7 + 
     19*m^2*u*v^7 - 2*m*u^2*v^7 + m^2*v^8 - m*u*v^8 - 3584*m^9*w + 
     3840*m^8*u*w - 1600*m^7*u^2*w + 320*m^6*u^3*w - 30*m^5*u^4*w + 
     m^4*u^5*w + 22400*m^8*v*w - 24192*m^7*u*v*w + 10072*m^6*u^2*v*w - 
     1948*m^5*u^3*v*w + 160*m^4*u^4*v*w - 3*m^3*u^5*v*w - 34528*m^7*v^2*w + 
     35216*m^6*u*v^2*w - 13666*m^5*u^2*v^2*w + 2358*m^4*u^3*v^2*w - 
     150*m^3*u^4*v^2*w + 24904*m^6*v^3*w - 22272*m^5*u*v^3*w + 
     7111*m^4*u^2*v^3*w - 879*m^3*u^3*v^3*w + 26*m^2*u^4*v^3*w - 
     9996*m^5*v^4*w + 7490*m^4*u*v^4*w - 1747*m^3*u^2*v^4*w + 
     118*m^2*u^3*v^4*w + 2374*m^4*v^5*w - 1524*m^3*u*v^5*w + 
     216*m^2*u^2*v^5*w - 3*m*u^3*v^5*w - 336*m^3*v^6*w + 214*m^2*u*v^6*w - 
     12*m*u^2*v^6*w + 27*m^2*v^7*w - 21*m*u*v^7*w - m*v^8*w + u*v^8*w + 
     2560*m^8*w^2 - 2240*m^7*u*w^2 + 720*m^6*u^2*w^2 - 100*m^5*u^3*w^2 + 
     5*m^4*u^4*w^2 - 16160*m^7*v*w^2 + 13896*m^6*u*v*w^2 - 
     4244*m^5*u^2*v*w^2 + 517*m^4*u^3*v*w^2 - 18*m^3*u^4*v*w^2 + 
     21720*m^6*v^2*w^2 - 17954*m^5*u*v^2*w^2 + 5205*m^4*u^2*v^2*w^2 - 
     565*m^3*u^3*v^2*w^2 + 12*m^2*u^4*v^2*w^2 - 13416*m^5*v^3*w^2 + 
     9767*m^4*u*v^3*w^2 - 2279*m^3*u^2*v^3*w^2 + 163*m^2*u^3*v^3*w^2 + 
     4575*m^4*v^4*w^2 - 2821*m^3*u*v^4*w^2 + 432*m^2*u^2*v^4*w^2 - 
     11*m*u^3*v^4*w^2 - 908*m^3*v^5*w^2 + 511*m^2*u*v^5*w^2 - 
     32*m*u^2*v^5*w^2 + 101*m^2*v^6*w^2 - 63*m*u*v^6*w^2 - 5*m*v^7*w^2 + 
     4*u*v^7*w^2 - 960*m^7*w^3 + 640*m^6*u*w^3 - 140*m^5*u^2*w^3 + 
     10*m^4*u^3*w^3 + 6168*m^6*v*w^3 - 3924*m^5*u*v*w^3 + 771*m^4*u^2*v*w^3 - 
     43*m^3*u^3*v*w^3 - 7002*m^5*v^2*w^3 + 4468*m^4*u*v^2*w^3 - 
     875*m^3*u^2*v^2*w^3 + 44*m^2*u^3*v^2*w^3 + 3615*m^4*v^3*w^3 - 
     2025*m^3*u*v^3*w^3 + 306*m^2*u^2*v^3*w^3 - 9*m*u^3*v^3*w^3 - 
     1015*m^3*v^4*w^3 + 482*m^2*u*v^4*w^3 - 36*m*u^2*v^4*w^3 + 
     154*m^2*v^5*w^3 - 73*m*u*v^5*w^3 - 10*m*v^6*w^3 + 6*u*v^6*w^3 + 
     200*m^6*w^4 - 90*m^5*u*w^4 + 10*m^4*u^2*w^4 - 1316*m^5*v*w^4 + 
     546*m^4*u*v*w^4 - 51*m^3*u^2*v*w^4 + 1202*m^4*v^2*w^4 - 
     544*m^3*u*v^2*w^4 + 55*m^2*u^2*v^2*w^4 - 507*m^3*v^3*w^4 + 
     192*m^2*u*v^3*w^4 - 14*m*u^2*v^3*w^4 + 111*m^2*v^4*w^4 - 
     36*m*u*v^4*w^4 - 10*m*v^5*w^4 + 4*u*v^5*w^4 - 22*m^5*w^5 + 5*m^4*u*w^5 + 
     149*m^4*v*w^5 - 30*m^3*u*v*w^5 - 101*m^3*v^2*w^5 + 26*m^2*u*v^2*w^5 + 
     35*m^2*v^3*w^5 - 6*m*u*v^3*w^5 - 5*m*v^4*w^5 + u*v^4*w^5 + m^4*w^6 - 
     7*m^3*v*w^6 + 3*m^2*v^2*w^6 - m*v^3*w^6))/(2*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 
     4*m^2*u*v + 20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 
     2*m^2*u*w + 12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 
     2*m*v*w^2 + v^2*w^2)), 
  -1/2*(m*(2048*m^10 - 3584*m^9*u + 2560*m^8*u^2 - 960*m^7*u^3 + 
      200*m^6*u^4 - 22*m^5*u^5 + m^4*u^6 + 3584*m^9*v - 7808*m^8*u*v + 
      6880*m^7*u^2*v - 3112*m^6*u^3*v + 764*m^5*u^4*v - 97*m^4*u^5*v + 
      5*m^3*u^6*v - 3456*m^8*v^2 + 6304*m^7*u*v^2 - 4680*m^6*u^2*v^2 + 
      1690*m^5*u^3*v^2 - 295*m^4*u^4*v^2 + 20*m^3*u^5*v^2 - 2400*m^7*v^3 + 
      2568*m^6*u*v^3 - 644*m^5*u^2*v^3 - 45*m^4*u^3*v^3 + 29*m^3*u^4*v^3 - 
      2*m^2*u^5*v^3 + 3696*m^6*v^4 - 3764*m^5*u*v^4 + 1072*m^4*u^2*v^4 - 
      70*m^3*u^3*v^4 - 5*m^2*u^4*v^4 - 1712*m^5*v^5 + 1516*m^4*u*v^5 - 
      316*m^3*u^2*v^5 + 7*m^2*u^3*v^5 + m*u^4*v^5 + 388*m^4*v^6 - 
      316*m^3*u*v^6 + 45*m^2*u^2*v^6 - 44*m^3*v^7 + 37*m^2*u*v^7 - 
      3*m*u^2*v^7 + 2*m^2*v^8 - 2*m*u*v^8 - 3584*m^9*w + 5120*m^8*u*w - 
      2880*m^7*u^2*w + 800*m^6*u^3*w - 110*m^5*u^4*w + 6*m^4*u^5*w - 
      6272*m^8*v*w + 11520*m^7*u*v*w - 8040*m^6*u^2*v*w + 2684*m^5*u^3*v*w - 
      432*m^4*u^4*v*w + 27*m^3*u^5*v*w + 2848*m^7*v^2*w - 4848*m^6*u*v^2*w + 
      3034*m^5*u^2*v^2*w - 851*m^4*u^3*v^2*w + 104*m^3*u^4*v^2*w - 
      4*m^2*u^5*v^2*w + 5800*m^6*v^3*w - 5556*m^5*u*v^3*w + 
      1635*m^4*u^2*v^3*w - 138*m^3*u^3*v^3*w - 3*m^2*u^4*v^3*w - 
      5084*m^5*v^4*w + 4308*m^4*u*v^4*w - 1016*m^3*u^2*v^4*w + 
      56*m^2*u^3*v^4*w + 1628*m^4*v^5*w - 1244*m^3*u*v^5*w + 
      212*m^2*u^2*v^5*w - 3*m*u^3*v^5*w - 236*m^3*v^6*w + 183*m^2*u*v^6*w - 
      22*m*u^2*v^6*w + 13*m^2*v^7*w - 12*m*u*v^7*w + u^2*v^7*w + 
      2560*m^8*w^2 - 2880*m^7*u*w^2 + 1200*m^6*u^2*w^2 - 220*m^5*u^3*w^2 + 
      15*m^4*u^4*w^2 + 4384*m^7*v*w^2 - 6488*m^6*u*v*w^2 + 
      3372*m^5*u^2*v*w^2 - 742*m^4*u^3*v*w^2 + 59*m^3*u^4*v*w^2 + 
      248*m^6*v^2*w^2 + 326*m^5*u*v^2*w^2 - 345*m^4*u^2*v^2*w^2 + 
      94*m^3*u^3*v^2*w^2 - 8*m^2*u^4*v^2*w^2 - 4792*m^5*v^3*w^2 + 
      3733*m^4*u*v^3*w^2 - 890*m^3*u^2*v^3*w^2 + 66*m^2*u^3*v^3*w^2 - 
      m*u^4*v^3*w^2 + 2704*m^4*v^4*w^2 - 1854*m^3*u*v^4*w^2 + 
      323*m^2*u^2*v^4*w^2 - 10*m*u^3*v^4*w^2 - 584*m^3*v^5*w^2 + 
      388*m^2*u*v^5*w^2 - 45*m*u^2*v^5*w^2 + 50*m^2*v^6*w^2 - 
      38*m*u*v^6*w^2 + 3*u^2*v^6*w^2 - m*v^7*w^2 + u*v^7*w^2 - 960*m^7*w^3 + 
      800*m^6*u*w^3 - 220*m^5*u^2*w^3 + 20*m^4*u^3*w^3 - 1560*m^6*v*w^3 + 
      1748*m^5*u*v*w^3 - 604*m^4*u^2*v*w^3 + 66*m^3*u^3*v*w^3 - 
      922*m^5*v^2*w^3 + 563*m^4*u*v^2*w^3 - 98*m^3*u^2*v^2*w^3 + 
      3*m^2*u^3*v^2*w^3 + 1845*m^4*v^3*w^3 - 1090*m^3*u*v^3*w^3 + 
      179*m^2*u^2*v^3*w^3 - 7*m*u^3*v^3*w^3 - 692*m^3*v^4*w^3 + 
      373*m^2*u*v^4*w^3 - 38*m*u^2*v^4*w^3 + 95*m^2*v^5*w^3 - 
      55*m*u*v^5*w^3 + 3*u^2*v^5*w^3 - 4*m*v^6*w^3 + 3*u*v^6*w^3 + 
      200*m^6*w^4 - 110*m^5*u*w^4 + 15*m^4*u^2*w^4 + 296*m^5*v*w^4 - 
      225*m^4*u*v*w^4 + 39*m^3*u^2*v*w^4 + 352*m^4*v^2*w^4 - 
      162*m^3*u*v^2*w^4 + 17*m^2*u^2*v^2*w^4 - 355*m^3*v^3*w^4 + 
      144*m^2*u*v^3*w^4 - 12*m*u^2*v^3*w^4 + 85*m^2*v^4*w^4 - 
      34*m*u*v^4*w^4 + u^2*v^4*w^4 - 6*m*v^5*w^4 + 3*u*v^5*w^4 - 22*m^5*w^5 + 
      6*m^4*u*w^5 - 28*m^4*v*w^5 + 11*m^3*u*v*w^5 - 54*m^3*v^2*w^5 + 
      13*m^2*u*v^2*w^5 + 32*m^2*v^3*w^5 - 7*m*u*v^3*w^5 - 4*m*v^4*w^5 + 
      u*v^4*w^5 + m^4*w^6 + m^3*v*w^6 + 3*m^2*v^2*w^6 - m*v^3*w^6))/
    ((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
      2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
      2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2)), 
  -(((-1 + 2*ep)*(4*m - v)*v*(8*m^3 - 2*m^2*u - 10*m^2*v + 2*m*u*v + 
      2*m*v^2 - 6*m^2*w + m*u*w + 6*m*v*w - v^2*w + m*w^2 - v*w^2))/
    ((16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 
      8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + 
      m^2*w^2 - 2*m*v*w^2 + v^2*w^2))), 
  (3*(-1 + 2*ep)*(4*m - v)*v*(8*m^3 - 2*m^2*u - 10*m^2*v + 2*m*u*v + 
     2*m*v^2 - 6*m^2*w + m*u*w + 6*m*v*w - v^2*w + m*w^2 - v*w^2))/
   (2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 
     8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + 
     m^2*w^2 - 2*m*v*w^2 + v^2*w^2)), 
  (128*m^7 - 96*m^6*u + 24*m^5*u^2 - 2*m^4*u^3 - 288*m^6*v + 96*m^5*u*v + 
    10*m^4*u^2*v - 4*m^3*u^3*v + 472*m^5*v^2 - 106*m^4*u*v^2 - 
    28*m^3*u^2*v^2 + 6*m^2*u^3*v^2 - 382*m^4*v^3 + 70*m^3*u*v^3 + 
    14*m^2*u^2*v^3 - 2*m*u^3*v^3 + 150*m^3*v^4 - 20*m^2*u*v^4 - 2*m*u^2*v^4 - 
    28*m^2*v^5 + 2*m*u*v^5 + 2*m*v^6 - 96*m^6*w + 48*m^5*u*w - 6*m^4*u^2*w + 
    256*m^5*v*w - 64*m^4*u*v*w - 5*m^3*u^2*v*w + m^2*u^3*v*w - 
    434*m^4*v^2*w + 75*m^3*u*v^2*w + 15*m^2*u^2*v^2*w - m*u^3*v^2*w + 
    282*m^3*v^3*w - 44*m^2*u*v^3*w - 6*m*u^2*v^3*w - 75*m^2*v^4*w + 
    11*m*u*v^4*w + u^2*v^4*w + 7*m*v^5*w - u*v^5*w + 24*m^5*w^2 - 
    6*m^4*u*w^2 - 90*m^4*v*w^2 + 14*m^3*u*v*w^2 + m^2*u^2*v*w^2 + 
    147*m^3*v^2*w^2 - 16*m^2*u*v^2*w^2 - m*u^2*v^2*w^2 - 67*m^2*v^3*w^2 + 
    10*m*u*v^3*w^2 + u^2*v^3*w^2 + 9*m*v^4*w^2 - 2*u*v^4*w^2 - 2*m^4*w^3 + 
    15*m^3*v*w^3 - m^2*u*v*w^3 - 21*m^2*v^2*w^3 + m*u*v^2*w^3 + 5*m*v^3*w^3 - 
    u*v^3*w^3 - m^2*v*w^4 + m*v^2*w^4)/(2*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 
     8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + 
     m^2*w^2 - 2*m*v*w^2 + v^2*w^2)), 0, 0, 0, 0, 0, 0, 0, 
  (192*m^7 + 256*ep*m^7 - 208*m^6*u - 256*ep*m^6*u + 84*m^5*u^2 + 
    96*ep*m^5*u^2 - 15*m^4*u^3 - 16*ep*m^4*u^3 + m^3*u^4 + ep*m^3*u^4 - 
    256*m^6*v - 256*ep*m^6*v + 208*m^5*u*v + 184*ep*m^5*u*v - 56*m^4*u^2*v - 
    46*ep*m^4*u^2*v + 5*m^3*u^3*v + 4*ep*m^3*u^3*v + 172*m^5*v^2 + 
    48*ep*m^5*v^2 - 107*m^4*u*v^2 - 6*ep*m^4*u*v^2 + 20*m^3*u^2*v^2 - 
    ep*m^3*u^2*v^2 - m^2*u^3*v^2 - 66*m^4*v^3 + 72*ep*m^4*v^3 + 
    29*m^3*u*v^3 - 46*ep*m^3*u*v^3 - 3*m^2*u^2*v^3 + 6*ep*m^2*u^2*v^3 + 
    13*m^3*v^4 - 50*ep*m^3*v^4 - 3*m^2*u*v^4 + 18*ep*m^2*u*v^4 - 
    ep*m*u^2*v^4 - m^2*v^5 + 12*ep*m^2*v^5 - 2*ep*m*u*v^5 - ep*m*v^6 - 
    208*m^6*w - 256*ep*m^6*w + 168*m^5*u*w + 192*ep*m^5*u*w - 45*m^4*u^2*w - 
    48*ep*m^4*u^2*w + 4*m^3*u^3*w + 4*ep*m^3*u^3*w + 256*m^5*v*w + 
    168*ep*m^5*v*w - 164*m^4*u*v*w - 108*ep*m^4*u*v*w + 33*m^3*u^2*v*w + 
    25*ep*m^3*u^2*v*w - 2*m^2*u^3*v*w - 2*ep*m^2*u^3*v*w - 147*m^4*v^2*w + 
    102*ep*m^4*v^2*w + 72*m^3*u*v^2*w - 34*ep*m^3*u*v^2*w - 9*m^2*u^2*v^2*w + 
    ep*m^2*u^2*v^2*w + 40*m^3*v^3*w - 176*ep*m^3*v^3*w - 14*m^2*u*v^3*w + 
    36*ep*m^2*u*v^3*w + m*u^2*v^3*w - 4*m^2*v^4*w + 80*ep*m^2*v^4*w + 
    m*u*v^4*w - 6*ep*m*u*v^4*w - 15*ep*m*v^5*w + ep*v^6*w + 84*m^5*w^2 + 
    96*ep*m^5*w^2 - 45*m^4*u*w^2 - 48*ep*m^4*u*w^2 + 6*m^3*u^2*w^2 + 
    6*ep*m^3*u^2*w^2 - 96*m^4*v*w^2 - 22*ep*m^4*v*w^2 + 44*m^3*u*v*w^2 + 
    16*ep*m^3*u*v*w^2 - 5*m^2*u^2*v*w^2 - 3*ep*m^2*u^2*v*w^2 + 
    42*m^3*v^2*w^2 - 105*ep*m^3*v^2*w^2 - 15*m^2*u*v^2*w^2 + 
    18*ep*m^2*u*v^2*w^2 + m*u^2*v^2*w^2 + ep*m*u^2*v^2*w^2 - 6*m^2*v^3*w^2 + 
    98*ep*m^2*v^3*w^2 + 2*m*u*v^3*w^2 - 6*ep*m*u*v^3*w^2 - 30*ep*m*v^4*w^2 + 
    3*ep*v^5*w^2 - 15*m^4*w^3 - 16*ep*m^4*w^3 + 4*m^3*u*w^3 + 
    4*ep*m^3*u*w^3 + 16*m^3*v*w^3 - 5*ep*m^3*v*w^3 - 4*m^2*u*v*w^3 - 
    4*m^2*v^2*w^3 + 31*ep*m^2*v^2*w^3 + m*u*v^2*w^3 - 2*ep*m*u*v^2*w^3 - 
    19*ep*m*v^3*w^3 + 3*ep*v^4*w^3 + m^3*w^4 + ep*m^3*w^4 - m^2*v*w^4 + 
    ep*m^2*v*w^4 - 3*ep*m*v^2*w^4 + ep*v^3*w^4)/
   ((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
     2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
     2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2)), 0, 
  0}, {0, -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*v*(16*m^3 - 12*m^2*u + 
      2*m*u^2 - 8*m^2*v + 5*m*u*v + m*v^2 - u*v^2 - 8*m^2*w + 3*m*u*w + 
      2*m*v*w - u*v*w + m*w^2)*(12*m^3 + 4*m^2*u - 9*m*u^2 + 2*u^3 - 
      7*m^2*v - 2*m*u*v + 3*u^2*v + m*v^2 - 7*m^2*w - 5*m*u*w + 3*u^2*w + 
      2*m*v*w + u*v*w + m*w^2 + u*w^2))/(ep^2*u^2*(-3*m + u + v + w)*
     (16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
      2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
      2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(30720*m^11 - 7168*m^10*u - 
     60160*m^9*u^2 + 74240*m^8*u^3 - 40904*m^7*u^4 + 12604*m^6*u^5 - 
     2252*m^5*u^6 + 219*m^4*u^7 - 9*m^3*u^8 - 33280*m^10*v - 52992*m^9*u*v + 
     146240*m^8*u^2*v - 113184*m^7*u^3*v + 42414*m^6*u^4*v - 8359*m^5*u^5*v + 
     796*m^4*u^6*v - 21*m^3*u^7*v - m^2*u^8*v + 7680*m^9*v^2 + 
     84480*m^8*u*v^2 - 124496*m^7*u^2*v^2 + 66424*m^6*u^3*v^2 - 
     16603*m^5*u^4*v^2 + 1959*m^4*u^5*v^2 - 96*m^3*u^6*v^2 + 2*m^2*u^7*v^2 + 
     4800*m^8*v^3 - 52032*m^7*u*v^3 + 53660*m^6*u^2*v^3 - 20712*m^5*u^3*v^3 + 
     3751*m^4*u^4*v^3 - 402*m^3*u^5*v^3 + 34*m^2*u^6*v^3 - m*u^7*v^3 - 
     3400*m^7*v^4 + 16812*m^6*u*v^4 - 13340*m^5*u^2*v^4 + 3981*m^4*u^3*v^4 - 
     665*m^3*u^4*v^4 + 87*m^2*u^5*v^4 - 5*m*u^6*v^4 + 870*m^6*v^5 - 
     3045*m^5*u*v^5 + 1998*m^4*u^2*v^5 - 485*m^3*u^3*v^5 + 78*m^2*u^4*v^5 - 
     7*m*u^5*v^5 - 105*m^5*v^6 + 295*m^4*u*v^6 - 174*m^3*u^2*v^6 + 
     29*m^2*u^3*v^6 - 3*m*u^4*v^6 + 5*m^4*v^7 - 12*m^3*u*v^7 + 
     7*m^2*u^2*v^7 - 57856*m^10*w - 2816*m^9*u*w + 110272*m^8*u^2*w - 
     105440*m^7*u^3*w + 45334*m^6*u^4*w - 10339*m^5*u^5*w + 1221*m^4*u^6*w - 
     59*m^3*u^7*w + 48896*m^9*v*w + 102208*m^8*u*v*w - 206352*m^7*u^2*v*w + 
     127452*m^6*u^3*v*w - 37302*m^5*u^4*v*w + 5477*m^4*u^5*v*w - 
     363*m^3*u^6*v*w + 7*m^2*u^7*v*w - 3264*m^8*v^2*w - 119440*m^7*u*v^2*w + 
     139716*m^6*u^2*v^2*w - 60441*m^5*u^3*v^2*w + 12347*m^4*u^4*v^2*w - 
     1287*m^3*u^5*v^2*w + 78*m^2*u^6*v^2*w - 3*m*u^7*v^2*w - 9472*m^7*v^3*w + 
     56812*m^6*u*v^3*w - 47771*m^5*u^2*v^3*w + 15689*m^4*u^3*v^3*w - 
     2598*m^3*u^4*v^3*w + 266*m^2*u^5*v^3*w - 16*m*u^6*v^3*w + 
     4142*m^6*v^4*w - 13720*m^5*u*v^4*w + 9232*m^4*u^2*v^4*w - 
     2546*m^3*u^3*v^4*w + 399*m^2*u^4*v^4*w - 43*m*u^5*v^4*w + 2*u^6*v^4*w - 
     723*m^5*v^5*w + 1709*m^4*u*v^5*w - 1007*m^3*u^2*v^5*w + 
     237*m^2*u^3*v^5*w - 29*m*u^4*v^5*w + 2*u^5*v^5*w + 53*m^4*v^6*w - 
     94*m^3*u*v^6*w + 50*m^2*u^2*v^6*w - 8*m*u^3*v^6*w - m^3*v^7*w + 
     m^2*u*v^7*w + 46592*m^9*w^2 + 15232*m^8*u*w^2 - 82608*m^7*u^2*w^2 + 
     59488*m^6*u^3*w^2 - 18757*m^5*u^4*w^2 + 2817*m^4*u^5*w^2 - 
     165*m^3*u^6*w^2 - 28864*m^8*v*w^2 - 79440*m^7*u*v*w^2 + 
     117564*m^6*u^2*v*w^2 - 55865*m^5*u^3*v*w^2 + 12086*m^4*u^4*v*w^2 - 
     1208*m^3*u^5*v*w^2 + 45*m^2*u^6*v*w^2 - 3184*m^7*v^2*w^2 + 
     67592*m^6*u*v^2*w^2 - 61512*m^5*u^2*v^2*w^2 + 20912*m^4*u^3*v^2*w^2 - 
     3322*m^3*u^4*v^2*w^2 + 267*m^2*u^5*v^2*w^2 - 11*m*u^6*v^2*w^2 + 
     6316*m^6*v^3*w^2 - 23755*m^5*u*v^3*w^2 + 16043*m^4*u^2*v^3*w^2 - 
     4379*m^3*u^3*v^3*w^2 + 628*m^2*u^4*v^3*w^2 - 58*m*u^5*v^3*w^2 + 
     2*u^6*v^3*w^2 - 1763*m^5*v^4*w^2 + 3976*m^4*u*v^4*w^2 - 
     2244*m^3*u^2*v^4*w^2 + 541*m^2*u^3*v^4*w^2 - 77*m*u^4*v^4*w^2 + 
     6*u^5*v^4*w^2 + 187*m^4*v^5*w^2 - 294*m^3*u*v^5*w^2 + 
     145*m^2*u^2*v^5*w^2 - 28*m*u^3*v^5*w^2 + 2*u^4*v^5*w^2 - 6*m^3*v^6*w^2 + 
     6*m^2*u*v^6*w^2 - m*u^2*v^6*w^2 - 20800*m^8*w^3 - 12512*m^7*u*w^3 + 
     32500*m^6*u^2*w^3 - 16678*m^5*u^3*w^3 + 3435*m^4*u^4*w^3 - 
     255*m^3*u^5*w^3 + 8448*m^7*v*w^3 + 32348*m^6*u*v*w^3 - 
     34335*m^5*u^2*v*w^3 + 11829*m^4*u^3*v*w^3 - 1709*m^3*u^4*v*w^3 + 
     91*m^2*u^5*v*w^3 + 2796*m^6*v^2*w^3 - 19465*m^5*u*v^2*w^3 + 
     13331*m^4*u^2*v^2*w^3 - 3364*m^3*u^3*v^2*w^3 + 366*m^2*u^4*v^2*w^3 - 
     16*m*u^5*v^2*w^3 - 1922*m^5*v^3*w^3 + 4713*m^4*u*v^3*w^3 - 
     2492*m^3*u^2*v^3*w^3 + 533*m^2*u^3*v^3*w^3 - 63*m*u^4*v^3*w^3 + 
     4*u^5*v^3*w^3 + 315*m^4*v^4*w^3 - 479*m^3*u*v^4*w^3 + 
     216*m^2*u^2*v^4*w^3 - 39*m*u^3*v^4*w^3 + 4*u^4*v^4*w^3 - 
     15*m^3*v^5*w^3 + 15*m^2*u*v^5*w^3 - 4*m*u^2*v^5*w^3 + 5560*m^7*w^4 + 
     4852*m^6*u*w^4 - 7102*m^5*u^2*w^4 + 2325*m^4*u^3*w^4 - 235*m^3*u^4*w^4 - 
     1138*m^6*v*w^4 - 7400*m^5*u*v*w^4 + 5341*m^4*u^2*v*w^4 - 
     1195*m^3*u^3*v*w^4 + 89*m^2*u^4*v*w^4 - 843*m^5*v^2*w^4 + 
     2970*m^4*u*v^2*w^4 - 1449*m^3*u^2*v^2*w^4 + 239*m^2*u^3*v^2*w^4 - 
     12*m*u^4*v^2*w^4 + 275*m^4*v^3*w^4 - 438*m^3*u*v^3*w^4 + 
     173*m^2*u^2*v^3*w^4 - 24*m*u^3*v^3*w^4 + 2*u^4*v^3*w^4 - 
     20*m^3*v^4*w^4 + 20*m^2*u*v^4*w^4 - 6*m*u^2*v^4*w^4 - 890*m^6*w^5 - 
     1015*m^5*u*w^5 + 819*m^4*u^2*w^5 - 129*m^3*u^3*w^5 + 13*m^5*v*w^5 + 
     930*m^4*u*v*w^5 - 407*m^3*u^2*v*w^5 + 45*m^2*u^3*v*w^5 + 
     115*m^4*v^2*w^5 - 222*m^3*u*v^2*w^5 + 70*m^2*u^2*v^2*w^5 - 
     5*m*u^3*v^2*w^5 - 15*m^3*v^3*w^5 + 15*m^2*u*v^3*w^5 - 4*m*u^2*v^3*w^5 + 
     79*m^5*w^6 + 111*m^4*u*w^6 - 39*m^3*u^2*w^6 + 13*m^4*v*w^6 - 
     56*m^3*u*v*w^6 + 11*m^2*u^2*v*w^6 - 6*m^3*v^2*w^6 + 6*m^2*u*v^2*w^6 - 
     m*u^2*v^2*w^6 - 3*m^4*w^7 - 5*m^3*u*w^7 - m^3*v*w^7 + m^2*u*v*w^7))/
   (ep^2*m*u*v*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
     2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
     2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(12288*m^11 - 34816*m^10*u + 
      41472*m^9*u^2 - 26112*m^8*u^3 + 9392*m^7*u^4 - 1944*m^6*u^5 + 
      216*m^5*u^6 - 10*m^4*u^7 - 68608*m^10*v + 131840*m^9*u*v - 
      101184*m^8*u^2*v + 37008*m^7*u^3*v - 6224*m^6*u^4*v + 532*m^5*u^5*v - 
      155*m^4*u^6*v + 45*m^3*u^7*v - 4*m^2*u^8*v + 105984*m^9*v^2 - 
      166016*m^8*u*v^2 + 85392*m^7*u^2*v^2 - 5904*m^6*u^3*v^2 - 
      8097*m^5*u^4*v^2 + 2200*m^4*u^5*v^2 - 25*m^3*u^6*v^2 - 47*m^2*u^7*v^2 + 
      4*m*u^8*v^2 - 80000*m^8*v^3 + 107136*m^7*u*v^3 - 35212*m^6*u^2*v^3 - 
      10581*m^5*u^3*v^3 + 8078*m^4*u^4*v^3 - 1252*m^3*u^5*v^3 - 
      30*m^2*u^6*v^3 + 14*m*u^7*v^3 + 34800*m^7*v^4 - 41072*m^6*u*v^4 + 
      7909*m^5*u^2*v^4 + 6338*m^4*u^3*v^4 - 2650*m^3*u^4*v^4 + 
      234*m^2*u^5*v^4 + 9*m*u^6*v^4 - 9212*m^6*v^5 + 9877*m^5*u*v^5 - 
      988*m^4*u^2*v^5 - 1502*m^3*u^3*v^5 + 384*m^2*u^4*v^5 - 15*m*u^5*v^5 + 
      1472*m^5*v^6 - 1484*m^4*u*v^6 + 66*m^3*u^2*v^6 + 166*m^2*u^3*v^6 - 
      21*m*u^4*v^6 - 131*m^4*v^7 + 129*m^3*u*v^7 - 2*m^2*u^2*v^7 - 
      7*m*u^3*v^7 + 5*m^3*v^8 - 5*m^2*u*v^8 - 22528*m^10*w + 57856*m^9*u*w - 
      60288*m^8*u^2*w + 32096*m^7*u^3*w - 9376*m^6*u^4*w + 1488*m^5*u^5*w - 
      115*m^4*u^6*w + 3*m^3*u^7*w + 123648*m^9*v*w - 192896*m^8*u*v*w + 
      113072*m^7*u^2*v*w - 28768*m^6*u^3*v*w + 3208*m^5*u^4*v*w - 
      598*m^4*u^5*v*w + 207*m^3*u^6*v*w - 23*m^2*u^7*v*w - 167680*m^8*v^2*w + 
      209216*m^7*u*v^2*w - 70992*m^6*u^2*v^2*w - 8920*m^5*u^3*v^2*w + 
      8766*m^4*u^4*v^2*w - 1088*m^3*u^5*v^2*w - 94*m^2*u^6*v^2*w + 
      18*m*u^7*v^2*w + 106400*m^7*v^3*w - 114104*m^6*u*v^3*w + 
      20063*m^5*u^2*v^3*w + 15412*m^4*u^3*v^3*w - 6410*m^3*u^4*v^3*w + 
      608*m^2*u^5*v^3*w + 32*m*u^6*v^3*w - 4*u^7*v^3*w - 37160*m^6*v^4*w + 
      35966*m^5*u*v^4*w - 2750*m^4*u^2*v^4*w - 5656*m^3*u^3*v^4*w + 
      1680*m^2*u^4*v^4*w - 106*m*u^5*v^4*w - 6*u^6*v^4*w + 7387*m^5*v^5*w - 
      6764*m^4*u*v^5*w + 240*m^3*u^2*v^5*w + 870*m^2*u^3*v^5*w - 
      191*m*u^4*v^5*w + 6*u^5*v^5*w - 787*m^4*v^6*w + 715*m^3*u*v^6*w - 
      32*m^2*u^2*v^6*w - 50*m*u^3*v^6*w + 8*u^4*v^6*w + 35*m^3*v^7*w - 
      33*m^2*u*v^7*w + 3*m*u^2*v^7*w + 17664*m^9*w^2 - 40704*m^8*u*w^2 + 
      36384*m^7*u^2*w^2 - 15856*m^6*u^3*w^2 + 3561*m^5*u^4*w^2 - 
      390*m^4*u^5*w^2 + 16*m^3*u^6*w^2 - 95360*m^8*v*w^2 + 
      113920*m^7*u*v*w^2 - 45676*m^6*u^2*v*w^2 + 6215*m^5*u^3*v*w^2 - 
      505*m^4*u^4*v*w^2 + 299*m^3*u^5*v*w^2 - 50*m^2*u^6*v*w^2 + 
      110400*m^7*v^2*w^2 - 103240*m^6*u*v^2*w^2 + 16047*m^5*u^2*v^2*w^2 + 
      9842*m^4*u^3*v^2*w^2 - 3183*m^3*u^4*v^2*w^2 + 129*m^2*u^5*v^2*w^2 + 
      25*m*u^6*v^2*w^2 - 56520*m^6*v^3*w^2 + 46182*m^5*u*v^3*w^2 - 
      793*m^4*u^2*v^3*w^2 - 7235*m^3*u^3*v^3*w^2 + 1804*m^2*u^4*v^3*w^2 - 
      83*m*u^5*v^3*w^2 - 6*u^6*v^3*w^2 + 14855*m^5*v^4*w^2 - 
      11446*m^4*u*v^4*w^2 - 383*m^3*u^2*v^4*w^2 + 1737*m^2*u^3*v^4*w^2 - 
      351*m*u^4*v^4*w^2 + 10*u^5*v^4*w^2 - 1971*m^4*v^5*w^2 + 
      1531*m^3*u*v^5*w^2 + 10*m^2*u^2*v^5*w^2 - 154*m*u^3*v^5*w^2 + 
      24*u^4*v^5*w^2 + 105*m^3*v^6*w^2 - 87*m^2*u*v^6*w^2 + 7*m*u^2*v^6*w^2 + 
      2*u^3*v^6*w^2 - 7680*m^8*w^3 + 15680*m^7*u*w^3 - 11672*m^6*u^2*w^3 + 
      3942*m^5*u^3*w^3 - 611*m^4*u^4*w^3 + 35*m^3*u^5*w^3 + 40800*m^7*v*w^3 - 
      33768*m^6*u*v*w^3 + 6761*m^5*u^2*v*w^3 + 278*m^4*u^3*v*w^3 + 
      55*m^3*u^4*v*w^3 - 47*m^2*u^5*v*w^3 - 38720*m^6*v^2*w^3 + 
      24448*m^5*u*v^2*w^3 + 1487*m^4*u^2*v^2*w^3 - 3191*m^3*u^3*v^2*w^3 + 
      472*m^2*u^4*v^2*w^3 + 2*m*u^5*v^2*w^3 + 14990*m^5*v^3*w^3 - 
      8628*m^4*u*v^3*w^3 - 1425*m^3*u^2*v^3*w^3 + 1439*m^2*u^3*v^3*w^3 - 
      205*m*u^4*v^3*w^3 + 4*u^5*v^3*w^3 - 2635*m^4*v^4*w^3 + 
      1555*m^3*u*v^4*w^3 + 216*m^2*u^2*v^4*w^3 - 206*m*u^3*v^4*w^3 + 
      24*u^4*v^4*w^3 + 175*m^3*v^5*w^3 - 115*m^2*u*v^5*w^3 - 
      2*m*u^2*v^5*w^3 + 6*u^3*v^5*w^3 + 2000*m^7*w^4 - 3560*m^6*u*w^4 + 
      2100*m^5*u^2*w^4 - 494*m^4*u^3*w^4 + 40*m^3*u^4*w^4 - 10460*m^6*v*w^4 + 
      4829*m^5*u*v*w^4 + 317*m^4*u^2*v*w^4 - 229*m^3*u^3*v*w^4 - 
      8*m^2*u^4*v*w^4 + 7630*m^5*v^2*w^4 - 2588*m^4*u*v^2*w^4 - 
      1063*m^3*u^2*v^2*w^4 + 425*m^2*u^3*v^2*w^4 - 24*m*u^4*v^2*w^4 - 
      1985*m^4*v^3*w^4 + 695*m^3*u*v^3*w^4 + 298*m^2*u^2*v^3*w^4 - 
      115*m*u^3*v^3*w^4 + 8*u^4*v^3*w^4 + 175*m^3*v^4*w^4 - 
      75*m^2*u*v^4*w^4 - 18*m*u^2*v^4*w^4 + 6*u^3*v^4*w^4 - 312*m^6*w^5 + 
      474*m^5*u*w^5 - 201*m^4*u^2*w^5 + 25*m^3*u^3*w^5 + 1607*m^5*v*w^5 - 
      160*m^4*u*v*w^5 - 187*m^3*u^2*v*w^5 + 19*m^2*u^3*v*w^5 - 
      801*m^4*v^2*w^5 + 49*m^3*u*v^2*w^5 + 136*m^2*u^2*v^2*w^5 - 
      20*m*u^3*v^2*w^5 + 105*m^3*v^3*w^5 - 15*m^2*u*v^3*w^5 - 
      17*m*u^2*v^3*w^5 + 2*u^3*v^3*w^5 + 27*m^5*w^6 - 34*m^4*u*w^6 + 
      8*m^3*u^2*w^6 - 137*m^4*v*w^6 - 35*m^3*u*v*w^6 + 14*m^2*u^2*v*w^6 + 
      35*m^3*v^2*w^6 + 7*m^2*u*v^2*w^6 - 5*m*u^2*v^2*w^6 - m^4*w^7 + 
      m^3*u*w^7 + 5*m^3*v*w^7 + 3*m^2*u*v*w^7))/(ep^2*m*u^2*(3*m - u - v - w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 
      8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 
      12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 
      2*m*u*w^2 + u^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
      17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
      8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
      m^2*w^2 - m*v*w^2))), ((-1 + 2*ep)*(-1 + 3*ep)*
    (12288*m^11 - 28672*m^10*u + 37376*m^9*u^2 - 30464*m^8*u^3 + 
     15408*m^7*u^4 - 4800*m^6*u^5 + 896*m^5*u^6 - 92*m^4*u^7 + 4*m^3*u^8 - 
     68608*m^10*v + 119040*m^9*u*v - 94784*m^8*u^2*v + 45712*m^7*u^3*v - 
     15072*m^6*u^4*v + 3654*m^5*u^5*v - 651*m^4*u^6*v + 75*m^3*u^7*v - 
     4*m^2*u^8*v + 105984*m^9*v^2 - 155520*m^8*u*v^2 + 82384*m^7*u^2*v^2 - 
     12608*m^6*u^3*v^2 - 4197*m^5*u^4*v^2 + 1906*m^4*u^5*v^2 - 
     257*m^3*u^6*v^2 + 11*m^2*u^7*v^2 - 80000*m^8*v^3 + 102720*m^7*u*v^3 - 
     34972*m^6*u^2*v^3 - 8077*m^5*u^3*v^3 + 7642*m^4*u^4*v^3 - 
     1654*m^3*u^5*v^3 + 118*m^2*u^6*v^3 + 34800*m^7*v^4 - 40056*m^6*u*v^4 + 
     8097*m^5*u^2*v^4 + 5852*m^4*u^3*v^4 - 2718*m^3*u^4*v^4 + 
     338*m^2*u^5*v^4 - 7*m*u^6*v^4 - 9212*m^6*v^5 + 9755*m^5*u*v^5 - 
     1040*m^4*u^2*v^5 - 1454*m^3*u^3*v^5 + 396*m^2*u^4*v^5 - 21*m*u^5*v^5 + 
     1472*m^5*v^6 - 1478*m^4*u*v^6 + 70*m^3*u^2*v^6 + 164*m^2*u^3*v^6 - 
     21*m*u^4*v^6 - 131*m^4*v^7 + 129*m^3*u*v^7 - 2*m^2*u^2*v^7 - 
     7*m*u^3*v^7 + 5*m^3*v^8 - 5*m^2*u*v^8 - 22528*m^10*w + 48128*m^9*u*w - 
     56704*m^8*u^2*w + 39840*m^7*u^3*w - 16416*m^6*u^4*w + 3874*m^5*u^5*w - 
     485*m^4*u^6*w + 25*m^3*u^7*w + 123648*m^9*v*w - 176000*m^8*u*v*w + 
     109168*m^7*u^2*v*w - 40544*m^6*u^3*v*w + 11204*m^5*u^4*v*w - 
     2538*m^4*u^5*v*w + 391*m^3*u^6*v*w - 27*m^2*u^7*v*w - 167680*m^8*v^2*w + 
     198144*m^7*u*v^2*w - 70352*m^6*u^2*v^2*w - 2540*m^5*u^3*v^2*w + 
     6480*m^4*u^4*v^2*w - 1186*m^3*u^5*v^2*w + 38*m^2*u^6*v^2*w + 
     4*m*u^7*v^2*w + 106400*m^7*v^3*w - 110616*m^6*u*v^3*w + 
     20507*m^5*u^2*v^3*w + 13856*m^4*u^3*v^3*w - 6386*m^3*u^4*v^3*w + 
     856*m^2*u^5*v^3*w - 28*m*u^6*v^3*w - 37160*m^6*v^4*w + 
     35432*m^5*u*v^4*w - 2918*m^4*u^2*v^4*w - 5480*m^3*u^3*v^4*w + 
     1722*m^2*u^4*v^4*w - 144*m*u^5*v^4*w + 7387*m^5*v^5*w - 
     6732*m^4*u*v^5*w + 256*m^3*u^2*v^5*w + 862*m^2*u^3*v^5*w - 
     191*m*u^4*v^5*w + 6*u^5*v^5*w - 787*m^4*v^6*w + 715*m^3*u*v^6*w - 
     32*m^2*u^2*v^6*w - 50*m*u^3*v^6*w + 8*u^4*v^6*w + 35*m^3*v^7*w - 
     33*m^2*u*v^7*w + 3*m*u^2*v^7*w + 17664*m^9*w^2 - 34304*m^8*u*w^2 + 
     35872*m^7*u^2*w^2 - 20928*m^6*u^3*w^2 + 6593*m^5*u^4*w^2 - 
     1048*m^4*u^5*w^2 + 66*m^3*u^6*w^2 - 95360*m^8*v*w^2 + 
     105024*m^7*u*v*w^2 - 45916*m^6*u^2*v*w^2 + 11943*m^5*u^3*v*w^2 - 
     3007*m^4*u^4*v*w^2 + 661*m^3*u^5*v*w^2 - 64*m^2*u^6*v*w^2 + 
     110400*m^7*v^2*w^2 - 98872*m^6*u*v^2*w^2 + 16739*m^5*u^2*v^2*w^2 + 
     7778*m^4*u^3*v^2*w^2 - 2823*m^3*u^4*v^2*w^2 + 211*m^2*u^5*v^2*w^2 + 
     7*m*u^6*v^2*w^2 - 56520*m^6*v^3*w^2 + 45266*m^5*u*v^3*w^2 - 
     1063*m^4*u^2*v^3*w^2 - 6947*m^3*u^3*v^3*w^2 + 1856*m^2*u^4*v^3*w^2 - 
     131*m*u^5*v^3*w^2 + 14855*m^5*v^4*w^2 - 11376*m^4*u*v^4*w^2 - 
     353*m^3*u^2*v^4*w^2 + 1723*m^2*u^3*v^4*w^2 - 357*m*u^4*v^4*w^2 + 
     12*u^5*v^4*w^2 - 1971*m^4*v^5*w^2 + 1531*m^3*u*v^5*w^2 + 
     10*m^2*u^2*v^5*w^2 - 154*m*u^3*v^5*w^2 + 24*u^4*v^5*w^2 + 
     105*m^3*v^6*w^2 - 87*m^2*u*v^6*w^2 + 7*m*u^2*v^6*w^2 + 2*u^3*v^6*w^2 - 
     7680*m^8*w^3 + 13440*m^7*u*w^3 - 12120*m^6*u^2*w^3 + 5522*m^5*u^3*w^3 - 
     1183*m^4*u^4*w^3 + 95*m^3*u^5*w^3 + 40800*m^7*v*w^3 - 
     31432*m^6*u*v*w^3 + 7405*m^5*u^2*v*w^3 - 954*m^4*u^3*v*w^3 + 
     359*m^3*u^4*v*w^3 - 65*m^2*u^5*v*w^3 - 38720*m^6*v^2*w^3 + 
     23684*m^5*u*v^2*w^3 + 1209*m^4*u^2*v^2*w^3 - 2937*m^3*u^3*v^2*w^3 + 
     472*m^2*u^4*v^2*w^3 - 8*m*u^5*v^2*w^3 + 14990*m^5*v^3*w^3 - 
     8548*m^4*u*v^3*w^3 - 1389*m^3*u^2*v^3*w^3 + 1425*m^2*u^3*v^3*w^3 - 
     213*m*u^4*v^3*w^3 + 6*u^5*v^3*w^3 - 2635*m^4*v^4*w^3 + 
     1555*m^3*u*v^4*w^3 + 216*m^2*u^2*v^4*w^3 - 206*m*u^3*v^4*w^3 + 
     24*u^4*v^4*w^3 + 175*m^3*v^5*w^3 - 115*m^2*u*v^5*w^3 - 2*m*u^2*v^5*w^3 + 
     6*u^3*v^5*w^3 + 2000*m^7*w^4 - 3120*m^6*u*w^4 + 2308*m^5*u^2*w^4 - 
     732*m^4*u^3*w^4 + 80*m^3*u^4*w^4 - 10460*m^6*v*w^4 + 4523*m^5*u*v*w^4 + 
     159*m^4*u^2*v*w^4 - 121*m^3*u^3*v*w^4 - 18*m^2*u^4*v*w^4 + 
     7630*m^5*v^2*w^4 - 2538*m^4*u*v^2*w^4 - 1035*m^3*u^2*v^2*w^4 + 
     417*m^2*u^3*v^2*w^4 - 26*m*u^4*v^2*w^4 - 1985*m^4*v^3*w^4 + 
     695*m^3*u*v^3*w^4 + 298*m^2*u^2*v^3*w^4 - 115*m*u^3*v^3*w^4 + 
     8*u^4*v^3*w^4 + 175*m^3*v^4*w^4 - 75*m^2*u*v^4*w^4 - 18*m*u^2*v^4*w^4 + 
     6*u^3*v^4*w^4 - 312*m^6*w^5 + 428*m^5*u*w^5 - 235*m^4*u^2*w^5 + 
     39*m^3*u^3*w^5 + 1607*m^5*v*w^5 - 144*m^4*u*v*w^5 - 175*m^3*u^2*v*w^5 + 
     17*m^2*u^3*v*w^5 - 801*m^4*v^2*w^5 + 49*m^3*u*v^2*w^5 + 
     136*m^2*u^2*v^2*w^5 - 20*m*u^3*v^2*w^5 + 105*m^3*v^3*w^5 - 
     15*m^2*u*v^3*w^5 - 17*m*u^2*v^3*w^5 + 2*u^3*v^3*w^5 + 27*m^5*w^6 - 
     32*m^4*u*w^6 + 10*m^3*u^2*w^6 - 137*m^4*v*w^6 - 35*m^3*u*v*w^6 + 
     14*m^2*u^2*v*w^6 + 35*m^3*v^2*w^6 + 7*m^2*u*v^2*w^6 - 5*m*u^2*v^2*w^6 - 
     m^4*w^7 + m^3*u*w^7 + 5*m^3*v*w^7 + 3*m^2*u*v*w^7))/
   (ep*u^2*(-3*m + u + v + w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
     2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
     2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  ((-1 + 2*ep)*(-12288*m^11 + 34816*m^10*u - 41472*m^9*u^2 + 26112*m^8*u^3 - 
     9392*m^7*u^4 + 1944*m^6*u^5 - 216*m^5*u^6 + 10*m^4*u^7 + 68608*m^10*v - 
     130304*m^9*u*v + 101312*m^8*u^2*v - 38768*m^7*u^3*v + 6824*m^6*u^4*v - 
     188*m^5*u^5*v - 95*m^4*u^6*v + 9*m^3*u^7*v - 105984*m^9*v^2 + 
     163968*m^8*u*v^2 - 86384*m^7*u^2*v^2 + 8288*m^6*u^3*v^2 + 
     8235*m^5*u^4*v^2 - 3248*m^4*u^5*v^2 + 471*m^3*u^6*v^2 - 25*m^2*u^7*v^2 + 
     80000*m^8*v^3 - 106048*m^7*u*v^3 + 36164*m^6*u^2*v^3 + 
     9367*m^5*u^3*v^3 - 8478*m^4*u^4*v^3 + 1840*m^3*u^5*v^3 - 
     134*m^2*u^6*v^3 - 34800*m^7*v^4 + 40784*m^6*u*v^4 - 8271*m^5*u^2*v^4 - 
     6036*m^4*u^3*v^4 + 2780*m^3*u^4*v^4 - 344*m^2*u^5*v^4 + 7*m*u^6*v^4 + 
     9212*m^6*v^5 - 9839*m^5*u*v^5 + 1050*m^4*u^2*v^5 + 1464*m^3*u^3*v^5 - 
     396*m^2*u^4*v^5 + 21*m*u^5*v^5 - 1472*m^5*v^6 + 1482*m^4*u*v^6 - 
     70*m^3*u^2*v^6 - 164*m^2*u^3*v^6 + 21*m*u^4*v^6 + 131*m^4*v^7 - 
     129*m^3*u*v^7 + 2*m^2*u^2*v^7 + 7*m*u^3*v^7 - 5*m^3*v^8 + 5*m^2*u*v^8 + 
     22528*m^10*w - 57856*m^9*u*w + 60288*m^8*u^2*w - 32096*m^7*u^3*w + 
     9376*m^6*u^4*w - 1488*m^5*u^5*w + 115*m^4*u^6*w - 3*m^3*u^7*w - 
     123648*m^9*v*w + 190848*m^8*u*v*w - 114064*m^7*u^2*v*w + 
     30800*m^6*u^3*v*w - 3214*m^5*u^4*v*w + 40*m^4*u^5*v*w - 21*m^3*u^6*v*w + 
     5*m^2*u^7*v*w + 167680*m^8*v^2*w - 207040*m^7*u*v^2*w + 
     72800*m^6*u^2*v^2*w + 6996*m^5*u^3*v^2*w - 9522*m^4*u^4*v^2*w + 
     1970*m^3*u^5*v^2*w - 130*m^2*u^6*v^2*w - 106400*m^7*v^3*w + 
     113240*m^6*u*v^3*w - 21069*m^5*u^2*v^3*w - 14730*m^4*u^3*v^3*w + 
     6832*m^3*u^4*v^3*w - 936*m^2*u^5*v^3*w + 34*m*u^6*v^3*w + 
     37160*m^6*v^4*w - 35814*m^5*u*v^4*w + 2976*m^4*u^2*v^4*w + 
     5542*m^3*u^3*v^4*w - 1740*m^2*u^4*v^4*w + 144*m*u^5*v^4*w - 
     7387*m^5*v^5*w + 6754*m^4*u*v^5*w - 258*m^3*u^2*v^5*w - 
     862*m^2*u^3*v^5*w + 191*m*u^4*v^5*w - 6*u^5*v^5*w + 787*m^4*v^6*w - 
     715*m^3*u*v^6*w + 32*m^2*u^2*v^6*w + 50*m*u^3*v^6*w - 8*u^4*v^6*w - 
     35*m^3*v^7*w + 33*m^2*u*v^7*w - 3*m*u^2*v^7*w - 17664*m^9*w^2 + 
     40704*m^8*u*w^2 - 36384*m^7*u^2*w^2 + 15856*m^6*u^3*w^2 - 
     3561*m^5*u^4*w^2 + 390*m^4*u^5*w^2 - 16*m^3*u^6*w^2 + 95360*m^8*v*w^2 - 
     112832*m^7*u*v*w^2 + 46628*m^6*u^2*v*w^2 - 6965*m^5*u^3*v*w^2 + 
     205*m^4*u^4*v*w^2 - 69*m^3*u^5*v*w^2 + 18*m^2*u^6*v*w^2 - 
     110400*m^7*v^2*w^2 + 102376*m^6*u*v^2*w^2 - 17053*m^5*u^2*v^2*w^2 - 
     9390*m^4*u^3*v^2*w^2 + 3611*m^3*u^4*v^2*w^2 - 355*m^2*u^5*v^2*w^2 + 
     3*m*u^6*v^2*w^2 + 56520*m^6*v^3*w^2 - 45954*m^5*u*v^3*w^2 + 
     1121*m^4*u^2*v^3*w^2 + 7133*m^3*u^3*v^3*w^2 - 1924*m^2*u^4*v^3*w^2 + 
     139*m*u^5*v^3*w^2 - 14855*m^5*v^4*w^2 + 11426*m^4*u*v^4*w^2 + 
     349*m^3*u^2*v^4*w^2 - 1727*m^2*u^3*v^4*w^2 + 357*m*u^4*v^4*w^2 - 
     12*u^5*v^4*w^2 + 1971*m^4*v^5*w^2 - 1531*m^3*u*v^5*w^2 - 
     10*m^2*u^2*v^5*w^2 + 154*m*u^3*v^5*w^2 - 24*u^4*v^5*w^2 - 
     105*m^3*v^6*w^2 + 87*m^2*u*v^6*w^2 - 7*m*u^2*v^6*w^2 - 2*u^3*v^6*w^2 + 
     7680*m^8*w^3 - 15680*m^7*u*w^3 + 11672*m^6*u^2*w^3 - 3942*m^5*u^3*w^3 + 
     611*m^4*u^4*w^3 - 35*m^3*u^5*w^3 - 40800*m^7*v*w^3 + 33480*m^6*u*v*w^3 - 
     7123*m^5*u^2*v*w^3 - 206*m^4*u^3*v*w^3 + 59*m^3*u^4*v*w^3 + 
     19*m^2*u^5*v*w^3 + 38720*m^6*v^2*w^3 - 24296*m^5*u*v^2*w^3 - 
     1261*m^4*u^2*v^2*w^3 + 3177*m^3*u^3*v^2*w^3 - 550*m^2*u^4*v^2*w^3 + 
     16*m*u^5*v^2*w^3 - 14990*m^5*v^3*w^3 + 8608*m^4*u*v^3*w^3 + 
     1391*m^3*u^2*v^3*w^3 - 1437*m^2*u^3*v^3*w^3 + 215*m*u^4*v^3*w^3 - 
     6*u^5*v^3*w^3 + 2635*m^4*v^4*w^3 - 1555*m^3*u*v^4*w^3 - 
     216*m^2*u^2*v^4*w^3 + 206*m*u^3*v^4*w^3 - 24*u^4*v^4*w^3 - 
     175*m^3*v^5*w^3 + 115*m^2*u*v^5*w^3 + 2*m*u^2*v^5*w^3 - 6*u^3*v^5*w^3 - 
     2000*m^7*w^4 + 3560*m^6*u*w^4 - 2100*m^5*u^2*w^4 + 494*m^4*u^3*w^4 - 
     40*m^3*u^4*w^4 + 10460*m^6*v*w^4 - 4791*m^5*u*v*w^4 - 
     255*m^4*u^2*v*w^4 + 241*m^3*u^3*v*w^4 - 4*m^2*u^4*v*w^4 - 
     7630*m^5*v^2*w^4 + 2578*m^4*u*v^2*w^4 + 1045*m^3*u^2*v^2*w^4 - 
     429*m^2*u^3*v^2*w^4 + 28*m*u^4*v^2*w^4 + 1985*m^4*v^3*w^4 - 
     695*m^3*u*v^3*w^4 - 298*m^2*u^2*v^3*w^4 + 115*m*u^3*v^3*w^4 - 
     8*u^4*v^3*w^4 - 175*m^3*v^4*w^4 + 75*m^2*u*v^4*w^4 + 18*m*u^2*v^4*w^4 - 
     6*u^3*v^4*w^4 + 312*m^6*w^5 - 474*m^5*u*w^5 + 201*m^4*u^2*w^5 - 
     25*m^3*u^3*w^5 - 1607*m^5*v*w^5 + 158*m^4*u*v*w^5 + 183*m^3*u^2*v*w^5 - 
     21*m^2*u^3*v*w^5 + 801*m^4*v^2*w^5 - 49*m^3*u*v^2*w^5 - 
     136*m^2*u^2*v^2*w^5 + 20*m*u^3*v^2*w^5 - 105*m^3*v^3*w^5 + 
     15*m^2*u*v^3*w^5 + 17*m*u^2*v^3*w^5 - 2*u^3*v^3*w^5 - 27*m^5*w^6 + 
     34*m^4*u*w^6 - 8*m^3*u^2*w^6 + 137*m^4*v*w^6 + 35*m^3*u*v*w^6 - 
     14*m^2*u^2*v*w^6 - 35*m^3*v^2*w^6 - 7*m^2*u*v^2*w^6 + 5*m*u^2*v^2*w^6 + 
     m^4*w^7 - m^3*u*w^7 - 5*m^3*v*w^7 - 3*m^2*u*v*w^7))/
   (ep*u^2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 
     8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 
     12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 
     2*m*u*w^2 + u^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
     17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
     8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
     m^2*w^2 - m*v*w^2)), 0, 0, 
  ((-1 + 2*ep)*(-1 + 3*ep)*(36864*m^11 - 11264*m^10*u - 64512*m^9*u^2 + 
     80256*m^8*u^3 - 43760*m^7*u^4 + 13284*m^6*u^5 - 2334*m^5*u^6 + 
     223*m^4*u^7 - 9*m^3*u^8 - 52224*m^10*v - 37888*m^9*u*v + 
     156992*m^8*u^2*v - 131728*m^7*u^3*v + 52296*m^6*u^4*v - 
     10999*m^5*u^5*v + 1156*m^4*u^6*v - 41*m^3*u^7*v - m^2*u^8*v + 
     28672*m^9*v^2 + 67584*m^8*u*v^2 - 134640*m^7*u^2*v^2 + 
     83368*m^6*u^3*v^2 - 24531*m^5*u^4*v^2 + 3654*m^4*u^5*v^2 - 
     254*m^3*u^6*v^2 + 6*m^2*u^7*v^2 - 7040*m^8*v^3 - 42592*m^7*u*v^3 + 
     58332*m^6*u^2*v^3 - 27927*m^5*u^3*v^3 + 6496*m^4*u^4*v^3 - 
     816*m^3*u^5*v^3 + 54*m^2*u^6*v^3 - m*u^7*v^3 + 400*m^7*v^4 + 
     13756*m^6*u*v^4 - 14473*m^5*u^2*v^4 + 5604*m^4*u^3*v^4 - 
     1120*m^3*u^4*v^4 + 124*m^2*u^5*v^4 - 5*m*u^6*v^4 + 164*m^6*v^5 - 
     2454*m^5*u*v^5 + 2138*m^4*u^2*v^5 - 674*m^3*u^3*v^5 + 108*m^2*u^4*v^5 - 
     7*m*u^5*v^5 - 34*m^5*v^6 + 231*m^4*u*v^6 - 181*m^3*u^2*v^6 + 
     38*m^2*u^3*v^6 - 3*m*u^4*v^6 + 2*m^4*v^7 - 9*m^3*u*v^7 + 7*m^2*u^2*v^7 - 
     67584*m^10*w + 768*m^9*u*w + 118016*m^8*u^2*w - 112480*m^7*u^3*w + 
     47720*m^6*u^4*w - 10709*m^5*u^5*w + 1243*m^4*u^6*w - 59*m^3*u^7*w + 
     76288*m^9*v*w + 87872*m^8*u*v*w - 225344*m^7*u^2*v*w + 
     148516*m^6*u^3*v*w - 45500*m^5*u^4*v*w + 6936*m^4*u^5*v*w - 
     463*m^3*u^6*v*w + 7*m^2*u^7*v*w - 29184*m^8*v^2*w - 104912*m^7*u*v^2*w + 
     154800*m^6*u^2*v^2*w - 76611*m^5*u^3*v^2*w + 17880*m^4*u^4*v^2*w - 
     2086*m^3*u^5*v^2*w + 118*m^2*u^6*v^2*w - 3*m*u^7*v^2*w + 
     2368*m^7*v^3*w + 49820*m^6*u*v^3*w - 53180*m^5*u^2*v^3*w + 
     21126*m^4*u^3*v^3*w - 4134*m^3*u^4*v^3*w + 428*m^2*u^5*v^3*w - 
     20*m*u^6*v^3*w + 1272*m^6*v^4*w - 11882*m^5*u*v^4*w + 
     10152*m^4*u^2*v^4*w - 3422*m^3*u^3*v^4*w + 590*m^2*u^4*v^4*w - 
     55*m*u^5*v^4*w + 2*u^6*v^4*w - 366*m^5*v^5*w + 1452*m^4*u*v^5*w - 
     1068*m^3*u^2*v^5*w + 294*m^2*u^3*v^5*w - 38*m*u^4*v^5*w + 2*u^5*v^5*w + 
     35*m^4*v^6*w - 79*m^3*u*v^6*w + 50*m^2*u^2*v^6*w - 8*m*u^3*v^6*w - 
     m^3*v^7*w + m^2*u*v^7*w + 52992*m^9*w^2 + 14720*m^8*u*w^2 - 
     87680*m^7*u^2*w^2 + 62520*m^6*u^3*w^2 - 19415*m^5*u^4*w^2 + 
     2867*m^4*u^5*w^2 - 165*m^3*u^6*w^2 - 45184*m^8*v*w^2 - 
     75376*m^7*u*v*w^2 + 129700*m^6*u^2*v*w^2 - 64712*m^5*u^3*v*w^2 + 
     14342*m^4*u^4*v*w^2 - 1409*m^3*u^5*v*w^2 + 45*m^2*u^6*v*w^2 + 
     9536*m^7*v^2*w^2 + 63608*m^6*u*v^2*w^2 - 69425*m^5*u^2*v^2*w^2 + 
     26451*m^4*u^3*v^2*w^2 - 4577*m^3*u^4*v^2*w^2 + 362*m^2*u^5*v^2*w^2 - 
     11*m*u^6*v^2*w^2 + 1896*m^6*v^3*w^2 - 22073*m^5*u*v^3*w^2 + 
     18164*m^4*u^2*v^3*w^2 - 5767*m^3*u^3*v^3*w^2 + 887*m^2*u^4*v^3*w^2 - 
     70*m*u^5*v^3*w^2 + 2*u^6*v^3*w^2 - 1043*m^5*v^4*w^2 + 
     3635*m^4*u*v^4*w^2 - 2475*m^3*u^2*v^4*w^2 + 682*m^2*u^3*v^4*w^2 - 
     97*m*u^4*v^4*w^2 + 6*u^5*v^4*w^2 + 142*m^4*v^5*w^2 - 267*m^3*u*v^5*w^2 + 
     151*m^2*u^2*v^5*w^2 - 31*m*u^3*v^5*w^2 + 2*u^4*v^5*w^2 - 6*m^3*v^6*w^2 + 
     6*m^2*u*v^6*w^2 - m*u^2*v^6*w^2 - 23040*m^8*w^3 - 12960*m^7*u*w^3 + 
     34080*m^6*u^2*w^3 - 17250*m^5*u^3*w^3 + 3495*m^4*u^4*w^3 - 
     255*m^3*u^5*w^3 + 13568*m^7*v*w^3 + 32508*m^6*u*v*w^3 - 
     37994*m^5*u^2*v*w^3 + 13462*m^4*u^3*v*w^3 - 1915*m^3*u^4*v*w^3 + 
     91*m^2*u^5*v*w^3 - 304*m^6*v^2*w^3 - 19285*m^5*u*v^2*w^3 + 
     15189*m^4*u^2*v^2*w^3 - 4159*m^3*u^3*v^2*w^3 + 458*m^2*u^4*v^2*w^3 - 
     16*m*u^5*v^2*w^3 - 1192*m^5*v^3*w^3 + 4594*m^4*u*v^3*w^3 - 
     2829*m^3*u^2*v^3*w^3 + 665*m^2*u^3*v^3*w^3 - 74*m*u^4*v^3*w^3 + 
     4*u^5*v^3*w^3 + 255*m^4*v^4*w^3 - 461*m^3*u*v^4*w^3 + 
     234*m^2*u^2*v^4*w^3 - 45*m*u^3*v^4*w^3 + 4*u^4*v^4*w^3 - 
     15*m^3*v^5*w^3 + 15*m^2*u*v^5*w^3 - 4*m*u^2*v^5*w^3 + 6000*m^7*w^4 + 
     5060*m^6*u*w^4 - 7340*m^5*u^2*w^4 + 2365*m^4*u^3*w^4 - 235*m^3*u^4*w^4 - 
     2028*m^6*v*w^4 - 7689*m^5*u*v*w^4 + 5872*m^4*u^2*v*w^4 - 
     1307*m^3*u^3*v*w^4 + 89*m^2*u^4*v*w^4 - 468*m^5*v^2*w^4 + 
     3049*m^4*u*v^2*w^4 - 1639*m^3*u^2*v^2*w^4 + 278*m^2*u^3*v^2*w^4 - 
     12*m*u^4*v^2*w^4 + 230*m^4*v^3*w^4 - 441*m^3*u*v^3*w^4 + 
     191*m^2*u^2*v^3*w^4 - 27*m*u^3*v^3*w^4 + 2*u^4*v^3*w^4 - 
     20*m^3*v^4*w^4 + 20*m^2*u*v^4*w^4 - 6*m*u^2*v^4*w^4 - 936*m^6*w^5 - 
     1049*m^5*u*w^5 + 833*m^4*u^2*w^5 - 129*m^3*u^3*w^5 + 94*m^5*v*w^5 + 
     982*m^4*u*v*w^5 - 437*m^3*u^2*v*w^5 + 45*m^2*u^3*v*w^5 + 
     97*m^4*v^2*w^5 - 231*m^3*u*v^2*w^5 + 76*m^2*u^2*v^2*w^5 - 
     5*m*u^3*v^2*w^5 - 15*m^3*v^3*w^5 + 15*m^2*u*v^3*w^5 - 4*m*u^2*v^3*w^5 + 
     81*m^5*w^6 + 113*m^4*u*w^6 - 39*m^3*u^2*w^6 + 10*m^4*v*w^6 - 
     59*m^3*u*v*w^6 + 11*m^2*u^2*v*w^6 - 6*m^3*v^2*w^6 + 6*m^2*u*v^2*w^6 - 
     m*u^2*v^2*w^6 - 3*m^4*w^7 - 5*m^3*u*w^7 - m^3*v*w^7 + m^2*u*v*w^7))/
   (ep*m*u*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
     2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
     2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  ((-1 + 2*ep)*(36864*m^11 - 11264*m^10*u - 64512*m^9*u^2 + 80256*m^8*u^3 - 
     43760*m^7*u^4 + 13284*m^6*u^5 - 2334*m^5*u^6 + 223*m^4*u^7 - 9*m^3*u^8 - 
     46080*m^10*v - 43520*m^9*u*v + 153280*m^8*u^2*v - 124464*m^7*u^3*v + 
     48248*m^6*u^4*v - 9903*m^5*u^5*v + 1008*m^4*u^6*v - 33*m^3*u^7*v - 
     m^2*u^8*v + 18944*m^9*v^2 + 75520*m^8*u*v^2 - 129168*m^7*u^2*v^2 + 
     74856*m^6*u^3*v^2 - 20839*m^5*u^4*v^2 + 2964*m^4*u^5*v^2 - 
     206*m^3*u^6*v^2 + 6*m^2*u^7*v^2 - 640*m^8*v^3 - 47456*m^7*u*v^3 + 
     55268*m^6*u^2*v^3 - 23941*m^5*u^3*v^3 + 5182*m^4*u^4*v^3 - 
     660*m^3*u^5*v^3 + 50*m^2*u^6*v^3 - m*u^7*v^3 - 1840*m^7*v^4 + 
     15436*m^6*u*v^4 - 13639*m^5*u^2*v^4 + 4650*m^4*u^3*v^4 - 
     894*m^3*u^4*v^4 + 110*m^2*u^5*v^4 - 5*m*u^6*v^4 + 604*m^6*v^5 - 
     2800*m^5*u*v^5 + 2026*m^4*u^2*v^5 - 556*m^3*u^3*v^5 + 92*m^2*u^4*v^5 - 
     7*m*u^5*v^5 - 80*m^5*v^6 + 271*m^4*u*v^6 - 175*m^3*u^2*v^6 + 
     32*m^2*u^3*v^6 - 3*m*u^4*v^6 + 4*m^4*v^7 - 11*m^3*u*v^7 + 
     7*m^2*u^2*v^7 - 67584*m^10*w + 768*m^9*u*w + 118016*m^8*u^2*w - 
     112480*m^7*u^3*w + 47720*m^6*u^4*w - 10709*m^5*u^5*w + 1243*m^4*u^6*w - 
     59*m^3*u^7*w + 66560*m^9*v*w + 93504*m^8*u*v*w - 217824*m^7*u^2*v*w + 
     139796*m^6*u^3*v*w - 42072*m^5*u^4*v*w + 6334*m^4*u^5*v*w - 
     423*m^3*u^6*v*w + 7*m^2*u^7*v*w - 16384*m^8*v^2*w - 111760*m^7*u*v^2*w + 
     146432*m^6*u^2*v^2*w - 68363*m^5*u^3*v^2*w + 15302*m^4*u^4*v^2*w - 
     1764*m^3*u^5*v^2*w + 106*m^2*u^6*v^2*w - 3*m*u^7*v^2*w - 
     4352*m^7*v^3*w + 53436*m^6*u*v^3*w - 49702*m^5*u^2*v^3*w + 
     18080*m^4*u^3*v^3*w - 3382*m^3*u^4*v^3*w + 368*m^2*u^5*v^3*w - 
     20*m*u^6*v^3*w + 3032*m^6*v^4*w - 12918*m^5*u*v^4*w + 
     9504*m^4*u^2*v^4*w - 2890*m^3*u^3*v^4*w + 488*m^2*u^4*v^4*w - 
     51*m*u^5*v^4*w + 2*u^6*v^4*w - 596*m^5*v^5*w + 1610*m^4*u*v^5*w - 
     1022*m^3*u^2*v^5*w + 256*m^2*u^3*v^5*w - 32*m*u^4*v^5*w + 2*u^5*v^5*w + 
     47*m^4*v^6*w - 89*m^3*u*v^6*w + 50*m^2*u^2*v^6*w - 8*m*u^3*v^6*w - 
     m^3*v^7*w + m^2*u*v^7*w + 52992*m^9*w^2 + 14720*m^8*u*w^2 - 
     87680*m^7*u^2*w^2 + 62520*m^6*u^3*w^2 - 19415*m^5*u^4*w^2 + 
     2867*m^4*u^5*w^2 - 165*m^3*u^6*w^2 - 38784*m^8*v*w^2 - 
     76976*m^7*u*v*w^2 + 124428*m^6*u^2*v*w^2 - 60882*m^5*u^3*v*w^2 + 
     13386*m^4*u^4*v*w^2 - 1327*m^3*u^5*v*w^2 + 45*m^2*u^6*v*w^2 + 
     2816*m^7*v^2*w^2 + 65384*m^6*u*v^2*w^2 - 64923*m^5*u^2*v^2*w^2 + 
     23569*m^4*u^3*v^2*w^2 - 3987*m^3*u^4*v^2*w^2 + 324*m^2*u^5*v^2*w^2 - 
     11*m*u^6*v^2*w^2 + 4536*m^6*v^3*w^2 - 22937*m^5*u*v^3*w^2 + 
     16806*m^4*u^2*v^3*w^2 - 4967*m^3*u^3*v^3*w^2 + 757*m^2*u^4*v^3*w^2 - 
     66*m*u^5*v^3*w^2 + 2*u^6*v^3*w^2 - 1503*m^5*v^4*w^2 + 
     3837*m^4*u*v^4*w^2 - 2317*m^3*u^2*v^4*w^2 + 592*m^2*u^3*v^4*w^2 - 
     85*m*u^4*v^4*w^2 + 6*u^5*v^4*w^2 + 172*m^4*v^5*w^2 - 285*m^3*u*v^5*w^2 + 
     147*m^2*u^2*v^5*w^2 - 29*m*u^3*v^5*w^2 + 2*u^4*v^5*w^2 - 6*m^3*v^6*w^2 + 
     6*m^2*u*v^6*w^2 - m*u^2*v^6*w^2 - 23040*m^8*w^3 - 12960*m^7*u*w^3 + 
     34080*m^6*u^2*w^3 - 17250*m^5*u^3*w^3 + 3495*m^4*u^4*w^3 - 
     255*m^3*u^5*w^3 + 11328*m^7*v*w^3 + 32348*m^6*u*v*w^3 - 
     36280*m^5*u^2*v*w^3 + 12728*m^4*u^3*v*w^3 - 1827*m^3*u^4*v*w^3 + 
     91*m^2*u^5*v*w^3 + 1456*m^6*v^2*w^3 - 19289*m^5*u*v^2*w^3 + 
     14101*m^4*u^2*v^2*w^3 - 3733*m^3*u^3*v^2*w^3 + 414*m^2*u^4*v^2*w^3 - 
     16*m*u^5*v^2*w^3 - 1652*m^5*v^3*w^3 + 4652*m^4*u*v^3*w^3 - 
     2611*m^3*u^2*v^3*w^3 + 585*m^2*u^3*v^3*w^3 - 68*m*u^4*v^3*w^3 + 
     4*u^5*v^3*w^3 + 295*m^4*v^4*w^3 - 473*m^3*u*v^4*w^3 + 
     222*m^2*u^2*v^4*w^3 - 41*m*u^3*v^4*w^3 + 4*u^4*v^4*w^3 - 
     15*m^3*v^5*w^3 + 15*m^2*u*v^5*w^3 - 4*m*u^2*v^5*w^3 + 6000*m^7*w^4 + 
     5060*m^6*u*w^4 - 7340*m^5*u^2*w^4 + 2365*m^4*u^3*w^4 - 235*m^3*u^4*w^4 - 
     1588*m^6*v*w^4 - 7519*m^5*u*v*w^4 + 5606*m^4*u^2*v*w^4 - 
     1255*m^3*u^3*v*w^4 + 89*m^2*u^4*v*w^4 - 698*m^5*v^2*w^4 + 
     2991*m^4*u*v^2*w^4 - 1523*m^3*u^2*v^2*w^4 + 256*m^2*u^3*v^2*w^4 - 
     12*m*u^4*v^2*w^4 + 260*m^4*v^3*w^4 - 439*m^3*u*v^3*w^4 + 
     179*m^2*u^2*v^3*w^4 - 25*m*u^3*v^3*w^4 + 2*u^4*v^3*w^4 - 
     20*m^3*v^4*w^4 + 20*m^2*u*v^4*w^4 - 6*m*u^2*v^4*w^4 - 936*m^6*w^5 - 
     1049*m^5*u*w^5 + 833*m^4*u^2*w^5 - 129*m^3*u^3*w^5 + 48*m^5*v*w^5 + 
     950*m^4*u*v*w^5 - 421*m^3*u^2*v*w^5 + 45*m^2*u^3*v*w^5 + 
     109*m^4*v^2*w^5 - 225*m^3*u*v^2*w^5 + 72*m^2*u^2*v^2*w^5 - 
     5*m*u^3*v^2*w^5 - 15*m^3*v^3*w^5 + 15*m^2*u*v^3*w^5 - 4*m*u^2*v^3*w^5 + 
     81*m^5*w^6 + 113*m^4*u*w^6 - 39*m^3*u^2*w^6 + 12*m^4*v*w^6 - 
     57*m^3*u*v*w^6 + 11*m^2*u^2*v*w^6 - 6*m^3*v^2*w^6 + 6*m^2*u*v^2*w^6 - 
     m*u^2*v^2*w^6 - 3*m^4*w^7 - 5*m^3*u*w^7 - m^3*v*w^7 + m^2*u*v*w^7))/
   (ep*m*u*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 
     8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 
     12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 
     2*m*u*w^2 + u^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
     17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
     8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
     m^2*w^2 - m*v*w^2)), 0, 0, 0, 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(12*m^3 + 4*m^2*u - 9*m*u^2 + 2*u^3 - 7*m^2*v - 
      2*m*u*v + 3*u^2*v + m*v^2 - 7*m^2*w - 5*m*u*w + 3*u^2*w + 2*m*v*w + 
      u*v*w + m*w^2 + u*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 
      19*m^2*u*v - 5*m*u^2*v + 8*m^2*v^2 - 9*m*u*v^2 + 2*u^2*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 9*m^2*v*w - 6*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2))/(ep*u*(-3*m + u + v + w)*
     (16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
      2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
      2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  (v*(12*m^3 + 4*m^2*u - 9*m*u^2 + 2*u^3 - 7*m^2*v - 2*m*u*v + 3*u^2*v + 
     m*v^2 - 7*m^2*w - 5*m*u*w + 3*u^2*w + 2*m*v*w + u*v*w + m*w^2 + u*w^2)*
    (304*m^4 - 176*m^3*u + 25*m^2*u^2 - 260*m^3*v + 181*m^2*u*v - 
     35*m*u^2*v + 74*m^2*v^2 - 63*m*u*v^2 + 8*u^2*v^2 - 7*m*v^3 + 7*u*v^3 - 
     176*m^3*w + 50*m^2*u*w + 99*m^2*v*w - 42*m*u*v*w - 14*m*v^2*w + 
     7*u*v^2*w + 25*m^2*w^2 - 7*m*v*w^2))/(2*u*(-3*m + u + v + w)*
    (16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
     2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
     2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  ((-1 + 2*ep)*(-1 + 3*ep)*(12*m^3 + 4*m^2*u - 9*m*u^2 + 2*u^3 - 7*m^2*v - 
     2*m*u*v + 3*u^2*v + m*v^2 - 7*m^2*w - 5*m*u*w + 3*u^2*w + 2*m*v*w + 
     u*v*w + m*w^2 + u*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 + 4*m^3*v - 
     7*m^2*u*v + m*u^2*v - 6*m^2*v^2 + 5*m*u*v^2 + m*v^3 - u*v^3 - 8*m^3*w + 
     2*m^2*u*w - 5*m^2*v*w + 2*m*u*v*w + 2*m*v^2*w - u*v^2*w + m^2*w^2 + 
     m*v*w^2))/(ep*u*(-3*m + u + v + w)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 
     8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 
     12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 
     2*m*u*w^2 + u^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
     17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
     8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
     m^2*w^2 - m*v*w^2)), -1/2*(15360*m^10 - 54784*m^9*u + 65152*m^8*u^2 - 
     38528*m^7*u^3 + 12828*m^6*u^4 - 2458*m^5*u^5 + 254*m^4*u^6 - 
     11*m^3*u^7 - 75008*m^9*v + 170432*m^8*u*v - 147920*m^7*u^2*v + 
     64980*m^6*u^3*v - 15558*m^5*u^4*v + 1967*m^4*u^5*v - 109*m^3*u^6*v + 
     m^2*u^7*v + 88384*m^8*v^2 - 160416*m^7*u*v^2 + 111012*m^6*u^2*v^2 - 
     37816*m^5*u^3*v^2 + 6685*m^4*u^4*v^2 - 578*m^3*u^5*v^2 + 
     19*m^2*u^6*v^2 - 47472*m^7*v^3 + 71964*m^6*u*v^3 - 41986*m^5*u^2*v^3 + 
     12327*m^4*u^3*v^3 - 2010*m^3*u^4*v^3 + 182*m^2*u^5*v^3 - 7*m*u^6*v^3 + 
     13536*m^6*v^4 - 17550*m^5*u*v^4 + 9275*m^4*u^2*v^4 - 2620*m^3*u^3*v^4 + 
     406*m^2*u^4*v^4 - 26*m*u^5*v^4 - 2080*m^5*v^5 + 2364*m^4*u*v^5 - 
     1191*m^3*u^2*v^5 + 307*m^2*u^3*v^5 - 31*m*u^4*v^5 + 156*m^4*v^6 - 
     161*m^3*u*v^6 + 69*m^2*u^2*v^6 - 12*m*u^3*v^6 - 4*m^3*v^7 + 
     4*m^2*u*v^7 - 26624*m^9*w + 82304*m^8*u*w - 82016*m^7*u^2*w + 
     38968*m^6*u^3*w - 9770*m^5*u^4*w + 1253*m^4*u^5*w - 65*m^3*u^6*w + 
     113216*m^8*v*w - 216608*m^7*u*v*w + 156596*m^6*u^2*v*w - 
     56176*m^5*u^3*v*w + 10671*m^4*u^4*v*w - 1024*m^3*u^5*v*w + 
     39*m^2*u^6*v*w - 109568*m^7*v^2*w + 167968*m^6*u*v^2*w - 
     99624*m^5*u^2*v^2*w + 29701*m^4*u^3*v^2*w - 4803*m^3*u^4*v^2*w + 
     419*m^2*u^5*v^2*w - 17*m*u^6*v^2*w + 45908*m^6*v^3*w - 
     60096*m^5*u*v^3*w + 31944*m^4*u^2*v^3*w - 8774*m^3*u^3*v^3*w + 
     1266*m^2*u^4*v^3*w - 78*m*u^5*v^3*w - 9446*m^5*v^4*w + 
     11085*m^4*u*v^4*w - 5683*m^3*u^2*v^4*w + 1489*m^2*u^3*v^4*w - 
     189*m*u^4*v^4*w + 10*u^5*v^4*w + 908*m^4*v^5*w - 1014*m^3*u*v^5*w + 
     487*m^2*u^2*v^5*w - 110*m*u^3*v^5*w + 9*u^4*v^5*w - 30*m^3*v^6*w + 
     35*m^2*u*v^6*w - 9*m*u^2*v^6*w + 19072*m^8*w^2 - 50720*m^7*u*w^2 + 
     40984*m^6*u^2*w^2 - 14734*m^5*u^3*w^2 + 2480*m^4*u^4*w^2 - 
     160*m^3*u^5*w^2 - 69328*m^7*v*w^2 + 110220*m^6*u*v*w^2 - 
     65100*m^5*u^2*v*w^2 + 18470*m^4*u^3*v*w^2 - 2587*m^3*u^4*v*w^2 + 
     147*m^2*u^5*v*w^2 + 52740*m^6*v^2*w^2 - 68174*m^5*u*v^2*w^2 + 
     34666*m^4*u^2*v^2*w^2 - 8808*m^3*u^3*v^2*w^2 + 1145*m^2*u^4*v^2*w^2 - 
     64*m*u^5*v^2*w^2 - 16030*m^5*v^3*w^2 + 18481*m^4*u*v^3*w^2 - 
     8987*m^3*u^2*v^3*w^2 + 2181*m^2*u^3*v^3*w^2 - 254*m*u^4*v^3*w^2 + 
     10*u^5*v^3*w^2 + 2080*m^4*v^4*w^2 - 2322*m^3*u*v^4*w^2 + 
     1111*m^2*u^2*v^4*w^2 - 258*m*u^3*v^4*w^2 + 24*u^4*v^4*w^2 - 
     90*m^3*v^5*w^2 + 108*m^2*u*v^5*w^2 - 40*m*u^2*v^5*w^2 + 5*u^3*v^5*w^2 - 
     7232*m^7*w^3 + 16376*m^6*u*w^3 - 10162*m^5*u^2*w^3 + 2470*m^4*u^3*w^3 - 
     210*m^3*u^4*w^3 + 21900*m^6*v*w^3 - 28540*m^5*u*v*w^3 + 
     13391*m^4*u^2*v*w^3 - 2794*m^3*u^3*v*w^3 + 225*m^2*u^4*v*w^3 - 
     12214*m^5*v^2*w^3 + 13432*m^4*u*v^2*w^3 - 5822*m^3*u^2*v^2*w^3 + 
     1158*m^2*u^3*v^2*w^3 - 90*m*u^4*v^2*w^3 + 2360*m^4*v^3*w^3 - 
     2502*m^3*u*v^3*w^3 + 1097*m^2*u^2*v^3*w^3 - 216*m*u^3*v^3*w^3 + 
     15*u^4*v^3*w^3 - 140*m^3*v^4*w^3 + 162*m^2*u*v^4*w^3 - 
     66*m*u^2*v^4*w^3 + 10*u^3*v^4*w^3 + 1532*m^6*w^4 - 2912*m^5*u*w^4 + 
     1250*m^4*u^2*w^4 - 155*m^3*u^3*w^4 - 3722*m^5*v*w^4 + 3941*m^4*u*v*w^4 - 
     1388*m^3*u^2*v*w^4 + 168*m^2*u^3*v*w^4 + 1340*m^4*v^2*w^4 - 
     1299*m^3*u*v^2*w^4 + 464*m^2*u^2*v^2*w^4 - 56*m*u^3*v^2*w^4 - 
     120*m^3*v^3*w^4 + 128*m^2*u*v^3*w^4 - 48*m*u^2*v^3*w^4 + 5*u^3*v^3*w^4 - 
     172*m^5*w^5 + 269*m^4*u*w^5 - 61*m^3*u^2*w^5 + 316*m^4*v*w^5 - 
     276*m^3*u*v*w^5 + 60*m^2*u^2*v*w^5 - 54*m^3*v^2*w^5 + 51*m^2*u*v^2*w^5 - 
     13*m*u^2*v^2*w^5 + 8*m^4*w^6 - 10*m^3*u*w^6 - 10*m^3*v*w^6 + 
     8*m^2*u*v*w^6)/((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
      2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
      2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
      2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 
  ((-1 + 2*ep)*(-1 + 3*ep)*(12*m^3 + 4*m^2*u - 9*m*u^2 + 2*u^3 - 7*m^2*v - 
     2*m*u*v + 3*u^2*v + m*v^2 - 7*m^2*w - 5*m*u*w + 3*u^2*w + 2*m*v*w + 
     u*v*w + m*w^2 + u*w^2))/(ep*u*(-3*m + u + v + w)*
    (16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
     2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
     2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)), 
  (-1152*m^7 + 1856*m^6*u - 1320*m^5*u^2 + 480*m^4*u^3 - 86*m^3*u^4 + 
    6*m^2*u^5 + 1440*m^6*v - 1952*m^5*u*v + 1262*m^4*u^2*v - 380*m^3*u^3*v + 
    45*m^2*u^4*v - m*u^5*v - 712*m^5*v^2 + 772*m^4*u*v^2 - 465*m^3*u^2*v^2 + 
    109*m^2*u^3*v^2 - 7*m*u^4*v^2 + 174*m^4*v^3 - 136*m^3*u*v^3 + 
    78*m^2*u^2*v^3 - 11*m*u^3*v^3 - 21*m^3*v^4 + 9*m^2*u*v^4 - 5*m*u^2*v^4 + 
    m^2*v^5 + 1440*m^6*w - 2048*m^5*u*w + 1278*m^4*u^2*w - 394*m^3*u^3*w + 
    57*m^2*u^4*w - 3*m*u^5*w - 1424*m^5*v*w + 1792*m^4*u*v*w - 
    1058*m^3*u^2*v*w + 261*m^2*u^3*v*w - 21*m*u^4*v*w + 522*m^4*v^2*w - 
    564*m^3*u*v^2*w + 300*m^2*u^2*v^2*w - 54*m*u^3*v^2*w + 2*u^4*v^2*w - 
    84*m^3*v^3*w + 73*m^2*u*v^3*w - 29*m*u^2*v^3*w + 4*u^3*v^3*w + 
    5*m^2*v^4*w - 3*m*u*v^4*w - 712*m^5*w^2 + 900*m^4*u*w^2 - 
    485*m^3*u^2*w^2 + 116*m^2*u^3*w^2 - 10*m*u^4*w^2 + 522*m^4*v*w^2 - 
    626*m^3*u*v*w^2 + 326*m^2*u^2*v*w^2 - 57*m*u^3*v*w^2 + 2*u^4*v*w^2 - 
    126*m^3*v^2*w^2 + 141*m^2*u*v^2*w^2 - 61*m*u^2*v^2*w^2 + 8*u^3*v^2*w^2 + 
    10*m^2*v^3*w^2 - 10*m*u*v^3*w^2 + 2*u^2*v^3*w^2 + 174*m^4*w^3 - 
    198*m^3*u*w^3 + 86*m^2*u^2*w^3 - 12*m*u^3*w^3 - 84*m^3*v*w^3 + 
    99*m^2*u*v*w^3 - 43*m*u^2*v*w^3 + 4*u^3*v*w^3 + 10*m^2*v^2*w^3 - 
    12*m*u*v^2*w^3 + 4*u^2*v^2*w^3 - 21*m^3*w^4 + 22*m^2*u*w^4 - 
    6*m*u^2*w^4 + 5*m^2*v*w^4 - 6*m*u*v*w^4 + 2*u^2*v*w^4 + m^2*w^5 - 
    m*u*w^5)/(2*u*(-3*m + u + v + w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
     2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
     2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)), 
  -(((-1 + 2*ep)^2*(12*m^3 + 4*m^2*u - 9*m*u^2 + 2*u^3 - 7*m^2*v - 2*m*u*v + 
      3*u^2*v + m*v^2 - 7*m^2*w - 5*m*u*w + 3*u^2*w + 2*m*v*w + u*v*w + 
      m*w^2 + u*w^2))/(ep*u*(-3*m + u + v + w)*(16*m^4 - 20*m^3*u + 
      20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + 
      m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 
      2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2))), 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(12*m^3 + 4*m^2*u - 9*m*u^2 + 2*u^3 - 7*m^2*v - 
      2*m*u*v + 3*u^2*v + m*v^2 - 7*m^2*w - 5*m*u*w + 3*u^2*w + 2*m*v*w + 
      u*v*w + m*w^2 + u*w^2))/(ep*u*(-3*m + u + v + w)*
     (16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
      2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
      2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2))), 
  -1/2*(768*m^7 - 1728*m^6*u + 1456*m^5*u^2 - 628*m^4*u^3 + 150*m^3*u^4 - 
     19*m^2*u^5 + m*u^6 - 1216*m^6*v + 1808*m^5*u*v - 844*m^4*u^2*v + 
     169*m^3*u^3*v - 17*m^2*u^4*v + m*u^5*v + 752*m^5*v^2 - 692*m^4*u*v^2 + 
     44*m^3*u^2*v^2 + 50*m^2*u^3*v^2 - 7*m*u^4*v^2 - 228*m^4*v^3 + 
     115*m^3*u*v^3 + 43*m^2*u^2*v^3 - 13*m*u^3*v^3 + 34*m^3*v^4 - 
     7*m^2*u*v^4 - 6*m*u^2*v^4 - 2*m^2*v^5 - 1024*m^6*w + 2000*m^5*u*w - 
     1400*m^4*u^2*w + 469*m^3*u^3*w - 77*m^2*u^4*w + 5*m*u^5*w + 
     1296*m^5*v*w - 1488*m^4*u*v*w + 521*m^3*u^2*v*w - 97*m^2*u^3*v*w + 
     18*m*u^4*v*w - 2*u^5*v*w - 600*m^4*v^2*w + 355*m^3*u*v^2*w + 
     26*m^2*u^2*v^2*w - 25*m*u^3*v^2*w + 2*u^4*v^2*w + 121*m^3*v^3*w - 
     27*m^2*u*v^3*w - 18*m*u^2*v^3*w + 6*u^3*v^3*w - 9*m^2*v^4*w + 
     544*m^5*w^2 - 916*m^4*u*w^2 + 507*m^3*u^2*w^2 - 118*m^2*u^3*w^2 + 
     10*m*u^4*w^2 - 516*m^4*v*w^2 + 423*m^3*u*v*w^2 - 101*m^2*u^2*v*w^2 + 
     22*m*u^3*v*w^2 - 4*u^4*v*w^2 + 159*m^3*v^2*w^2 - 42*m^2*u*v^2*w^2 - 
     17*m*u^2*v^2*w^2 + 4*u^3*v^2*w^2 - 16*m^2*v^3*w^2 - m*u*v^3*w^2 + 
     2*u^2*v^3*w^2 - 144*m^4*w^3 + 207*m^3*u*w^3 - 82*m^2*u^2*w^3 + 
     10*m*u^3*w^3 + 91*m^3*v*w^3 - 45*m^2*u*v*w^3 + 6*m*u^2*v*w^3 - 
     2*u^3*v*w^3 - 14*m^2*v^2*w^3 - m*u*v^2*w^3 + 2*u^2*v^2*w^3 + 
     19*m^3*w^4 - 23*m^2*u*w^4 + 5*m*u^2*w^4 - 6*m^2*v*w^4 + m*u*v*w^4 - 
     m^2*w^5 + m*u*w^5)/(u*(-3*m + u + v + w)*(16*m^3 - 8*m^2*u + m*u^2 - 
      8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + 
      m*w^2)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 
      4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 
      2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)), 
  (-2*(-1 + 2*ep)^2*v*(16*m^3 - 12*m^2*u + 2*m*u^2 - 8*m^2*v + 5*m*u*v + 
     m*v^2 - u*v^2 - 8*m^2*w + 3*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (12*m^3 + 4*m^2*u - 9*m*u^2 + 2*u^3 - 7*m^2*v - 2*m*u*v + 3*u^2*v + 
     m*v^2 - 7*m^2*w - 5*m*u*w + 3*u^2*w + 2*m*v*w + u*v*w + m*w^2 + u*w^2))/
   (ep*u*(-3*m + u + v + w)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 
     8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 
     10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + 
     u^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
     3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
     2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
     m*v*w^2)), 0, 0, 0, 
  -((v*(12*m^3 + 4*m^2*u - 9*m*u^2 + 2*u^3 - 7*m^2*v - 2*m*u*v + 3*u^2*v + 
      m*v^2 - 7*m^2*w - 5*m*u*w + 3*u^2*w + 2*m*v*w + u*v*w + m*w^2 + u*w^2)*
     (32*m^4 - 20*m^3*u + 3*m^2*u^2 - 32*m^3*v + 21*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 7*m*u*v^2 - m*v^3 + u*v^3 - 20*m^3*w + 6*m^2*u*w + 
      13*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 3*m^2*w^2 - m*v*w^2))/
    (u*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 
      4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 
      2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -1/2*(-22528*ep*m^11*u + 44544*ep*m^10*u^2 - 37632*ep*m^9*u^3 + 
     17600*ep*m^8*u^4 - 4920*ep*m^7*u^5 + 822*ep*m^6*u^6 - 76*ep*m^5*u^7 + 
     3*ep*m^4*u^8 - 18432*ep*m^11*v + 4608*m^10*u*v + 112640*ep*m^10*u*v - 
     3456*m^9*u^2*v - 146816*ep*m^9*u^2*v - 3104*m^8*u^3*v + 
     77088*ep*m^8*u^3*v + 4824*m^7*u^4*v - 14032*ep*m^7*u^4*v - 
     2440*m^6*u^5*v - 2690*ep*m^6*u^5*v + 614*m^5*u^6*v + 1653*ep*m^5*u^6*v - 
     78*m^4*u^7*v - 274*ep*m^4*u^7*v + 4*m^3*u^8*v + 16*ep*m^3*u^8*v + 
     35328*ep*m^10*v^2 - 9984*m^9*u*v^2 - 166272*ep*m^9*u*v^2 + 
     6816*m^8*u^2*v^2 + 174528*ep*m^8*u^2*v^2 + 6080*m^7*u^3*v^2 - 
     58904*ep*m^7*u^3*v^2 - 8366*m^6*u^4*v^2 - 8106*ep*m^6*u^4*v^2 + 
     3772*m^5*u^5*v^2 + 11092*ep*m^5*u^5*v^2 - 836*m^4*u^6*v^2 - 
     3142*ep*m^4*u^6*v^2 + 92*m^3*u^7*v^2 + 393*ep*m^3*u^7*v^2 - 
     4*m^2*u^8*v^2 - 19*ep*m^2*u^8*v^2 - 28928*ep*m^9*v^3 + 8576*m^8*u*v^3 + 
     119904*ep*m^8*u*v^3 - 5128*m^7*u^2*v^3 - 106152*ep*m^7*u^2*v^3 - 
     4510*m^6*u^3*v^3 + 23384*ep*m^6*u^3*v^3 + 5114*m^5*u^4*v^3 + 
     9866*ep*m^5*u^4*v^3 - 1846*m^4*u^5*v^3 - 6075*ep*m^4*u^5*v^3 + 
     296*m^3*u^6*v^3 + 1153*ep*m^3*u^6*v^3 - 18*m^2*u^7*v^3 - 
     78*ep*m^2*u^7*v^3 + 13120*ep*m^8*v^4 - 3792*m^7*u*v^4 - 
     49168*ep*m^7*u*v^4 + 1950*m^6*u^2*v^4 + 37394*ep*m^6*u^2*v^4 + 
     1572*m^5*u^3*v^4 - 6070*ep*m^5*u^3*v^4 - 1384*m^4*u^4*v^4 - 
     2815*ep*m^4*u^4*v^4 + 352*m^3*u^5*v^4 + 1134*ep*m^3*u^5*v^4 - 
     30*m^2*u^6*v^4 - 119*ep*m^2*u^6*v^4 + ep*m*u^7*v^4 - 3560*ep*m^7*v^5 + 
     918*m^6*u*v^5 + 12010*ep*m^6*u*v^5 - 404*m^5*u^2*v^5 - 
     7959*ep*m^5*u^2*v^5 - 258*m^4*u^3*v^5 + 1260*ep*m^4*u^3*v^5 + 
     162*m^3*u^4*v^5 + 195*ep*m^3*u^4*v^5 - 22*m^2*u^5*v^5 - 
     49*ep*m^2*u^5*v^5 + 578*ep*m^6*v^6 - 116*m^5*u*v^6 - 1718*ep*m^5*u*v^6 + 
     44*m^4*u^2*v^6 + 1010*ep*m^4*u^2*v^6 + 16*m^3*u^3*v^6 - 
     189*ep*m^3*u^3*v^6 - 6*m^2*u^4*v^6 + 22*ep*m^2*u^4*v^6 - 
     3*ep*m*u^5*v^6 - 52*ep*m^5*v^7 + 6*m^4*u*v^7 + 131*ep*m^4*u*v^7 - 
     2*m^3*u^2*v^7 - 70*ep*m^3*u^2*v^7 + 13*ep*m^2*u^3*v^7 - 2*ep*m*u^4*v^7 + 
     2*ep*m^4*v^8 - 4*ep*m^3*u*v^8 + 2*ep*m^2*u^2*v^8 + 41472*ep*m^10*u*w - 
     70400*ep*m^9*u^2*w + 49600*ep*m^8*u^3*w - 18560*ep*m^7*u^4*w + 
     3890*ep*m^6*u^5*w - 433*ep*m^5*u^6*w + 20*ep*m^4*u^7*w + 
     35328*ep*m^10*v*w - 7680*m^9*u*v*w - 181760*ep*m^9*u*v*w + 
     3360*m^8*u^2*v*w + 193056*ep*m^8*u^2*v*w + 6064*m^7*u^3*v*w - 
     74976*ep*m^7*u^3*v*w - 5998*m^6*u^4*v*w + 5064*ep*m^6*u^4*v*w + 
     2154*m^5*u^5*v*w + 4099*ep*m^5*u^5*v*w - 352*m^4*u^6*v*w - 
     1079*ep*m^4*u^6*v*w + 22*m^3*u^7*v*w + 81*ep*m^3*u^7*v*w - 
     57856*ep*m^9*v^2*w + 13888*m^8*u*v^2*w + 229728*ep*m^8*u*v^2*w - 
     5552*m^7*u^2*v^2*w - 193488*ep*m^7*u^2*v^2*w - 9480*m^6*u^3*v^2*w + 
     42250*ep*m^6*u^3*v^2*w + 8468*m^5*u^4*v^2*w + 14213*ep*m^5*u^4*v^2*w - 
     2732*m^4*u^5*v^2*w - 8536*ep*m^4*u^5*v^2*w + 398*m^3*u^6*v^2*w + 
     1499*ep*m^3*u^6*v^2*w - 22*m^2*u^7*v^2*w - 92*ep*m^2*u^7*v^2*w + 
     39360*ep*m^8*v^3*w - 9536*m^7*u*v^3*w - 137312*ep*m^7*u*v^3*w + 
     3394*m^6*u^2*v^3*w + 98126*ep*m^6*u^2*v^3*w + 5208*m^5*u^3*v^3*w - 
     13676*ep*m^5*u^3*v^3*w - 3956*m^4*u^4*v^3*w - 8502*ep*m^4*u^4*v^3*w + 
     1040*m^3*u^5*v^3*w + 3428*ep*m^3*u^5*v^3*w - 114*m^2*u^6*v^3*w - 
     439*ep*m^2*u^6*v^3*w + 4*m*u^7*v^3*w + 17*ep*m*u^7*v^3*w - 
     14240*ep*m^7*v^4*w + 3156*m^6*u*v^4*w + 44564*ep*m^6*u*v^4*w - 
     1018*m^5*u^2*v^4*w - 28192*ep*m^5*u^2*v^4*w - 1210*m^4*u^3*v^4*w + 
     3891*ep*m^4*u^3*v^4*w + 752*m^3*u^4*v^4*w + 1359*ep*m^3*u^4*v^4*w - 
     148*m^2*u^5*v^4*w - 453*ep*m^2*u^5*v^4*w + 10*m*u^6*v^4*w + 
     38*ep*m*u^6*v^4*w + 2890*ep*m^6*v^5*w - 508*m^5*u*v^5*w - 
     8019*ep*m^5*u*v^5*w + 156*m^4*u^2*v^5*w + 4697*ep*m^4*u^2*v^5*w + 
     102*m^3*u^3*v^5*w - 908*ep*m^3*u^3*v^5*w - 50*m^2*u^4*v^5*w + 
     25*ep*m^2*u^4*v^5*w + 6*m*u^5*v^5*w + 8*ep*m*u^5*v^5*w - 
     312*ep*m^5*v^6*w + 32*m^4*u*v^6*w + 743*ep*m^4*u*v^6*w - 
     10*m^3*u^2*v^6*w - 425*ep*m^3*u^2*v^6*w + 106*ep*m^2*u^3*v^6*w - 
     15*ep*m*u^4*v^6*w + ep*u^5*v^6*w + 14*ep*m^4*v^7*w - 27*ep*m^3*u*v^7*w + 
     16*ep*m^2*u^2*v^7*w - 3*ep*m*u^3*v^7*w - 32768*ep*m^9*u*w^2 + 
     46400*ep*m^8*u^2*w^2 - 26160*ep*m^7*u^3*w^2 + 7340*ep*m^6*u^4*w^2 - 
     1025*ep*m^5*u^5*w^2 + 57*ep*m^4*u^6*w^2 - 28928*ep*m^9*v*w^2 + 
     5312*m^8*u*v*w^2 + 122112*ep*m^8*u*v*w^2 - 712*m^7*u^2*v*w^2 - 
     100616*ep*m^7*u^2*v*w^2 - 4274*m^6*u^3*v*w^2 + 25290*ep*m^6*u^3*v*w^2 + 
     2734*m^5*u^4*v*w^2 + 1823*ep*m^5*u^4*v*w^2 - 626*m^4*u^5*v*w^2 - 
     1585*ep*m^4*u^5*v*w^2 + 50*m^3*u^6*v*w^2 + 168*ep*m^3*u^6*v*w^2 + 
     39360*ep*m^8*v^2*w^2 - 7696*m^7*u*v^2*w^2 - 128056*ep*m^7*u*v^2*w^2 + 
     986*m^6*u^2*v^2*w^2 + 82196*ep*m^6*u^2*v^2*w^2 + 5198*m^5*u^3*v^2*w^2 - 
     8429*ep*m^5*u^3*v^2*w^2 - 3034*m^4*u^4*v^2*w^2 - 
     6662*ep*m^4*u^4*v^2*w^2 + 632*m^3*u^5*v^2*w^2 + 
     2056*ep*m^3*u^5*v^2*w^2 - 46*m^2*u^6*v^2*w^2 - 172*ep*m^2*u^6*v^2*w^2 - 
     21360*ep*m^7*v^3*w^2 + 3960*m^6*u*v^3*w^2 + 60686*ep*m^6*u*v^3*w^2 - 
     512*m^5*u^2*v^3*w^2 - 33813*ep*m^5*u^2*v^3*w^2 - 2028*m^4*u^3*v^3*w^2 + 
     2541*ep*m^4*u^3*v^3*w^2 + 1028*m^3*u^4*v^3*w^2 + 
     2302*ep*m^3*u^4*v^3*w^2 - 178*m^2*u^5*v^3*w^2 - 575*ep*m^2*u^5*v^3*w^2 + 
     10*m*u^6*v^3*w^2 + 38*ep*m*u^6*v^3*w^2 + 5780*ep*m^6*v^4*w^2 - 
     872*m^5*u*v^4*w^2 - 14532*ep*m^5*u*v^4*w^2 + 132*m^4*u^2*v^4*w^2 + 
     7645*ep*m^4*u^2*v^4*w^2 + 284*m^3*u^3*v^4*w^2 - 
     1064*ep*m^3*u^3*v^4*w^2 - 120*m^2*u^4*v^4*w^2 - 132*ep*m^2*u^4*v^4*w^2 + 
     14*m*u^5*v^4*w^2 + 34*ep*m*u^5*v^4*w^2 - 780*ep*m^5*v^5*w^2 + 
     70*m^4*u*v^5*w^2 + 1696*ep*m^4*u*v^5*w^2 - 14*m^3*u^2*v^5*w^2 - 
     916*ep*m^3*u^2*v^5*w^2 - 8*m^2*u^3*v^5*w^2 + 213*ep*m^2*u^3*v^5*w^2 + 
     2*m*u^4*v^5*w^2 - 28*ep*m*u^4*v^5*w^2 + 2*ep*u^5*v^5*w^2 + 
     42*ep*m^4*v^6*w^2 - 75*ep*m^3*u*v^6*w^2 + 45*ep*m^2*u^2*v^6*w^2 - 
     11*ep*m*u^3*v^6*w^2 + ep*u^4*v^6*w^2 + 14400*ep*m^8*u*w^3 - 
     16320*ep*m^7*u^2*w^3 + 6900*ep*m^6*u^3*w^3 - 1290*ep*m^5*u^4*w^3 + 
     90*ep*m^4*u^5*w^3 + 13120*ep*m^8*v*w^3 - 1952*m^7*u*v*w^3 - 
     43712*ep*m^7*u*v*w^3 - 314*m^6*u^2*v*w^3 + 25750*ep*m^6*u^2*v*w^3 + 
     1418*m^5*u^3*v*w^3 - 2877*ep*m^5*u^3*v*w^3 - 544*m^4*u^4*v*w^3 - 
     985*ep*m^4*u^4*v*w^3 + 60*m^3*u^5*v*w^3 + 182*ep*m^3*u^5*v*w^3 - 
     14240*ep*m^7*v^2*w^3 + 2124*m^6*u*v^2*w^3 + 36322*ep*m^6*u*v^2*w^3 + 
     282*m^5*u^2*v^2*w^3 - 16383*ep*m^5*u^2*v^2*w^3 - 1266*m^4*u^3*v^2*w^3 - 
     141*ep*m^4*u^3*v^2*w^3 + 448*m^3*u^4*v^2*w^3 + 1152*ep*m^3*u^4*v^2*w^3 - 
     46*m^2*u^5*v^2*w^3 - 153*ep*m^2*u^5*v^2*w^3 + 5780*ep*m^6*v^3*w^3 - 
     728*m^5*u*v^3*w^3 - 12715*ep*m^5*u*v^3*w^3 - 60*m^4*u^2*v^3*w^3 + 
     5331*ep*m^4*u^2*v^3*w^3 + 316*m^3*u^3*v^3*w^3 - 218*ep*m^3*u^3*v^3*w^3 - 
     98*m^2*u^4*v^3*w^3 - 200*ep*m^2*u^4*v^3*w^3 + 8*m*u^5*v^3*w^3 + 
     23*ep*m*u^5*v^3*w^3 - 1040*ep*m^5*v^4*w^3 + 80*m^4*u*v^4*w^3 + 
     1976*ep*m^4*u*v^4*w^3 - 894*ep*m^3*u^2*v^4*w^3 - 20*m^2*u^3*v^4*w^3 + 
     153*ep*m^2*u^3*v^4*w^3 + 4*m*u^4*v^4*w^3 - 15*ep*m*u^4*v^4*w^3 + 
     ep*u^5*v^4*w^3 + 70*ep*m^4*v^5*w^3 - 110*ep*m^3*u*v^5*w^3 + 
     60*ep*m^2*u^2*v^5*w^3 - 15*ep*m*u^3*v^5*w^3 + 2*ep*u^4*v^5*w^3 - 
     3800*ep*m^7*u*w^4 + 3230*ep*m^6*u^2*w^4 - 910*ep*m^5*u^3*w^4 + 
     85*ep*m^4*u^4*w^4 - 3560*ep*m^7*v*w^4 + 402*m^6*u*v*w^4 + 
     8792*ep*m^6*u*v*w^4 + 180*m^5*u^2*v*w^4 - 3144*ep*m^5*u^2*v*w^4 - 
     226*m^4*u^3*v*w^4 - 123*ep*m^4*u^3*v*w^4 + 40*m^3*u^4*v*w^4 + 
     108*ep*m^3*u^4*v*w^4 + 2890*ep*m^6*v^2*w^4 - 292*m^5*u*v^2*w^4 - 
     5373*ep*m^5*u*v^2*w^4 - 112*m^4*u^2*v^2*w^4 + 1480*ep*m^4*u^2*v^2*w^4 + 
     132*m^3*u^3*v^2*w^4 + 160*ep*m^3*u^3*v^2*w^4 - 22*m^2*u^4*v^2*w^4 - 
     62*ep*m^2*u^4*v^2*w^4 - 780*ep*m^5*v^3*w^4 + 50*m^4*u*v^3*w^4 + 
     1219*ep*m^4*u*v^3*w^4 + 14*m^3*u^2*v^3*w^4 - 386*ep*m^3*u^2*v^3*w^4 - 
     16*m^2*u^3*v^3*w^4 + 26*ep*m^2*u^3*v^3*w^4 + 2*m*u^4*v^3*w^4 + 
     70*ep*m^4*v^4*w^4 - 90*ep*m^3*u*v^4*w^4 + 40*ep*m^2*u^2*v^4*w^4 - 
     9*ep*m*u^3*v^4*w^4 + ep*u^4*v^4*w^4 + 602*ep*m^6*u*w^5 - 
     341*ep*m^5*u^2*w^5 + 48*ep*m^4*u^3*w^5 + 578*ep*m^6*v*w^5 - 
     44*m^5*u*v*w^5 - 942*ep*m^5*u*v*w^5 - 32*m^4*u^2*v*w^5 + 
     122*ep*m^4*u^2*v*w^5 + 14*m^3*u^3*v*w^5 + 33*ep*m^3*u^3*v*w^5 - 
     312*ep*m^5*v^2*w^5 + 16*m^4*u*v^2*w^5 + 367*ep*m^4*u*v^2*w^5 + 
     10*m^3*u^2*v^2*w^5 - 49*ep*m^3*u^2*v^2*w^5 - 4*m^2*u^3*v^2*w^5 - 
     7*ep*m^2*u^3*v^2*w^5 + 42*ep*m^4*v^3*w^5 - 39*ep*m^3*u*v^3*w^5 + 
     12*ep*m^2*u^2*v^3*w^5 - 2*ep*m*u^3*v^3*w^5 - 53*ep*m^5*u*w^6 + 
     15*ep*m^4*u^2*w^6 - 52*ep*m^5*v*w^6 + 2*m^4*u*v*w^6 + 
     42*ep*m^4*u*v*w^6 + 2*m^3*u^2*v*w^6 + 4*ep*m^3*u^2*v*w^6 + 
     14*ep*m^4*v^2*w^6 - 7*ep*m^3*u*v^2*w^6 + ep*m^2*u^2*v^2*w^6 + 
     2*ep*m^4*u*w^7 + 2*ep*m^4*v*w^7)/(ep*u*(-3*m + u + v + w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 
      8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 
      12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 
      2*m*u*w^2 + u^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
      17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
      8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
      m^2*w^2 - m*v*w^2)), 
  -((m*v*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
      m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
      2*m*u*v*w + m^2*w^2)*(12*m^3 + 4*m^2*u - 9*m*u^2 + 2*u^3 - 7*m^2*v - 
      2*m*u*v + 3*u^2*v + m*v^2 - 7*m^2*w - 5*m*u*w + 3*u^2*w + 2*m*v*w + 
      u*v*w + m*w^2 + u*w^2))/(ep*u*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 
      8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 
      12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 
      2*m*u*w^2 + u^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
      17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
      8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
      m^2*w^2 - m*v*w^2))), 
  -(((3*m - u - v - w)*(2048*m^9 - 5632*m^8*u + 5120*m^7*u^2 - 2240*m^6*u^3 + 
      520*m^5*u^4 - 62*m^4*u^5 + 3*m^3*u^6 - 6400*m^8*v + 13824*m^7*u*v - 
      10976*m^6*u^2*v + 4368*m^5*u^3*v - 945*m^4*u^4*v + 107*m^3*u^5*v - 
      5*m^2*u^6*v + 5440*m^7*v^2 - 9872*m^6*u*v^2 + 6748*m^5*u^2*v^2 - 
      2251*m^4*u^3*v^2 + 374*m^3*u^4*v^2 - 25*m^2*u^5*v^2 - 2064*m^6*v^3 + 
      3224*m^5*u*v^3 - 2017*m^4*u^2*v^3 + 604*m^3*u^3*v^3 - 80*m^2*u^4*v^3 + 
      3*m*u^5*v^3 + 388*m^5*v^4 - 531*m^4*u*v^4 + 326*m^3*u^2*v^4 - 
      90*m^2*u^3*v^4 + 8*m*u^4*v^4 - 34*m^4*v^5 + 41*m^3*u*v^5 - 
      23*m^2*u^2*v^5 + 5*m*u^3*v^5 + m^3*v^6 - m^2*u*v^6 - 2816*m^8*w + 
      6528*m^7*u*w - 4800*m^6*u^2*w + 1592*m^5*u^3*w - 249*m^4*u^4*w + 
      15*m^3*u^5*w + 7616*m^7*v*w - 13776*m^6*u*v*w + 9140*m^5*u^2*v*w - 
      2923*m^4*u^3*v*w + 461*m^3*u^4*v*w - 29*m^2*u^5*v*w - 5152*m^6*v^2*w + 
      7992*m^5*u*v^2*w - 4852*m^4*u^2*v^2*w + 1418*m^3*u^3*v^2*w - 
      199*m^2*u^4*v^2*w + 11*m*u^5*v^2*w + 1436*m^5*v^3*w - 
      2003*m^4*u*v^3*w + 1180*m^3*u^2*v^3*w - 314*m^2*u^3*v^3*w + 
      31*m*u^4*v^3*w - 173*m^4*v^4*w + 227*m^3*u*v^4*w - 129*m^2*u^2*v^4*w + 
      35*m*u^3*v^4*w - 4*u^4*v^4*w + 7*m^3*v^5*w - 9*m^2*u*v^5*w + 
      3*m*u^2*v^5*w + 1536*m^7*w^2 - 2976*m^6*u*w^2 + 1680*m^5*u^2*w^2 - 
      378*m^4*u^3*w^2 + 30*m^3*u^4*w^2 - 3504*m^6*v*w^2 + 5304*m^5*u*v*w^2 - 
      2847*m^4*u^2*v*w^2 + 666*m^3*u^3*v*w^2 - 58*m^2*u^4*v*w^2 + 
      1764*m^5*v^2*w^2 - 2381*m^4*u*v^2*w^2 + 1251*m^3*u^2*v^2*w^2 - 
      288*m^2*u^3*v^2*w^2 + 25*m*u^4*v^2*w^2 - 318*m^4*v^3*w^2 + 
      412*m^3*u*v^3*w^2 - 220*m^2*u^2*v^3*w^2 + 51*m*u^3*v^3*w^2 - 
      4*u^4*v^3*w^2 + 18*m^3*v^4*w^2 - 24*m^2*u*v^4*w^2 + 11*m*u^2*v^4*w^2 - 
      2*u^3*v^4*w^2 - 416*m^6*w^3 + 664*m^5*u*w^3 - 260*m^4*u^2*w^3 + 
      30*m^3*u^3*w^3 + 772*m^5*v*w^3 - 981*m^4*u*v*w^3 + 396*m^3*u^2*v*w^3 - 
      52*m^2*u^3*v*w^3 - 256*m^4*v^2*w^3 + 310*m^3*u*v^2*w^3 - 
      135*m^2*u^2*v^2*w^3 + 19*m*u^3*v^2*w^3 + 22*m^3*v^3*w^3 - 
      28*m^2*u*v^3*w^3 + 13*m*u^2*v^3*w^3 - 2*u^3*v^3*w^3 + 56*m^5*w^4 - 
      72*m^4*u*w^4 + 15*m^3*u^2*w^4 - 80*m^4*v*w^4 + 87*m^3*u*v*w^4 - 
      21*m^2*u^2*v*w^4 + 13*m^3*v^2*w^4 - 15*m^2*u*v^2*w^4 + 
      5*m*u^2*v^2*w^4 - 3*m^4*w^5 + 3*m^3*u*w^5 + 3*m^3*v*w^5 - 
      3*m^2*u*v*w^5))/((16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
      2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
      2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  (m*(-24576*m^11 + 43008*m^10*u - 32768*m^9*u^2 + 14080*m^8*u^3 - 
     3680*m^7*u^4 + 584*m^6*u^5 - 52*m^5*u^6 + 2*m^4*u^7 + 88064*m^10*v - 
     139776*m^9*u*v + 88960*m^8*u^2*v - 26528*m^7*u^3*v + 2512*m^6*u^4*v + 
     548*m^5*u^5*v - 156*m^4*u^6*v + 11*m^3*u^7*v - 115712*m^9*v^2 + 
     163328*m^8*u*v^2 - 81024*m^7*u^2*v^2 + 9152*m^6*u^3*v^2 + 
     5960*m^5*u^4*v^2 - 2445*m^4*u^5*v^2 + 357*m^3*u^6*v^2 - 19*m^2*u^7*v^2 + 
     79616*m^8*v^3 - 99968*m^7*u*v^3 + 36648*m^6*u^2*v^3 + 3698*m^5*u^3*v^3 - 
     5511*m^4*u^4*v^3 + 1266*m^3*u^5*v^3 - 95*m^2*u^6*v^3 - 32480*m^7*v^4 + 
     36696*m^6*u*v^4 - 9412*m^5*u^2*v^4 - 3145*m^4*u^3*v^4 + 
     1762*m^3*u^4*v^4 - 230*m^2*u^5*v^4 + 5*m*u^6*v^4 + 8184*m^6*v^5 - 
     8502*m^5*u*v^5 + 1433*m^4*u^2*v^5 + 810*m^3*u^3*v^5 - 248*m^2*u^4*v^5 + 
     14*m*u^5*v^5 - 1256*m^5*v^6 + 1238*m^4*u*v^6 - 125*m^3*u^2*v^6 - 
     93*m^2*u^3*v^6 + 13*m*u^4*v^6 + 108*m^4*v^7 - 105*m^3*u*v^7 + 
     5*m^2*u^2*v^7 + 4*m*u^3*v^7 - 4*m^3*v^8 + 4*m^2*u*v^8 + 45056*m^10*w - 
     67072*m^9*u*w + 42624*m^8*u^2*w - 15008*m^7*u^3*w + 3176*m^6*u^4*w - 
     408*m^5*u^5*w + 30*m^4*u^6*w - m^3*u^7*w - 151040*m^9*v*w + 
     198400*m^8*u*v*w - 97184*m^7*u^2*v*w + 18608*m^6*u^3*v*w + 
     232*m^5*u^4*v*w - 474*m^4*u^5*v*w + 24*m^3*u^6*v*w + 3*m^2*u^7*v*w + 
     174592*m^8*v^2*w - 202752*m^7*u*v^2*w + 72008*m^6*u^2*v^2*w + 
     1990*m^5*u^3*v^2*w - 6806*m^4*u^4*v^2*w + 1472*m^3*u^5*v^2*w - 
     100*m^2*u^6*v^2*w - 101440*m^7*v^3*w + 105792*m^6*u*v^3*w - 
     25694*m^5*u^2*v^3*w - 7700*m^4*u^3*v^3*w + 4437*m^3*u^4*v^3*w - 
     641*m^2*u^5*v^3*w + 24*m*u^6*v^3*w + 33360*m^6*v^4*w - 
     32098*m^5*u*v^4*w + 5139*m^4*u^2*v^4*w + 3052*m^3*u^3*v^4*w - 
     1102*m^2*u^4*v^4*w + 96*m*u^5*v^4*w - 6334*m^5*v^5*w + 
     5835*m^4*u*v^5*w - 650*m^3*u^2*v^5*w - 482*m^2*u^3*v^5*w + 
     120*m*u^4*v^5*w - 4*u^5*v^5*w + 650*m^4*v^6*w - 599*m^3*u*v^6*w + 
     58*m^2*u^2*v^6*w + 28*m*u^3*v^6*w - 5*u^4*v^6*w - 28*m^3*v^7*w + 
     27*m^2*u*v^7*w - 3*m*u^2*v^7*w - 35328*m^9*w^2 + 43520*m^8*u*w^2 - 
     22368*m^7*u^2*w^2 + 6272*m^6*u^3*w^2 - 1052*m^5*u^4*w^2 + 
     105*m^4*u^5*w^2 - 5*m^3*u^6*w^2 + 110336*m^8*v*w^2 - 
     114176*m^7*u*v*w^2 + 38584*m^6*u^2*v*w^2 - 2682*m^5*u^3*v*w^2 - 
     803*m^4*u^4*v*w^2 + 68*m^3*u^5*v*w^2 + 9*m^2*u^6*v*w^2 - 
     109440*m^7*v^2*w^2 + 99504*m^6*u*v^2*w^2 - 20718*m^5*u^2*v^2*w^2 - 
     5453*m^4*u^3*v^2*w^2 + 2532*m^3*u^4*v^2*w^2 - 264*m^2*u^5*v^2*w^2 + 
     3*m*u^6*v^2*w^2 + 51600*m^6*v^3*w^2 - 42948*m^5*u*v^3*w^2 + 
     5000*m^4*u^2*v^3*w^2 + 4042*m^3*u^3*v^3*w^2 - 1239*m^2*u^4*v^3*w^2 + 
     94*m*u^5*v^3*w^2 - 12830*m^5*v^4*w^2 + 10268*m^4*u*v^4*w^2 - 
     712*m^3*u^2*v^4*w^2 - 976*m^2*u^3*v^4*w^2 + 225*m*u^4*v^4*w^2 - 
     8*u^5*v^4*w^2 + 1632*m^4*v^5*w^2 - 1326*m^3*u*v^5*w^2 + 
     96*m^2*u^2*v^5*w^2 + 86*m*u^3*v^5*w^2 - 15*u^4*v^5*w^2 - 
     84*m^3*v^6*w^2 + 73*m^2*u*v^6*w^2 - 9*m*u^2*v^6*w^2 - u^3*v^6*w^2 + 
     15360*m^8*w^3 - 15040*m^7*u*w^3 + 5976*m^6*u^2*w^3 - 1282*m^5*u^3*w^3 + 
     162*m^4*u^4*w^3 - 10*m^3*u^5*w^3 - 44480*m^7*v*w^3 + 33328*m^6*u*v*w^3 - 
     5750*m^5*u^2*v*w^3 - 778*m^4*u^3*v*w^3 + 191*m^3*u^4*v*w^3 + 
     5*m^2*u^5*v*w^3 + 36480*m^6*v^2*w^3 - 23912*m^5*u*v^2*w^3 + 
     1057*m^4*u^2*v^2*w^3 + 1968*m^3*u^3*v^2*w^3 - 374*m^2*u^4*v^2*w^3 + 
     12*m*u^5*v^2*w^3 - 13100*m^5*v^3*w^3 + 8187*m^4*u*v^3*w^3 + 
     163*m^3*u^2*v^3*w^3 - 835*m^2*u^3*v^3*w^3 + 136*m*u^4*v^3*w^3 - 
     4*u^5*v^3*w^3 + 2190*m^4*v^4*w^3 - 1414*m^3*u*v^4*w^3 - 
     20*m^2*u^2*v^4*w^3 + 116*m*u^3*v^4*w^3 - 15*u^4*v^4*w^3 - 
     140*m^3*v^5*w^3 + 100*m^2*u*v^5*w^3 - 6*m*u^2*v^5*w^3 - 3*u^3*v^5*w^3 - 
     4000*m^7*w^4 + 2920*m^6*u*w^4 - 834*m^5*u^2*w^4 + 128*m^4*u^3*w^4 - 
     10*m^3*u^4*w^4 + 10680*m^6*v*w^4 - 4862*m^5*u*v*w^4 - 
     183*m^4*u^2*v*w^4 + 247*m^3*u^3*v*w^4 - 11*m^2*u^4*v*w^4 - 
     6820*m^5*v^2*w^4 + 2733*m^4*u*v^2*w^4 + 486*m^3*u^2*v^2*w^4 - 
     266*m^2*u^3*v^2*w^4 + 18*m*u^4*v^2*w^4 + 1660*m^4*v^3*w^4 - 
     701*m^3*u*v^3*w^4 - 131*m^2*u^2*v^3*w^4 + 66*m*u^3*v^3*w^4 - 
     5*u^4*v^3*w^4 - 140*m^3*v^4*w^4 + 70*m^2*u*v^4*w^4 + 6*m*u^2*v^4*w^4 - 
     3*u^3*v^4*w^4 + 624*m^6*w^5 - 302*m^5*u*w^5 + 54*m^4*u^2*w^5 - 
     5*m^3*u^3*w^5 - 1526*m^5*v*w^5 + 230*m^4*u*v*w^5 + 135*m^3*u^2*v*w^5 - 
     18*m^2*u^3*v*w^5 + 678*m^4*v^2*w^5 - 99*m^3*u*v^2*w^5 - 
     78*m^2*u^2*v^2*w^5 + 12*m*u^3*v^2*w^5 - 84*m^3*v^3*w^5 + 
     19*m^2*u*v^3*w^5 + 9*m*u^2*v^3*w^5 - u^3*v^3*w^5 - 54*m^5*w^6 + 
     13*m^4*u*w^6 - m^3*u^2*w^6 + 120*m^4*v*w^6 + 20*m^3*u*v*w^6 - 
     10*m^2*u^2*v*w^6 - 28*m^3*v^2*w^6 - 3*m^2*u*v^2*w^6 + 3*m*u^2*v^2*w^6 + 
     2*m^4*w^7 - 4*m^3*v*w^7 - 2*m^2*u*v*w^7))/(2*u*(-3*m + u + v + w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 
     8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 
     12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 
     2*m*u*w^2 + u^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
     17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
     8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
     m^2*w^2 - m*v*w^2)), 
  -1/2*(m*(-24576*m^11 + 57856*m^9*u^2 - 66048*m^8*u^3 + 35040*m^7*u^4 - 
      10496*m^6*u^5 + 1830*m^5*u^6 - 174*m^4*u^7 + 7*m^3*u^8 + 38912*m^10*v + 
      40448*m^9*u*v - 145664*m^8*u^2*v + 127616*m^7*u^3*v - 55768*m^6*u^4*v + 
      13882*m^5*u^5*v - 1999*m^4*u^6*v + 155*m^3*u^7*v - 5*m^2*u^8*v - 
      25600*m^9*v^2 - 57984*m^8*u*v^2 + 128256*m^7*u^2*v^2 - 
      91016*m^6*u^3*v^2 + 32956*m^5*u^4*v^2 - 6735*m^4*u^5*v^2 + 
      756*m^3*u^6*v^2 - 37*m^2*u^7*v^2 + 8960*m^8*v^3 + 34208*m^7*u*v^3 - 
      56592*m^6*u^2*v^3 + 33414*m^5*u^3*v^3 - 10261*m^4*u^4*v^3 + 
      1746*m^3*u^5*v^3 - 144*m^2*u^6*v^3 + 3*m*u^7*v^3 - 1760*m^7*v^4 - 
      10616*m^6*u*v^4 + 14126*m^5*u^2*v^4 - 7085*m^4*u^3*v^4 + 
      1876*m^3*u^4*v^4 - 254*m^2*u^5*v^4 + 12*m*u^6*v^4 + 184*m^6*v^5 + 
      1824*m^5*u*v^5 - 2058*m^4*u^2*v^5 + 859*m^3*u^3*v^5 - 183*m^2*u^4*v^5 + 
      15*m*u^5*v^5 - 8*m^5*v^6 - 164*m^4*u*v^6 + 167*m^3*u^2*v^6 - 
      47*m^2*u^3*v^6 + 6*m*u^4*v^6 + 6*m^3*u*v^7 - 6*m^2*u^2*v^7 + 
      45056*m^10*w + 13312*m^9*u*w - 102144*m^8*u^2*w + 91520*m^7*u^3*w - 
      38000*m^6*u^4*w + 8436*m^5*u^5*w - 973*m^4*u^6*w + 46*m^3*u^7*w - 
      59392*m^9*v*w - 84224*m^8*u*v*w + 212416*m^7*u^2*v*w - 
      150672*m^6*u^3*v*w + 52508*m^5*u^4*v*w - 9926*m^4*u^5*v*w + 
      981*m^3*u^6*v*w - 40*m^2*u^7*v*w + 31232*m^8*v^2*w + 
      88256*m^7*u*v^2*w - 153936*m^6*u^2*v^2*w + 91228*m^5*u^3*v^2*w - 
      27292*m^4*u^4*v^2*w + 4439*m^3*u^5*v^2*w - 366*m^2*u^6*v^2*w + 
      11*m*u^7*v^2*w - 8192*m^7*v^3*w - 39408*m^6*u*v^3*w + 
      54740*m^5*u^2*v^3*w - 28147*m^4*u^3*v^3*w + 7380*m^3*u^4*v^3*w - 
      1000*m^2*u^5*v^3*w + 55*m*u^6*v^3*w + 1072*m^6*v^4*w + 
      8848*m^5*u*v^4*w - 10572*m^4*u^2*v^4*w + 4809*m^3*u^3*v^4*w - 
      1089*m^2*u^4*v^4*w + 117*m*u^5*v^4*w - 4*u^6*v^4*w - 56*m^5*v^5*w - 
      984*m^4*u*v^5*w + 1089*m^3*u^2*v^5*w - 414*m^2*u^3*v^5*w + 
      71*m*u^4*v^5*w - 5*u^5*v^5*w + 43*m^3*u*v^6*w - 48*m^2*u^2*v^6*w + 
      11*m*u^3*v^6*w - 35328*m^9*w^2 - 20736*m^8*u*w^2 + 73920*m^7*u^2*w^2 - 
      50400*m^6*u^3*w^2 + 15390*m^5*u^4*w^2 - 2253*m^4*u^5*w^2 + 
      129*m^3*u^6*w^2 + 37632*m^8*v*w^2 + 69312*m^7*u*v*w^2 - 
      126224*m^6*u^2*v*w^2 + 70160*m^5*u^3*v*w^2 - 18421*m^4*u^4*v*w^2 + 
      2373*m^3*u^5*v*w^2 - 122*m^2*u^6*v*w^2 - 15104*m^7*v^2*w^2 - 
      53800*m^6*u*v^2*w^2 + 73868*m^5*u^2*v^2*w^2 - 35535*m^4*u^3*v^2*w^2 + 
      8303*m^3*u^4*v^2*w^2 - 956*m^2*u^5*v^2*w^2 + 43*m*u^6*v^2*w^2 + 
      2736*m^6*v^3*w^2 + 17526*m^5*u*v^3*w^2 - 20463*m^4*u^2*v^3*w^2 + 
      8903*m^3*u^3*v^3*w^2 - 1865*m^2*u^4*v^3*w^2 + 176*m*u^5*v^3*w^2 - 
      4*u^6*v^3*w^2 - 198*m^5*v^4*w^2 - 2621*m^4*u*v^4*w^2 + 
      2845*m^3*u^2*v^4*w^2 - 1124*m^2*u^3*v^4*w^2 + 205*m*u^4*v^4*w^2 - 
      14*u^5*v^4*w^2 + 2*m^4*v^5*w^2 + 154*m^3*u*v^5*w^2 - 
      169*m^2*u^2*v^5*w^2 + 54*m*u^3*v^5*w^2 - 6*u^4*v^5*w^2 - 
      m^2*u*v^6*w^2 + m*u^2*v^6*w^2 + 15360*m^8*w^3 + 13440*m^7*u*w^3 - 
      28160*m^6*u^2*w^3 + 13800*m^5*u^3*w^3 - 2760*m^4*u^4*w^3 + 
      200*m^3*u^5*w^3 - 12672*m^7*v*w^3 - 29792*m^6*u*v*w^3 + 
      39044*m^5*u^2*v*w^3 - 16085*m^4*u^3*v*w^3 + 2855*m^3*u^4*v*w^3 - 
      190*m^2*u^5*v*w^3 + 3616*m^6*v^2*w^3 + 16872*m^5*u*v^2*w^3 - 
      17958*m^4*u^2*v^2*w^3 + 6660*m^3*u^3*v^2*w^3 - 1085*m^2*u^4*v^2*w^3 + 
      66*m*u^5*v^2*w^3 - 392*m^5*v^3*w^3 - 3765*m^4*u*v^3*w^3 + 
      3671*m^3*u^2*v^3*w^3 - 1276*m^2*u^3*v^3*w^3 + 190*m*u^4*v^3*w^3 - 
      9*u^5*v^3*w^3 + 10*m^4*v^4*w^3 + 324*m^3*u*v^4*w^3 - 
      319*m^2*u^2*v^4*w^3 + 100*m*u^3*v^4*w^3 - 12*u^4*v^4*w^3 - 
      6*m^2*u*v^5*w^3 + 6*m*u^2*v^5*w^3 - u^3*v^5*w^3 - 4000*m^7*w^4 - 
      4640*m^6*u*w^4 + 5970*m^5*u^2*w^4 - 1880*m^4*u^3*w^4 + 
      185*m^3*u^4*w^4 + 2392*m^6*v*w^4 + 7270*m^5*u*v*w^4 - 
      6606*m^4*u^2*v*w^4 + 1812*m^3*u^3*v*w^4 - 165*m^2*u^4*v*w^4 - 
      428*m^5*v^2*w^4 - 2876*m^4*u*v^2*w^4 + 2293*m^3*u^2*v^2*w^4 - 
      590*m^2*u^3*v^2*w^4 + 50*m*u^4*v^2*w^4 + 20*m^4*v^3*w^4 + 
      392*m^3*u*v^3*w^4 - 313*m^2*u^2*v^3*w^4 + 76*m*u^3*v^3*w^4 - 
      6*u^4*v^3*w^4 - 14*m^2*u*v^4*w^4 + 12*m*u^2*v^4*w^4 - 2*u^3*v^4*w^4 + 
      624*m^6*w^5 + 900*m^5*u*w^5 - 669*m^4*u^2*w^5 + 102*m^3*u^3*w^5 - 
      240*m^5*v*w^5 - 1005*m^4*u*v*w^5 + 576*m^3*u^2*v*w^5 - 
      80*m^2*u^3*v*w^5 + 20*m^4*v^2*w^5 + 253*m^3*u*v^2*w^5 - 
      141*m^2*u^2*v^2*w^5 + 19*m*u^3*v^2*w^5 - 16*m^2*u*v^3*w^5 + 
      10*m*u^2*v^3*w^5 - u^3*v^3*w^5 - 54*m^5*w^6 - 93*m^4*u*w^6 + 
      31*m^3*u^2*w^6 + 10*m^4*v*w^6 + 72*m^3*u*v*w^6 - 20*m^2*u^2*v*w^6 - 
      9*m^2*u*v^2*w^6 + 3*m*u^2*v^2*w^6 + 2*m^4*w^7 + 4*m^3*u*w^7 - 
      2*m^2*u*v*w^7))/(u*(-3*m + u + v + w)*(16*m^3 - 8*m^2*u + m*u^2 - 
      8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + 
      m*w^2)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 
      4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 
      2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 
  0, 0, -((ep*(-1536*m^7 + 1920*m^6*u - 992*m^5*u^2 + 264*m^4*u^3 - 
      36*m^3*u^4 + 2*m^2*u^5 + 2048*m^6*v - 2016*m^5*u*v + 824*m^4*u^2*v - 
      152*m^3*u^3*v + 6*m^2*u^4*v + m*u^5*v - 1088*m^5*v^2 + 792*m^4*u*v^2 - 
      256*m^3*u^2*v^2 + 33*m^2*u^3*v^2 + 288*m^4*v^3 - 138*m^3*u*v^3 + 
      36*m^2*u^2*v^3 - 3*m*u^3*v^3 - 38*m^3*v^4 + 9*m^2*u*v^4 - 2*m*u^2*v^4 + 
      2*m^2*v^5 + 2048*m^6*w - 2016*m^5*u*w + 792*m^4*u^2*w - 160*m^3*u^3*w + 
      18*m^2*u^4*w - m*u^5*w - 2176*m^5*v*w + 1728*m^4*u*v*w - 
      580*m^3*u^2*v*w + 86*m^2*u^3*v*w - 3*m*u^4*v*w + 864*m^4*v^2*w - 
      534*m^3*u*v^2*w + 148*m^2*u^2*v^2*w - 14*m*u^3*v^2*w - 152*m^3*v^3*w + 
      69*m^2*u*v^3*w - 13*m*u^2*v^3*w + u^3*v^3*w + 10*m^2*v^4*w - 
      3*m*u*v^4*w - 1088*m^5*w^2 + 792*m^4*u*w^2 - 224*m^3*u^2*w^2 + 
      35*m^2*u^3*w^2 - 3*m*u^4*w^2 + 864*m^4*v*w^2 - 534*m^3*u*v*w^2 + 
      150*m^2*u^2*v*w^2 - 16*m*u^3*v*w^2 - 228*m^3*v^2*w^2 + 
      120*m^2*u*v^2*w^2 - 28*m*u^2*v^2*w^2 + 2*u^3*v^2*w^2 + 20*m^2*v^3*w^2 - 
      9*m*u*v^3*w^2 + u^2*v^3*w^2 + 288*m^4*w^3 - 138*m^3*u*w^3 + 
      26*m^2*u^2*w^3 - 3*m*u^3*w^3 - 152*m^3*v*w^3 + 69*m^2*u*v*w^3 - 
      18*m*u^2*v*w^3 + u^3*v*w^3 + 20*m^2*v^2*w^3 - 9*m*u*v^2*w^3 + 
      2*u^2*v^2*w^3 - 38*m^3*w^4 + 9*m^2*u*w^4 - m*u^2*w^4 + 10*m^2*v*w^4 - 
      3*m*u*v*w^4 + u^2*v*w^4 + 2*m^2*w^5))/(u*(-3*m + u + v + w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 
      8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 
      12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 
      2*m*u*w^2 + u^2*w^2))), 0, 
  (ep*(1408*m^6 - 2080*m^5*u + 1224*m^4*u^2 - 358*m^3*u^3 + 52*m^2*u^4 - 
     3*m*u^5 - 1472*m^5*v + 1704*m^4*u*v - 762*m^3*u^2*v + 155*m^2*u^3*v - 
     12*m*u^4*v + 568*m^4*v^2 - 460*m^3*u*v^2 + 138*m^2*u^2*v^2 - 
     15*m*u^3*v^2 - 96*m^3*v^3 + 41*m^2*u*v^3 - 6*m*u^2*v^3 + 6*m^2*v^4 - 
     1888*m^5*w + 2240*m^4*u*w - 990*m^3*u^2*w + 193*m^2*u^3*w - 14*m*u^4*w + 
     1464*m^4*v*w - 1364*m^3*u*v*w + 477*m^2*u^2*v*w - 73*m*u^3*v*w + 
     4*u^4*v*w - 372*m^3*v^2*w + 246*m^2*u*v^2*w - 60*m*u^2*v^2*w + 
     5*u^3*v^2*w + 31*m^2*v^3*w - 11*m*u*v^3*w + 1016*m^4*w^2 - 
     906*m^3*u*w^2 + 267*m^2*u^2*w^2 - 26*m*u^3*w^2 - 538*m^3*v*w^2 + 
     378*m^2*u*v*w^2 - 96*m*u^2*v*w^2 + 9*u^3*v*w^2 + 74*m^2*v^2*w^2 - 
     37*m*u*v^2*w^2 + 6*u^2*v^2*w^2 - m*v^3*w^2 - 274*m^3*w^3 + 
     163*m^2*u*w^3 - 24*m*u^2*w^3 + 86*m^2*v*w^3 - 40*m*u*v*w^3 + 
     6*u^2*v*w^3 - 4*m*v^2*w^3 + u*v^2*w^3 + 37*m^2*w^4 - 11*m*u*w^4 - 
     5*m*v*w^4 + u*v*w^4 - 2*m*w^5))/((3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 
     8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 
     12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 
     2*m*u*w^2 + u^2*w^2)), 0, 
  (3*(-1 + 2*ep)*(128*m^5 - 288*m^4*u + 168*m^3*u^2 - 38*m^2*u^3 + 3*m*u^4 - 
     80*m^4*v + 144*m^3*u*v - 63*m^2*u^2*v + 8*m*u^3*v + 16*m^3*v^2 - 
     18*m^2*u*v^2 + 5*m*u^2*v^2 - m^2*v^3 - 112*m^4*w + 192*m^3*u*w - 
     77*m^2*u^2*w + 9*m*u^3*w + 48*m^3*v*w - 60*m^2*u*v*w + 26*m*u^2*v*w - 
     4*u^3*v*w - 5*m^2*v^2*w + 3*m*u*v^2*w + 32*m^3*w^2 - 42*m^2*u*w^2 + 
     9*m*u^2*w^2 - 7*m^2*v*w^2 + 6*m*u*v*w^2 - 2*u^2*v*w^2 - 3*m^2*w^3 + 
     3*m*u*w^3))/(2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
     2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
     2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)), 
  (768*m^8 - 1728*m^7*u + 1456*m^6*u^2 - 628*m^5*u^3 + 150*m^4*u^4 - 
    19*m^3*u^5 + m^2*u^6 - 1024*m^7*v + 2096*m^6*u*v - 1800*m^5*u^2*v + 
    863*m^4*u^3*v - 224*m^3*u^4*v + 27*m^2*u^5*v - m*u^6*v + 544*m^6*v^2 - 
    996*m^5*u*v^2 + 851*m^4*u^2*v^2 - 416*m^3*u^3*v^2 + 93*m^2*u^4*v^2 - 
    7*m*u^5*v^2 - 144*m^5*v^3 + 229*m^4*u*v^3 - 179*m^3*u^2*v^3 + 
    80*m^2*u^3*v^3 - 11*m*u^4*v^3 + 19*m^4*v^4 - 25*m^3*u*v^4 + 
    14*m^2*u^2*v^4 - 5*m*u^3*v^4 - m^3*v^5 + m^2*u*v^5 - 1024*m^7*w + 
    2000*m^6*u*w - 1400*m^5*u^2*w + 469*m^4*u^3*w - 77*m^3*u^4*w + 
    5*m^2*u^5*w + 1088*m^6*v*w - 2008*m^5*u*v*w + 1566*m^4*u^2*v*w - 
    626*m^3*u^3*v*w + 118*m^2*u^4*v*w - 8*m*u^5*v*w - 432*m^5*v^2*w + 
    745*m^4*u*v^2*w - 592*m^3*u^2*v^2*w + 234*m^2*u^3*v^2*w - 
    39*m*u^4*v^2*w + 2*u^5*v^2*w + 76*m^4*v^3*w - 120*m^3*u*v^3*w + 
    84*m^2*u^2*v^3*w - 28*m*u^3*v^3*w + 4*u^4*v^3*w - 5*m^3*v^4*w + 
    7*m^2*u*v^4*w - 3*m*u^2*v^4*w + 544*m^6*w^2 - 916*m^5*u*w^2 + 
    507*m^4*u^2*w^2 - 118*m^3*u^3*w^2 + 10*m^2*u^4*w^2 - 432*m^5*v*w^2 + 
    723*m^4*u*v*w^2 - 495*m^3*u^2*v*w^2 + 150*m^2*u^3*v*w^2 - 
    16*m*u^4*v*w^2 + 114*m^4*v^2*w^2 - 188*m^3*u*v^2*w^2 + 
    131*m^2*u^2*v^2*w^2 - 41*m*u^3*v^2*w^2 + 4*u^4*v^2*w^2 - 10*m^3*v^3*w^2 + 
    16*m^2*u*v^3*w^2 - 9*m*u^2*v^3*w^2 + 2*u^3*v^3*w^2 - 144*m^5*w^3 + 
    207*m^4*u*w^3 - 82*m^3*u^2*w^3 + 10*m^2*u^3*w^3 + 76*m^4*v*w^3 - 
    116*m^3*u*v*w^3 + 66*m^2*u^2*v*w^3 - 12*m*u^3*v*w^3 - 10*m^3*v^2*w^3 + 
    16*m^2*u*v^2*w^3 - 9*m*u^2*v^2*w^3 + 2*u^3*v^2*w^3 + 19*m^4*w^4 - 
    23*m^3*u*w^4 + 5*m^2*u^2*w^4 - 5*m^3*v*w^4 + 7*m^2*u*v*w^4 - 
    3*m*u^2*v*w^4 - m^3*w^5 + m^2*u*w^5)/(2*u*(-3*m + u + v + w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 
     8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 
     12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 
     2*m*u*w^2 + u^2*w^2)), 
  -(((-1 + 2*ep)*(128*m^5 - 288*m^4*u + 168*m^3*u^2 - 38*m^2*u^3 + 3*m*u^4 - 
      80*m^4*v + 144*m^3*u*v - 63*m^2*u^2*v + 8*m*u^3*v + 16*m^3*v^2 - 
      18*m^2*u*v^2 + 5*m*u^2*v^2 - m^2*v^3 - 112*m^4*w + 192*m^3*u*w - 
      77*m^2*u^2*w + 9*m*u^3*w + 48*m^3*v*w - 60*m^2*u*v*w + 26*m*u^2*v*w - 
      4*u^3*v*w - 5*m^2*v^2*w + 3*m*u*v^2*w + 32*m^3*w^2 - 42*m^2*u*w^2 + 
      9*m*u^2*w^2 - 7*m^2*v*w^2 + 6*m*u*v*w^2 - 2*u^2*v*w^2 - 3*m^2*w^3 + 
      3*m*u*w^3))/((16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
      8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 20*m^3*u + 
      20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + 
      m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 
      2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2))), 0, 
  (480*m^7 + 832*ep*m^7 - 1360*m^6*u - 2464*ep*m^6*u + 1486*m^5*u^2 + 
    2676*ep*m^5*u^2 - 806*m^4*u^3 - 1408*ep*m^4*u^3 + 232*m^3*u^4 + 
    388*ep*m^3*u^4 - 34*m^2*u^5 - 54*ep*m^2*u^5 + 2*m*u^6 + 3*ep*m*u^6 - 
    496*m^6*v - 832*ep*m^6*v + 1196*m^5*u*v + 2160*ep*m^5*u*v - 
    1052*m^4*u^2*v - 1896*ep*m^4*u^2*v + 428*m^3*u^3*v + 752*ep*m^3*u^3*v - 
    82*m^2*u^4*v - 140*ep*m^2*u^4*v + 6*m*u^5*v + 10*ep*m*u^5*v + 
    190*m^5*v^2 + 308*ep*m^5*v^2 - 374*m^4*u*v^2 - 682*ep*m^4*u*v^2 + 
    242*m^3*u^2*v^2 + 443*ep*m^3*u^2*v^2 - 64*m^2*u^3*v^2 - 
    116*ep*m^2*u^3*v^2 + 6*m*u^4*v^2 + 11*ep*m*u^4*v^2 - 32*m^4*v^3 - 
    50*ep*m^4*v^3 + 48*m^3*u*v^3 + 90*ep*m^3*u*v^3 - 18*m^2*u^2*v^3 - 
    34*ep*m^2*u^2*v^3 + 2*m*u^3*v^3 + 4*ep*m*u^3*v^3 + 2*m^3*v^4 + 
    3*ep*m^3*v^4 - 2*m^2*u*v^4 - 4*ep*m^2*u*v^4 - 688*m^6*w - 1216*ep*m^6*w + 
    1740*m^5*u*w + 3184*ep*m^5*u*w - 1560*m^4*u^2*w - 2800*ep*m^4*u^2*w + 
    640*m^3*u^3*w + 1104*ep*m^3*u^3*w - 123*m^2*u^4*w - 202*ep*m^2*u^4*w + 
    9*m*u^5*w + 14*ep*m*u^5*w + 588*m^5*v*w + 984*ep*m^5*v*w - 
    1226*m^4*u*v*w - 2196*ep*m^4*u*v*w + 873*m^3*u^2*v*w + 
    1528*ep*m^3*u^2*v*w - 275*m^2*u^3*v*w - 472*ep*m^2*u^3*v*w + 
    39*m*u^4*v*w + 69*ep*m*u^4*v*w - 2*u^5*v*w - 4*ep*u^5*v*w - 
    180*m^4*v^2*w - 278*ep*m^4*v^2*w + 282*m^3*u*v^2*w + 494*ep*m^3*u*v^2*w - 
    142*m^2*u^2*v^2*w - 240*ep*m^2*u^2*v^2*w + 29*m*u^3*v^2*w + 
    48*ep*m*u^3*v^2*w - 2*u^4*v^2*w - 3*ep*u^4*v^2*w + 23*m^3*v^3*w + 
    31*ep*m^3*v^3*w - 21*m^2*u*v^3*w - 36*ep*m^2*u*v^3*w + 5*m*u^2*v^3*w + 
    8*ep*m*u^2*v^3*w - m^2*v^4*w - ep*m^2*v^4*w + 398*m^5*w^2 + 
    724*ep*m^5*w^2 - 870*m^4*u*w^2 - 1610*ep*m^4*u*w^2 + 601*m^3*u^2*w^2 + 
    1077*ep*m^3*u^2*w^2 - 166*m^2*u^3*w^2 - 284*ep*m^2*u^3*w^2 + 
    16*m*u^4*w^2 + 26*ep*m*u^4*w^2 - 264*m^4*v*w^2 - 446*ep*m^4*v*w^2 + 
    456*m^3*u*v*w^2 + 798*ep*m^3*u*v*w^2 - 252*m^2*u^2*v*w^2 - 
    418*ep*m^2*u^2*v*w^2 + 58*m*u^3*v*w^2 + 96*ep*m*u^3*v*w^2 - 5*u^4*v*w^2 - 
    9*ep*u^4*v*w^2 + 57*m^3*v^2*w^2 + 86*ep*m^3*v^2*w^2 - 67*m^2*u*v^2*w^2 - 
    106*ep*m^2*u*v^2*w^2 + 25*m*u^2*v^2*w^2 + 37*ep*m*u^2*v^2*w^2 - 
    3*u^3*v^2*w^2 - 4*ep*u^3*v^2*w^2 - 4*m^2*v^3*w^2 - 5*ep*m^2*v^3*w^2 + 
    2*m*u*v^3*w^2 + 2*ep*m*u*v^3*w^2 - 116*m^4*w^3 - 218*ep*m^4*w^3 + 
    210*m^3*u*w^3 + 394*ep*m^3*u*w^3 - 100*m^2*u^2*w^3 - 180*ep*m^2*u^2*w^3 + 
    14*m*u^3*w^3 + 24*ep*m*u^3*w^3 + 53*m^3*v*w^3 + 91*ep*m^3*v*w^3 - 
    72*m^2*u*v*w^3 - 120*ep*m^2*u*v*w^3 + 29*m*u^2*v*w^3 + 
    43*ep*m*u^2*v*w^3 - 4*u^3*v*w^3 - 6*ep*u^3*v*w^3 - 6*m^2*v^2*w^3 - 
    9*ep*m^2*v^2*w^3 + 5*m*u*v^2*w^3 + 6*ep*m*u*v^2*w^3 - u^2*v^2*w^3 - 
    ep*u^2*v^2*w^3 + 17*m^3*w^4 + 33*ep*m^3*w^4 - 24*m^2*u*w^4 - 
    46*ep*m^2*u*w^4 + 6*m*u^2*w^4 + 11*ep*m*u^2*w^4 - 4*m^2*v*w^4 - 
    7*ep*m^2*v*w^4 + 4*m*u*v*w^4 + 6*ep*m*u*v*w^4 - u^2*v*w^4 - 
    ep*u^2*v*w^4 - m^2*w^5 - 2*ep*m^2*w^5 + m*u*w^5 + 2*ep*m*u*w^5)/
   ((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
     2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
     2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + 2*ep)*(4*m^2 - m*u - 7*m*v + u*v + 2*v^2 - m*w + 2*v*w))/
    ((3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 
      2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 
      2*m^2*v*w - 2*m*u*v*w + m^2*w^2))), 0, 0, 0, 0, 0, 0, 
  ((-1 + 2*ep)*(4*m^2 + m*u - m*v - u*v - m*w))/
   (u*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
     m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
     2*m*u*v*w + m^2*w^2)), 0, 0, 
  -(((-1 + 2*ep)*(4*m^2 - m*u - 7*m*v + u*v + 2*v^2 - m*w + 2*v*w))/
    ((3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 
      2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 
      2*m^2*v*w - 2*m*u*v*w + m^2*w^2))), 0, 0, 
  ((-1 + 2*ep)*(12*m^3 - 9*m^2*u + m*u^2 - 7*m^2*v + 11*m*u*v - u^2*v + 
     m*v^2 - 3*u*v^2 - 7*m^2*w + 2*m*u*w + 2*m*v*w - 3*u*v*w + m*w^2))/
   (u*(-3*m + u + v + w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 
     2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 
     2*m^2*v*w - 2*m*u*v*w + m^2*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((ep*(4*m - v)*v*(16*m^3 - 4*m^2*u - 12*m^2*v + 2*m*u*v + 2*m*v^2 - 
      8*m^2*w + m*u*w + 3*m*v*w - u*v*w + m*w^2))/
    ((16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
      8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2))), 0, 0, 0, 
  (ep*(768*m^7 - 704*m^6*u + 240*m^5*u^2 - 36*m^4*u^3 + 2*m^3*u^4 - 
     1024*m^6*v + 624*m^5*u*v - 168*m^4*u^2*v + 35*m^3*u^3*v - 4*m^2*u^4*v + 
     544*m^5*v^2 - 148*m^4*u*v^2 + 39*m^3*u^2*v^2 - 18*m^2*u^3*v^2 + 
     2*m*u^4*v^2 - 144*m^4*v^3 - 15*m^3*u*v^3 - 3*m^2*u^2*v^3 + 3*m*u^3*v^3 + 
     19*m^3*v^4 + 10*m^2*u*v^4 - m^2*v^5 - m*u*v^5 - 1024*m^6*w + 
     720*m^5*u*w - 168*m^4*u^2*w + 13*m^3*u^3*w + 1088*m^5*v*w - 
     520*m^4*u*v*w + 126*m^3*u^2*v*w - 19*m^2*u^3*v*w - 432*m^4*v^2*w + 
     97*m^3*u*v^2*w - 33*m^2*u^2*v^2*w + 7*m*u^3*v^2*w + 76*m^3*v^3*w + 
     5*m^2*u*v^3*w + 3*m*u^2*v^3*w - u^3*v^3*w - 5*m^2*v^4*w - 2*m*u*v^4*w + 
     544*m^5*w^2 - 276*m^4*u*w^2 + 39*m^3*u^2*w^2 - m^2*u^3*w^2 - 
     432*m^4*v*w^2 + 159*m^3*u*v*w^2 - 33*m^2*u^2*v*w^2 + 2*m*u^3*v*w^2 + 
     114*m^3*v^2*w^2 - 23*m^2*u*v^2*w^2 + 6*m*u^2*v^2*w^2 - u^3*v^2*w^2 - 
     10*m^2*v^3*w^2 - 144*m^4*w^3 + 47*m^3*u*w^3 - 3*m^2*u^2*w^3 + 
     76*m^3*v*w^3 - 21*m^2*u*v*w^3 + 3*m*u^2*v*w^3 - 10*m^2*v^2*w^3 + 
     2*m*u*v^2*w^3 + 19*m^3*w^4 - 3*m^2*u*w^4 - 5*m^2*v*w^4 + m*u*v*w^4 - 
     m^2*w^5))/(u*(-3*m + u + v + w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)), 0, -((ep*(128*m^6 - 160*m^5*u + 72*m^4*u^2 - 14*m^3*u^3 + 
      m^2*u^4 - 288*m^5*v + 368*m^4*u*v - 150*m^3*u^2*v + 23*m^2*u^3*v - 
      m*u^4*v + 184*m^4*v^2 - 222*m^3*u*v^2 + 69*m^2*u^2*v^2 - 6*m*u^3*v^2 - 
      46*m^3*v^3 + 51*m^2*u*v^3 - 9*m*u^2*v^3 + 4*m^2*v^4 - 4*m*u*v^4 - 
      160*m^5*w + 144*m^4*u*w - 42*m^3*u^2*w + 4*m^2*u^3*w + 304*m^4*v*w - 
      296*m^3*u*v*w + 84*m^2*u^2*v*w - 7*m*u^3*v*w - 134*m^3*v^2*w + 
      127*m^2*u*v^2*w - 30*m*u^2*v^2*w + 2*u^3*v^2*w + 17*m^2*v^3*w - 
      16*m*u*v^3*w + 3*u^2*v^3*w + 72*m^4*w^2 - 42*m^3*u*w^2 + 
      6*m^2*u^2*w^2 - 114*m^3*v*w^2 + 79*m^2*u*v*w^2 - 12*m*u^2*v*w^2 + 
      30*m^2*v^2*w^2 - 22*m*u*v^2*w^2 + 3*u^2*v^2*w^2 - m*v^3*w^2 + 
      u*v^3*w^2 - 14*m^3*w^3 + 4*m^2*u*w^3 + 18*m^2*v*w^3 - 7*m*u*v*w^3 - 
      2*m*v^2*w^3 + u*v^2*w^3 + m^2*w^4 - m*v*w^4))/
    ((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
      m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
      2*m*u*v*w + m^2*w^2))), 0, 0, 
  (ep*(64*m^5 - 48*m^4*u + 12*m^3*u^2 - m^2*u^3 - 80*m^4*v + 72*m^3*u*v - 
     17*m^2*u^2*v + m*u^3*v + 28*m^3*v^2 - 27*m^2*u*v^2 + 4*m*u^2*v^2 - 
     3*m^2*v^3 + 3*m*u*v^3 - 48*m^4*w + 24*m^3*u*w - 3*m^2*u^2*w + 
     40*m^3*v*w - 30*m^2*u*v*w + 6*m*u^2*v*w - 7*m^2*v^2*w + 6*m*u*v^2*w - 
     2*u^2*v^2*w + 12*m^3*w^2 - 3*m^2*u*w^2 - 5*m^2*v*w^2 + 3*m*u*v*w^2 - 
     m^2*w^3))/((16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)), 0, 0, (192*m^7 + 256*ep*m^7 - 208*m^6*u - 256*ep*m^6*u + 
    84*m^5*u^2 + 96*ep*m^5*u^2 - 15*m^4*u^3 - 16*ep*m^4*u^3 + m^3*u^4 + 
    ep*m^3*u^4 - 304*m^6*v - 448*ep*m^6*v + 344*m^5*u*v + 512*ep*m^5*u*v - 
    147*m^4*u^2*v - 212*ep*m^4*u^2*v + 28*m^3*u^3*v + 36*ep*m^3*u^3*v - 
    2*m^2*u^4*v - 2*ep*m^2*u^4*v + 212*m^5*v^2 + 352*ep*m^5*v^2 - 
    257*m^4*u*v^2 - 432*ep*m^4*u*v^2 + 107*m^3*u^2*v^2 + 168*ep*m^3*u^2*v^2 - 
    18*m^2*u^3*v^2 - 24*ep*m^2*u^3*v^2 + m*u^4*v^2 + ep*m*u^4*v^2 - 
    77*m^4*v^3 - 140*ep*m^4*v^3 + 94*m^3*u*v^3 + 168*ep*m^3*u*v^3 - 
    31*m^2*u^2*v^3 - 50*ep*m^2*u^2*v^3 + 3*m*u^3*v^3 + 4*ep*m*u^3*v^3 + 
    14*m^3*v^4 + 27*ep*m^3*v^4 - 16*m^2*u*v^4 - 30*ep*m^2*u*v^4 + 
    3*m*u^2*v^4 + 5*ep*m*u^2*v^4 - m^2*v^5 - 2*ep*m^2*v^5 + m*u*v^5 + 
    2*ep*m*u*v^5 - 208*m^6*w - 256*ep*m^6*w + 168*m^5*u*w + 192*ep*m^5*u*w - 
    45*m^4*u^2*w - 48*ep*m^4*u^2*w + 4*m^3*u^3*w + 4*ep*m^3*u^3*w + 
    296*m^5*v*w + 400*ep*m^5*v*w - 266*m^4*u*v*w - 384*ep*m^4*u*v*w + 
    80*m^3*u^2*v*w + 113*ep*m^3*u^2*v*w - 8*m^2*u^3*v*w - 10*ep*m^2*u^3*v*w - 
    169*m^4*v^2*w - 256*ep*m^4*v^2*w + 165*m^3*u*v^2*w + 260*ep*m^3*u*v^2*w - 
    50*m^2*u^2*v^2*w - 75*ep*m^2*u^2*v^2*w + 5*m*u^3*v^2*w + 
    8*ep*m*u^3*v^2*w + 43*m^3*v^3*w + 71*ep*m^3*v^3*w - 43*m^2*u*v^3*w - 
    68*ep*m^2*u*v^3*w + 12*m*u^2*v^3*w + 17*ep*m*u^2*v^3*w - u^3*v^3*w - 
    2*ep*u^3*v^3*w - 4*m^2*v^4*w - 7*ep*m^2*v^4*w + 4*m*u*v^4*w + 
    6*ep*m*u*v^4*w - u^2*v^4*w - ep*u^2*v^4*w + 84*m^5*w^2 + 96*ep*m^5*w^2 - 
    45*m^4*u*w^2 - 48*ep*m^4*u*w^2 + 6*m^3*u^2*w^2 + 6*ep*m^3*u^2*w^2 - 
    107*m^4*v*w^2 - 132*ep*m^4*v*w^2 + 69*m^3*u*v*w^2 + 96*ep*m^3*u*v*w^2 - 
    11*m^2*u^2*v*w^2 - 15*ep*m^2*u^2*v*w^2 + 45*m^3*v^2*w^2 + 
    62*ep*m^3*v^2*w^2 - 33*m^2*u*v^2*w^2 - 46*ep*m^2*u*v^2*w^2 + 
    6*m*u^2*v^2*w^2 + 9*ep*m*u^2*v^2*w^2 - 6*m^2*v^3*w^2 - 9*ep*m^2*v^3*w^2 + 
    5*m*u*v^3*w^2 + 6*ep*m*u*v^3*w^2 - u^2*v^3*w^2 - ep*u^2*v^3*w^2 - 
    15*m^4*w^3 - 16*ep*m^4*w^3 + 4*m^3*u*w^3 + 4*ep*m^3*u*w^3 + 
    17*m^3*v*w^3 + 19*ep*m^3*v*w^3 - 6*m^2*u*v*w^3 - 8*ep*m^2*u*v*w^3 - 
    4*m^2*v^2*w^3 - 5*ep*m^2*v^2*w^3 + 2*m*u*v^2*w^3 + 2*ep*m*u*v^2*w^3 + 
    m^3*w^4 + ep*m^3*w^4 - m^2*v*w^4 - ep*m^2*v*w^4)/
   ((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2))}}


==> anc/ibp/AmatrixV.m <==
{{(-1 + 2*ep)/(3*m - u - v - w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, -((-1 + 2*ep)/v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, ((-2 + 3*ep)*(2*m - v - w))/((3*m - u - v - w)*
    (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)), 0, 
  -(((-2 + 3*ep)*(-6*m + 14*ep*m + 2*u - 4*ep*u + 2*v - 5*ep*v + 2*w - 
      5*ep*w))/(ep*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2))), (6*m^2 + 10*ep*m^2 - 2*m*u - 2*ep*m*u - 2*m*v - 
    9*ep*m*v + ep*u*v + 2*ep*v^2 - 2*m*w - 9*ep*m*w + ep*u*w + 4*ep*v*w + 
    2*ep*w^2)/((3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
     2*v*w + w^2)), (-2*m*(3*m - u - v - w))/(16*m^2 - 4*m*u - 8*m*v + v^2 - 
    8*m*w + 2*v*w + w^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-2*(-2 + 3*ep)*(-1 + 3*ep))/((3*m - u - v - w)*
    (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)), 0, 
  -(((-2 + 3*ep)*(-1 + 3*ep)*(-2*m + 2*ep*m + v - 2*ep*v + w - 2*ep*w))/
    (ep*m*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2))), -(((-1 + 3*ep)*(-2*m + 10*ep*m - 2*ep*u + v - 4*ep*v + w - 
      4*ep*w))/((3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2))), -((-22*m^2 + 2*ep*m^2 + 6*m*u - 2*ep*m*u + 13*m*v - 
     7*ep*m*v - u*v + 3*ep*u*v - 2*v^2 + 2*ep*v^2 + 13*m*w - 7*ep*m*w - u*w + 
     3*ep*u*w - 4*v*w + 4*ep*v*w - 2*w^2 + 2*ep*w^2)/
    ((3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-2 + 3*ep)*(4*m - 2*u - v - w))/((3*m - u - v - w)*
    (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)), 
  (-2*(-2 + 3*ep))/(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2), 0, 
  0, 0, 0, (ep*(4*m - v - w))/(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
    w^2), -((ep*u*(2*m - v - w))/((-1 + 2*ep)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 
      8*m*w + 2*v*w + w^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-2*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/(ep*(3*m - u - v - w)*
    (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)), 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(-4*m + 2*u + v + w))/
   (ep*u*(-3*m + u + v + w)*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - 
     w^2)), 0, 0, 0, 0, -(((-1 + 2*ep)*(-1 + 3*ep)*(2*m - v - w))/
    ((3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2))), -((-12*m^2 + 4*ep*m^2 + 4*m*u - 4*ep*m*u + 7*m*v - 5*ep*m*v - 
     u*v + 3*ep*u*v - v^2 + ep*v^2 + 7*m*w - 5*ep*m*w - u*w + 3*ep*u*w - 
     2*v*w + 2*ep*v*w - w^2 + ep*w^2)/((3*m - u - v - w)*
     (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2))), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, ((-2 + 3*ep)*(12*m^2 - 24*ep*m^2 - 7*m*u + 14*ep*m*u + u^2 - 
     2*ep*u^2 - 4*m*v + 10*ep*m*v + u*v - 3*ep*u*v - 7*m*w + 14*ep*m*w + 
     2*u*w - 4*ep*u*w + v*w - 3*ep*v*w + w^2 - 2*ep*w^2))/
   (ep*v*(-3*m + u + v + w)*(-16*m^2 + 8*m*u - u^2 + 4*m*v + 8*m*w - 2*u*w - 
     w^2)), -(((-2 + 3*ep)*(2*m - u - w))/((3*m - u - v - w)*
     (16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2))), 0, 0, 0, 0, 
  -((-12*m^2 + 14*ep*m^2 + 7*m*u - 11*ep*m*u - u^2 + 2*ep*u^2 + 4*m*v - 
     6*ep*m*v - u*v + 3*ep*u*v + 7*m*w - 11*ep*m*w - 2*u*w + 4*ep*u*w - v*w + 
     3*ep*v*w - w^2 + 2*ep*w^2)/((3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 
      4*m*v - 8*m*w + 2*u*w + w^2))), 
  -(((4*m - u - w)*(3*m - u - v - w))/(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
     2*u*w + w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, ((-2 + 3*ep)*(-1 + 3*ep)*(-2*m + 8*ep*m + u - 3*ep*u + w - 3*ep*w))/
   (ep*v*(-3*m + u + v + w)*(-16*m^2 + 8*m*u - u^2 + 4*m*v + 8*m*w - 2*u*w - 
     w^2)), -(((-2 + 3*ep)*(-1 + 3*ep)*(4*m - u - w))/
    (v*(-3*m + u + v + w)*(-16*m^2 + 8*m*u - u^2 + 4*m*v + 8*m*w - 2*u*w - 
      w^2))), 0, 0, 0, 0, ((-1 + 3*ep)*(-28*ep*m^2 + 15*ep*m*u - 2*ep*u^2 - 
     2*m*v + 12*ep*m*v + u*v - 3*ep*u*v + 15*ep*m*w - 4*ep*u*w + v*w - 
     3*ep*v*w - 2*ep*w^2))/(v*(-3*m + u + v + w)*(-16*m^2 + 8*m*u - u^2 + 
     4*m*v + 8*m*w - 2*u*w - w^2)), 
  -((96*ep*m^3 - 80*ep*m^2*u + 22*ep*m*u^2 - 2*ep*u^3 - 10*m^2*v - 
     90*ep*m^2*v + 3*m*u*v + 47*ep*m*u*v - 6*ep*u^2*v + 2*m*v^2 + 
     18*ep*m*v^2 + u*v^2 - 3*ep*u*v^2 - 80*ep*m^2*w + 44*ep*m*u*w - 
     6*ep*u^2*w + 3*m*v*w + 47*ep*m*v*w - 12*ep*u*v*w + v^2*w - 3*ep*v^2*w + 
     22*ep*m*w^2 - 6*ep*u*w^2 - 6*ep*v*w^2 - 2*ep*w^3)/
    (v*(-3*m + u + v + w)*(-16*m^2 + 8*m*u - u^2 + 4*m*v + 8*m*w - 2*u*w - 
      w^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -((ep*(-3*m + u + 2*v + w))/
    (v*(-3*m + u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(((-2 + 3*ep)*(-12*m^2 + 7*m*u - u^2 + 2*m*v + 7*m*w - 2*u*w - w^2))/
    (v*(-3*m + u + v + w)*(-16*m^2 + 8*m*u - u^2 + 4*m*v + 8*m*w - 2*u*w - 
      w^2))), 0, 0, ((-2 + 3*ep)*(4*m - u - w))/
   (v*(-16*m^2 + 8*m*u - u^2 + 4*m*v + 8*m*w - 2*u*w - w^2)), 0, 0, 0, 0, 0, 
  0, 0, -((ep*(-16*m^2 + 8*m*u - u^2 + 6*m*v + 8*m*w - 2*u*w - w^2))/
    (v*(-16*m^2 + 8*m*u - u^2 + 4*m*v + 8*m*w - 2*u*w - w^2))), 
  (ep*m*(2*m - u - w))/((-1 + 2*ep)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
     2*u*w + w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(4*m - u - w))/
    (ep*v*(-3*m + u + v + w)*(-16*m^2 + 8*m*u - u^2 + 4*m*v + 8*m*w - 2*u*w - 
      w^2))), 0, 0, -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*
     (12*m^2 - 7*m*u + u^2 - 2*m*v - 7*m*w + 2*u*w + w^2))/
    (ep*m*v*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2))), 0, 0, 0, 0, 0, 0, 0, ((-1 + 2*ep)*(-1 + 3*ep)*(2*m - u - w))/
   ((3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)), 
  -((48*ep*m^3 - 40*ep*m^2*u + 11*ep*m*u^2 - ep*u^3 - 6*m^2*v - 42*ep*m^2*v + 
     2*m*u*v + 22*ep*m*u*v - 3*ep*u^2*v + 2*m*v^2 + 6*ep*m*v^2 - 
     40*ep*m^2*w + 22*ep*m*u*w - 3*ep*u^2*w + 2*m*v*w + 22*ep*m*v*w - 
     6*ep*u*v*w + 11*ep*m*w^2 - 3*ep*u*w^2 - 3*ep*v*w^2 - ep*w^3)/
    (v*(-3*m + u + v + w)*(-16*m^2 + 8*m*u - u^2 + 4*m*v + 8*m*w - 2*u*w - 
      w^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -((-2 + 3*ep)/((4*m - v)*v)), 
  (2*(-2 + 3*ep))/((4*m - v)*v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((ep*(2*m - v))/((4*m - v)*v)), -((ep*m)/((-1 + 2*ep)*(4*m - v))), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, (-2*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/
   (ep*(4*m - v)*v^2), ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/
   (ep*m*(4*m - v)*v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + 2*ep)*(-1 + 3*ep))/((4*m - v)*v), 
  -((2*m + 2*ep*m - v + ep*v)/((4*m - v)*v)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*ep)/(3*m - u - v - w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-2 + 3*ep)*(2*m - v - w))/((3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + 
     v^2 - 8*m*w + 2*v*w + w^2)), 0, 0, (-2*(-2 + 3*ep))/
   (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (ep*(4*m - v - w))/(16*m^2 - 4*m*u - 8*m*v + v^2 - 
    8*m*w + 2*v*w + w^2), -((ep*m*(4*m - 2*u - v - w))/
    ((-1 + 2*ep)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2))), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-2*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/(ep*(3*m - u - v - w)*
    (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)), 0, 0, 
  -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(2*m - v - w))/
    (ep*m*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(4*m - 2*u - v - w))/
    ((3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2))), -((-12*m^2 + 4*ep*m^2 + 4*m*u - 4*ep*m*u + 7*m*v - 5*ep*m*v - 
     u*v + 3*ep*u*v - v^2 + ep*v^2 + 7*m*w - 5*ep*m*w - u*w + 3*ep*u*w - 
     2*v*w + 2*ep*v*w - w^2 + ep*w^2)/((3*m - u - v - w)*
     (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2))), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ep/(3*m - u - v - w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, 
 {-(((-2 + 3*ep)*(2*m - u - w))/((3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 
      4*m*v - 8*m*w + 2*u*w + w^2))), 0, ((-2 + 3*ep)*(4*m - u - w))/
   (v*(-16*m^2 + 8*m*u - u^2 + 4*m*v + 8*m*w - 2*u*w - w^2)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*ep*m)/(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2), 
  -((ep*(12*m^2 - 7*m*u + u^2 - 2*m*v - 7*m*w + 2*u*w + w^2))/
    ((-1 + 2*ep)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2))), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(4*m - u - w))/
    (ep*v*(-3*m + u + v + w)*(-16*m^2 + 8*m*u - u^2 + 4*m*v + 8*m*w - 2*u*w - 
      w^2))), 0, ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(2*m - u - w))/
   (ep*v*(-3*m + u + v + w)*(-16*m^2 + 8*m*u - u^2 + 4*m*v + 8*m*w - 2*u*w - 
     w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-12*m^2 + 7*m*u - u^2 + 2*m*v + 7*m*w - 2*u*w - 
     w^2))/(v*(-3*m + u + v + w)*(-16*m^2 + 8*m*u - u^2 + 4*m*v + 8*m*w - 
     2*u*w - w^2)), (-2*(48*ep*m^3 - 40*ep*m^2*u + 11*ep*m*u^2 - ep*u^3 - 
     3*m^2*v - 35*ep*m^2*v + m*u*v + 17*ep*m*u*v - 2*ep*u^2*v + m*v^2 + 
     5*ep*m*v^2 - 40*ep*m^2*w + 22*ep*m*u*w - 3*ep*u^2*w + m*v*w + 
     17*ep*m*v*w - 4*ep*u*v*w + 11*ep*m*w^2 - 3*ep*u*w^2 - 2*ep*v*w^2 - 
     ep*w^3))/(v*(-3*m + u + v + w)*(-16*m^2 + 8*m*u - u^2 + 4*m*v + 8*m*w - 
     2*u*w - w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, ep/(3*m - u - v - w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(2*m - v - w))/
    (ep^2*m*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2))), (-2*(-1 + 2*ep)*(-1 + 3*ep))/
   (ep*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)), 
  -(((-1 + 2*ep)*(2*m - v - w))/(ep*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2))), -(((-1 + 2*ep)*(-1 + 3*ep)*(4*m - 2*u - v - w))/
    (ep*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2))), (-2*u)/(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - w^2), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + 2*ep)^2*(4*m - 2*u - v - w))/(ep*(3*m - u - v - w)*
    (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)), 
  (12*m^2 + 8*ep*m^2 - 4*m*u - 7*m*v - 2*ep*m*v + u*v - 2*ep*u*v + v^2 - 
    7*m*w - 2*ep*m*w + u*w - 2*ep*u*w + 2*v*w + w^2)/
   ((3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(2*m - u - w))/
   (ep^2*v*(-3*m + u + v + w)*(-16*m^2 + 8*m*u - u^2 + 4*m*v + 8*m*w - 
     2*u*w - w^2)), 0, 0, 0, 0, 0, ((-1 + 2*ep)*(-1 + 3*ep)*(4*m - u - w))/
   (ep*v*(-16*m^2 + 8*m*u - u^2 + 4*m*v + 8*m*w - 2*u*w - w^2)), 
  ((-1 + 2*ep)*(2*m - u - w))/(ep*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
     2*u*w + w^2)), -(((-1 + 2*ep)^2*(-12*m^2 + 7*m*u - u^2 + 2*m*v + 7*m*w - 
      2*u*w - w^2))/(ep*v*(-3*m + u + v + w)*(-16*m^2 + 8*m*u - u^2 + 4*m*v + 
      8*m*w - 2*u*w - w^2))), ((-1 + 2*ep)*(-1 + 3*ep)*
    (-12*m^2 + 7*m*u - u^2 + 2*m*v + 7*m*w - 2*u*w - w^2))/
   (ep*v*(-3*m + u + v + w)*(-16*m^2 + 8*m*u - u^2 + 4*m*v + 8*m*w - 2*u*w - 
     w^2)), -((m*(4*m - u - w))/(v*(-16*m^2 + 8*m*u - u^2 + 4*m*v + 8*m*w - 
      2*u*w - w^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*(48*ep*m^3 - 40*ep*m^2*u + 11*ep*m*u^2 - ep*u^3 - 3*m^2*v - 
     38*ep*m^2*v + m*u*v + 18*ep*m*u*v - 2*ep*u^2*v + m*v^2 + 6*ep*m*v^2 - 
     40*ep*m^2*w + 22*ep*m*u*w - 3*ep*u^2*w + m*v*w + 18*ep*m*v*w - 
     4*ep*u*v*w + 11*ep*m*w^2 - 3*ep*u*w^2 - 2*ep*v*w^2 - ep*w^3))/
   (v*(-3*m + u + v + w)*(-16*m^2 + 8*m*u - u^2 + 4*m*v + 8*m*w - 2*u*w - 
     w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*v*(-4*m + u + v + 2*w)*
     (16*m^3 - 12*m^2*u + 2*m*u^2 - 8*m^2*v + 5*m*u*v + m*v^2 - u*v^2 - 
      8*m^2*w + 3*m*u*w + 2*m*v*w - u*v*w + m*w^2))/
    (ep^2*u*(-3*m + u + v + w)*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
      4*m*w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
      3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
      2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
      m*v*w^2))), -1/2*((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*
     (22528*m^9 - 34304*m^8*u + 21760*m^7*u^2 - 7360*m^6*u^3 + 1400*m^5*u^4 - 
      142*m^4*u^5 + 6*m^3*u^6 - 20480*m^8*v + 13568*m^7*u*v + 
      1984*m^6*u^2*v - 4016*m^5*u^3*v + 1348*m^4*u^4*v - 190*m^3*u^5*v + 
      10*m^2*u^6*v + 4352*m^7*v^2 + 9856*m^6*u*v^2 - 11984*m^5*u^2*v^2 + 
      4576*m^4*u^3*v^2 - 742*m^3*u^4*v^2 + 44*m^2*u^5*v^2 + 1408*m^6*v^3 - 
      7760*m^5*u*v^3 + 5092*m^4*u^2*v^3 - 1202*m^3*u^3*v^3 + 
      106*m^2*u^4*v^3 - 2*m*u^5*v^3 - 808*m^5*v^4 + 2014*m^4*u*v^4 - 
      880*m^3*u^2*v^4 + 130*m^2*u^3*v^4 - 6*m*u^4*v^4 + 136*m^4*v^5 - 
      232*m^3*u*v^5 + 68*m^2*u^2*v^5 - 6*m*u^3*v^5 - 8*m^3*v^6 + 
      10*m^2*u*v^6 - 2*m*u^2*v^6 - 39936*m^8*w + 50304*m^7*u*w - 
      25120*m^6*u^2*w + 6152*m^5*u^3*w - 714*m^4*u^4*w + 25*m^3*u^5*w + 
      m^2*u^6*w + 26624*m^7*v*w - 9024*m^6*u*v*w - 7632*m^5*u^2*v*w + 
      5064*m^4*u^3*v*w - 1104*m^3*u^4*v*w + 100*m^2*u^5*v*w - 3*m*u^6*v*w - 
      1504*m^6*v^2*w - 15560*m^5*u*v^2*w + 12680*m^4*u^2*v^2*w - 
      3585*m^3*u^3*v^2*w + 421*m^2*u^4*v^2*w - 17*m*u^5*v^2*w - 
      2608*m^5*v^3*w + 7420*m^4*u*v^3*w - 3752*m^3*u^2*v^3*w + 
      689*m^2*u^3*v^3*w - 47*m*u^4*v^3*w + u^5*v^3*w + 702*m^4*v^4*w - 
      1218*m^3*u*v^4*w + 443*m^2*u^2*v^4*w - 54*m*u^3*v^4*w + 2*u^4*v^4*w - 
      54*m^3*v^5*w + 70*m^2*u*v^5*w - 19*m*u^2*v^5*w + u^3*v^5*w + 
      28928*m^7*w^2 - 28960*m^6*u*w^2 + 10640*m^5*u^2*w^2 - 
      1634*m^4*u^3*w^2 + 67*m^3*u^4*w^2 + 4*m^2*u^5*w^2 - 12544*m^6*v*w^2 - 
      352*m^5*u*v*w^2 + 5128*m^4*u^2*v*w^2 - 1845*m^3*u^3*v*w^2 + 
      235*m^2*u^4*v*w^2 - 10*m*u^5*v*w^2 - 1760*m^5*v^2*w^2 + 
      8382*m^4*u*v^2*w^2 - 4698*m^3*u^2*v^2*w^2 + 944*m^2*u^3*v^2*w^2 - 
      70*m*u^4*v^2*w^2 + u^5*v^2*w^2 + 1484*m^4*v^3*w^2 - 
      2490*m^3*u*v^3*w^2 + 966*m^2*u^2*v^3*w^2 - 120*m*u^3*v^3*w^2 + 
      4*u^4*v^3*w^2 - 194*m^3*v^4*w^2 + 239*m^2*u*v^4*w^2 - 
      71*m*u^2*v^4*w^2 + 6*u^3*v^4*w^2 + 4*m^2*v^5*w^2 - 5*m*u*v^5*w^2 + 
      u^2*v^5*w^2 - 11008*m^6*w^3 + 8216*m^5*u*w^3 - 1954*m^4*u^2*w^3 + 
      123*m^3*u^3*w^3 + 6*m^2*u^4*w^3 + 2368*m^5*v*w^3 + 1452*m^4*u*v*w^3 - 
      1248*m^3*u^2*v*w^3 + 229*m^2*u^3*v*w^3 - 12*m*u^4*v*w^3 + 
      1146*m^4*v^2*w^3 - 1985*m^3*u*v^2*w^3 + 744*m^2*u^2*v^2*w^3 - 
      89*m*u^3*v^2*w^3 + 2*u^4*v^2*w^3 - 326*m^3*v^3*w^3 + 
      357*m^2*u*v^3*w^3 - 94*m*u^2*v^3*w^3 + 6*u^3*v^3*w^3 + 16*m^2*v^4*w^3 - 
      17*m*u*v^4*w^3 + 4*u^2*v^4*w^3 + 2328*m^5*w^4 - 1152*m^4*u*w^4 + 
      127*m^3*u^2*w^4 + 4*m^2*u^3*w^4 - 32*m^4*v*w^4 - 361*m^3*u*v*w^4 + 
      107*m^2*u^2*v*w^4 - 6*m*u^3*v*w^4 - 234*m^3*v^2*w^4 + 
      205*m^2*u*v^2*w^4 - 43*m*u^2*v^2*w^4 + u^3*v^2*w^4 + 24*m^2*v^3*w^4 - 
      19*m*u*v^3*w^4 + 3*u^2*v^3*w^4 - 260*m^4*w^5 + 64*m^3*u*w^5 + 
      m^2*u^2*w^5 - 44*m^3*v*w^5 + 27*m^2*u*v*w^5 - m*u^2*v*w^5 + 
      16*m^2*v^2*w^5 - 7*m*u*v^2*w^5 + 12*m^3*w^6 + 4*m^2*v*w^6))/
    (ep^2*m*v*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
      4*m*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
      8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -1/2*((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(8192*m^9 - 12288*m^8*u + 
      7680*m^7*u^2 - 2560*m^6*u^3 + 480*m^5*u^4 - 48*m^4*u^5 + 2*m^3*u^6 - 
      2048*m^8*v + 1536*m^7*u*v - 2304*m^6*u^2*v + 2112*m^5*u^3*v - 
      840*m^4*u^4*v + 150*m^3*u^5*v - 10*m^2*u^6*v - 11264*m^7*v^2 + 
      18688*m^6*u*v^2 - 8512*m^5*u^2*v^2 + 784*m^4*u^3*v^2 + 
      320*m^3*u^4*v^2 - 74*m^2*u^5*v^2 + 4*m*u^6*v^2 + 11520*m^6*v^3 - 
      17152*m^5*u*v^3 + 6928*m^4*u^2*v^3 - 720*m^3*u^3*v^3 - 86*m^2*u^4*v^3 + 
      14*m*u^5*v^3 - 4960*m^5*v^4 + 6720*m^4*u*v^4 - 2130*m^3*u^2*v^4 + 
      140*m^2*u^3*v^4 + 12*m*u^4*v^4 + 1112*m^4*v^5 - 1366*m^3*u*v^5 + 
      298*m^2*u^2*v^5 - 8*m*u^3*v^5 - 128*m^3*v^6 + 142*m^2*u*v^6 - 
      16*m*u^2*v^6 + 6*m^2*v^7 - 6*m*u*v^7 - 14336*m^8*w + 17920*m^7*u*w - 
      8960*m^6*u^2*w + 2240*m^5*u^3*w - 280*m^4*u^4*w + 14*m^3*u^5*w - 
      3584*m^7*v*w + 4096*m^6*u*v*w + 1296*m^5*u^2*v*w - 2072*m^4*u^3*v*w + 
      607*m^3*u^4*v*w - 55*m^2*u^5*v*w + 23296*m^6*v^2*w - 
      28176*m^5*u*v^2*w + 9196*m^4*u^2*v^2*w - 328*m^3*u^3*v^2*w - 
      244*m^2*u^4*v^2*w + 25*m*u^5*v^2*w - 16576*m^5*v^3*w + 
      19228*m^4*u*v^3*w - 5911*m^3*u^2*v^3*w + 391*m^2*u^3*v^3*w + 
      51*m*u^4*v^3*w - 4*u^5*v^3*w + 5096*m^4*v^4*w - 5592*m^3*u*v^4*w + 
      1427*m^2*u^2*v^4*w - 71*m*u^3*v^4*w - 5*u^4*v^4*w - 742*m^3*v^5*w + 
      767*m^2*u*v^5*w - 148*m*u^2*v^5*w + 4*u^3*v^5*w + 42*m^2*v^6*w - 
      41*m*u*v^6*w + 5*u^2*v^6*w + 10240*m^7*w^2 - 10240*m^6*u*w^2 + 
      3888*m^5*u^2*w^2 - 680*m^4*u^3*w^2 + 51*m^3*u^4*w^2 - m^2*u^5*w^2 + 
      7936*m^6*v*w^2 - 5808*m^5*u*v*w^2 - 292*m^4*u^2*v*w^2 + 
      814*m^3*u^3*v*w^2 - 137*m^2*u^4*v*w^2 + 3*m*u^5*v*w^2 - 
      17472*m^5*v^2*w^2 + 15724*m^4*u*v^2*w^2 - 3564*m^3*u^2*v^2*w^2 - 
      28*m^2*u^3*v^2*w^2 + 54*m*u^4*v^2*w^2 + 8528*m^4*v^3*w^2 - 
      7865*m^3*u*v^3*w^2 + 1868*m^2*u^2*v^3*w^2 - 66*m*u^3*v^3*w^2 - 
      10*u^4*v^3*w^2 - 1684*m^3*v^4*w^2 + 1562*m^2*u*v^4*w^2 - 
      347*m*u^2*v^4*w^2 + 7*u^3*v^4*w^2 + 120*m^2*v^5*w^2 - 112*m*u*v^5*w^2 + 
      23*u^2*v^5*w^2 - 3840*m^6*w^3 + 2880*m^5*u*w^3 - 760*m^4*u^2*w^3 + 
      82*m^3*u^3*w^3 - 3*m^2*u^4*w^3 - 5056*m^5*v*w^3 + 2536*m^4*u*v*w^3 + 
      88*m^3*u^2*v*w^3 - 130*m^2*u^3*v*w^3 + 7*m*u^4*v*w^3 + 
      6128*m^4*v^2*w^3 - 4126*m^3*u*v^2*w^3 + 611*m^2*u^2*v^2*w^3 + 
      22*m*u^3*v^2*w^3 - u^4*v^2*w^3 - 1876*m^3*v^3*w^3 + 
      1422*m^2*u*v^3*w^3 - 255*m*u^2*v^3*w^3 + 2*u^3*v^3*w^3 + 
      180*m^2*v^4*w^3 - 150*m*u*v^4*w^3 + 31*u^2*v^4*w^3 + 800*m^5*w^4 - 
      400*m^4*u*w^4 + 61*m^3*u^2*w^4 - 3*m^2*u^3*w^4 + 1496*m^4*v*w^4 - 
      465*m^3*u*v*w^4 - 19*m^2*u^2*v*w^4 + 5*m*u^3*v*w^4 - 1024*m^3*v^2*w^4 + 
      516*m^2*u*v^2*w^4 - 39*m*u^2*v^2*w^4 - u^3*v^2*w^4 + 150*m^2*v^3*w^4 - 
      98*m*u*v^3*w^4 + 13*u^2*v^3*w^4 - 88*m^4*w^5 + 22*m^3*u*w^5 - 
      m^2*u^2*w^5 - 214*m^3*v*w^5 + 31*m^2*u*v*w^5 + m*u^2*v*w^5 + 
      66*m^2*v^2*w^5 - 25*m*u*v^2*w^5 + 4*m^3*w^6 + 12*m^2*v*w^6))/
    (ep^2*m*u*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
      4*m*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
      8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  ((-1 + 2*ep)*(-1 + 3*ep)*(8192*m^9 - 14336*m^8*u + 10240*m^7*u^2 - 
     3840*m^6*u^3 + 800*m^5*u^4 - 88*m^4*u^5 + 4*m^3*u^6 - 2048*m^8*v + 
     3584*m^7*u*v - 3072*m^6*u^2*v + 1536*m^5*u^3*v - 440*m^4*u^4*v + 
     66*m^3*u^5*v - 4*m^2*u^6*v - 11264*m^7*v^2 + 18432*m^6*u*v^2 - 
     10432*m^5*u^2*v^2 + 2624*m^4*u^3*v^2 - 288*m^3*u^4*v^2 + 
     10*m^2*u^5*v^2 + 11520*m^6*v^3 - 17536*m^5*u*v^3 + 8384*m^4*u^2*v^3 - 
     1612*m^3*u^3*v^3 + 108*m^2*u^4*v^3 - 4960*m^5*v^4 + 6904*m^4*u*v^4 - 
     2532*m^3*u^2*v^4 + 302*m^2*u^3*v^4 - 6*m*u^4*v^4 + 1112*m^4*v^5 - 
     1398*m^3*u*v^5 + 346*m^2*u^2*v^5 - 18*m*u^3*v^5 - 128*m^3*v^6 + 
     144*m^2*u*v^6 - 18*m*u^2*v^6 + 6*m^2*v^7 - 6*m*u*v^7 - 14336*m^8*w + 
     20992*m^7*u*w - 12032*m^6*u^2*w + 3392*m^5*u^3*w - 472*m^4*u^4*w + 
     26*m^3*u^5*w - 3584*m^7*v*w + 2176*m^6*u*v*w + 1072*m^5*u^2*v*w - 
     1120*m^4*u^3*v*w + 293*m^3*u^4*v*w - 25*m^2*u^5*v*w + 23296*m^6*v^2*w - 
     28656*m^5*u*v^2*w + 11740*m^4*u^2*v^2*w - 1910*m^3*u^3*v^2*w + 
     96*m^2*u^4*v^2*w + m*u^5*v^2*w - 16576*m^5*v^3*w + 19828*m^4*u*v^3*w - 
     7141*m^3*u^2*v^3*w + 941*m^2*u^3*v^3*w - 35*m*u^4*v^3*w + 
     5096*m^4*v^4*w - 5742*m^3*u*v^4*w + 1639*m^2*u^2*v^4*w - 
     137*m*u^3*v^4*w + u^4*v^4*w - 742*m^3*v^5*w + 779*m^2*u*v^5*w - 
     160*m*u^2*v^5*w + 6*u^3*v^5*w + 42*m^2*v^6*w - 41*m*u*v^6*w + 
     5*u^2*v^6*w + 10240*m^7*w^2 - 12032*m^6*u*w^2 + 5232*m^5*u^2*w^2 - 
     1016*m^4*u^3*w^2 + 79*m^3*u^4*w^2 - m^2*u^5*w^2 + 7936*m^6*v*w^2 - 
     5392*m^5*u*v*w^2 + 316*m^4*u^2*v*w^2 + 412*m^3*u^3*v*w^2 - 
     81*m^2*u^4*v*w^2 + 3*m*u^5*v*w^2 - 17472*m^5*v^2*w^2 + 
     16300*m^4*u*v^2*w^2 - 4632*m^3*u^2*v^2*w^2 + 392*m^2*u^3*v^2*w^2 + 
     6*m*u^4*v^2*w^2 + 8528*m^4*v^3*w^2 - 8119*m^3*u*v^3*w^2 + 
     2180*m^2*u^2*v^3*w^2 - 168*m*u^3*v^3*w^2 - 1684*m^3*v^4*w^2 + 
     1590*m^2*u*v^4*w^2 - 373*m*u^2*v^4*w^2 + 13*u^3*v^4*w^2 + 
     120*m^2*v^5*w^2 - 112*m*u*v^5*w^2 + 23*u^2*v^5*w^2 - 3840*m^6*w^3 + 
     3392*m^5*u*w^3 - 1016*m^4*u^2*w^3 + 114*m^3*u^3*w^3 - 3*m^2*u^4*w^3 - 
     5056*m^5*v*w^3 + 2624*m^4*u*v*w^3 - 126*m^3*u^2*v*w^3 - 
     80*m^2*u^3*v*w^3 + 7*m*u^4*v*w^3 + 6128*m^4*v^2*w^3 - 
     4308*m^3*u*v^2*w^3 + 781*m^2*u^2*v^2*w^3 - 14*m*u^3*v^2*w^3 - 
     u^4*v^2*w^3 - 1876*m^3*v^3*w^3 + 1454*m^2*u*v^3*w^3 - 
     279*m*u^2*v^3*w^3 + 6*u^3*v^3*w^3 + 180*m^2*v^4*w^3 - 150*m*u*v^4*w^3 + 
     31*u^2*v^4*w^3 + 800*m^5*w^4 - 472*m^4*u*w^4 + 79*m^3*u^2*w^4 - 
     3*m^2*u^3*w^4 + 1496*m^4*v*w^4 - 507*m^3*u*v*w^4 + 3*m^2*u^2*v*w^4 + 
     5*m*u^3*v*w^4 - 1024*m^3*v^2*w^4 + 534*m^2*u*v^2*w^4 - 
     47*m*u^2*v^2*w^4 - u^3*v^2*w^4 + 150*m^2*v^3*w^4 - 98*m*u*v^3*w^4 + 
     13*u^2*v^3*w^4 - 88*m^4*w^5 + 26*m^3*u*w^5 - m^2*u^2*w^5 - 
     214*m^3*v*w^5 + 35*m^2*u*v*w^5 + m*u^2*v*w^5 + 66*m^2*v^2*w^5 - 
     25*m*u*v^2*w^5 + 4*m^3*w^6 + 12*m^2*v*w^6))/(2*ep*u*(-3*m + u + v + w)*
    (16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -1/2*((-1 + 2*ep)*(8192*m^9 - 12288*m^8*u + 7680*m^7*u^2 - 2560*m^6*u^3 + 
      480*m^5*u^4 - 48*m^4*u^5 + 2*m^3*u^6 - 2048*m^8*v + 2560*m^7*u*v - 
      2816*m^6*u^2*v + 1856*m^5*u^3*v - 616*m^4*u^4*v + 98*m^3*u^5*v - 
      6*m^2*u^6*v - 11264*m^7*v^2 + 17664*m^6*u*v^2 - 8640*m^5*u^2*v^2 + 
      1616*m^4*u^3*v^2 - 72*m^3*u^4*v^2 - 6*m^2*u^5*v^2 + 11520*m^6*v^3 - 
      16768*m^5*u*v^3 + 7216*m^4*u^2*v^3 - 1152*m^3*u^3*v^3 + 
      46*m^2*u^4*v^3 + 2*m*u^5*v^3 - 4960*m^5*v^4 + 6656*m^4*u*v^4 - 
      2218*m^3*u^2*v^4 + 216*m^2*u^3*v^4 + 1112*m^4*v^5 - 1362*m^3*u*v^5 + 
      306*m^2*u^2*v^5 - 12*m*u^3*v^5 - 128*m^3*v^6 + 142*m^2*u*v^6 - 
      16*m*u^2*v^6 + 6*m^2*v^7 - 6*m*u*v^7 - 14336*m^8*w + 17920*m^7*u*w - 
      8960*m^6*u^2*w + 2240*m^5*u^3*w - 280*m^4*u^4*w + 14*m^3*u^5*w - 
      3584*m^7*v*w + 2816*m^6*u*v*w + 1488*m^5*u^2*v*w - 1608*m^4*u^3*v*w + 
      419*m^3*u^4*v*w - 35*m^2*u^5*v*w + 23296*m^6*v^2*w - 
      27216*m^5*u*v^2*w + 9612*m^4*u^2*v^2*w - 1068*m^3*u^3*v^2*w - 
      20*m^2*u^4*v^2*w + 5*m*u^5*v^2*w - 16576*m^5*v^3*w + 
      18988*m^4*u*v^3*w - 6155*m^3*u^2*v^3*w + 643*m^2*u^3*v^3*w - 
      9*m*u^4*v^3*w + 5096*m^4*v^4*w - 5572*m^3*u*v^4*w + 
      1459*m^2*u^2*v^4*w - 95*m*u^3*v^4*w - u^4*v^4*w - 742*m^3*v^5*w + 
      767*m^2*u*v^5*w - 148*m*u^2*v^5*w + 4*u^3*v^5*w + 42*m^2*v^6*w - 
      41*m*u*v^6*w + 5*u^2*v^6*w + 10240*m^7*w^2 - 10240*m^6*u*w^2 + 
      3888*m^5*u^2*w^2 - 680*m^4*u^3*w^2 + 51*m^3*u^4*w^2 - m^2*u^5*w^2 + 
      7936*m^6*v*w^2 - 5232*m^5*u*v*w^2 - 164*m^4*u^2*v*w^2 + 
      602*m^3*u^3*v*w^2 - 101*m^2*u^4*v*w^2 + 3*m*u^5*v*w^2 - 
      17472*m^5*v^2*w^2 + 15436*m^4*u*v^2*w^2 - 3772*m^3*u^2*v^2*w^2 + 
      164*m^2*u^3*v^2*w^2 + 22*m*u^4*v^2*w^2 + 8528*m^4*v^3*w^2 - 
      7829*m^3*u*v^3*w^2 + 1912*m^2*u^2*v^3*w^2 - 106*m*u^3*v^3*w^2 - 
      2*u^4*v^3*w^2 - 1684*m^3*v^4*w^2 + 1562*m^2*u*v^4*w^2 - 
      347*m*u^2*v^4*w^2 + 7*u^3*v^4*w^2 + 120*m^2*v^5*w^2 - 112*m*u*v^5*w^2 + 
      23*u^2*v^5*w^2 - 3840*m^6*w^3 + 2880*m^5*u*w^3 - 760*m^4*u^2*w^3 + 
      82*m^3*u^3*w^3 - 3*m^2*u^4*w^3 - 5056*m^5*v*w^3 + 2424*m^4*u*v*w^3 + 
      20*m^3*u^2*v*w^3 - 102*m^2*u^3*v*w^3 + 7*m*u^4*v*w^3 + 
      6128*m^4*v^2*w^3 - 4098*m^3*u*v^2*w^3 + 639*m^2*u^2*v^2*w^3 + 
      6*m*u^3*v^2*w^3 - u^4*v^2*w^3 - 1876*m^3*v^3*w^3 + 1422*m^2*u*v^3*w^3 - 
      255*m*u^2*v^3*w^3 + 2*u^3*v^3*w^3 + 180*m^2*v^4*w^3 - 150*m*u*v^4*w^3 + 
      31*u^2*v^4*w^3 + 800*m^5*w^4 - 400*m^4*u*w^4 + 61*m^3*u^2*w^4 - 
      3*m^2*u^3*w^4 + 1496*m^4*v*w^4 - 457*m^3*u*v*w^4 - 11*m^2*u^2*v*w^4 + 
      5*m*u^3*v*w^4 - 1024*m^3*v^2*w^4 + 516*m^2*u*v^2*w^4 - 
      39*m*u^2*v^2*w^4 - u^3*v^2*w^4 + 150*m^2*v^3*w^4 - 98*m*u*v^3*w^4 + 
      13*u^2*v^3*w^4 - 88*m^4*w^5 + 22*m^3*u*w^5 - m^2*u^2*w^5 - 
      214*m^3*v*w^5 + 31*m^2*u*v*w^5 + m*u^2*v*w^5 + 66*m^2*v^2*w^5 - 
      25*m*u*v^2*w^5 + 4*m^3*w^6 + 12*m^2*v*w^6))/
    (ep*u*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 0, 
  -1/2*((-1 + 2*ep)*(-1 + 3*ep)*(24576*m^9 - 36864*m^8*u + 23040*m^7*u^2 - 
      7680*m^6*u^3 + 1440*m^5*u^4 - 144*m^4*u^5 + 6*m^3*u^6 - 26624*m^8*v + 
      22528*m^7*u*v - 3328*m^6*u^2*v - 2432*m^5*u^3*v + 1112*m^4*u^4*v - 
      176*m^3*u^5*v + 10*m^2*u^6*v + 10240*m^7*v^2 + 1536*m^6*u*v^2 - 
      7552*m^5*u^2*v^2 + 3488*m^4*u^3*v^2 - 624*m^3*u^4*v^2 + 
      40*m^2*u^5*v^2 - 1280*m^6*v^3 - 4224*m^5*u*v^3 + 3536*m^4*u^2*v^3 - 
      928*m^3*u^3*v^3 + 90*m^2*u^4*v^3 - 2*m*u^5*v^3 - 160*m^5*v^4 + 
      1232*m^4*u*v^4 - 626*m^3*u^2*v^4 + 106*m^2*u^3*v^4 - 6*m*u^4*v^4 + 
      56*m^4*v^5 - 144*m^3*u*v^5 + 52*m^2*u^2*v^5 - 6*m*u^3*v^5 - 4*m^3*v^6 + 
      6*m^2*u*v^6 - 2*m*u^2*v^6 - 43008*m^8*w + 53376*m^7*u*w - 
      26272*m^6*u^2*w + 6344*m^5*u^3*w - 726*m^4*u^4*w + 25*m^3*u^5*w + 
      m^2*u^6*w + 35200*m^7*v*w - 19552*m^6*u*v*w - 2760*m^5*u^2*v*w + 
      4066*m^4*u^3*v*w - 1028*m^3*u^4*v*w + 100*m^2*u^5*v*w - 3*m*u^6*v*w - 
      8320*m^6*v^2*w - 7384*m^5*u*v^2*w + 9278*m^4*u^2*v^2*w - 
      3003*m^3*u^3*v^2*w + 387*m^2*u^4*v^2*w - 17*m*u^5*v^2*w - 
      232*m^5*v^3*w + 4730*m^4*u*v^3*w - 2820*m^3*u^2*v^3*w + 
      571*m^2*u^3*v^3*w - 43*m*u^4*v^3*w + u^5*v^3*w + 316*m^4*v^4*w - 
      808*m^3*u*v^4*w + 335*m^2*u^2*v^4*w - 46*m*u^3*v^4*w + 2*u^4*v^4*w - 
      30*m^3*v^5*w + 46*m^2*u*v^5*w - 15*m*u^2*v^5*w + u^3*v^5*w + 
      30720*m^7*w^2 - 30304*m^6*u*w^2 + 10976*m^5*u^2*w^2 - 
      1662*m^4*u^3*w^2 + 67*m^3*u^4*w^2 + 4*m^2*u^5*w^2 - 17184*m^6*v*w^2 + 
      4192*m^5*u*v*w^2 + 3666*m^4*u^2*v*w^2 - 1691*m^3*u^3*v*w^2 + 
      235*m^2*u^4*v*w^2 - 10*m*u^5*v*w^2 + 1120*m^5*v^2*w^2 + 
      5578*m^4*u*v^2*w^2 - 3858*m^3*u^2*v^2*w^2 + 862*m^2*u^3*v^2*w^2 - 
      70*m*u^4*v^2*w^2 + u^5*v^2*w^2 + 802*m^4*v^3*w^2 - 1844*m^3*u*v^3*w^2 + 
      796*m^2*u^2*v^3*w^2 - 108*m*u^3*v^3*w^2 + 4*u^4*v^3*w^2 - 
      138*m^3*v^4*w^2 + 187*m^2*u*v^4*w^2 - 59*m*u^2*v^4*w^2 + 
      6*u^3*v^4*w^2 + 4*m^2*v^5*w^2 - 5*m*u*v^5*w^2 + u^2*v^5*w^2 - 
      11520*m^6*w^3 + 8472*m^5*u*w^3 - 1986*m^4*u^2*w^3 + 123*m^3*u^3*w^3 + 
      6*m^2*u^4*w^3 + 3592*m^5*v*w^3 + 594*m^4*u*v*w^3 - 1104*m^3*u^2*v*w^3 + 
      229*m^2*u^3*v*w^3 - 12*m*u^4*v*w^3 + 616*m^4*v^2*w^3 - 
      1601*m^3*u*v^2*w^3 + 676*m^2*u^2*v^2*w^3 - 89*m*u^3*v^2*w^3 + 
      2*u^4*v^2*w^3 - 262*m^3*v^3*w^3 + 309*m^2*u*v^3*w^3 - 
      86*m*u^2*v^3*w^3 + 6*u^3*v^3*w^3 + 16*m^2*v^4*w^3 - 17*m*u*v^4*w^3 + 
      4*u^2*v^4*w^3 + 2400*m^5*w^4 - 1170*m^4*u*w^4 + 127*m^3*u^2*w^4 + 
      4*m^2*u^3*w^4 - 190*m^4*v*w^4 - 301*m^3*u*v*w^4 + 107*m^2*u^2*v*w^4 - 
      6*m*u^3*v*w^4 - 198*m^3*v^2*w^4 + 189*m^2*u*v^2*w^4 - 
      43*m*u^2*v^2*w^4 + u^3*v^2*w^4 + 24*m^2*v^3*w^4 - 19*m*u*v^3*w^4 + 
      3*u^2*v^3*w^4 - 264*m^4*w^5 + 64*m^3*u*w^5 + m^2*u^2*w^5 - 
      36*m^3*v*w^5 + 27*m^2*u*v*w^5 - m*u^2*v*w^5 + 16*m^2*v^2*w^5 - 
      7*m*u*v^2*w^5 + 12*m^3*w^6 + 4*m^2*v*w^6))/(ep*m*(3*m - u - v - w)*
     (16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -1/2*((-1 + 2*ep)*(26624*m^9 - 39424*m^8*u + 24320*m^7*u^2 - 8000*m^6*u^3 + 
      1480*m^5*u^4 - 146*m^4*u^5 + 6*m^3*u^6 - 27648*m^8*v + 22784*m^7*u*v - 
      3008*m^6*u^2*v - 2608*m^5*u^3*v + 1144*m^4*u^4*v - 178*m^3*u^5*v + 
      10*m^2*u^6*v + 9472*m^7*v^2 + 3328*m^6*u*v^2 - 8560*m^5*u^2*v^2 + 
      3704*m^4*u^3*v^2 - 640*m^3*u^4*v^2 + 40*m^2*u^5*v^2 - 512*m^6*v^3 - 
      5392*m^5*u*v^3 + 3996*m^4*u^2*v^3 - 990*m^3*u^3*v^3 + 92*m^2*u^4*v^3 - 
      2*m*u^5*v^3 - 408*m^5*v^4 + 1546*m^4*u*v^4 - 712*m^3*u^2*v^4 + 
      112*m^2*u^3*v^4 - 6*m*u^4*v^4 + 92*m^4*v^5 - 184*m^3*u*v^5 + 
      58*m^2*u^2*v^5 - 6*m*u^3*v^5 - 6*m^3*v^6 + 8*m^2*u*v^6 - 2*m*u^2*v^6 - 
      46080*m^8*w + 56448*m^7*u*w - 27424*m^6*u^2*w + 6536*m^5*u^3*w - 
      738*m^4*u^4*w + 25*m^3*u^5*w + m^2*u^6*w + 35840*m^7*v*w - 
      19136*m^6*u*v*w - 3248*m^5*u^2*v*w + 4192*m^4*u^3*v*w - 
      1038*m^3*u^4*v*w + 100*m^2*u^5*v*w - 3*m*u^6*v*w - 6880*m^6*v^2*w - 
      9512*m^5*u*v^2*w + 10120*m^4*u^2*v^2*w - 3119*m^3*u^3*v^2*w + 
      391*m^2*u^4*v^2*w - 17*m*u^5*v^2*w - 1072*m^5*v^3*w + 
      5716*m^4*u*v^3*w - 3118*m^3*u^2*v^3*w + 597*m^2*u^3*v^3*w - 
      43*m*u^4*v^3*w + u^5*v^3*w + 486*m^4*v^4*w - 988*m^3*u*v^4*w + 
      377*m^2*u^2*v^4*w - 48*m*u^3*v^4*w + 2*u^4*v^4*w - 42*m^3*v^5*w + 
      58*m^2*u*v^5*w - 17*m*u^2*v^5*w + u^3*v^5*w + 32512*m^7*w^2 - 
      31648*m^6*u*w^2 + 11312*m^5*u^2*w^2 - 1690*m^4*u^3*w^2 + 
      67*m^3*u^4*w^2 + 4*m^2*u^5*w^2 - 17024*m^6*v*w^2 + 3712*m^5*u*v*w^2 + 
      3856*m^4*u^2*v*w^2 - 1711*m^3*u^3*v*w^2 + 235*m^2*u^4*v*w^2 - 
      10*m*u^5*v*w^2 + 256*m^5*v^2*w^2 + 6438*m^4*u*v^2*w^2 - 
      4086*m^3*u^2*v^2*w^2 + 878*m^2*u^3*v^2*w^2 - 70*m*u^4*v^2*w^2 + 
      u^5*v^2*w^2 + 1092*m^4*v^3*w^2 - 2112*m^3*u*v^3*w^2 + 
      858*m^2*u^2*v^3*w^2 - 110*m*u^3*v^3*w^2 + 4*u^4*v^3*w^2 - 
      166*m^3*v^4*w^2 + 213*m^2*u*v^4*w^2 - 65*m*u^2*v^4*w^2 + 
      6*u^3*v^4*w^2 + 4*m^2*v^5*w^2 - 5*m*u*v^5*w^2 + u^2*v^5*w^2 - 
      12032*m^6*w^3 + 8728*m^5*u*w^3 - 2018*m^4*u^2*w^3 + 123*m^3*u^3*w^3 + 
      6*m^2*u^4*w^3 + 3392*m^5*v*w^3 + 740*m^4*u*v*w^3 - 1126*m^3*u^2*v*w^3 + 
      229*m^2*u^3*v*w^3 - 12*m*u^4*v*w^3 + 826*m^4*v^2*w^3 - 
      1743*m^3*u*v^2*w^3 + 696*m^2*u^2*v^2*w^3 - 89*m*u^3*v^2*w^3 + 
      2*u^4*v^2*w^3 - 294*m^3*v^3*w^3 + 333*m^2*u*v^3*w^3 - 
      90*m*u^2*v^3*w^3 + 6*u^3*v^3*w^3 + 16*m^2*v^4*w^3 - 17*m*u*v^4*w^3 + 
      4*u^2*v^4*w^3 + 2472*m^5*w^4 - 1188*m^4*u*w^4 + 127*m^3*u^2*w^4 + 
      4*m^2*u^3*w^4 - 140*m^4*v*w^4 - 315*m^3*u*v*w^4 + 107*m^2*u^2*v*w^4 - 
      6*m*u^3*v*w^4 - 216*m^3*v^2*w^4 + 197*m^2*u*v^2*w^4 - 
      43*m*u^2*v^2*w^4 + u^3*v^2*w^4 + 24*m^2*v^3*w^4 - 19*m*u*v^3*w^4 + 
      3*u^2*v^3*w^4 - 268*m^4*w^5 + 64*m^3*u*w^5 + m^2*u^2*w^5 - 
      40*m^3*v*w^5 + 27*m^2*u*v*w^5 - m*u^2*v*w^5 + 16*m^2*v^2*w^5 - 
      7*m*u*v^2*w^5 + 12*m^3*w^6 + 4*m^2*v*w^6))/
    (ep*m*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 0, 0, 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(4*m - u - v - 2*w)*(16*m^4 - 8*m^3*u + 
      m^2*u^2 - 20*m^3*v + 19*m^2*u*v - 5*m*u^2*v + 8*m^2*v^2 - 9*m*u*v^2 + 
      2*u^2*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 9*m^2*v*w - 
      6*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))/
    (ep*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
      4*m*w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
      3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
      2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
      m*v*w^2))), -1/2*(6144*m^9 - 9728*m^8*u + 6400*m^7*u^2 - 2240*m^6*u^3 + 
     440*m^5*u^4 - 46*m^4*u^5 + 2*m^3*u^6 - 36864*m^8*v + 52736*m^7*u*v - 
     31168*m^6*u^2*v + 9744*m^5*u^3*v - 1700*m^4*u^4*v + 157*m^3*u^5*v - 
     6*m^2*u^6*v + 49408*m^7*v^2 - 65152*m^6*u*v^2 + 34704*m^5*u^2*v^2 - 
     9328*m^4*u^3*v^2 + 1264*m^3*u^4*v^2 - 69*m^2*u^5*v^2 - 30592*m^6*v^3 + 
     37520*m^5*u*v^3 - 17684*m^4*u^2*v^3 + 3882*m^3*u^3*v^3 - 
     372*m^2*u^4*v^3 + 10*m*u^5*v^3 + 10392*m^5*v^4 - 11954*m^4*u*v^4 + 
     4750*m^3*u^2*v^4 - 759*m^2*u^3*v^4 + 39*m*u^4*v^4 - 2008*m^4*v^5 + 
     2185*m^3*u*v^5 - 657*m^2*u^2*v^5 + 57*m*u^3*v^5 + 208*m^3*v^6 - 
     216*m^2*u*v^6 + 37*m*u^2*v^6 - 9*m^2*v^7 + 9*m*u*v^7 - 8192*m^8*w + 
     10368*m^7*u*w - 5216*m^6*u^2*w + 1304*m^5*u^3*w - 162*m^4*u^4*w + 
     8*m^3*u^5*w + 51712*m^7*v*w - 59008*m^6*u*v*w + 26272*m^5*u^2*v*w - 
     5644*m^4*u^3*v*w + 573*m^3*u^4*v*w - 21*m^2*u^5*v*w - 60192*m^6*v^2*w + 
     65288*m^5*u*v^2*w - 27040*m^4*u^2*v^2*w + 5119*m^3*u^3*v^2*w - 
     395*m^2*u^4*v^2*w + 5*m*u^5*v^2*w + 30496*m^5*v^3*w - 
     31928*m^4*u*v^3*w + 12010*m^3*u^2*v^3*w - 1897*m^2*u^3*v^3*w + 
     103*m*u^4*v^3*w - 7898*m^4*v^4*w + 8083*m^3*u*v^4*w - 
     2628*m^2*u^2*v^4*w + 312*m*u^3*v^4*w - 9*u^4*v^4*w + 1031*m^3*v^5*w - 
     1045*m^2*u*v^5*w + 271*m*u^2*v^5*w - 19*u^3*v^5*w - 54*m^2*v^6*w + 
     55*m*u*v^6*w - 10*u^2*v^6*w + 4352*m^7*w^2 - 4128*m^6*u*w^2 + 
     1440*m^5*u^2*w^2 - 218*m^4*u^3*w^2 + 12*m^3*u^4*w^2 - 28928*m^6*v*w^2 + 
     24688*m^5*u*v*w^2 - 7400*m^4*u^2*v*w^2 + 868*m^3*u^3*v*w^2 - 
     27*m^2*u^4*v*w^2 + 28016*m^5*v^2*w^2 - 23930*m^4*u*v^2*w^2 + 
     7004*m^3*u^2*v^2*w^2 - 737*m^2*u^3*v^2*w^2 + 11*m*u^4*v^2*w^2 - 
     10876*m^4*v^3*w^2 + 9449*m^3*u*v^3*w^2 - 2615*m^2*u^2*v^3*w^2 + 
     241*m*u^3*v^3*w^2 - u^4*v^3*w^2 + 1907*m^3*v^4*w^2 - 
     1707*m^2*u*v^4*w^2 + 434*m*u^2*v^4*w^2 - 28*u^3*v^4*w^2 - 
     126*m^2*v^5*w^2 + 118*m*u*v^5*w^2 - 27*u^2*v^5*w^2 - 1152*m^6*w^3 + 
     728*m^5*u*w^3 - 142*m^4*u^2*w^3 + 8*m^3*u^3*w^3 + 8064*m^5*v*w^3 - 
     4576*m^4*u*v*w^3 + 707*m^3*u^2*v*w^3 - 15*m^2*u^3*v*w^3 - 
     6098*m^4*v^2*w^3 + 3784*m^3*u*v^2*w^3 - 609*m^2*u^2*v^2*w^3 + 
     7*m*u^3*v^2*w^3 + 1615*m^3*v^3*w^3 - 1094*m^2*u*v^3*w^3 + 
     180*m*u^2*v^3*w^3 - u^3*v^3*w^3 - 144*m^2*v^4*w^3 + 107*m*u*v^4*w^3 - 
     17*u^2*v^4*w^3 + 152*m^5*w^4 - 48*m^4*u*w^4 + 2*m^3*u^2*w^4 - 
     1120*m^4*v*w^4 + 317*m^3*u*v*w^4 - 3*m^2*u^2*v*w^4 + 593*m^3*v^2*w^4 - 
     216*m^2*u*v^2*w^4 + m*u^2*v^2*w^4 - 81*m^2*v^3*w^4 + 35*m*u*v^3*w^4 - 
     8*m^4*w^5 + 62*m^3*v*w^5 - 18*m^2*v^2*w^5)/((3*m - u - v - w)*
     (16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)), 
  ((-1 + 2*ep)*(-1 + 3*ep)*(4*m - u - v - 2*w)*(16*m^4 - 8*m^3*u + m^2*u^2 + 
     4*m^3*v - 7*m^2*u*v + m*u^2*v - 6*m^2*v^2 + 5*m*u*v^2 + m*v^3 - u*v^3 - 
     8*m^3*w + 2*m^2*u*w - 5*m^2*v*w + 2*m*u*v*w + 2*m*v^2*w - u*v^2*w + 
     m^2*w^2 + m*v*w^2))/(ep*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 
     8*m*v + 2*u*v + v^2 - 4*m*w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
     17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
     8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
     m^2*w^2 - m*v*w^2)), 
  -1/2*(u*(1024*m^8 - 1280*m^7*u + 640*m^6*u^2 - 160*m^5*u^3 + 20*m^4*u^4 - 
      m^3*u^5 + 8704*m^7*v - 12160*m^6*u*v + 6688*m^5*u^2*v - 
      1816*m^4*u^3*v + 244*m^3*u^4*v - 13*m^2*u^5*v - 10368*m^6*v^2 + 
      11456*m^5*u*v^2 - 4680*m^4*u^2*v^2 + 840*m^3*u^3*v^2 - 56*m^2*u^4*v^2 + 
      4416*m^5*v^3 - 3752*m^4*u*v^3 + 1058*m^3*u^2*v^3 - 103*m^2*u^3*v^3 + 
      m*u^4*v^3 - 844*m^4*v^4 + 529*m^3*u*v^4 - 91*m^2*u^2*v^4 + 
      3*m*u^3*v^4 + 66*m^3*v^5 - 32*m^2*u*v^5 + 3*m*u^2*v^5 - m^2*v^6 + 
      m*u*v^6 - 1536*m^7*w + 1728*m^6*u*w - 784*m^5*u^2*w + 180*m^4*u^3*w - 
      21*m^3*u^4*w + m^2*u^5*w - 12160*m^6*v*w + 13072*m^5*u*v*w - 
      5064*m^4*u^2*v*w + 795*m^3*u^3*v*w - 27*m^2*u^4*v*w - 3*m*u^5*v*w + 
      11104*m^5*v^2*w - 9728*m^4*u*v^2*w + 2934*m^3*u^2*v^2*w - 
      335*m^2*u^3*v^2*w + 9*m*u^4*v^2*w - 3340*m^4*v^3*w + 2395*m^3*u*v^3*w - 
      534*m^2*u^2*v^3*w + 32*m*u^3*v^3*w + u^4*v^3*w + 377*m^3*v^4*w - 
      243*m^2*u*v^4*w + 41*m*u^2*v^4*w - u^3*v^4*w - 10*m^2*v^5*w + 
      11*m*u*v^5*w - 2*u^2*v^5*w + 896*m^6*w^2 - 832*m^5*u*w^2 + 
      296*m^4*u^2*w^2 - 48*m^3*u^3*w^2 + 3*m^2*u^4*w^2 + 6192*m^5*v*w^2 - 
      4796*m^4*u*v*w^2 + 1128*m^3*u^2*v*w^2 - 51*m^2*u^3*v*w^2 - 
      7*m*u^4*v*w^2 - 3924*m^4*v^2*w^2 + 2707*m^3*u*v^2*w^2 - 
      581*m^2*u^2*v^2*w^2 + 33*m*u^3*v^2*w^2 + u^4*v^2*w^2 + 
      685*m^3*v^3*w^2 - 457*m^2*u*v^3*w^2 + 74*m*u^2*v^3*w^2 - 
      26*m^2*v^4*w^2 + 24*m*u*v^4*w^2 - 5*u^2*v^4*w^2 - 256*m^5*w^3 + 
      172*m^4*u*w^3 - 39*m^3*u^2*w^3 + 3*m^2*u^3*w^3 - 1392*m^4*v*w^3 + 
      684*m^3*u*v*w^3 - 63*m^2*u^2*v*w^3 - 5*m*u^3*v*w^3 + 501*m^3*v^2*w^3 - 
      274*m^2*u*v^2*w^3 + 32*m*u^2*v^2*w^3 + u^3*v^2*w^3 - 28*m^2*v^3*w^3 + 
      19*m*u*v^3*w^3 - 3*u^2*v^3*w^3 + 36*m^4*w^4 - 13*m^3*u*w^4 + 
      m^2*u^2*w^4 + 125*m^3*v*w^4 - 28*m^2*u*v*w^4 - m*u^2*v*w^4 - 
      13*m^2*v^2*w^4 + 5*m*u*v^2*w^4 - 2*m^3*w^5 - 2*m^2*v*w^5))/
    ((3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 0, 0, 0, 0, 0, 
  -(((-1 + 2*ep)^2*(4*m - u - v - 2*w)*(16*m^4 - 8*m^3*u + m^2*u^2 + 
      4*m^3*v - 7*m^2*u*v + m*u^2*v - 6*m^2*v^2 + 5*m*u*v^2 + m*v^3 - u*v^3 - 
      8*m^3*w + 2*m^2*u*w - 5*m^2*v*w + 2*m*u*v*w + 2*m*v^2*w - u*v^2*w + 
      m^2*w^2 + m*v*w^2))/(ep*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 
      8*m*v + 2*u*v + v^2 - 4*m*w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
      17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
      8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
      m^2*w^2 - m*v*w^2))), 0, 0, 
  -((-192*m^5 + 384*ep*m^5 + 208*m^4*u - 480*ep*m^4*u - 84*m^3*u^2 + 
     216*ep*m^3*u^2 + 15*m^2*u^3 - 42*ep*m^2*u^3 - m*u^4 + 3*ep*m*u^4 + 
     208*m^4*v - 480*ep*m^4*v - 168*m^3*u*v + 432*ep*m^3*u*v + 45*m^2*u^2*v - 
     126*ep*m^2*u^2*v - 4*m*u^3*v + 12*ep*m*u^3*v - 84*m^3*v^2 + 
     216*ep*m^3*v^2 + 45*m^2*u*v^2 - 126*ep*m^2*u*v^2 - 6*m*u^2*v^2 + 
     18*ep*m*u^2*v^2 + 15*m^2*v^3 - 42*ep*m^2*v^3 - 4*m*u*v^3 + 
     12*ep*m*u*v^3 - m*v^4 + 3*ep*m*v^4 + 160*m^4*w - 384*ep*m^4*w - 
     128*m^3*u*w + 336*ep*m^3*u*w + 34*m^2*u^2*w - 68*ep*m^2*u^2*w - 
     3*m*u^3*w - 6*ep*m*u^3*w + 2*ep*u^4*w - 128*m^3*v*w + 432*ep*m^3*v*w + 
     80*m^2*u*v*w - 288*ep*m^2*u*v*w - 16*m*u^2*v*w + 50*ep*m*u^2*v*w + 
     u^3*v*w - ep*u^3*v*w + 34*m^2*v^2*w - 148*ep*m^2*v^2*w - 16*m*u*v^2*w + 
     72*ep*m*u*v^2*w + 2*u^2*v^2*w - 8*ep*u^2*v^2*w - 3*m*v^3*w + 
     16*ep*m*v^3*w + u*v^3*w - 5*ep*u*v^3*w - 44*m^3*w^2 + 120*ep*m^3*w^2 + 
     23*m^2*u*w^2 - 62*ep*m^2*u*w^2 - 3*m*u^2*w^2 - ep*m*u^2*w^2 + 
     2*ep*u^3*w^2 + 23*m^2*v*w^2 - 118*ep*m^2*v*w^2 - 10*m*u*v*w^2 + 
     50*ep*m*u*v*w^2 + u^2*v*w^2 - 6*ep*u^2*v*w^2 - 3*m*v^2*w^2 + 
     23*ep*m*v^2*w^2 + u*v^2*w^2 - 8*ep*u*v^2*w^2 + 4*m^2*w^3 - 
     12*ep*m^2*w^3 - m*u*w^3 + 2*ep*m*u*w^3 - m*v*w^3 + 10*ep*m*v*w^3)/
    ((3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 
  -1/2*(6144*m^9 - 9728*m^8*u + 6400*m^7*u^2 - 2240*m^6*u^3 + 440*m^5*u^4 - 
     46*m^4*u^5 + 2*m^3*u^6 - 21504*m^8*v + 32512*m^7*u*v - 20544*m^6*u^2*v + 
     6960*m^5*u^3*v - 1336*m^4*u^4*v + 138*m^3*u^5*v - 6*m^2*u^6*v + 
     25344*m^7*v^2 - 34560*m^6*u*v^2 + 18928*m^5*u^2*v^2 - 5208*m^4*u^3*v^2 + 
     720*m^3*u^4*v^2 - 40*m^2*u^5*v^2 - 14848*m^6*v^3 + 18064*m^5*u*v^3 - 
     8220*m^4*u^2*v^3 + 1686*m^3*u^3*v^3 - 140*m^2*u^4*v^3 + 2*m*u^5*v^3 + 
     4888*m^5*v^4 - 5354*m^4*u*v^4 + 1944*m^3*u^2*v^4 - 268*m^2*u^3*v^4 + 
     10*m*u^4*v^4 - 924*m^4*v^5 + 936*m^3*u*v^5 - 250*m^2*u^2*v^5 + 
     18*m*u^3*v^5 + 94*m^3*v^6 - 92*m^2*u*v^6 + 14*m*u^2*v^6 - 4*m^2*v^7 + 
     4*m*u*v^7 - 8192*m^8*w + 10368*m^7*u*w - 5216*m^6*u^2*w + 
     1304*m^5*u^3*w - 162*m^4*u^4*w + 8*m^3*u^5*w + 27648*m^7*v*w - 
     33664*m^6*u*v*w + 16288*m^5*u^2*v*w - 3900*m^4*u^3*v*w + 
     459*m^3*u^4*v*w - 21*m^2*u^5*v*w - 28768*m^6*v^2*w + 32120*m^5*u*v^2*w - 
     13644*m^4*u^2*v^2*w + 2676*m^3*u^3*v^2*w - 226*m^2*u^4*v^2*w + 
     5*m*u^5*v^2*w + 14032*m^5*v^3*w - 14432*m^4*u*v^3*w + 
     5201*m^3*u^2*v^3*w - 767*m^2*u^3*v^3*w + 37*m*u^4*v^3*w - 
     3574*m^4*v^4*w + 3490*m^3*u*v^4*w - 1043*m^2*u^2*v^4*w + 
     103*m*u^3*v^4*w - u^4*v^4*w + 462*m^3*v^5*w - 451*m^2*u*v^5*w + 
     110*m*u^2*v^5*w - 6*u^3*v^5*w - 24*m^2*v^6*w + 25*m*u*v^6*w - 
     5*u^2*v^6*w + 4352*m^7*w^2 - 4128*m^6*u*w^2 + 1440*m^5*u^2*w^2 - 
     218*m^4*u^3*w^2 + 12*m^3*u^4*w^2 - 14208*m^6*v*w^2 + 13072*m^5*u*v*w^2 - 
     4352*m^4*u^2*v*w^2 + 602*m^3*u^3*v*w^2 - 27*m^2*u^4*v*w^2 + 
     12640*m^5*v^2*w^2 - 10954*m^4*u*v^2*w^2 + 3273*m^3*u^2*v^2*w^2 - 
     375*m^2*u^3*v^2*w^2 + 11*m*u^4*v^2*w^2 - 4828*m^4*v^3*w^2 + 
     4043*m^3*u*v^3*w^2 - 1053*m^2*u^2*v^3*w^2 + 89*m*u^3*v^3*w^2 - 
     u^4*v^3*w^2 + 846*m^3*v^4*w^2 - 725*m^2*u*v^4*w^2 + 167*m*u^2*v^4*w^2 - 
     7*u^3*v^4*w^2 - 56*m^2*v^5*w^2 + 53*m*u*v^5*w^2 - 12*u^2*v^5*w^2 - 
     1152*m^6*w^3 + 728*m^5*u*w^3 - 142*m^4*u^2*w^3 + 8*m^3*u^3*w^3 + 
     3648*m^5*v*w^3 - 2256*m^4*u*v*w^3 + 403*m^3*u^2*v*w^3 - 
     15*m^2*u^3*v*w^3 - 2638*m^4*v^2*w^3 + 1611*m^3*u*v^2*w^3 - 
     266*m^2*u^2*v^2*w^3 + 7*m*u^3*v^2*w^3 + 706*m^3*v^3*w^3 - 
     451*m^2*u*v^3*w^3 + 66*m*u^2*v^3*w^3 - u^3*v^3*w^3 - 64*m^2*v^4*w^3 + 
     47*m*u*v^4*w^3 - 7*u^2*v^4*w^3 + 152*m^5*w^4 - 48*m^4*u*w^4 + 
     2*m^3*u^2*w^4 - 468*m^4*v*w^4 + 146*m^3*u*v*w^4 - 3*m^2*u^2*v*w^4 + 
     252*m^3*v^2*w^4 - 85*m^2*u*v^2*w^4 + m*u^2*v^2*w^4 - 36*m^2*v^3*w^4 + 
     15*m*u*v^3*w^4 - 8*m^4*w^5 + 24*m^3*v*w^5 - 8*m^2*v^2*w^5)/
    ((16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)), 
  ((4*m - u - v - 2*w)*(64*ep*m^6 - 48*ep*m^5*u + 12*ep*m^4*u^2 - 
     ep*m^3*u^3 - 32*ep*m^5*v - 24*m^4*u*v - 112*ep*m^4*u*v + 14*m^3*u^2*v + 
     70*ep*m^3*u^2*v - 2*m^2*u^3*v - 10*ep*m^2*u^3*v - 12*ep*m^4*v^2 + 
     26*m^3*u*v^2 + 155*ep*m^3*u*v^2 - 14*m^2*u^2*v^2 - 79*ep*m^2*u^2*v^2 + 
     2*m*u^3*v^2 + 11*ep*m*u^3*v^2 + 8*ep*m^3*v^3 - 6*m^2*u*v^3 - 
     42*ep*m^2*u*v^3 + 2*m*u^2*v^3 + 14*ep*m*u^2*v^3 - ep*m^2*v^4 + 
     2*ep*m*u*v^4 - ep*u^2*v^4 - 48*ep*m^5*w + 24*ep*m^4*u*w - 
     3*ep*m^3*u^2*w + 14*m^3*u*v*w + 76*ep*m^3*u*v*w - 4*m^2*u^2*v*w - 
     21*ep*m^2*u^2*v*w + 15*ep*m^3*v^2*w - 8*m^2*u*v^2*w - 
     54*ep*m^2*u*v^2*w + 2*m*u^2*v^2*w + 13*ep*m*u^2*v^2*w - 3*ep*m^2*v^3*w + 
     4*ep*m*u*v^3*w - ep*u^2*v^3*w + 12*ep*m^4*w^2 - 3*ep*m^3*u*w^2 + 
     6*ep*m^3*v*w^2 - 2*m^2*u*v*w^2 - 12*ep*m^2*u*v*w^2 - 3*ep*m^2*v^2*w^2 + 
     2*ep*m*u*v^2*w^2 - ep*m^3*w^3 - ep*m^2*v*w^3))/
   (2*ep*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
     4*m*w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  (m*v*(4*m - u - v - 2*w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 
     6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 
     2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2))/
   (ep*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -1/2*((4*m - u)*u*(3*m - u - v - w)*(256*m^5*v - 192*m^4*u*v + 
      48*m^3*u^2*v - 4*m^2*u^3*v - 192*m^4*v^2 + 96*m^3*u*v^2 - 
      12*m^2*u^2*v^2 + 48*m^3*v^3 - 12*m^2*u*v^3 - 4*m^2*v^4 + 16*m^4*u*w - 
      8*m^3*u^2*w + m^2*u^3*w - 272*m^4*v*w + 108*m^3*u*v*w - 3*m*u^3*v*w + 
      156*m^3*v^2*w - 55*m^2*u*v^2*w + 2*m*u^2*v^2*w - 26*m^2*v^3*w + 
      8*m*u*v^3*w + u^2*v^3*w + m*v^4*w - u*v^4*w - 8*m^3*u*w^2 + 
      2*m^2*u^2*w^2 + 88*m^3*v*w^2 - 11*m^2*u*v*w^2 - 4*m*u^2*v*w^2 - 
      31*m^2*v^2*w^2 + 10*m*u*v^2*w^2 + u^2*v^2*w^2 + 2*m*v^3*w^2 - 
      u*v^3*w^2 + m^2*u*w^3 - 9*m^2*v*w^3 - m*u*v*w^3 + m*v^2*w^3))/
    ((16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)), 
  (m*(4096*m^9 - 7168*m^8*u + 5120*m^7*u^2 - 1920*m^6*u^3 + 400*m^5*u^4 - 
     44*m^4*u^5 + 2*m^3*u^6 - 7168*m^8*v + 13056*m^7*u*v - 9984*m^6*u^2*v + 
     4096*m^5*u^3*v - 948*m^4*u^4*v + 117*m^3*u^5*v - 6*m^2*u^6*v + 
     4096*m^7*v^2 - 6784*m^6*u*v^2 + 4928*m^5*u^2*v^2 - 1816*m^4*u^3*v^2 + 
     328*m^3*u^4*v^2 - 23*m^2*u^5*v^2 - 640*m^6*v^3 + 672*m^5*u*v^3 - 
     736*m^4*u^2*v^3 + 320*m^3*u^3*v^3 - 50*m^2*u^4*v^3 + 2*m*u^5*v^3 - 
     240*m^5*v^4 + 484*m^4*u*v^4 - 48*m^3*u^2*v^4 - 35*m^2*u^3*v^4 + 
     5*m*u^4*v^4 + 116*m^4*v^5 - 173*m^3*u*v^5 + 19*m^2*u^2*v^5 + 
     3*m*u^3*v^5 - 18*m^3*v^6 + 22*m^2*u*v^6 - m*u^2*v^6 + m^2*v^7 - 
     m*u*v^7 - 7168*m^8*w + 10496*m^7*u*w - 6016*m^6*u^2*w + 1696*m^5*u^3*w - 
     236*m^4*u^4*w + 13*m^3*u^5*w + 9472*m^7*v*w - 15808*m^6*u*v*w + 
     10496*m^5*u^2*v*w - 3452*m^4*u^3*v*w + 561*m^3*u^4*v*w - 
     36*m^2*u^5*v*w - 3200*m^6*v^2*w + 5792*m^5*u*v^2*w - 
     4148*m^4*u^2*v^2*w + 1287*m^3*u^3*v^2*w - 161*m^2*u^4*v^2*w + 
     5*m*u^5*v^2*w - 480*m^5*v^3*w + 264*m^4*u*v^3*w + 420*m^3*u^2*v^3*w - 
     190*m^2*u^3*v^3*w + 18*m*u^4*v^3*w + 500*m^4*v^4*w - 530*m^3*u*v^4*w + 
     43*m^2*u^2*v^4*w + 17*m*u^3*v^4*w - u^4*v^4*w - 103*m^3*v^5*w + 
     101*m^2*u*v^5*w - 8*m*u^2*v^5*w - u^3*v^5*w + 7*m^2*v^6*w - 
     6*m*u*v^6*w + 5120*m^7*w^2 - 6016*m^6*u*w^2 + 2640*m^5*u^2*w^2 - 
     528*m^4*u^3*w^2 + 45*m^3*u^4*w^2 - m^2*u^5*w^2 - 4480*m^6*v*w^2 + 
     7168*m^5*u*v*w^2 - 4140*m^4*u^2*v*w^2 + 1051*m^3*u^3*v*w^2 - 
     110*m^2*u^4*v*w^2 + 3*m*u^5*v*w^2 + 160*m^5*v^2*w^2 - 
     1380*m^4*u*v^2*w^2 + 1208*m^3*u^2*v^2*w^2 - 328*m^2*u^3*v^2*w^2 + 
     28*m*u^4*v^2*w^2 + 760*m^4*v^3*w^2 - 530*m^3*u*v^3*w^2 - 
     15*m^2*u^2*v^3*w^2 + 35*m*u^3*v^3*w^2 - 2*u^4*v^3*w^2 - 
     230*m^3*v^4*w^2 + 198*m^2*u*v^4*w^2 - 31*m*u^2*v^4*w^2 - 3*u^3*v^4*w^2 + 
     20*m^2*v^5*w^2 - 17*m*u*v^5*w^2 + 3*u^2*v^5*w^2 - 1920*m^6*w^3 + 
     1696*m^5*u*w^3 - 528*m^4*u^2*w^3 + 68*m^3*u^3*w^3 - 3*m^2*u^4*w^3 + 
     800*m^5*v*w^3 - 1500*m^4*u*v*w^3 + 751*m^3*u^2*v*w^3 - 
     132*m^2*u^3*v*w^3 + 7*m*u^4*v*w^3 + 440*m^4*v^2*w^3 - 47*m^3*u*v^2*w^3 - 
     130*m^2*u^2*v^2*w^3 + 34*m*u^3*v^2*w^3 - u^4*v^2*w^3 - 250*m^3*v^3*w^3 + 
     177*m^2*u*v^3*w^3 - 22*m*u^2*v^3*w^3 - 3*u^3*v^3*w^3 + 30*m^2*v^4*w^3 - 
     25*m*u*v^4*w^3 + 6*u^2*v^4*w^3 + 400*m^5*w^4 - 236*m^4*u*w^4 + 
     45*m^3*u^2*w^4 - 3*m^2*u^3*w^4 + 20*m^4*v*w^4 + 139*m^3*u*v*w^4 - 
     58*m^2*u^2*v*w^4 + 5*m*u^3*v*w^4 - 130*m^3*v^2*w^4 + 54*m^2*u*v^2*w^4 + 
     3*m*u^2*v^2*w^4 - u^3*v^2*w^4 + 25*m^2*v^3*w^4 - 18*m*u*v^3*w^4 + 
     3*u^2*v^3*w^4 - 44*m^4*w^5 + 13*m^3*u*w^5 - m^2*u^2*w^5 - 23*m^3*v*w^5 - 
     4*m^2*u*v*w^5 + m*u^2*v*w^5 + 11*m^2*v^2*w^5 - 5*m*u*v^2*w^5 + 
     2*m^3*w^6 + 2*m^2*v*w^6))/(2*(3*m - u - v - w)*
    (16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 
  (m*(6144*m^9 - 8704*m^8*u + 5120*m^7*u^2 - 1600*m^6*u^3 + 280*m^5*u^4 - 
     26*m^4*u^5 + m^3*u^6 - 5120*m^8*v + 1280*m^7*u*v + 3136*m^6*u^2*v - 
     2352*m^5*u^3*v + 688*m^4*u^4*v - 94*m^3*u^5*v + 5*m^2*u^6*v + 
     768*m^7*v^2 + 4480*m^6*u*v^2 - 4880*m^5*u^2*v^2 + 1872*m^4*u^3*v^2 - 
     316*m^3*u^4*v^2 + 20*m^2*u^5*v^2 + 512*m^6*v^3 - 2672*m^5*u*v^3 + 
     1820*m^4*u^2*v^3 - 460*m^3*u^3*v^3 + 45*m^2*u^4*v^3 - m*u^5*v^3 - 
     232*m^5*v^4 + 634*m^4*u*v^4 - 307*m^3*u^2*v^4 + 53*m^2*u^3*v^4 - 
     3*m*u^4*v^4 + 36*m^4*v^5 - 70*m^3*u*v^5 + 26*m^2*u^2*v^5 - 3*m*u^3*v^5 - 
     2*m^3*v^6 + 3*m^2*u*v^6 - m*u^2*v^6 - 10240*m^8*w + 11648*m^7*u*w - 
     5024*m^6*u^2*w + 936*m^5*u^3*w - 38*m^4*u^4*w - 10*m^3*u^5*w + 
     m^2*u^6*w + 5376*m^7*v*w + 2752*m^6*u*v*w - 6576*m^5*u^2*v*w + 
     3240*m^4*u^3*v*w - 711*m^3*u^4*v*w + 74*m^2*u^5*v*w - 3*m*u^6*v*w + 
     608*m^6*v^2*w - 6904*m^5*u*v^2*w + 5460*m^4*u^2*v^2*w - 
     1650*m^3*u^3*v^2*w + 221*m^2*u^4*v^2*w - 11*m*u^5*v^2*w - 
     800*m^5*v^3*w + 2436*m^4*u*v^3*w - 1339*m^3*u^2*v^3*w + 
     281*m^2*u^3*v^3*w - 25*m*u^4*v^3*w + u^5*v^3*w + 134*m^4*v^4*w - 
     314*m^3*u*v^4*w + 136*m^2*u^2*v^4*w - 20*m*u^3*v^4*w + u^4*v^4*w + 
     8*m^2*u*v^5*w - 4*m*u^2*v^5*w - m^2*v^6*w + m*u*v^6*w + 6912*m^7*w^2 - 
     6048*m^6*u*w^2 + 1712*m^5*u^2*w^2 - 90*m^4*u^3*w^2 - 33*m^3*u^4*w^2 + 
     4*m^2*u^5*w^2 - 1408*m^6*v*w^2 - 3872*m^5*u*v*w^2 + 3904*m^4*u^2*v*w^2 - 
     1289*m^3*u^3*v*w^2 + 184*m^2*u^4*v*w^2 - 10*m*u^5*v*w^2 - 
     1328*m^5*v^2*w^2 + 3734*m^4*u*v^2*w^2 - 2127*m^3*u^2*v^2*w^2 + 
     478*m^2*u^3*v^2*w^2 - 44*m*u^4*v^2*w^2 + u^5*v^2*w^2 + 460*m^4*v^3*w^2 - 
     818*m^3*u*v^3*w^2 + 351*m^2*u^2*v^3*w^2 - 54*m*u^3*v^3*w^2 + 
     3*u^4*v^3*w^2 - 29*m^3*v^4*w^2 + 53*m^2*u*v^4*w^2 - 19*m*u^2*v^4*w^2 + 
     2*u^3*v^4*w^2 - 2*m^2*v^5*w^2 + m*u*v^5*w^2 - 2432*m^6*w^3 + 
     1528*m^5*u*w^3 - 218*m^4*u^2*w^3 - 27*m^3*u^3*w^3 + 6*m^2*u^4*w^3 - 
     288*m^5*v*w^3 + 1628*m^4*u*v*w^3 - 922*m^3*u^2*v*w^3 + 
     180*m^2*u^3*v*w^3 - 12*m*u^4*v*w^3 + 614*m^4*v^2*w^3 - 
     896*m^3*u*v^2*w^3 + 351*m^2*u^2*v^2*w^3 - 51*m*u^3*v^2*w^3 + 
     2*u^4*v^2*w^3 - 105*m^3*v^3*w^3 + 123*m^2*u*v^3*w^3 - 35*m*u^2*v^3*w^3 + 
     3*u^3*v^3*w^3 + 2*m^2*v^4*w^3 - 4*m*u*v^4*w^3 + u^2*v^4*w^3 + 
     472*m^5*w^4 - 188*m^4*u*w^4 + 2*m^3*u^2*w^4 + 4*m^2*u^3*w^4 + 
     204*m^4*v*w^4 - 285*m^3*u*v*w^4 + 81*m^2*u^2*v*w^4 - 6*m*u^3*v*w^4 - 
     111*m^3*v^2*w^4 + 93*m^2*u*v^2*w^4 - 21*m*u^2*v^2*w^4 + u^3*v^2*w^4 + 
     8*m^2*v^3*w^4 - 7*m*u*v^3*w^4 + u^2*v^3*w^4 - 48*m^4*w^5 + 9*m^3*u*w^5 + 
     m^2*u^2*w^5 - 35*m^3*v*w^5 + 18*m^2*u*v*w^5 - m*u^2*v*w^5 + 
     7*m^2*v^2*w^5 - 3*m*u*v^2*w^5 + 2*m^3*w^6 + 2*m^2*v*w^6))/
   (2*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(16*m^3 - 12*m^2*u + 2*m*u^2 - 
     8*m^2*v + 5*m*u*v + m*v^2 - u*v^2 - 8*m^2*w + 3*m*u*w + 2*m*v*w - 
     u*v*w + m*w^2))/(ep*u*(4*m - v)*(-3*m + u + v + w)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -1/2*((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(19456*m^8 - 26112*m^7*u + 
      13952*m^6*u^2 - 3712*m^5*u^3 + 492*m^4*u^4 - 26*m^3*u^5 - 16896*m^7*v + 
      12160*m^6*u*v - 2080*m^5*u^2*v - 280*m^4*u^3*v + 100*m^3*u^4*v - 
      6*m^2*u^5*v + 4480*m^6*v^2 + 1984*m^5*u*v^2 - 2456*m^4*u^2*v^2 + 
      548*m^3*u^3*v^2 - 32*m^2*u^4*v^2 - 64*m^5*v^3 - 1928*m^4*u*v^3 + 
      742*m^3*u^2*v^3 - 54*m^2*u^3*v^3 - 2*m*u^4*v^3 - 132*m^4*v^4 + 
      342*m^3*u*v^4 - 70*m^2*u^2*v^4 + 2*m*u^3*v^4 + 14*m^3*v^5 - 
      18*m^2*u*v^5 + 4*m*u^2*v^5 - 24576*m^7*w + 26368*m^6*u*w - 
      10560*m^5*u^2*w + 1872*m^4*u^3*w - 124*m^3*u^4*w + 15232*m^6*v*w - 
      7552*m^5*u*v*w + 488*m^4*u^2*v*w + 180*m^3*u^3*v*w - 17*m^2*u^4*v*w - 
      2240*m^5*v^2*w - 2208*m^4*u*v^2*w + 1492*m^3*u^2*v^2*w - 
      259*m^2*u^3*v^2*w + 13*m*u^4*v^2*w - 168*m^4*v^3*w + 908*m^3*u*v^3*w - 
      326*m^2*u^2*v^3*w + 19*m*u^3*v^3*w + 32*m^3*v^4*w - 66*m^2*u*v^4*w + 
      23*m*u^2*v^4*w - u^3*v^4*w + 2*m^2*v^5*w - 2*m*u*v^5*w + 
      12416*m^6*w^2 - 9984*m^5*u*w^2 + 2664*m^4*u^2*w^2 - 236*m^3*u^3*w^2 - 
      4832*m^5*v*w^2 + 1320*m^4*u*v*w^2 + 68*m^3*u^2*v*w^2 - 
      19*m^2*u^3*v*w^2 + 120*m^4*v^2*w^2 + 760*m^3*u*v^2*w^2 - 
      320*m^2*u^2*v^2*w^2 + 31*m*u^3*v^2*w^2 + 70*m^3*v^3*w^2 - 
      140*m^2*u*v^3*w^2 + 31*m*u^2*v^3*w^2 - u^3*v^3*w^2 + 2*m^2*v^4*w^2 + 
      m*u*v^4*w^2 - u^2*v^4*w^2 - 3136*m^5*w^3 + 1680*m^4*u*w^3 - 
      224*m^3*u^2*w^3 + 552*m^4*v*w^3 - 4*m^3*u*v*w^3 - 15*m^2*u^2*v*w^3 + 
      80*m^3*v^2*w^3 - 103*m^2*u*v^2*w^3 + 23*m*u^2*v^2*w^3 - 6*m^2*v^3*w^3 + 
      8*m*u*v^3*w^3 - u^2*v^3*w^3 + 396*m^4*w^4 - 106*m^3*u*w^4 + 
      8*m^3*v*w^4 - 11*m^2*u*v*w^4 - 10*m^2*v^2*w^4 + 5*m*u*v^2*w^4 - 
      20*m^3*w^5 - 4*m^2*v*w^5))/(ep*m*(4*m - v)*v^2*(3*m - u - v - w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -1/2*((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(8192*m^8 - 7680*m^7*u + 
      2560*m^6*u^2 - 320*m^5*u^3 + 2*m^3*u^5 - 5120*m^7*v + 256*m^6*u*v + 
      1408*m^5*u^2*v - 336*m^4*u^3*v - 12*m^3*u^4*v + 6*m^2*u^5*v - 
      4096*m^6*v^2 + 10080*m^5*u*v^2 - 4608*m^4*u^2*v^2 + 458*m^3*u^3*v^2 + 
      80*m^2*u^4*v^2 - 12*m*u^5*v^2 + 4736*m^5*v^3 - 7360*m^4*u*v^3 + 
      2328*m^3*u^2*v^3 - 104*m^2*u^3*v^3 - 22*m*u^4*v^3 - 1696*m^4*v^4 + 
      2180*m^3*u*v^4 - 438*m^2*u^2*v^4 + 2*m*u^3*v^4 + 268*m^3*v^5 - 
      300*m^2*u*v^5 + 28*m*u^2*v^5 - 16*m^2*v^6 + 16*m*u*v^6 - 10240*m^7*w + 
      7296*m^6*u*w - 1632*m^5*u^2*w + 88*m^4*u^3*w + 6*m^3*u^4*w + 
      1024*m^6*v*w + 3072*m^5*u*v*w - 1584*m^4*u^2*v*w + 156*m^3*u^3*v*w + 
      8*m^2*u^4*v*w + 8192*m^5*v^2*w - 10200*m^4*u*v^2*w + 
      3122*m^3*u^2*v^2*w - 161*m^2*u^3*v^2*w - 28*m*u^4*v^2*w - 
      4928*m^4*v^3*w + 5228*m^3*u*v^3*w - 1359*m^2*u^2*v^3*w + 
      53*m*u^3*v^3*w + 12*u^4*v^3*w + 1064*m^3*v^4*w - 1054*m^2*u*v^4*w + 
      227*m*u^2*v^4*w - 2*u^3*v^4*w - 80*m^2*v^5*w + 77*m*u*v^5*w - 
      13*u^2*v^5*w + 5120*m^6*w^2 - 2592*m^5*u*w^2 + 336*m^4*u^2*w^2 - 
      2*m^3*u^3*w^2 + 2176*m^5*v*w^2 - 2208*m^4*u*v*w^2 + 444*m^3*u^2*v*w^2 - 
      9*m^2*u^3*v*w^2 - 4608*m^4*v^2*w^2 + 3704*m^3*u*v^2*w^2 - 
      741*m^2*u^2*v^2*w^2 + 7*m*u^3*v^2*w^2 + 1576*m^3*v^3*w^2 - 
      1301*m^2*u*v^3*w^2 + 263*m*u^2*v^3*w^2 - 2*u^3*v^3*w^2 - 
      160*m^2*v^4*w^2 + 141*m*u*v^4*w^2 - 32*u^2*v^4*w^2 - 1280*m^5*w^3 + 
      408*m^4*u*w^3 - 22*m^3*u^2*w^3 - 1216*m^4*v*w^3 + 512*m^3*u*v*w^3 - 
      34*m^2*u^2*v*w^3 + 1024*m^3*v^2*w^3 - 586*m^2*u*v^2*w^3 + 
      58*m*u^2*v^2*w^3 - 160*m^2*v^3*w^3 + 115*m*u*v^3*w^3 - 19*u^2*v^3*w^3 + 
      160*m^4*w^4 - 24*m^3*u*w^4 + 236*m^3*v*w^4 - 39*m^2*u*v*w^4 - 
      80*m^2*v^2*w^4 + 35*m*u*v^2*w^4 - 8*m^3*w^5 - 16*m^2*v*w^5))/
    (ep*m*u*(4*m - v)*v*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 
      8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + 
      m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
      3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
      2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
      m*v*w^2)), -1/2*((-1 + 2*ep)*(-1 + 3*ep)*(-8192*m^8 + 9216*m^7*u - 
      4096*m^6*u^2 + 896*m^5*u^3 - 96*m^4*u^4 + 4*m^3*u^5 + 5120*m^7*v - 
      1408*m^6*u*v - 1504*m^5*u^2*v + 888*m^4*u^3*v - 174*m^3*u^4*v + 
      12*m^2*u^5*v + 4096*m^6*v^2 - 10176*m^5*u*v^2 + 6000*m^4*u^2*v^2 - 
      1352*m^3*u^3*v^2 + 106*m^2*u^4*v^2 - 4736*m^5*v^3 + 7624*m^4*u*v^3 - 
      3006*m^3*u^2*v^3 + 380*m^2*u^3*v^3 - 8*m*u^4*v^3 + 1696*m^4*v^4 - 
      2252*m^3*u*v^4 + 552*m^2*u^2*v^4 - 26*m*u^3*v^4 - 268*m^3*v^5 + 
      306*m^2*u*v^5 - 34*m*u^2*v^5 + 16*m^2*v^6 - 16*m*u*v^6 + 10240*m^7*w - 
      8832*m^6*u*w + 2784*m^5*u^2*w - 376*m^4*u^3*w + 18*m^3*u^4*w - 
      1024*m^6*v*w - 2592*m^5*u*v*w + 2112*m^4*u^2*v*w - 534*m^3*u^3*v*w + 
      46*m^2*u^4*v*w - 8192*m^5*v^2*w + 10632*m^4*u*v^2*w - 
      4094*m^3*u^2*v^2*w + 563*m^2*u^3*v^2*w - 20*m*u^4*v^2*w + 
      4928*m^4*v^3*w - 5438*m^3*u*v^3*w + 1647*m^2*u^2*v^3*w - 
      155*m*u^3*v^3*w - 1064*m^3*v^4*w + 1078*m^2*u*v^4*w - 251*m*u^2*v^4*w + 
      8*u^3*v^4*w + 80*m^2*v^5*w - 77*m*u*v^5*w + 13*u^2*v^5*w - 
      5120*m^6*w^2 + 3168*m^5*u*w^2 - 624*m^4*u^2*w^2 + 38*m^3*u^3*w^2 - 
      2176*m^5*v*w^2 + 2280*m^4*u*v*w^2 - 690*m^3*u^2*v*w^2 + 
      69*m^2*u^3*v*w^2 + 4608*m^4*v^2*w^2 - 3902*m^3*u*v^2*w^2 + 
      945*m^2*u^2*v^2*w^2 - 55*m*u^3*v^2*w^2 - 1576*m^3*v^3*w^2 + 
      1337*m^2*u*v^3*w^2 - 293*m*u^2*v^3*w^2 + 8*u^3*v^3*w^2 + 
      160*m^2*v^4*w^2 - 141*m*u*v^4*w^2 + 32*u^2*v^4*w^2 + 1280*m^5*w^3 - 
      504*m^4*u*w^3 + 46*m^3*u^2*w^3 + 1216*m^4*v*w^3 - 566*m^3*u*v*w^3 + 
      64*m^2*u^2*v*w^3 - 1024*m^3*v^2*w^3 + 610*m^2*u*v^2*w^3 - 
      70*m*u^2*v^2*w^3 + 160*m^2*v^3*w^3 - 115*m*u*v^3*w^3 + 19*u^2*v^3*w^3 - 
      160*m^4*w^4 + 30*m^3*u*w^4 - 236*m^3*v*w^4 + 45*m^2*u*v*w^4 + 
      80*m^2*v^2*w^4 - 35*m*u*v^2*w^4 + 8*m^3*w^5 + 16*m^2*v*w^5))/
    (u*v*(-4*m + v)*(-3*m + u + v + w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
      2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (-16*m^4 + 8*m^3*u - m^2*u^2 + 28*m^3*v - 17*m^2*u*v + 3*m*u^2*v - 
      10*m^2*v^2 + 5*m*u*v^2 + m*v^3 - u*v^3 + 8*m^3*w - 2*m^2*u*w - 
      11*m^2*v*w + 4*m*u*v*w + 2*m*v^2*w - u*v^2*w - m^2*w^2 + m*v*w^2)), 
  -1/2*((-1 + 2*ep)*(8192*m^8 - 8192*m^7*u + 3072*m^6*u^2 - 512*m^5*u^3 + 
      32*m^4*u^4 - 5120*m^7*v + 2176*m^6*u*v + 32*m^5*u^2*v - 104*m^4*u^3*v + 
      10*m^3*u^4*v - 4096*m^6*v^2 + 8704*m^5*u*v^2 - 4176*m^4*u^2*v^2 + 
      732*m^3*u^3*v^2 - 42*m^2*u^4*v^2 + 4736*m^5*v^3 - 6968*m^4*u*v^3 + 
      2306*m^3*u^2*v^3 - 216*m^2*u^3*v^3 - 1696*m^4*v^4 + 2132*m^3*u*v^4 - 
      432*m^2*u^2*v^4 + 10*m*u^3*v^4 + 268*m^3*v^5 - 298*m^2*u*v^5 + 
      26*m*u^2*v^5 - 16*m^2*v^6 + 16*m*u*v^6 - 10240*m^7*w + 7808*m^6*u*w - 
      2016*m^5*u^2*w + 184*m^4*u^3*w - 2*m^3*u^4*w + 1024*m^6*v*w + 
      1504*m^5*u*v*w - 864*m^4*u^2*v*w + 130*m^3*u^3*v*w - 6*m^2*u^4*v*w + 
      8192*m^5*v^2*w - 9384*m^4*u*v^2*w + 2918*m^3*u^2*v^2*w - 
      263*m^2*u^3*v^2*w - 4928*m^4*v^3*w + 5082*m^3*u*v^3*w - 
      1315*m^2*u^2*v^3*w + 83*m*u^3*v^3*w + 1064*m^3*v^4*w - 
      1046*m^2*u*v^4*w + 219*m*u^2*v^4*w - 80*m^2*v^5*w + 77*m*u*v^5*w - 
      13*u^2*v^5*w + 5120*m^6*w^2 - 2784*m^5*u*w^2 + 432*m^4*u^2*w^2 - 
      14*m^3*u^3*w^2 + 2176*m^5*v*w^2 - 1752*m^4*u*v*w^2 + 
      342*m^3*u^2*v*w^2 - 17*m^2*u^3*v*w^2 - 4608*m^4*v^2*w^2 + 
      3554*m^3*u*v^2*w^2 - 701*m^2*u^2*v^2*w^2 + 19*m*u^3*v^2*w^2 + 
      1576*m^3*v^3*w^2 - 1289*m^2*u*v^3*w^2 + 253*m*u^2*v^3*w^2 - 
      160*m^2*v^4*w^2 + 141*m*u*v^4*w^2 - 32*u^2*v^4*w^2 - 1280*m^5*w^3 + 
      440*m^4*u*w^3 - 30*m^3*u^2*w^3 - 1216*m^4*v*w^3 + 458*m^3*u*v*w^3 - 
      32*m^2*u^2*v*w^3 + 1024*m^3*v^2*w^3 - 578*m^2*u*v^2*w^3 + 
      54*m*u^2*v^2*w^3 - 160*m^2*v^3*w^3 + 115*m*u*v^3*w^3 - 19*u^2*v^3*w^3 + 
      160*m^4*w^4 - 26*m^3*u*w^4 + 236*m^3*v*w^4 - 37*m^2*u*v*w^4 - 
      80*m^2*v^2*w^4 + 35*m*u*v^2*w^4 - 8*m^3*w^5 - 16*m^2*v*w^5))/
    (u*(4*m - v)*v*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
      8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 
  0, -1/2*((-1 + 2*ep)*(-1 + 3*ep)*(20992*m^8 - 27648*m^7*u + 14528*m^6*u^2 - 
      3808*m^5*u^3 + 498*m^4*u^4 - 26*m^3*u^5 - 21120*m^7*v + 17440*m^6*u*v - 
      4600*m^5*u^2*v + 254*m^4*u^3*v + 58*m^3*u^4*v - 6*m^2*u^5*v + 
      7840*m^6*v^2 - 2096*m^5*u*v^2 - 782*m^4*u^2*v^2 + 284*m^3*u^3*v^2 - 
      20*m^2*u^4*v^2 - 1240*m^5*v^3 - 590*m^4*u*v^3 + 328*m^3*u^2*v^3 - 
      18*m^2*u^3*v^3 - 2*m*u^4*v^3 + 60*m^4*v^4 + 138*m^3*u*v^4 - 
      34*m^2*u^2*v^4 + 2*m*u^3*v^4 + 2*m^3*v^5 - 6*m^2*u*v^5 + 4*m*u^2*v^5 - 
      26112*m^7*w + 27520*m^6*u*w - 10848*m^5*u^2*w + 1896*m^4*u^3*w - 
      124*m^3*u^4*w + 19168*m^6*v*w - 11536*m^5*u*v*w + 1814*m^4*u^2*v*w + 
      36*m^3*u^3*v*w - 17*m^2*u^4*v*w - 4688*m^5*v^2*w + 276*m^4*u*v^2*w + 
      730*m^3*u^2*v^2*w - 181*m^2*u^3*v^2*w + 13*m*u^4*v^2*w + 
      414*m^4*v^3*w + 326*m^3*u*v^3*w - 170*m^2*u^2*v^3*w + 7*m*u^3*v^3*w - 
      16*m^3*v^4*w - 18*m^2*u*v^4*w + 11*m*u^2*v^4*w - u^3*v^4*w + 
      2*m^2*v^5*w - 2*m*u*v^5*w + 12992*m^6*w^2 - 10272*m^5*u*w^2 + 
      2700*m^4*u^2*w^2 - 236*m^3*u^3*w^2 - 6200*m^5*v*w^2 + 
      2322*m^4*u*v*w^2 - 106*m^3*u^2*v*w^2 - 19*m^2*u^3*v*w^2 + 
      714*m^4*v^2*w^2 + 298*m^3*u*v^2*w^2 - 230*m^2*u^2*v^2*w^2 + 
      31*m*u^3*v^2*w^2 - 2*m^3*v^3*w^2 - 80*m^2*u*v^3*w^2 + 
      19*m*u^2*v^3*w^2 - u^3*v^3*w^2 + 2*m^2*v^4*w^2 + m*u*v^4*w^2 - 
      u^2*v^4*w^2 - 3232*m^5*w^3 + 1704*m^4*u*w^3 - 224*m^3*u^2*w^3 + 
      762*m^4*v*w^3 - 88*m^3*u*v*w^3 - 15*m^2*u^2*v*w^3 + 32*m^3*v^2*w^3 - 
      79*m^2*u*v^2*w^3 + 23*m*u^2*v^2*w^3 - 6*m^2*v^3*w^3 + 8*m*u*v^3*w^3 - 
      u^2*v^3*w^3 + 402*m^4*w^4 - 106*m^3*u*w^4 - 4*m^3*v*w^4 - 
      11*m^2*u*v*w^4 - 10*m^2*v^2*w^4 + 5*m*u*v^2*w^4 - 20*m^3*w^5 - 
      4*m^2*v*w^5))/(m*(4*m - v)*v*(3*m - u - v - w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -1/2*((-1 + 2*ep)*(23552*m^8 - 30208*m^7*u + 15488*m^6*u^2 - 3968*m^5*u^3 + 
      508*m^4*u^4 - 26*m^3*u^5 - 23808*m^7*v + 19520*m^6*u*v - 
      5232*m^5*u^2*v + 348*m^4*u^3*v + 52*m^3*u^4*v - 6*m^2*u^5*v + 
      8768*m^6*v^2 - 2432*m^5*u*v^2 - 748*m^4*u^2*v^2 + 282*m^3*u^3*v^2 - 
      20*m^2*u^4*v^2 - 1328*m^5*v^3 - 684*m^4*u*v^3 + 360*m^3*u^2*v^3 - 
      20*m^2*u^3*v^3 - 2*m*u^4*v^3 + 48*m^4*v^4 + 168*m^3*u*v^4 - 
      38*m^2*u^2*v^4 + 2*m*u^3*v^4 + 4*m^3*v^5 - 8*m^2*u*v^5 + 4*m*u^2*v^5 - 
      28672*m^7*w + 29440*m^6*u*w - 11328*m^5*u^2*w + 1936*m^4*u^3*w - 
      124*m^3*u^4*w + 21056*m^6*v*w - 12736*m^5*u*v*w + 2100*m^4*u^2*v*w + 
      10*m^3*u^3*v*w - 17*m^2*u^4*v*w - 5024*m^5*v^2*w + 360*m^4*u*v^2*w + 
      724*m^3*u^2*v^2*w - 177*m^2*u^3*v^2*w + 13*m*u^4*v^2*w + 
      388*m^4*v^3*w + 382*m^3*u*v^3*w - 188*m^2*u^2*v^3*w + 7*m*u^3*v^3*w - 
      8*m^3*v^4*w - 26*m^2*u*v^4*w + 13*m*u^2*v^4*w - u^3*v^4*w + 
      2*m^2*v^5*w - 2*m*u*v^5*w + 13952*m^6*w^2 - 10752*m^5*u*w^2 + 
      2760*m^4*u^2*w^2 - 236*m^3*u^3*w^2 - 6608*m^5*v*w^2 + 
      2532*m^4*u*v*w^2 - 138*m^3*u^2*v*w^2 - 19*m^2*u^3*v*w^2 + 
      708*m^4*v^2*w^2 + 314*m^3*u*v^2*w^2 - 230*m^2*u^2*v^2*w^2 + 
      31*m*u^3*v^2*w^2 + 10*m^3*v^3*w^2 - 90*m^2*u*v^3*w^2 + 
      21*m*u^2*v^3*w^2 - u^3*v^3*w^2 + 2*m^2*v^4*w^2 + m*u*v^4*w^2 - 
      u^2*v^4*w^2 - 3392*m^5*w^3 + 1744*m^4*u*w^3 - 224*m^3*u^2*w^3 + 
      780*m^4*v*w^3 - 98*m^3*u*v*w^3 - 15*m^2*u^2*v*w^3 + 40*m^3*v^2*w^3 - 
      83*m^2*u*v^2*w^3 + 23*m*u^2*v^2*w^3 - 6*m^2*v^3*w^3 + 8*m*u*v^3*w^3 - 
      u^2*v^3*w^3 + 412*m^4*w^4 - 106*m^3*u*w^4 - 2*m^3*v*w^4 - 
      11*m^2*u*v*w^4 - 10*m^2*v^2*w^4 + 5*m*u*v^2*w^4 - 20*m^3*w^5 - 
      4*m^2*v*w^5))/(m*(4*m - v)*v*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
      2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 
  0, 0, (-2*(-1 + 2*ep)*(-1 + 3*ep)*(32*m^4 - 16*m^3*u + 2*m^2*u^2 - 
     44*m^3*v + 37*m^2*u*v - 9*m*u^2*v + 17*m^2*v^2 - 16*m*u*v^2 + 
     3*u^2*v^2 - 2*m*v^3 + 2*u*v^3 - 16*m^3*w + 4*m^2*u*w + 19*m^2*v*w - 
     11*m*u*v*w - 4*m*v^2*w + 2*u*v^2*w + 2*m^2*w^2 - 2*m*v*w^2))/
   ((4*m - v)*v*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
     17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
     8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
     m^2*w^2 - m*v*w^2)), (ep*(464*m^4 - 268*m^3*u + 38*m^2*u^2 - 404*m^3*v + 
     280*m^2*u*v - 54*m*u^2*v + 116*m^2*v^2 - 97*m*u*v^2 + 12*u^2*v^2 - 
     11*m*v^3 + 11*u*v^3 - 268*m^3*w + 76*m^2*u*w + 154*m^2*v*w - 
     65*m*u*v*w - 22*m*v^2*w + 11*u*v^2*w + 38*m^2*w^2 - 11*m*v*w^2))/
   ((4*m - v)*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
     17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
     8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
     m^2*w^2 - m*v*w^2)), (2*(-1 + 2*ep)*(-1 + 3*ep)*
    (32*m^4 - 16*m^3*u + 2*m^2*u^2 - 8*m^3*v - 2*m^2*u*v - 4*m^2*v^2 + 
     5*m*u*v^2 + m*v^3 - u*v^3 - 16*m^3*w + 4*m^2*u*w - 2*m^2*v*w + m*u*v*w + 
     2*m*v^2*w - u*v^2*w + 2*m^2*w^2 + m*v*w^2))/
   ((4*m - v)*v*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
     17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
     8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
     m^2*w^2 - m*v*w^2)), 
  -((ep*u*(32*m^4 - 16*m^3*u + 2*m^2*u^2 + 208*m^3*v - 128*m^2*u*v + 
      18*m*u^2*v - 76*m^2*v^2 + 23*m*u*v^2 + m*v^3 - u*v^3 - 16*m^3*w + 
      4*m^2*u*w - 74*m^2*v*w + 19*m*u*v*w + 2*m*v^2*w - u*v^2*w + 2*m^2*w^2 + 
      m*v*w^2))/((4*m - v)*v*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2))), 0, 0, 0, 0, 0, 0, 
  (-2*(-1 + 2*ep)^2*(32*m^4 - 16*m^3*u + 2*m^2*u^2 - 8*m^3*v - 2*m^2*u*v - 
     4*m^2*v^2 + 5*m*u*v^2 + m*v^3 - u*v^3 - 16*m^3*w + 4*m^2*u*w - 
     2*m^2*v*w + m*u*v*w + 2*m*v^2*w - u*v^2*w + 2*m^2*w^2 + m*v*w^2))/
   ((4*m - v)*v*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
     17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
     8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
     m^2*w^2 - m*v*w^2)), 0, 0, 
  (-3*ep^2*(128*m^4 - 96*m^3*u + 24*m^2*u^2 - 2*m*u^3 - 96*m^3*v + 
     48*m^2*u*v - 6*m*u^2*v + 24*m^2*v^2 - 6*m*u*v^2 - 2*m*v^3 - 64*m^3*w + 
     24*m^2*u*w - 2*m*u^2*w + 40*m^2*v*w - 16*m*u*v*w + u^2*v*w - 6*m*v^2*w + 
     3*u*v^2*w + 8*m^2*w^2 - 4*m*v*w^2))/((4*m - v)*v*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -1/2*(3072*m^9 + 6144*ep*m^9 - 4096*m^8*u - 8192*ep*m^8*u + 2176*m^7*u^2 + 
     4352*ep*m^7*u^2 - 576*m^6*u^3 - 1152*ep*m^6*u^3 + 76*m^5*u^4 + 
     152*ep*m^5*u^4 - 4*m^4*u^5 - 8*ep*m^4*u^5 - 11520*m^8*v - 
     27136*ep*m^8*v + 14528*m^7*u*v + 36736*ep*m^7*u*v - 7440*m^6*u^2*v - 
     20128*ep*m^6*u^2*v + 1940*m^5*u^3*v + 5576*ep*m^5*u^3*v - 
     258*m^4*u^4*v - 780*ep*m^4*u^4*v + 14*m^3*u^5*v + 44*ep*m^3*u^5*v + 
     16192*m^7*v^2 + 36224*ep*m^7*v^2 - 18752*m^6*u*v^2 - 
     45472*ep*m^6*u*v^2 + 8564*m^5*u^2*v^2 + 22392*ep*m^5*u^2*v^2 - 
     1878*m^4*u^3*v^2 - 5322*ep*m^4*u^3*v^2 + 188*m^3*u^4*v^2 + 
     596*ep*m^3*u^4*v^2 - 6*m^2*u^5*v^2 - 24*ep*m^2*u^5*v^2 - 10992*m^6*v^3 - 
     23200*ep*m^6*v^3 + 11356*m^5*u*v^3 + 26600*ep*m^5*u*v^3 - 
     4294*m^4*u^2*v^3 - 11144*ep*m^4*u^2*v^3 + 688*m^3*u^3*v^3 + 
     2014*ep*m^3*u^3*v^3 - 38*m^2*u^4*v^3 - 132*ep*m^2*u^4*v^3 + 
     4048*m^5*v^4 + 8208*ep*m^5*v^4 - 3758*m^4*u*v^4 - 8670*ep*m^4*u*v^4 + 
     1118*m^3*u^2*v^4 + 2924*ep*m^3*u^2*v^4 - 114*m^2*u^3*v^4 - 
     348*ep*m^2*u^3*v^4 + 2*m*u^4*v^4 + 8*ep*m*u^4*v^4 - 832*m^4*v^5 - 
     1652*ep*m^4*v^5 + 726*m^3*u*v^5 + 1648*ep*m^3*u*v^5 - 158*m^2*u^2*v^5 - 
     406*ep*m^2*u^2*v^5 + 8*m*u^3*v^5 + 24*ep*m*u^3*v^5 + 90*m^3*v^6 + 
     178*ep*m^3*v^6 - 80*m^2*u*v^6 - 174*ep*m^2*u*v^6 + 10*m*u^2*v^6 + 
     24*ep*m*u^2*v^6 - 4*m^2*v^7 - 8*ep*m^2*v^7 + 4*m*u*v^7 + 8*ep*m*u*v^7 - 
     4096*m^8*w - 8192*ep*m^8*w + 4352*m^7*u*w + 8704*ep*m^7*u*w - 
     1728*m^6*u^2*w - 3456*ep*m^6*u^2*w + 304*m^5*u^3*w + 608*ep*m^5*u^3*w - 
     20*m^4*u^4*w - 40*ep*m^4*u^4*w + 13376*m^7*v*w + 34432*ep*m^7*v*w - 
     13728*m^6*u*v*w - 37760*ep*m^6*u*v*w + 5396*m^5*u^2*v*w + 
     15720*ep*m^5*u^2*v*w - 964*m^4*u^3*v*w - 2940*ep*m^4*u^3*v*w + 
     66*m^3*u^4*v*w + 208*ep*m^3*u^4*v*w - 15872*m^6*v^2*w - 
     39328*ep*m^6*v^2*w + 15304*m^5*u*v^2*w + 40384*ep*m^5*u*v^2*w - 
     5438*m^4*u^2*v^2*w - 15214*ep*m^4*u^2*v^2*w + 826*m^3*u^3*v^2*w + 
     2465*ep*m^3*u^3*v^2*w - 44*m^2*u^4*v^2*w - 143*ep*m^2*u^4*v^2*w + 
     8692*m^5*v^3*w + 20408*ep*m^5*v^3*w - 7836*m^4*u*v^3*w - 
     19744*ep*m^4*u*v^3*w + 2396*m^3*u^2*v^3*w + 6503*ep*m^3*u^2*v^3*w - 
     280*m^2*u^3*v^3*w - 831*ep*m^2*u^3*v^3*w + 8*m*u^4*v^3*w + 
     29*ep*m*u^4*v^3*w - 2414*m^4*v^4*w - 5462*ep*m^4*v^4*w + 
     2104*m^3*u*v^4*w + 5140*ep*m^3*u*v^4*w - 538*m^2*u^2*v^4*w - 
     1442*ep*m^2*u^2*v^4*w + 40*m*u^3*v^4*w + 126*ep*m*u^3*v^4*w + 
     332*m^3*v^5*w + 738*ep*m^3*v^5*w - 298*m^2*u*v^5*w - 
     707*ep*m^2*u*v^5*w + 66*m*u^2*v^5*w + 169*ep*m*u^2*v^5*w - 2*u^3*v^5*w - 
     7*ep*u^3*v^5*w - 18*m^2*v^6*w - 40*ep*m^2*v^6*w + 18*m*u*v^6*w + 
     41*ep*m*u*v^6*w - 4*u^2*v^6*w - 9*ep*u^2*v^6*w + 2176*m^7*w^2 + 
     4352*ep*m^7*w^2 - 1728*m^6*u*w^2 - 3456*ep*m^6*u*w^2 + 456*m^5*u^2*w^2 + 
     912*ep*m^5*u^2*w^2 - 40*m^4*u^3*w^2 - 80*ep*m^4*u^3*w^2 - 
     6096*m^6*v*w^2 - 17440*ep*m^6*v*w^2 + 4812*m^5*u*v*w^2 + 
     14552*ep*m^5*u*v*w^2 - 1300*m^4*u^2*v*w^2 - 4096*ep*m^4*u^2*v*w^2 + 
     120*m^3*u^3*v*w^2 + 388*ep*m^3*u^3*v*w^2 + 5924*m^5*v^2*w^2 + 
     16456*ep*m^5*v^2*w^2 - 4518*m^4*u*v^2*w^2 - 13066*ep*m^4*u*v^2*w^2 + 
     1120*m^3*u^2*v^2*w^2 + 3382*ep*m^3*u^2*v^2*w^2 - 90*m^2*u^3*v^2*w^2 - 
     285*ep*m^2*u^3*v^2*w^2 - 2470*m^4*v^3*w^2 - 6508*ep*m^4*v^3*w^2 + 
     1858*m^3*u*v^3*w^2 + 5093*ep*m^3*u*v^3*w^2 - 410*m^2*u^2*v^3*w^2 - 
     1186*ep*m^2*u^2*v^3*w^2 + 24*m*u^3*v^3*w^2 + 77*ep*m*u^3*v^3*w^2 + 
     462*m^3*v^4*w^2 + 1174*ep*m^3*v^4*w^2 - 362*m^2*u*v^4*w^2 - 
     961*ep*m^2*u*v^4*w^2 + 74*m*u^2*v^4*w^2 + 206*ep*m*u^2*v^4*w^2 - 
     2*u^3*v^4*w^2 - 7*ep*u^3*v^4*w^2 - 32*m^2*v^5*w^2 - 80*ep*m^2*v^5*w^2 + 
     28*m*u*v^5*w^2 + 73*ep*m*u*v^5*w^2 - 6*u^2*v^5*w^2 - 16*ep*u^2*v^5*w^2 - 
     576*m^6*w^3 - 1152*ep*m^6*w^3 + 304*m^5*u*w^3 + 608*ep*m^5*u*w^3 - 
     40*m^4*u^2*w^3 - 80*ep*m^4*u^2*w^3 + 1356*m^5*v*w^3 + 
     4408*ep*m^5*v*w^3 - 740*m^4*u*v*w^3 - 2492*ep*m^4*u*v*w^3 + 
     104*m^3*u^2*v*w^3 + 356*ep*m^3*u^2*v*w^3 - 1030*m^4*v^2*w^3 - 
     3246*ep*m^4*v^2*w^3 + 562*m^3*u*v^2*w^3 + 1801*ep*m^3*u*v^2*w^3 - 
     74*m^2*u^2*v^2*w^3 - 245*ep*m^2*u^2*v^2*w^3 + 294*m^3*v^3*w^3 + 
     874*ep*m^3*v^3*w^3 - 168*m^2*u*v^3*w^3 - 515*ep*m^2*u*v^3*w^3 + 
     20*m*u^2*v^3*w^3 + 63*ep*m*u^2*v^3*w^3 - 28*m^2*v^4*w^3 - 
     80*ep*m^2*v^4*w^3 + 18*m*u*v^4*w^3 + 55*ep*m*u*v^4*w^3 - 2*u^2*v^4*w^3 - 
     7*ep*u^2*v^4*w^3 + 76*m^5*w^4 + 152*ep*m^5*w^4 - 20*m^4*u*w^4 - 
     40*ep*m^4*u*w^4 - 146*m^4*v*w^4 - 556*ep*m^4*v*w^4 + 42*m^3*u*v*w^4 + 
     160*ep*m^3*u*v*w^4 + 80*m^3*v^2*w^4 + 288*ep*m^3*v^2*w^4 - 
     24*m^2*u*v^2*w^4 - 87*ep*m^2*u*v^2*w^4 - 12*m^2*v^3*w^4 - 
     40*ep*m^2*v^3*w^4 + 4*m*u*v^3*w^4 + 15*ep*m*u*v^3*w^4 - 4*m^4*w^5 - 
     8*ep*m^4*w^5 + 6*m^3*v*w^5 + 28*ep*m^3*v*w^5 - 2*m^2*v^2*w^5 - 
     8*ep*m^2*v^2*w^5)/((4*m - v)*v*(3*m - u - v - w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)), 
  (4096*ep*m^9 - 5632*ep*m^8*u + 3072*ep*m^7*u^2 - 832*ep*m^6*u^3 + 
    112*ep*m^5*u^4 - 6*ep*m^4*u^5 - 5632*ep*m^8*v - 1152*m^7*u*v + 
    1792*ep*m^7*u*v + 1248*m^6*u^2*v + 1984*ep*m^6*u^2*v - 504*m^5*u^3*v - 
    1264*ep*m^5*u^3*v + 90*m^4*u^4*v + 258*ep*m^4*u^4*v - 6*m^3*u^5*v - 
    18*ep*m^3*u^5*v + 2560*ep*m^7*v^2 + 1824*m^6*u*v^2 + 5760*ep*m^6*u*v^2 - 
    1776*m^5*u^2*v^2 - 6848*ep*m^5*u^2*v^2 + 642*m^4*u^3*v^2 + 
    2568*ep*m^4*u^3*v^2 - 102*m^3*u^4*v^2 - 410*ep*m^3*u^4*v^2 + 
    6*m^2*u^5*v^2 + 24*ep*m^2*u^5*v^2 - 320*ep*m^6*v^3 - 984*m^5*u*v^3 - 
    4528*ep*m^5*u*v^3 + 774*m^4*u^2*v^3 + 3556*ep*m^4*u^2*v^3 - 
    204*m^3*u^3*v^3 - 914*ep*m^3*u^3*v^3 + 18*m^2*u^4*v^3 + 
    78*ep*m^2*u^4*v^3 - 80*ep*m^5*v^4 + 222*m^4*u*v^4 + 1246*ep*m^4*u*v^4 - 
    126*m^3*u^2*v^4 - 680*ep*m^3*u^2*v^4 + 18*m^2*u^3*v^4 + 
    94*ep*m^2*u^3*v^4 + 26*ep*m^4*v^5 - 18*m^3*u*v^5 - 136*ep*m^3*u*v^5 + 
    6*m^2*u^2*v^5 + 52*ep*m^2*u^2*v^5 - 2*ep*m*u^3*v^5 - 2*ep*m^3*v^6 + 
    4*ep*m^2*u*v^6 - 2*ep*m*u^2*v^6 - 5120*ep*m^8*w + 5632*ep*m^7*u*w - 
    2304*ep*m^6*u^2*w + 416*ep*m^5*u^3*w - 28*ep*m^4*u^4*w + 
    5120*ep*m^7*v*w + 1248*m^6*u*v*w + 384*ep*m^6*u*v*w - 1008*m^5*u^2*v*w - 
    2384*ep*m^5*u^2*v*w + 270*m^4*u^3*v*w + 792*ep*m^4*u^3*v*w - 
    24*m^3*u^4*v*w - 75*ep*m^3*u^4*v*w - 1280*ep*m^6*v^2*w - 
    1488*m^5*u*v^2*w - 5696*ep*m^5*u*v^2*w + 1116*m^4*u^2*v^2*w + 
    4608*ep*m^4*u^2*v^2*w - 282*m^3*u^3*v^2*w - 1176*ep*m^3*u^3*v^2*w + 
    24*m^2*u^4*v^2*w + 100*ep*m^2*u^4*v^2*w - 160*ep*m^5*v^3*w + 
    534*m^4*u*v^3*w + 2736*ep*m^4*u*v^3*w - 354*m^3*u^2*v^3*w - 
    1715*ep*m^3*u^2*v^3*w + 78*m^2*u^3*v^3*w + 363*ep*m^2*u^3*v^3*w - 
    6*m*u^4*v^3*w - 27*ep*m*u^4*v^3*w + 100*ep*m^4*v^4*w - 60*m^3*u*v^4*w - 
    416*ep*m^3*u*v^4*w + 36*m^2*u^2*v^4*w + 218*ep*m^2*u^2*v^4*w - 
    6*m*u^3*v^4*w - 34*ep*m*u^3*v^4*w - 10*ep*m^3*v^5*w + 15*ep*m^2*u*v^5*w - 
    6*ep*m*u^2*v^5*w + ep*u^3*v^5*w + 2560*ep*m^7*w^2 - 2112*ep*m^6*u*w^2 + 
    576*ep*m^5*u^2*w^2 - 52*ep*m^4*u^3*w^2 - 1600*ep*m^6*v*w^2 - 
    504*m^5*u*v*w^2 - 960*ep*m^5*u*v*w^2 + 270*m^4*u^2*v*w^2 + 
    820*ep*m^4*u^2*v*w^2 - 36*m^3*u^3*v*w^2 - 119*ep*m^3*u^3*v*w^2 + 
    402*m^4*u*v^2*w^2 + 1848*ep*m^4*u*v^2*w^2 - 216*m^3*u^2*v^2*w^2 - 
    972*ep*m^3*u^2*v^2*w^2 + 30*m^2*u^3*v^2*w^2 + 133*ep*m^2*u^3*v^2*w^2 + 
    140*ep*m^4*v^3*w^2 - 72*m^3*u*v^3*w^2 - 469*ep*m^3*u*v^3*w^2 + 
    42*m^2*u^2*v^3*w^2 + 230*ep*m^2*u^2*v^3*w^2 - 6*m*u^3*v^3*w^2 - 
    31*ep*m*u^3*v^3*w^2 - 20*ep*m^3*v^4*w^2 + 23*ep*m^2*u*v^4*w^2 - 
    8*ep*m*u^2*v^4*w^2 + ep*u^3*v^4*w^2 - 640*ep*m^6*w^3 + 352*ep*m^5*u*w^3 - 
    48*ep*m^4*u^2*w^3 + 160*ep*m^5*v*w^3 + 90*m^4*u*v*w^3 + 
    296*ep*m^4*u*v*w^3 - 24*m^3*u^2*v*w^3 - 87*ep*m^3*u^2*v*w^3 + 
    80*ep*m^4*v^2*w^3 - 36*m^3*u*v^2*w^3 - 216*ep*m^3*u*v^2*w^3 + 
    12*m^2*u^2*v^2*w^3 + 62*ep*m^2*u^2*v^2*w^3 - 20*ep*m^3*v^3*w^3 + 
    17*ep*m^2*u*v^3*w^3 - 4*ep*m*u^2*v^3*w^3 + 80*ep*m^5*w^4 - 
    22*ep*m^4*u*w^4 + 10*ep*m^4*v*w^4 - 6*m^3*u*v*w^4 - 27*ep*m^3*u*v*w^4 - 
    10*ep*m^3*v^2*w^4 + 5*ep*m^2*u*v^2*w^4 - 4*ep*m^4*w^5 - 2*ep*m^3*v*w^5)/
   (2*(4*m - v)*v*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  (3*m*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
     m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
     2*m*u*v*w + m^2*w^2))/((4*m - v)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 
  (ep*(4*m - u)*u*(128*m^6 - 96*m^5*u + 24*m^4*u^2 - 2*m^3*u^3 - 832*m^5*v + 
     688*m^4*u*v - 192*m^3*u^2*v + 18*m^2*u^3*v + 616*m^4*v^2 - 
     358*m^3*u*v^2 + 52*m^2*u^2*v^2 - 160*m^3*v^3 + 56*m^2*u*v^3 - 
     2*m*u^2*v^3 + 14*m^2*v^4 - 2*m*u*v^4 - 96*m^5*w + 48*m^4*u*w - 
     6*m^3*u^2*w + 656*m^4*v*w - 364*m^3*u*v*w + 51*m^2*u^2*v*w - 
     350*m^3*v^2*w + 155*m^2*u*v^2*w - 17*m*u^2*v^2*w + 52*m^2*v^3*w - 
     21*m*u*v^3*w - m*v^4*w + u*v^4*w + 24*m^4*w^2 - 6*m^3*u*w^2 - 
     172*m^3*v*w^2 + 48*m^2*u*v*w^2 + 53*m^2*v^2*w^2 - 18*m*u*v^2*w^2 - 
     2*m*v^3*w^2 + u*v^3*w^2 - 2*m^3*w^3 + 15*m^2*v*w^3 - m*v^2*w^3))/
   (2*(4*m - v)*v*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  (ep*m*(2048*m^8 - 2048*m^7*u + 768*m^6*u^2 - 128*m^5*u^3 + 8*m^4*u^4 - 
     3584*m^7*v + 3456*m^6*u*v - 1312*m^5*u^2*v + 232*m^4*u^3*v - 
     16*m^3*u^4*v + 2048*m^6*v^2 - 1440*m^5*u*v^2 + 352*m^4*u^2*v^2 - 
     30*m^3*u^3*v^2 - 448*m^5*v^3 + 56*m^4*u*v^3 + 34*m^3*u^2*v^3 - 
     5*m^2*u^3*v^3 + 8*m^4*v^4 + 82*m^3*u*v^4 - 13*m^2*u^2*v^4 - m*u^3*v^4 + 
     10*m^3*v^5 - 17*m^2*u*v^5 - m^2*v^6 + m*u*v^6 - 2560*m^7*w + 
     1920*m^6*u*w - 480*m^5*u^2*w + 40*m^4*u^3*w + 3328*m^6*v*w - 
     2560*m^5*u*v*w + 704*m^4*u^2*v*w - 68*m^3*u^3*v*w - 1216*m^5*v^2*w + 
     712*m^4*u*v^2*w - 130*m^3*u^2*v^2*w + 9*m^2*u^3*v^2*w + 64*m^4*v^3*w + 
     56*m^3*u*v^3*w - 34*m^2*u^2*v^3*w + 5*m*u^3*v^3*w + 38*m^3*v^4*w - 
     42*m^2*u*v^4*w + 8*m*u^2*v^4*w - 5*m^2*v^5*w + 4*m*u*v^5*w + 
     1280*m^6*w^2 - 672*m^5*u*w^2 + 96*m^4*u^2*w^2 - 2*m^3*u^3*w^2 - 
     1088*m^5*v*w^2 + 664*m^4*u*v*w^2 - 122*m^3*u^2*v*w^2 + 4*m^2*u^3*v*w^2 + 
     144*m^4*v^2*w^2 - 48*m^3*u*v^2*w^2 - 4*m^2*u^2*v^2*w^2 + 
     52*m^3*v^3*w^2 - 49*m^2*u*v^3*w^2 + 13*m*u^2*v^3*w^2 - 10*m^2*v^4*w^2 + 
     8*m*u*v^4*w^2 - 2*u^2*v^4*w^2 - 320*m^5*w^3 + 104*m^4*u*w^3 - 
     6*m^3*u^2*w^3 + 128*m^4*v*w^3 - 68*m^3*u*v*w^3 + 7*m^2*u^2*v*w^3 + 
     28*m^3*v^2*w^3 - 22*m^2*u*v^2*w^3 + 3*m*u^2*v^2*w^3 - 10*m^2*v^3*w^3 + 
     8*m*u*v^3*w^3 - 2*u^2*v^3*w^3 + 40*m^4*w^4 - 6*m^3*u*w^4 + 2*m^3*v*w^4 + 
     2*m^2*u*v*w^4 - 5*m^2*v^2*w^4 + 3*m*u*v^2*w^4 - 2*m^3*w^5 - m^2*v*w^5))/
   ((4*m - v)*v*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  (ep*m^2*(3072*m^7 - 4096*m^6*u + 2176*m^5*u^2 - 576*m^4*u^3 + 76*m^3*u^4 - 
     4*m^2*u^5 - 3072*m^6*v + 2560*m^5*u*v - 736*m^4*u^2*v + 80*m^3*u^3*v - 
     2*m^2*u^4*v + 1152*m^5*v^2 - 288*m^4*u*v^2 - 88*m^3*u^2*v^2 + 
     26*m^2*u^3*v^2 - m*u^4*v^2 - 192*m^4*v^3 - 96*m^3*u*v^3 + 
     38*m^2*u^2*v^3 + 3*m*u^3*v^3 - u^4*v^3 + 12*m^3*v^4 + 22*m^2*u*v^4 - 
     5*m*u^2*v^4 - m*u*v^5 + u^2*v^5 - 3584*m^6*w + 3840*m^5*u*w - 
     1536*m^4*u^2*w + 272*m^3*u^3*w - 18*m^2*u^4*w + 2432*m^5*v*w - 
     1344*m^4*u*v*w + 168*m^3*u^2*v*w + 12*m^2*u^3*v*w - 2*m*u^4*v*w - 
     576*m^4*v^2*w - 48*m^3*u*v^2*w + 112*m^2*u^2*v^2*w - 24*m*u^3*v^2*w + 
     2*u^4*v^2*w + 72*m^3*v^3*w + 40*m^2*u*v^3*w - 18*m*u^2*v^3*w - 
     u^3*v^3*w - 10*m^2*v^4*w + 3*m*u*v^4*w + u^2*v^4*w + m*v^5*w - u*v^5*w + 
     1664*m^5*w^2 - 1344*m^4*u*w^2 + 360*m^3*u^2*w^2 - 32*m^2*u^3*w^2 - 
     608*m^4*v*w^2 + 112*m^3*u*v*w^2 + 40*m^2*u^2*v*w^2 - 7*m*u^3*v*w^2 + 
     40*m^3*v^2*w^2 + 86*m^2*u*v^2*w^2 - 39*m*u^2*v^2*w^2 + 5*u^3*v^2*w^2 - 
     6*m^2*v^3*w^2 - 9*m*u*v^3*w^2 + u^2*v^3*w^2 + 2*m*v^4*w^2 - u*v^4*w^2 - 
     384*m^4*w^3 + 208*m^3*u*w^3 - 28*m^2*u^2*w^3 + 24*m^3*v*w^3 + 
     36*m^2*u*v*w^3 - 9*m*u^2*v*w^3 + 16*m^2*v^2*w^3 - 18*m*u*v^2*w^3 + 
     4*u^2*v^2*w^3 + u*v^3*w^3 + 44*m^3*w^4 - 12*m^2*u*w^4 + 10*m^2*v*w^4 - 
     5*m*u*v*w^4 - 2*m*v^2*w^4 + u*v^2*w^4 - 2*m^2*w^5 - m*v*w^5))/
   ((4*m - v)*v*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(-8*m^2 + 3*m*u + 3*m*v - u*v + 
     6*m*w - u*w - v*w - w^2))/(ep*u*(-3*m + u + v + w)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(384*m^7 - 416*m^6*u + 168*m^5*u^2 - 
      30*m^4*u^3 + 2*m^3*u^4 - 3232*m^6*v + 3840*m^5*u*v - 1698*m^4*u^2*v + 
      331*m^3*u^3*v - 24*m^2*u^4*v + 2776*m^5*v^2 - 2418*m^4*u*v^2 + 
      667*m^3*u^2*v^2 - 51*m^2*u^3*v^2 - 2*m*u^4*v^2 - 902*m^4*v^3 + 
      567*m^3*u*v^3 - 94*m^2*u^2*v^3 + 2*m*u^3*v^3 + 125*m^3*v^4 - 
      73*m^2*u*v^4 + 10*m*u^2*v^4 - 6*m^2*v^5 + 6*m*u*v^5 - 416*m^6*w + 
      336*m^5*u*w - 90*m^4*u^2*w + 8*m^3*u^3*w + 4368*m^5*v*w - 
      4196*m^4*u*v*w + 1408*m^3*u^2*v*w - 186*m^2*u^3*v*w + 7*m*u^4*v*w - 
      2938*m^4*v^2*w + 1938*m^3*u*v^2*w - 382*m^2*u^2*v^2*w + 
      21*m*u^3*v^2*w + 656*m^3*v^3*w - 308*m^2*u*v^3*w + 44*m*u^2*v^3*w - 
      u^3*v^3*w - 47*m^2*v^4*w + 26*m*u*v^4*w - 3*u^2*v^4*w + 168*m^5*w^2 - 
      90*m^4*u*w^2 + 12*m^3*u^2*w^2 - 2330*m^4*v*w^2 + 1689*m^3*u*v*w^2 - 
      379*m^2*u^2*v*w^2 + 25*m*u^3*v*w^2 + 1141*m^3*v^2*w^2 - 
      521*m^2*u*v^2*w^2 + 62*m*u^2*v^2*w^2 - u^3*v^2*w^2 - 155*m^2*v^3*w^2 + 
      58*m*u*v^3*w^2 - 5*u^2*v^3*w^2 + 4*m*v^4*w^2 - 3*u*v^4*w^2 - 
      30*m^4*w^3 + 8*m^3*u*w^3 + 612*m^3*v*w^3 - 296*m^2*u*v*w^3 + 
      33*m*u^2*v*w^3 - 193*m^2*v^2*w^3 + 51*m*u*v^2*w^3 - 2*u^2*v^2*w^3 + 
      12*m*v^3*w^3 - 4*u*v^3*w^3 + 2*m^3*w^4 - 79*m^2*v*w^4 + 19*m*u*v*w^4 + 
      12*m*v^2*w^4 - u*v^2*w^4 + 4*m*v*w^5))/(ep*m*v^2*(3*m - u - v - w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(384*m^6*u - 416*m^5*u^2 + 
      168*m^4*u^3 - 30*m^3*u^4 + 2*m^2*u^5 - 1280*m^6*v + 384*m^5*u*v + 
      560*m^4*u^2*v - 368*m^3*u^3*v + 80*m^2*u^4*v - 6*m*u^5*v + 
      1632*m^5*v^2 - 896*m^4*u*v^2 - 94*m^3*u^2*v^2 + 118*m^2*u^3*v^2 - 
      16*m*u^4*v^2 - 768*m^4*v^3 + 362*m^3*u*v^3 + 18*m^2*u^2*v^3 - 
      16*m*u^3*v^3 + 158*m^3*v^4 - 34*m^2*u*v^4 - 8*m*u^2*v^4 - 12*m^2*v^5 - 
      2*m*u*v^5 - 416*m^5*u*w + 336*m^4*u^2*w - 90*m^3*u^3*w + 8*m^2*u^4*w + 
      2112*m^5*v*w - 728*m^4*u*v*w - 374*m^3*u^2*v*w + 194*m^2*u^3*v*w - 
      22*m*u^4*v*w - 2128*m^4*v^2*w + 1098*m^3*u*v^2*w - 37*m^2*u^2*v^2*w - 
      49*m*u^3*v^2*w + 6*u^4*v^2*w + 744*m^3*v^3*w - 306*m^2*u*v^3*w + 
      13*m*u^2*v^3*w + 4*u^3*v^3*w - 102*m^2*v^4*w + 7*m*u*v^4*w - 
      u^2*v^4*w + 4*m*v^5*w + 3*u*v^5*w + 168*m^4*u*w^2 - 90*m^3*u^2*w^2 + 
      12*m^2*u^3*w^2 - 1360*m^4*v*w^2 + 410*m^3*u*v*w^2 + 89*m^2*u^2*v*w^2 - 
      27*m*u^3*v*w^2 + 1014*m^3*v^2*w^2 - 485*m^2*u*v^2*w^2 + 
      37*m*u^2*v^2*w^2 + 8*u^3*v^2*w^2 - 234*m^2*v^3*w^2 + 97*m*u*v^3*w^2 - 
      6*u^2*v^3*w^2 + 16*m*v^4*w^2 - u*v^4*w^2 - 30*m^3*u*w^3 + 
      8*m^2*u^2*w^3 + 428*m^3*v*w^3 - 91*m^2*u*v*w^3 - 8*m*u^2*v*w^3 - 
      210*m^2*v^2*w^3 + 95*m*u*v^2*w^3 - 5*u^2*v^2*w^3 + 24*m*v^3*w^3 - 
      11*u*v^3*w^3 + 2*m^2*u*w^4 - 66*m^2*v*w^4 + 7*m*u*v*w^4 + 
      16*m*v^2*w^4 - 7*u*v^2*w^4 + 4*m*v*w^5))/(ep*m*u*v*(3*m - u - v - w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(1280*m^6 - 1376*m^5*u + 544*m^4*u^2 - 
      94*m^3*u^3 + 6*m^2*u^4 - 1632*m^5*v + 1544*m^4*u*v - 500*m^3*u^2*v + 
      62*m^2*u^3*v - 2*m*u^4*v + 768*m^4*v^2 - 524*m^3*u*v^2 + 
      92*m^2*u^2*v^2 - 2*m*u^3*v^2 - 158*m^3*v^3 + 48*m^2*u*v^3 + 
      2*m*u^2*v^3 + 12*m^2*v^4 + 2*m*u*v^4 - 2112*m^5*w + 1736*m^4*u*w - 
      494*m^3*u^2*w + 56*m^2*u^3*w - 2*m*u^4*w + 2128*m^4*v*w - 
      1612*m^3*u*v*w + 403*m^2*u^2*v*w - 33*m*u^3*v*w - 744*m^3*v^2*w + 
      394*m^2*u*v^2*w - 57*m*u^2*v^2*w + 2*u^3*v^2*w + 102*m^2*v^3*w - 
      11*m*u*v^3*w + u^2*v^3*w - 4*m*v^4*w - 3*u*v^4*w + 1360*m^4*w^2 - 
      792*m^3*u*w^2 + 139*m^2*u^2*w^2 - 7*m*u^3*w^2 - 1014*m^3*v*w^2 + 
      621*m^2*u*v*w^2 - 107*m*u^2*v*w^2 + 2*u^3*v*w^2 + 234*m^2*v^2*w^2 - 
      109*m*u*v^2*w^2 + 10*u^2*v^2*w^2 - 16*m*v^3*w^2 + u*v^3*w^2 - 
      428*m^3*w^3 + 155*m^2*u*w^3 - 12*m*u^2*w^3 + 210*m^2*v*w^3 - 
      107*m*u*v*w^3 + 9*u^2*v*w^3 - 24*m*v^2*w^3 + 11*u*v^2*w^3 + 
      66*m^2*w^4 - 11*m*u*w^4 - 16*m*v*w^4 + 7*u*v*w^4 - 4*m*w^5))/
    (u*(-3*m + u + v + w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -(((-1 + 2*ep)*(-1280*m^6 + 1120*m^5*u - 320*m^4*u^2 + 30*m^3*u^3 + 
      1632*m^5*v - 1320*m^4*u*v + 340*m^3*u^2*v - 28*m^2*u^3*v - 
      768*m^4*v^2 + 460*m^3*u*v^2 - 58*m^2*u^2*v^2 - 2*m*u^3*v^2 + 
      158*m^3*v^3 - 42*m^2*u*v^3 - 4*m*u^2*v^3 - 12*m^2*v^4 - 2*m*u*v^4 + 
      2112*m^5*w - 1416*m^4*u*w + 286*m^3*u^2*w - 16*m^2*u^3*w - 
      2128*m^4*v*w + 1404*m^3*u*v*w - 291*m^2*u^2*v*w + 17*m*u^3*v*w + 
      744*m^3*v^2*w - 354*m^2*u*v^2*w + 41*m*u^2*v^2*w - 102*m^2*v^3*w + 
      9*m*u*v^3*w - u^2*v^3*w + 4*m*v^4*w + 3*u*v^4*w - 1360*m^4*w^2 + 
      648*m^3*u*w^2 - 77*m^2*u^2*w^2 + m*u^3*w^2 + 1014*m^3*v*w^2 - 
      559*m^2*u*v*w^2 + 81*m*u^2*v*w^2 - 234*m^2*v^2*w^2 + 103*m*u*v^2*w^2 - 
      8*u^2*v^2*w^2 + 16*m*v^3*w^2 - u*v^3*w^2 + 428*m^3*w^3 - 
      127*m^2*u*w^3 + 6*m*u^2*w^3 - 210*m^2*v*w^3 + 101*m*u*v*w^3 - 
      7*u^2*v*w^3 + 24*m*v^2*w^3 - 11*u*v^2*w^3 - 66*m^2*w^4 + 9*m*u*w^4 + 
      16*m*v*w^4 - 7*u*v*w^4 + 4*m*w^5))/
    (u*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2))), 0, 0, 
  ((-1 + 2*ep)*(-1 + 3*ep)*(2368*m^6 - 2848*m^5*u + 1268*m^4*u^2 - 
     248*m^3*u^3 + 18*m^2*u^4 - 2240*m^5*v + 1904*m^4*u*v - 504*m^3*u^2*v + 
     34*m^2*u^3*v + 2*m*u^4*v + 772*m^4*v^2 - 474*m^3*u*v^2 + 
     78*m^2*u^2*v^2 - 2*m*u^3*v^2 - 114*m^3*v^3 + 68*m^2*u*v^3 - 
     10*m*u^2*v^3 + 6*m^2*v^4 - 6*m*u*v^4 - 3520*m^5*w + 3432*m^4*u*w - 
     1178*m^3*u^2*w + 163*m^2*u^3*w - 7*m*u^4*w + 2528*m^4*v*w - 
     1628*m^3*u*v*w + 308*m^2*u^2*v*w - 15*m*u^3*v*w - 588*m^3*v^2*w + 
     272*m^2*u*v^2*w - 39*m*u^2*v^2*w + u^3*v^2*w + 44*m^2*v^3*w - 
     26*m*u*v^3*w + 3*u^2*v^3*w + 2020*m^4*w^2 - 1492*m^3*u*w^2 + 
     348*m^2*u^2*w^2 - 25*m*u^3*w^2 - 1036*m^3*v*w^2 + 464*m^2*u*v*w^2 - 
     53*m*u^2*v*w^2 + u^3*v*w^2 + 146*m^2*v^2*w^2 - 55*m*u*v^2*w^2 + 
     5*u^2*v^2*w^2 - 4*m*v^3*w^2 + 3*u*v^3*w^2 - 562*m^3*w^3 + 
     279*m^2*u*w^3 - 33*m*u^2*w^3 + 184*m^2*v*w^3 - 48*m*u*v*w^3 + 
     2*u^2*v*w^3 - 12*m*v^2*w^3 + 4*u*v^2*w^3 + 76*m^2*w^4 - 19*m*u*w^4 - 
     12*m*v*w^4 + u*v*w^4 - 4*m*w^5))/(m*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 
  ((-1 + 2*ep)*(2624*m^6 - 3072*m^5*u + 1332*m^4*u^2 - 254*m^3*u^3 + 
     18*m^2*u^4 - 2464*m^5*v + 2064*m^4*u*v - 538*m^3*u^2*v + 36*m^2*u^3*v + 
     2*m*u^4*v + 836*m^4*v^2 - 508*m^3*u*v^2 + 82*m^2*u^2*v^2 - 2*m*u^3*v^2 - 
     120*m^3*v^3 + 70*m^2*u*v^3 - 10*m*u^2*v^3 + 6*m^2*v^4 - 6*m*u*v^4 - 
     3840*m^5*w + 3640*m^4*u*w - 1218*m^3*u^2*w + 165*m^2*u^3*w - 7*m*u^4*w + 
     2736*m^4*v*w - 1740*m^3*u*v*w + 324*m^2*u^2*v*w - 15*m*u^3*v*w - 
     628*m^3*v^2*w + 288*m^2*u*v^2*w - 41*m*u^2*v^2*w + u^3*v^2*w + 
     46*m^2*v^3*w - 26*m*u*v^3*w + 3*u^2*v^3*w + 2164*m^4*w^2 - 
     1554*m^3*u*w^2 + 354*m^2*u^2*w^2 - 25*m*u^3*w^2 - 1098*m^3*v*w^2 + 
     490*m^2*u*v*w^2 - 55*m*u^2*v*w^2 + u^3*v*w^2 + 152*m^2*v^2*w^2 - 
     57*m*u*v^2*w^2 + 5*u^2*v^2*w^2 - 4*m*v^3*w^2 + 3*u*v^3*w^2 - 
     590*m^3*w^3 + 285*m^2*u*w^3 - 33*m*u^2*w^3 + 190*m^2*v*w^3 - 
     50*m*u*v*w^3 + 2*u^2*v*w^3 - 12*m*v^2*w^3 + 4*u*v^2*w^3 + 78*m^2*w^4 - 
     19*m*u*w^4 - 12*m*v*w^4 + u*v*w^4 - 4*m*w^5))/
   (m*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 0, 0, 
  (2*(-1 + 2*ep)*(-1 + 3*ep)*(12*m^3 - 7*m^2*u + m*u^2 - 17*m^2*v + 
     14*m*u*v - 3*u^2*v + 4*m*v^2 - 2*u*v^2 - 7*m^2*w + 2*m*u*w + 8*m*v*w - 
     4*u*v*w - v^2*w + m*w^2 - v*w^2))/(v*(-3*m + u + v + w)*
    (-16*m^4 + 8*m^3*u - m^2*u^2 + 28*m^3*v - 17*m^2*u*v + 3*m*u^2*v - 
     10*m^2*v^2 + 5*m*u*v^2 + m*v^3 - u*v^3 + 8*m^3*w - 2*m^2*u*w - 
     11*m^2*v*w + 4*m*u*v*w + 2*m*v^2*w - u*v^2*w - m^2*w^2 + m*v*w^2)), 
  -((ep*(1344*m^6 - 1312*m^5*u + 468*m^4*u^2 - 72*m^3*u^3 + 4*m^2*u^4 - 
      1760*m^5*v + 1952*m^4*u*v - 838*m^3*u^2*v + 163*m^2*u^3*v - 
      12*m*u^4*v + 836*m^4*v^2 - 850*m^3*u*v^2 + 277*m^2*u^2*v^2 - 
      29*m*u^3*v^2 - 172*m^3*v^3 + 131*m^2*u*v^3 - 22*m*u^2*v^3 + 
      13*m^2*v^4 - 5*m*u*v^4 - 1600*m^5*w + 1176*m^4*u*w - 282*m^3*u^2*w + 
      22*m^2*u^3*w + 1520*m^4*v*w - 1440*m^3*u*v*w + 465*m^2*u^2*v*w - 
      50*m*u^3*v*w - 480*m^3*v^2*w + 466*m^2*u*v^2*w - 129*m*u^2*v^2*w + 
      12*u^3*v^2*w + 54*m^2*v^3*w - 35*m*u*v^3*w + 8*u^2*v^3*w - m*v^4*w - 
      3*u*v^4*w + 708*m^4*w^2 - 348*m^3*u*w^2 + 42*m^2*u^2*w^2 - 
      446*m^3*v*w^2 + 350*m^2*u*v*w^2 - 65*m*u^2*v*w^2 + 79*m^2*v^2*w^2 - 
      79*m*u*v^2*w^2 + 16*u^2*v^2*w^2 - 3*m*v^3*w^2 + u*v^3*w^2 - 
      138*m^3*w^3 + 34*m^2*u*w^3 + 48*m^2*v*w^3 - 28*m*u*v*w^3 - 
      3*m*v^2*w^3 + 4*u*v^2*w^3 + 10*m^2*w^4 - m*v*w^4))/
    ((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  (-2*(-1 + 2*ep)*(-1 + 3*ep)*(8*m^2 - 3*m*u - 3*m*v + u*v - 6*m*w + u*w + 
     v*w + w^2))/((3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
     17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
     8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
     m^2*w^2 - m*v*w^2)), (ep*u*(416*m^5 - 352*m^4*u + 98*m^3*u^2 - 
     9*m^2*u^3 + 8*m^4*v - 70*m^3*u*v + 37*m^2*u^2*v - 5*m*u^3*v - 
     112*m^3*v^2 + 67*m^2*u*v^2 - 10*m*u^2*v^2 + 21*m^2*v^3 - 5*m*u*v^3 - 
     472*m^4*w + 314*m^3*u*w - 65*m^2*u^2*w + 4*m*u^3*w - 112*m^3*v*w + 
     82*m^2*u*v*w - 13*m*u^2*v*w + 112*m^2*v^2*w - 37*m*u*v^2*w + 
     2*u^2*v^2*w - 11*m*v^3*w + 3*u*v^3*w + 180*m^3*w^2 - 82*m^2*u*w^2 + 
     9*m*u^2*w^2 + 65*m^2*v*w^2 - 23*m*u*v*w^2 + 2*u^2*v*w^2 - 21*m*v^2*w^2 + 
     5*u*v^2*w^2 - 26*m^2*w^3 + 6*m*u*w^3 - 9*m*v*w^3 + 2*u*v*w^3 + m*w^4))/
   ((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 
  0, 0, 0, 0, 0, (2*(-1 + 2*ep)^2*(8*m^2 - 3*m*u - 3*m*v + u*v - 6*m*w + 
     u*w + v*w + w^2))/((3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 0, 0, 
  -((ep*(192*m^6 - 160*m^5*u + 44*m^4*u^2 - 4*m^3*u^3 - 224*m^5*v + 
      176*m^4*u*v - 46*m^3*u^2*v + 4*m^2*u^3*v + 108*m^4*v^2 - 74*m^3*u*v^2 + 
      12*m^2*u^2*v^2 - 24*m^3*v^3 + 10*m^2*u*v^3 + 2*m^2*v^4 - 256*m^5*w + 
      168*m^4*u*w - 34*m^3*u^2*w + 2*m^2*u^3*w + 208*m^4*v*w - 
      144*m^3*u*v*w + 35*m^2*u^2*v*w - 3*m*u^3*v*w - 60*m^3*v^2*w + 
      42*m^2*u*v^2*w - 7*m*u^2*v^2*w + 6*m^2*v^3*w - m*u*v^3*w + u^2*v^3*w - 
      u*v^4*w + 124*m^4*w^2 - 56*m^3*u*w^2 + 6*m^2*u^2*w^2 - 62*m^3*v*w^2 + 
      37*m^2*u*v*w^2 - 6*m*u^2*v*w^2 + 8*m^2*v^2*w^2 - 10*m*u*v^2*w^2 + 
      u^2*v^2*w^2 - 26*m^3*w^3 + 6*m^2*u*w^3 + 6*m^2*v*w^3 - 3*m*u*v*w^3 + 
      u*v^2*w^3 + 2*m^2*w^4))/((16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
      2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -((-64*m^6 + 128*ep*m^6 + 32*m^5*u - 176*ep*m^5*u - 4*m^4*u^2 + 
     64*ep*m^4*u^2 - 7*ep*m^3*u^3 + 128*m^5*v - 112*ep*m^5*v - 104*m^4*u*v + 
     80*ep*m^4*u*v + 30*m^3*u^2*v - 17*ep*m^3*u^2*v - 3*m^2*u^3*v + 
     ep*m^2*u^3*v - 68*m^4*v^2 + 32*ep*m^4*v^2 + 60*m^3*u*v^2 + 
     35*ep*m^3*u*v^2 - 15*m^2*u^2*v^2 - 26*ep*m^2*u^2*v^2 + m*u^3*v^2 + 
     4*ep*m*u^3*v^2 + 14*m^3*v^3 - 3*ep*m^3*v^3 - 13*m^2*u*v^3 - 
     11*ep*m^2*u*v^3 + 2*m*u^2*v^3 + 4*ep*m*u^2*v^3 - m^2*v^4 + m*u*v^4 + 
     48*m^5*w - 160*ep*m^5*w - 16*m^4*u*w + 168*ep*m^4*u*w + m^3*u^2*w - 
     44*ep*m^3*u^2*w + 3*ep*m^2*u^3*w - 80*m^4*v*w + 104*ep*m^4*v*w + 
     66*m^3*u*v*w - 32*ep*m^3*u*v*w - 15*m^2*u^2*v*w + 10*ep*m^2*u^2*v*w + 
     m*u^3*v*w - 2*ep*m*u^3*v*w + 29*m^3*v^2*w - 20*ep*m^3*v^2*w - 
     32*m^2*u*v^2*w - 40*ep*m^2*u*v^2*w + 7*m*u^2*v^2*w + 13*ep*m*u^2*v^2*w - 
     3*m^2*v^3*w + ep*m^2*v^3*w + 4*m*u*v^3*w + 6*ep*m*u*v^3*w - u^2*v^3*w - 
     2*ep*u^2*v^3*w - 12*m^4*w^2 + 72*ep*m^4*w^2 + 2*m^3*u*w^2 - 
     51*ep*m^3*u*w^2 + 7*ep*m^2*u^2*w^2 + 16*m^3*v*w^2 - 31*ep*m^3*v*w^2 - 
     14*m^2*u*v*w^2 - ep*m^2*u*v*w^2 + 2*m*u^2*v*w^2 - ep*m*u^2*v*w^2 - 
     3*m^2*v^2*w^2 + 3*ep*m^2*v^2*w^2 + 4*m*u*v^2*w^2 + 7*ep*m*u*v^2*w^2 - 
     u^2*v^2*w^2 - 2*ep*u^2*v^2*w^2 + m^3*w^3 - 14*ep*m^3*w^3 + 
     5*ep*m^2*u*w^3 - m^2*v*w^3 + 3*ep*m^2*v*w^3 + m*u*v*w^3 + ep*m*u*v*w^3 + 
     ep*m^2*w^4)/((16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
      8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -((m*(12*m^3 - 7*m^2*u + m*u^2 - 9*m^2*v + 11*m*u*v - 3*u^2*v + m*v^2 - 
      u*v^2 - 7*m^2*w + 2*m*u*w + 2*m*v*w - 3*u*v*w + m*w^2))/
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  (ep*(4*m - u)*u*(3*m - u - v - w)*(8*m^3 - 2*m^2*u + 6*m^2*v - 2*m*u*v - 
     2*m*v^2 - 6*m^2*w + m*u*w - 6*m*v*w + v^2*w + m*w^2 + v*w^2))/
   ((16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -((ep*m*(256*m^6 - 224*m^5*u + 64*m^4*u^2 - 6*m^3*u^3 - 352*m^5*v + 
      296*m^4*u*v - 80*m^3*u^2*v + 7*m^2*u^3*v + 176*m^4*v^2 - 
      104*m^3*u*v^2 + 11*m^2*u^2*v^2 + m*u^3*v^2 - 38*m^3*v^3 + 7*m^2*u*v^3 + 
      2*m*u^2*v^3 + 3*m^2*v^4 + m*u*v^4 - 448*m^5*w + 296*m^4*u*w - 
      58*m^3*u^2*w + 3*m^2*u^3*w + 480*m^4*v*w - 332*m^3*u*v*w + 
      74*m^2*u^2*v*w - 5*m*u^3*v*w - 176*m^3*v^2*w + 83*m^2*u*v^2*w - 
      9*m*u^2*v^2*w + 25*m^2*v^3*w - m*v^4*w - u*v^4*w + 304*m^4*w^2 - 
      140*m^3*u*w^2 + 15*m^2*u^2*w^2 - 238*m^3*v*w^2 + 140*m^2*u*v*w^2 - 
      22*m*u^2*v*w^2 + 57*m^2*v^2*w^2 - 26*m*u*v^2*w^2 + 2*u^2*v^2*w^2 - 
      4*m*v^3*w^2 - 100*m^3*w^3 + 28*m^2*u*w^3 - m*u^2*w^3 + 51*m^2*v*w^3 - 
      27*m*u*v*w^3 + 2*u^2*v*w^3 - 6*m*v^2*w^3 + 3*u*v^2*w^3 + 16*m^2*w^4 - 
      2*m*u*w^4 - 4*m*v*w^4 + 2*u*v*w^4 - m*w^5))/
    ((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -((ep*m*(704*m^6 - 832*m^5*u + 364*m^4*u^2 - 70*m^3*u^3 + 5*m^2*u^4 - 
      672*m^5*v + 544*m^4*u*v - 130*m^3*u^2*v + 5*m^2*u^3*v + m*u^4*v + 
      236*m^4*v^2 - 136*m^3*u*v^2 + 19*m^2*u^2*v^2 - 36*m^3*v^3 + 
      21*m^2*u*v^3 - 3*m*u^2*v^3 + 2*m^2*v^4 - 2*m*u*v^4 - 1024*m^5*w + 
      984*m^4*u*w - 334*m^3*u^2*w + 46*m^2*u^3*w - 2*m*u^4*w + 736*m^4*v*w - 
      444*m^3*u*v*w + 73*m^2*u^2*v*w - 2*m*u^3*v*w - 172*m^3*v^2*w + 
      73*m^2*u*v^2*w - 9*m*u^2*v^2*w + 13*m^2*v^3*w - 8*m*u*v^3*w + 
      u^2*v^3*w + 572*m^4*w^2 - 418*m^3*u*w^2 + 97*m^2*u^2*w^2 - 
      7*m*u^3*w^2 - 290*m^3*v*w^2 + 117*m^2*u*v*w^2 - 10*m*u^2*v*w^2 + 
      40*m^2*v^2*w^2 - 14*m*u*v^2*w^2 + u^2*v^2*w^2 - m*v^3*w^2 + u*v^3*w^2 - 
      154*m^3*w^3 + 76*m^2*u*w^3 - 9*m*u^2*w^3 + 49*m^2*v*w^3 - 
      10*m*u*v*w^3 - 3*m*v^2*w^3 + u*v^2*w^3 + 20*m^2*w^4 - 5*m*u*w^4 - 
      3*m*v*w^4 - m*w^5))/((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 
      8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + 
      m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
      3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
      2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
      m*v*w^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(1024*m^8 + 1024*ep*m^8 - 
     1280*m^7*u - 1536*ep*m^7*u + 576*m^6*u^2 + 768*ep*m^6*u^2 - 
     112*m^5*u^3 - 160*ep*m^5*u^3 + 8*m^4*u^4 + 12*ep*m^4*u^4 - 1280*m^7*v - 
     256*ep*m^7*v + 1600*m^6*u*v + 768*ep*m^6*u*v - 608*m^5*u^2*v - 
     208*ep*m^5*u^2*v + 80*m^4*u^3*v - 36*ep*m^4*u^3*v - 2*m^3*u^4*v + 
     11*ep*m^3*u^4*v + 704*m^6*v^2 - 256*ep*m^6*v^2 - 1056*m^5*u*v^2 - 
     368*ep*m^5*u*v^2 + 436*m^4*u^2*v^2 + 124*ep*m^4*u^2*v^2 - 
     61*m^3*u^3*v^2 + 49*ep*m^3*u^3*v^2 - 17*ep*m^2*u^4*v^2 - 208*m^5*v^3 + 
     128*ep*m^5*v^3 + 356*m^4*u*v^3 + 144*ep*m^4*u*v^3 - 152*m^3*u^2*v^3 - 
     86*ep*m^3*u^2*v^3 + 24*m^2*u^3*v^3 + 12*ep*m^2*u^3*v^3 + 32*m^4*v^4 - 
     20*ep*m^4*v^4 - 51*m^3*u*v^4 - 7*ep*m^3*u*v^4 + 18*m^2*u^2*v^4 - 
     3*m*u^3*v^4 - 2*m^3*v^5 + ep*m^3*v^5 + 2*m^2*u*v^5 - 3*ep*m^2*u*v^5 + 
     2*ep*m*u^2*v^5 - 1024*m^7*w - 1024*ep*m^7*w + 960*m^6*u*w + 
     1152*ep*m^6*u*w - 288*m^5*u^2*w - 384*ep*m^5*u^2*w + 28*m^4*u^3*w + 
     40*ep*m^4*u^3*w + 1024*m^6*v*w - 64*ep*m^6*v*w - 1072*m^5*u*v*w - 
     400*ep*m^5*u*v*w + 284*m^4*u^2*v*w + 64*ep*m^4*u^2*v*w - 
     19*m^3*u^3*v*w + 13*ep*m^3*u^3*v*w - 416*m^5*v^2*w + 496*ep*m^5*v^2*w + 
     584*m^4*u*v^2*w + 20*ep*m^4*u*v^2*w - 169*m^3*u^2*v^2*w + 
     16*ep*m^3*u^2*v^2*w + 11*m^2*u^3*v^2*w - 22*ep*m^2*u^3*v^2*w + 
     80*m^4*v^3*w - 204*ep*m^4*v^3*w - 138*m^3*u*v^3*w + 74*ep*m^3*u*v^3*w + 
     41*m^2*u^2*v^3*w - 22*ep*m^2*u^2*v^3*w - 2*m*u^3*v^3*w + 
     8*ep*m*u^3*v^3*w - 6*m^3*v^4*w + 33*ep*m^3*v^4*w + 11*m^2*u*v^4*w - 
     34*ep*m^2*u*v^4*w - 3*m*u^2*v^4*w + 10*ep*m*u^2*v^4*w - 2*ep*m^2*v^5*w + 
     4*ep*m*u*v^5*w - 2*ep*u^2*v^5*w + 384*m^6*w^2 + 384*ep*m^6*w^2 - 
     240*m^5*u*w^2 - 288*ep*m^5*u*w^2 + 36*m^4*u^2*w^2 + 48*ep*m^4*u^2*w^2 - 
     288*m^5*v*w^2 + 144*ep*m^5*v*w^2 + 236*m^4*u*v*w^2 + 56*ep*m^4*u*v*w^2 - 
     33*m^3*u^2*v*w^2 - 3*ep*m^3*u^2*v*w^2 + 76*m^4*v^2*w^2 - 
     232*ep*m^4*v^2*w^2 - 92*m^3*u*v^2*w^2 + 66*ep*m^3*u*v^2*w^2 + 
     14*m^2*u^2*v^2*w^2 - 15*ep*m^2*u^2*v^2*w^2 - 7*m^3*v^3*w^2 + 
     67*ep*m^3*v^3*w^2 + 12*m^2*u*v^3*w^2 - 43*ep*m^2*u*v^3*w^2 - 
     2*m*u^2*v^3*w^2 + 8*ep*m*u^2*v^3*w^2 - 6*ep*m^2*v^4*w^2 + 
     8*ep*m*u*v^4*w^2 - 2*ep*u^2*v^4*w^2 - 64*m^5*w^3 - 64*ep*m^5*w^3 + 
     20*m^4*u*w^3 + 24*ep*m^4*u*w^3 + 32*m^4*v*w^3 - 44*ep*m^4*v*w^3 - 
     17*m^3*u*v*w^3 - ep*m^3*u*v*w^3 - 4*m^3*v^2*w^3 + 39*ep*m^3*v^2*w^3 + 
     3*m^2*u*v^2*w^3 - 12*ep*m^2*u*v^2*w^3 - 6*ep*m^2*v^3*w^3 + 
     4*ep*m*u*v^3*w^3 + 4*m^4*w^4 + 4*ep*m^4*w^4 - m^3*v*w^4 + 
     4*ep*m^3*v*w^4 - 2*ep*m^2*v^2*w^4))/(ep*m*u*(4*m - v)*v*
    (3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 
     2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 
     2*m^2*v*w - 2*m*u*v*w + m^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(98304*ep*m^12 - 180224*ep*m^11*u + 
      141312*ep*m^10*u^2 - 61440*ep*m^9*u^3 + 16000*ep*m^8*u^4 - 
      2496*ep*m^7*u^5 + 216*ep*m^6*u^6 - 8*ep*m^5*u^7 - 311296*m^11*v - 
      983040*ep*m^11*v + 686080*m^10*u*v + 1939456*ep*m^10*u*v - 
      624640*m^9*u^2*v - 1630208*ep*m^9*u^2*v + 307456*m^8*u^3*v + 
      757248*ep*m^8*u^3*v - 88896*m^7*u^4*v - 210048*ep*m^7*u^4*v + 
      15160*m^6*u^5*v + 34808*ep*m^6*u^5*v - 1416*m^5*u^6*v - 
      3192*ep*m^5*u^6*v + 56*m^4*u^7*v + 125*ep*m^4*u^7*v + 548864*m^10*v^2 + 
      1626112*ep*m^10*v^2 - 1117696*m^9*u*v^2 - 2979328*ep*m^9*u*v^2 + 
      907520*m^8*u^2*v^2 + 2244608*ep*m^8*u^2*v^2 - 384256*m^7*u^3*v^2 - 
      892864*ep*m^7*u^3*v^2 + 91248*m^6*u^4*v^2 + 198512*ep*m^6*u^4*v^2 - 
      11906*m^5*u^5*v^2 - 23582*ep*m^5*u^5*v^2 + 746*m^4*u^6*v^2 + 
      1212*ep*m^4*u^6*v^2 - 14*m^3*u^7*v^2 - 7*ep*m^3*u^7*v^2 - 
      420864*m^9*v^3 - 1235456*ep*m^9*v^3 + 815616*m^8*u*v^3 + 
      2146816*ep*m^8*u*v^3 - 603456*m^7*u^2*v^3 - 1470976*ep*m^7*u^2*v^3 + 
      226256*m^6*u^3*v^3 + 509760*ep*m^6*u^3*v^3 - 46224*m^5*u^4*v^3 - 
      92702*ep*m^5*u^4*v^3 + 4941*m^4*u^5*v^3 + 7708*ep*m^4*u^5*v^3 - 
      218*m^3*u^6*v^3 - 67*ep*m^3*u^6*v^3 - 20*ep*m^2*u^7*v^3 + 
      181760*m^8*v^4 + 530560*ep*m^8*v^4 - 339008*m^7*u*v^4 - 
      888192*ep*m^7*u*v^4 + 222160*m^6*u^2*v^4 + 538088*ep*m^6*u^2*v^4 - 
      69456*m^5*u^3*v^4 - 151004*ep*m^5*u^3*v^4 + 10834*m^4*u^4*v^4 + 
      18932*ep*m^4*u^4*v^4 - 716*m^3*u^5*v^4 - 521*ep*m^3*u^5*v^4 + 
      6*m^2*u^6*v^4 - 58*ep*m^2*u^6*v^4 - 47680*m^7*v^5 - 137536*ep*m^7*v^5 + 
      84376*m^6*u*v^5 + 221208*ep*m^6*u*v^5 - 45236*m^5*u^2*v^5 - 
      110064*ep*m^5*u^2*v^5 + 10218*m^4*u^3*v^5 + 21356*ep*m^4*u^3*v^5 - 
      818*m^3*u^4*v^5 - 879*ep*m^3*u^4*v^5 - 35*m^2*u^5*v^5 - 
      199*ep*m^2*u^5*v^5 + 6*m*u^6*v^5 + 18*ep*m*u^6*v^5 + 7584*m^6*v^6 + 
      21440*ep*m^6*v^6 - 12174*m^5*u*v^6 - 32246*ep*m^5*u*v^6 + 
      4646*m^4*u^2*v^6 + 11787*ep*m^4*u^2*v^6 - 608*m^3*u^3*v^6 - 
      1339*ep*m^3*u^3*v^6 - 12*m^2*u^4*v^6 - 65*ep*m^2*u^4*v^6 + 
      8*m*u^5*v^6 + 23*ep*m*u^5*v^6 - 676*m^5*v^7 - 1858*ep*m^5*v^7 + 
      901*m^4*u*v^7 + 2459*ep*m^4*u*v^7 - 190*m^3*u^2*v^7 - 
      592*ep*m^3*u^2*v^7 + 31*m^2*u^3*v^7 + 111*ep*m^2*u^3*v^7 - 
      2*m*u^4*v^7 - 8*ep*m*u^4*v^7 + 26*m^4*v^8 + 69*ep*m^4*v^8 - 
      24*m^3*u*v^8 - 71*ep*m^3*u*v^8 + 2*m^2*u^2*v^8 + 15*ep*m^2*u^2*v^8 - 
      4*m*u^3*v^8 - 13*ep*m*u^3*v^8 - 180224*ep*m^11*w + 282624*ep*m^10*u*w - 
      184320*ep*m^9*u^2*w + 64000*ep*m^8*u^3*w - 12480*ep*m^7*u^4*w + 
      1296*ep*m^6*u^5*w - 56*ep*m^5*u^6*w + 540672*m^10*v*w + 
      1703936*ep*m^10*v*w - 1025024*m^9*u*v*w - 2887680*ep*m^9*u*v*w + 
      778752*m^8*u^2*v*w + 2027008*ep*m^8*u^2*v*w - 306688*m^7*u^3*v*w - 
      754816*ep*m^7*u^3*v*w + 66464*m^6*u^4*v*w + 157344*ep*m^6*u^4*v*w - 
      7548*m^5*u^5*v*w - 17416*ep*m^5*u^5*v*w + 352*m^4*u^6*v*w + 
      800*ep*m^4*u^6*v*w - 827392*m^9*v^2*w - 2483200*ep*m^9*v^2*w + 
      1483008*m^8*u*v^2*w + 3970304*ep*m^8*u*v^2*w - 1027264*m^7*u^2*v^2*w - 
      2537152*ep*m^7*u^2*v^2*w + 356896*m^6*u^3*v^2*w + 
      823120*ep*m^6*u^3*v^2*w - 65628*m^5*u^4*v^2*w - 
      140704*ep*m^5*u^4*v^2*w + 5983*m^4*u^5*v^2*w + 11606*ep*m^4*u^5*v^2*w - 
      204*m^3*u^6*v^2*w - 329*ep*m^3*u^6*v^2*w + 535552*m^8*v^3*w + 
      1607936*ep*m^8*v^3*w - 942016*m^7*u*v^3*w - 2509632*ep*m^7*u*v^3*w + 
      604272*m^6*u^2*v^3*w + 1485264*ep*m^6*u^2*v^3*w - 
      187572*m^5*u^3*v^3*w - 425652*ep*m^5*u^3*v^3*w + 29721*m^4*u^4*v^3*w + 
      60236*ep*m^4*u^4*v^3*w - 2188*m^3*u^5*v^3*w - 3503*ep*m^3*u^5*v^3*w + 
      49*m^2*u^6*v^3*w + 19*ep*m^2*u^6*v^3*w - 187904*m^7*v^4*w - 
      564800*ep*m^7*v^4*w + 329936*m^6*u*v^4*w + 883808*ep*m^6*u*v^4*w - 
      188676*m^5*u^2*v^4*w - 468420*ep*m^5*u^2*v^4*w + 48931*m^4*u^3*v^4*w + 
      109808*ep*m^4*u^3*v^4*w - 6099*m^3*u^4*v^4*w - 11175*ep*m^3*u^4*v^4*w + 
      331*m^2*u^5*v^4*w + 326*ep*m^2*u^5*v^4*w - 5*m*u^6*v^4*w + 
      7*ep*m*u^6*v^4*w + 37824*m^6*v^5*w + 112736*ep*m^6*v^5*w - 
      65760*m^5*u*v^5*w - 178300*ep*m^5*u*v^5*w + 30899*m^4*u^2*v^5*w + 
      78809*ep*m^4*u^2*v^5*w - 5732*m^3*u^3*v^5*w - 12817*ep*m^3*u^3*v^5*w + 
      377*m^2*u^4*v^5*w + 437*ep*m^2*u^4*v^5*w + 2*m*u^5*v^5*w + 
      45*ep*m*u^5*v^5*w - 4192*m^5*v^6*w - 12204*ep*m^5*v^6*w + 
      6966*m^4*u*v^6*w + 19228*ep*m^4*u*v^6*w - 2382*m^3*u^2*v^6*w - 
      6505*ep*m^3*u^2*v^6*w + 215*m^2*u^3*v^6*w + 548*ep*m^2*u^3*v^6*w + 
      10*m*u^4*v^6*w + 34*ep*m*u^4*v^6*w - 3*u^5*v^6*w - 9*ep*u^5*v^6*w + 
      212*m^4*v^7*w + 585*ep*m^4*v^7*w - 313*m^3*u*v^7*w - 
      871*ep*m^3*u*v^7*w + 65*m^2*u^2*v^7*w + 208*ep*m^2*u^2*v^7*w - 
      m*u^3*v^7*w - 13*ep*m*u^3*v^7*w + u^4*v^7*w + 4*ep*u^4*v^7*w - 
      2*m^3*v^8*w - 4*ep*m^3*v^8*w + 2*m^2*u*v^8*w + 3*ep*m^2*u*v^8*w + 
      ep*m*u^2*v^8*w + 141312*ep*m^10*w^2 - 184320*ep*m^9*u*w^2 + 
      96000*ep*m^8*u^2*w^2 - 24960*ep*m^7*u^3*w^2 + 3240*ep*m^6*u^4*w^2 - 
      168*ep*m^5*u^5*w^2 - 400384*m^9*v*w^2 - 1257472*ep*m^9*v*w^2 + 
      635136*m^8*u*v*w^2 + 1781760*ep*m^8*u*v*w^2 - 386688*m^7*u^2*v*w^2 - 
      1003648*ep*m^7*u^2*v*w^2 + 114256*m^6*u^3*v*w^2 + 
      281104*ep*m^6*u^3*v*w^2 - 16500*m^5*u^4*v*w^2 - 
      39168*ep*m^5*u^4*v*w^2 + 936*m^4*u^5*v*w^2 + 2173*ep*m^4*u^5*v*w^2 + 
      522496*m^8*v^2*w^2 + 1589760*ep*m^8*v^2*w^2 - 809536*m^7*u*v^2*w^2 - 
      2174208*ep*m^7*u*v^2*w^2 + 462960*m^6*u^2*v^2*w^2 + 
      1139104*ep*m^6*u^2*v^2*w^2 - 124624*m^5*u^3*v^2*w^2 - 
      284440*ep*m^5*u^3*v^2*w^2 + 15877*m^4*u^4*v^2*w^2 + 
      33480*ep*m^4*u^4*v^2*w^2 - 762*m^3*u^5*v^2*w^2 - 
      1452*ep*m^3*u^5*v^2*w^2 - 278656*m^7*v^3*w^2 - 857536*ep*m^7*v^3*w^2 + 
      440128*m^6*u*v^3*w^2 + 1187376*ep*m^6*u*v^3*w^2 - 
      236436*m^5*u^2*v^3*w^2 - 585688*ep*m^5*u^2*v^3*w^2 + 
      57091*m^4*u^3*v^3*w^2 + 129993*ep*m^4*u^3*v^3*w^2 - 
      6234*m^3*u^4*v^3*w^2 - 12574*ep*m^3*u^4*v^3*w^2 + 236*m^2*u^5*v^3*w^2 + 
      367*ep*m^2*u^5*v^3*w^2 + 76640*m^6*v^4*w^2 + 237880*ep*m^6*v^4*w^2 - 
      125836*m^5*u*v^4*w^2 - 345624*ep*m^5*u*v^4*w^2 + 
      60424*m^4*u^2*v^4*w^2 + 154063*ep*m^4*u^2*v^4*w^2 - 
      12017*m^3*u^3*v^4*w^2 - 27744*ep*m^3*u^3*v^4*w^2 + 
      984*m^2*u^4*v^4*w^2 + 1809*ep*m^2*u^4*v^4*w^2 - 22*m*u^5*v^4*w^2 - 
      7*ep*m*u^5*v^4*w^2 - 11164*m^5*v^5*w^2 - 34452*ep*m^5*v^5*w^2 + 
      18967*m^4*u*v^5*w^2 + 53343*ep*m^4*u*v^5*w^2 - 7588*m^3*u^2*v^5*w^2 - 
      20363*ep*m^3*u^2*v^5*w^2 + 1005*m^2*u^3*v^5*w^2 + 
      2413*ep*m^2*u^3*v^5*w^2 - 28*m*u^4*v^5*w^2 - 12*ep*m*u^4*v^5*w^2 - 
      u^5*v^5*w^2 - 5*ep*u^5*v^5*w^2 + 769*m^4*v^6*w^2 + 
      2296*ep*m^4*v^6*w^2 - 1316*m^3*u*v^6*w^2 - 3761*ep*m^3*u*v^6*w^2 + 
      428*m^2*u^2*v^6*w^2 + 1246*ep*m^2*u^2*v^6*w^2 - 29*m*u^3*v^6*w^2 - 
      92*ep*m*u^3*v^6*w^2 - 3*u^4*v^6*w^2 - 8*ep*u^4*v^6*w^2 - 
      16*m^3*v^7*w^2 - 42*ep*m^3*v^7*w^2 + 26*m^2*u*v^7*w^2 + 
      68*ep*m^2*u*v^7*w^2 - 11*m*u^2*v^7*w^2 - 29*ep*m*u^2*v^7*w^2 + 
      3*u^3*v^7*w^2 + 8*ep*u^3*v^7*w^2 - 61440*ep*m^9*w^3 + 
      64000*ep*m^8*u*w^3 - 24960*ep*m^7*u^2*w^3 + 4320*ep*m^6*u^3*w^3 - 
      280*ep*m^5*u^4*w^3 + 163840*m^8*v*w^3 + 512000*ep*m^8*v*w^3 - 
      208896*m^7*u*v*w^3 - 583040*ep*m^7*u*v*w^3 + 95584*m^6*u^2*v*w^3 + 
      247328*ep*m^6*u^2*v*w^3 - 18840*m^5*u^3*v*w^3 - 
      46352*ep*m^5*u^3*v*w^3 + 1360*m^4*u^4*v*w^3 + 3240*ep*m^4*u^4*v*w^3 - 
      177920*m^7*v^2*w^3 - 550016*ep*m^7*v^2*w^3 + 232192*m^6*u*v^2*w^3 + 
      624592*ep*m^6*u*v^2*w^3 - 103844*m^5*u^2*v^2*w^3 - 
      253660*ep*m^5*u^2*v^2*w^3 + 19406*m^4*u^3*v^2*w^3 + 
      43660*ep*m^4*u^3*v^2*w^3 - 1292*m^3*u^4*v^2*w^3 - 
      2674*ep*m^3*u^4*v^2*w^3 + 75456*m^6*v^3*w^3 + 238976*ep*m^6*v^3*w^3 - 
      105260*m^5*u*v^3*w^3 - 287660*ep*m^5*u*v^3*w^3 + 
      44787*m^4*u^2*v^3*w^3 + 111461*ep*m^4*u^2*v^3*w^3 - 
      7534*m^3*u^3*v^3*w^3 - 17000*ep*m^3*u^3*v^3*w^3 + 430*m^2*u^4*v^3*w^3 + 
      834*ep*m^2*u^4*v^3*w^3 - 15376*m^5*v^4*w^3 - 49464*ep*m^5*v^4*w^3 + 
      23351*m^4*u*v^4*w^3 + 65958*ep*m^4*u*v^4*w^3 - 8904*m^3*u^2*v^4*w^3 - 
      23310*ep*m^3*u^2*v^4*w^3 + 1161*m^2*u^3*v^4*w^3 + 
      2736*ep*m^2*u^3*v^4*w^3 - 40*m*u^4*v^4*w^3 - 63*ep*m*u^4*v^4*w^3 + 
      1460*m^4*v^5*w^3 + 4660*ep*m^4*v^5*w^3 - 2407*m^3*u*v^5*w^3 - 
      7034*ep*m^3*u*v^5*w^3 + 776*m^2*u^2*v^5*w^3 + 2189*ep*m^2*u^2*v^5*w^3 - 
      49*m*u^3*v^5*w^3 - 118*ep*m*u^3*v^5*w^3 - 2*u^4*v^5*w^3 - 
      8*ep*u^4*v^5*w^3 - 48*m^3*v^6*w^3 - 144*ep*m^3*v^6*w^3 + 
      84*m^2*u*v^6*w^3 + 245*ep*m^2*u*v^6*w^3 - 25*m*u^2*v^6*w^3 - 
      77*ep*m*u^2*v^6*w^3 + ep*u^3*v^6*w^3 + 16000*ep*m^8*w^4 - 
      12480*ep*m^7*u*w^4 + 3240*ep*m^6*u^2*w^4 - 280*ep*m^5*u^3*w^4 - 
      40000*m^7*v*w^4 - 124160*ep*m^7*v*w^4 + 38456*m^6*u*v*w^4 + 
      106680*ep*m^6*u*v*w^4 - 11760*m^5*u^2*v*w^4 - 30328*ep*m^5*u^2*v*w^4 + 
      1160*m^4*u^3*v*w^4 + 2855*ep*m^4*u^3*v*w^4 + 34880*m^6*v^2*w^4 + 
      110096*ep*m^6*v^2*w^4 - 36798*m^5*u*v^2*w^4 - 98906*ep*m^5*u*v^2*w^4 + 
      11596*m^4*u^2*v^2*w^4 + 27980*ep*m^4*u^2*v^2*w^4 - 
      1138*m^3*u^3*v^2*w^4 - 2511*ep*m^3*u^3*v^2*w^4 - 11116*m^5*v^3*w^4 - 
      36506*ep*m^5*v^3*w^4 + 13308*m^4*u*v^3*w^4 + 36871*ep*m^4*u*v^3*w^4 - 
      4052*m^3*u^2*v^3*w^4 - 10045*ep*m^3*u^2*v^3*w^4 + 364*m^2*u^3*v^3*w^4 + 
      790*ep*m^2*u^3*v^3*w^4 + 1512*m^4*v^4*w^4 + 5067*ep*m^4*v^4*w^4 - 
      2084*m^3*u*v^4*w^4 - 6076*ep*m^3*u*v^4*w^4 + 572*m^2*u^2*v^4*w^4 + 
      1523*ep*m^2*u^2*v^4*w^4 - 34*m*u^3*v^4*w^4 - 77*ep*m*u^3*v^4*w^4 - 
      72*m^3*v^5*w^4 - 236*ep*m^3*v^5*w^4 + 114*m^2*u*v^5*w^4 + 
      345*ep*m^2*u*v^5*w^4 - 25*m*u^2*v^5*w^4 - 75*ep*m*u^2*v^5*w^4 - 
      u^3*v^5*w^4 - 3*ep*u^3*v^5*w^4 - 2496*ep*m^7*w^5 + 1296*ep*m^6*u*w^5 - 
      168*ep*m^5*u^2*w^5 + 5824*m^6*v*w^5 + 17920*ep*m^6*v*w^5 - 
      3756*m^5*u*v*w^5 - 10344*ep*m^5*u*v*w^5 + 576*m^4*u^2*v*w^5 + 
      1480*ep*m^4*u^2*v*w^5 - 3856*m^5*v^2*w^5 - 12564*ep*m^5*v^2*w^5 + 
      3043*m^4*u*v^2*w^5 + 8142*ep*m^4*u*v^2*w^5 - 516*m^3*u^2*v^2*w^5 - 
      1221*ep*m^3*u^2*v^2*w^5 + 832*m^4*v^3*w^5 + 2875*ep*m^4*v^3*w^5 - 
      806*m^3*u*v^3*w^5 - 2273*ep*m^3*u*v^3*w^5 + 137*m^2*u^2*v^3*w^5 + 
      331*ep*m^2*u^2*v^3*w^5 - 58*m^3*v^4*w^5 - 204*ep*m^3*v^4*w^5 + 
      70*m^2*u*v^4*w^5 + 212*ep*m^2*u*v^4*w^5 - 11*m*u^2*v^4*w^5 - 
      28*ep*m*u^2*v^4*w^5 + 216*ep*m^6*w^6 - 56*ep*m^5*u*w^6 - 
      468*m^5*v*w^6 - 1424*ep*m^5*v*w^6 + 152*m^4*u*v*w^6 + 
      415*ep*m^4*u*v*w^6 + 213*m^4*v^2*w^6 + 736*ep*m^4*v^2*w^6 - 
      102*m^3*u*v^2*w^6 - 270*ep*m^3*u*v^2*w^6 - 24*m^3*v^3*w^6 - 
      90*ep*m^3*v^3*w^6 + 16*m^2*u*v^3*w^6 + 47*ep*m^2*u*v^3*w^6 - 
      8*ep*m^5*w^7 + 16*m^4*v*w^7 + 48*ep*m^4*v*w^7 - 4*m^3*v^2*w^7 - 
      16*ep*m^3*v^2*w^7))/(ep*m*(4*m - v)*v^3*(3*m - u - v - w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
      8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(16384*ep*m^12*u - 
      24576*ep*m^11*u^2 + 15360*ep*m^10*u^3 - 5120*ep*m^9*u^4 + 
      960*ep*m^8*u^5 - 96*ep*m^7*u^6 + 4*ep*m^6*u^7 - 163840*m^12*v - 
      327680*ep*m^12*v + 294912*m^11*u*v + 593920*ep*m^11*u*v - 
      204800*m^10*u^2*v - 414720*ep*m^10*u^2*v + 67584*m^9*u^3*v + 
      136704*ep*m^9*u^3*v - 9344*m^8*u^4*v - 18304*ep*m^8*u^4*v - 
      256*m^7*u^5*v - 816*ep*m^7*u^5*v + 208*m^6*u^6*v + 476*ep*m^6*u^6*v - 
      16*m^5*u^7*v - 36*ep*m^5*u^7*v + 376832*m^11*v^2 + 720896*ep*m^11*v^2 - 
      692224*m^10*u*v^2 - 1413120*ep*m^10*u*v^2 + 462336*m^9*u^2*v^2 + 
      1019648*ep*m^9*u^2*v^2 - 134016*m^8*u^3*v^2 - 342912*ep*m^8*u^3*v^2 + 
      9888*m^7*u^4*v^2 + 48896*ep*m^7*u^4*v^2 + 3432*m^6*u^5*v^2 + 
      616*ep*m^6*u^5*v^2 - 812*m^5*u^6*v^2 - 911*ep*m^5*u^6*v^2 + 
      52*m^4*u^7*v^2 + 70*ep*m^4*u^7*v^2 - 407552*m^10*v^3 - 
      714752*ep*m^10*v^3 + 796160*m^9*u*v^3 + 1502720*ep*m^9*u*v^3 - 
      545792*m^8*u^2*v^3 - 1089472*ep*m^8*u^2*v^3 + 164544*m^7*u^3*v^3 + 
      355824*ep*m^7*u^3*v^3 - 15496*m^6*u^4*v^3 - 46028*ep*m^6*u^4*v^3 - 
      3114*m^5*u^5*v^3 - 2021*ep*m^5*u^5*v^3 + 870*m^4*u^6*v^3 + 
      1097*ep*m^4*u^6*v^3 - 60*m^3*u^7*v^3 - 78*ep*m^3*u^7*v^3 + 
      260096*m^9*v^4 + 413184*ep*m^9*v^4 - 526720*m^8*u*v^4 - 
      908352*ep*m^8*u*v^4 + 356032*m^7*u^2*v^4 + 637296*ep*m^7*u^2*v^4 - 
      106112*m^6*u^3*v^4 - 198244*ep*m^6*u^3*v^4 + 11490*m^5*u^4*v^4 + 
      26373*ep*m^5*u^4*v^4 + 872*m^4*u^5*v^4 - 472*ep*m^4*u^5*v^4 - 
      266*m^3*u^6*v^4 - 152*ep*m^3*u^6*v^4 + 12*m^2*u^7*v^4 + 
      4*ep*m^2*u^7*v^4 - 104320*m^8*v^5 - 151040*ep*m^8*v^5 + 
      208992*m^7*u*v^5 + 330800*ep*m^7*u*v^5 - 130656*m^6*u^2*v^5 - 
      210016*ep*m^6*u^2*v^5 + 35482*m^5*u^3*v^5 + 58979*ep*m^5*u^3*v^5 - 
      3782*m^4*u^4*v^5 - 8481*ep*m^4*u^4*v^5 - 12*m^3*u^5*v^5 + 
      794*ep*m^3*u^5*v^5 + 16*m^2*u^6*v^5 - 56*ep*m^2*u^6*v^5 + 
      26560*m^7*v^6 + 35520*ep*m^7*v^6 - 50008*m^6*u*v^6 - 
      72080*ep*m^6*u*v^6 + 26774*m^5*u^2*v^6 + 36692*ep*m^5*u^2*v^6 - 
      6080*m^4*u^3*v^6 - 8548*ep*m^4*u^3*v^6 + 600*m^3*u^4*v^6 + 
      1523*ep*m^3*u^4*v^6 - 32*m^2*u^5*v^6 - 220*ep*m^2*u^5*v^6 + 
      2*m*u^6*v^6 + 10*ep*m*u^6*v^6 - 4168*m^6*v^7 - 5224*ep*m^6*v^7 + 
      6964*m^5*u*v^7 + 8774*ep*m^5*u*v^7 - 2840*m^4*u^2*v^7 - 
      2598*ep*m^4*u^2*v^7 + 480*m^3*u^3*v^7 + 435*ep*m^3*u^3*v^7 - 
      48*m^2*u^4*v^7 - 165*ep*m^2*u^4*v^7 + 4*m*u^5*v^7 + 20*ep*m*u^5*v^7 + 
      368*m^5*v^8 + 438*ep*m^5*v^8 - 506*m^4*u*v^8 - 488*ep*m^4*u*v^8 + 
      120*m^3*u^2*v^8 - 55*ep*m^3*u^2*v^8 - 12*m^2*u^3*v^8 + 
      6*ep*m^2*u^3*v^8 + 2*m*u^4*v^8 + 10*ep*m*u^4*v^8 - 14*m^4*v^9 - 
      16*ep*m^4*v^9 + 14*m^3*u*v^9 + 5*ep*m^3*u*v^9 + 11*ep*m^2*u^2*v^9 - 
      24576*ep*m^11*u*w + 30720*ep*m^10*u^2*w - 15360*ep*m^9*u^3*w + 
      3840*ep*m^8*u^4*w - 480*ep*m^7*u^5*w + 24*ep*m^6*u^6*w + 
      311296*m^11*v*w + 606208*ep*m^11*v*w - 464896*m^10*u*v*w - 
      920576*ep*m^10*u*v*w + 258048*m^9*u^2*v*w + 515840*ep*m^9*u^2*v*w - 
      63232*m^8*u^3*v*w - 125824*ep*m^8*u^3*v*w + 5056*m^7*u^4*v*w + 
      9248*ep*m^7*u^4*v*w + 456*m^6*u^5*v*w + 1156*ep*m^6*u^5*v*w - 
      72*m^5*u^6*v*w - 165*ep*m^5*u^6*v*w - 612352*m^10*v^2*w - 
      1128448*ep*m^10*v^2*w + 965120*m^9*u*v^2*w + 1920768*ep*m^9*u*v^2*w - 
      530688*m^8*u^2*v^2*w - 1149888*ep*m^8*u^2*v^2*w + 
      116992*m^7*u^3*v^2*w + 299728*ep*m^7*u^3*v^2*w - 3608*m^6*u^4*v^2*w - 
      27548*ep*m^6*u^4*v^2*w - 2226*m^5*u^5*v^2*w - 1460*ep*m^5*u^5*v^2*w + 
      234*m^4*u^6*v^2*w + 295*ep*m^4*u^6*v^2*w + 553472*m^9*v^3*w + 
      920064*ep*m^9*v^3*w - 972544*m^8*u*v^3*w - 1783104*ep*m^8*u*v^3*w + 
      572544*m^7*u^2*v^3*w + 1126224*ep*m^7*u^2*v^3*w - 
      139280*m^6*u^3*v^3*w - 304380*ep*m^6*u^3*v^3*w + 8278*m^5*u^4*v^3*w + 
      29893*ep*m^5*u^4*v^3*w + 1964*m^4*u^5*v^3*w + 1156*ep*m^4*u^5*v^3*w - 
      254*m^3*u^6*v^3*w - 284*ep*m^3*u^6*v^3*w - 288000*m^8*v^4*w - 
      420096*ep*m^8*v^4*w + 550400*m^7*u*v^4*w + 914960*ep*m^7*u*v^4*w - 
      332656*m^6*u^2*v^4*w - 589628*ep*m^6*u^2*v^4*w + 84732*m^5*u^3*v^4*w + 
      162792*ep*m^5*u^3*v^4*w - 7127*m^4*u^4*v^4*w - 18621*ep*m^4*u^4*v^4*w - 
      571*m^3*u^5*v^4*w + 209*ep*m^3*u^5*v^4*w + 98*m^2*u^6*v^4*w + 
      80*ep*m^2*u^6*v^4*w + 90880*m^7*v^5*w + 113792*ep*m^7*v^5*w - 
      179736*m^6*u*v^5*w - 268208*ep*m^6*u*v^5*w + 104320*m^5*u^2*v^5*w + 
      164664*ep*m^5*u^2*v^5*w - 25451*m^4*u^3*v^5*w - 
      43745*ep*m^4*u^3*v^5*w + 2349*m^3*u^4*v^5*w + 5684*ep*m^3*u^4*v^5*w + 
      37*m^2*u^5*v^5*w - 329*ep*m^2*u^5*v^5*w - 12*m*u^6*v^5*w + 
      2*ep*m*u^6*v^5*w - 17144*m^6*v^6*w - 17624*ep*m^6*v^6*w + 
      33310*m^5*u*v^6*w + 42538*ep*m^5*u*v^6*w - 17170*m^4*u^2*v^6*w - 
      21771*ep*m^4*u^2*v^6*w + 3628*m^3*u^3*v^6*w + 5031*ep*m^3*u^3*v^6*w - 
      338*m^2*u^4*v^6*w - 838*ep*m^2*u^4*v^6*w + 12*m*u^5*v^6*w + 
      98*ep*m*u^5*v^6*w + 1778*m^5*v^7*w + 1274*ep*m^5*v^7*w - 
      3220*m^4*u*v^7*w - 2880*ep*m^4*u*v^7*w + 1305*m^3*u^2*v^7*w + 
      656*ep*m^3*u^2*v^7*w - 183*m^2*u^3*v^7*w - 35*ep*m^2*u^3*v^7*w + 
      19*m*u^4*v^7*w + 51*ep*m*u^4*v^7*w - 2*u^5*v^7*w - 10*ep*u^5*v^7*w - 
      78*m^4*v^8*w + 2*ep*m^4*v^8*w + 124*m^3*u*v^8*w - 25*ep*m^3*u*v^8*w - 
      29*m^2*u^2*v^8*w + 92*ep*m^2*u^2*v^8*w - 3*m*u^3*v^8*w - 
      26*ep*m*u^3*v^8*w - 4*ep*m^3*v^9*w + 8*ep*m^2*u*v^9*w - 
      4*ep*m*u^2*v^9*w + 15360*ep*m^10*u*w^2 - 15360*ep*m^9*u^2*w^2 + 
      5760*ep*m^8*u^3*w^2 - 960*ep*m^7*u^4*w^2 + 60*ep*m^6*u^5*w^2 - 
      251904*m^10*v*w^2 - 479232*ep*m^10*v*w^2 + 303104*m^9*u*v*w^2 + 
      591616*ep*m^9*u*v*w^2 - 128512*m^8*u^2*v*w^2 - 
      254336*ep*m^8*u^2*v*w^2 + 21504*m^7*u^3*v*w^2 + 
      42240*ep*m^7*u^3*v*w^2 - 680*m^6*u^4*v*w^2 - 1048*ep*m^6*u^4*v*w^2 - 
      104*m^5*u^5*v*w^2 - 247*ep*m^5*u^5*v*w^2 + 416256*m^9*v^2*w^2 + 
      734720*ep*m^9*v^2*w^2 - 553728*m^8*u*v^2*w^2 - 
      1073472*ep*m^8*u*v^2*w^2 + 242080*m^7*u^2*v^2*w^2 + 
      516192*ep*m^7*u^2*v^2*w^2 - 37752*m^6*u^3*v^2*w^2 - 
      97612*ep*m^6*u^3*v^2*w^2 - 66*m^5*u^4*v^2*w^2 + 
      4700*ep*m^5*u^4*v^2*w^2 + 350*m^4*u^5*v^2*w^2 + 
      336*ep*m^4*u^5*v^2*w^2 - 305920*m^8*v^3*w^2 - 468736*ep*m^8*v^3*w^2 + 
      480480*m^7*u*v^3*w^2 + 849696*ep*m^7*u*v^3*w^2 - 
      236688*m^6*u^2*v^3*w^2 - 458572*ep*m^6*u^2*v^3*w^2 + 
      43882*m^5*u^3*v^3*w^2 + 97179*ep*m^5*u^3*v^3*w^2 - 
      1269*m^4*u^4*v^3*w^2 - 6242*ep*m^4*u^4*v^3*w^2 - 309*m^3*u^5*v^3*w^2 - 
      209*ep*m^3*u^5*v^3*w^2 + 124480*m^7*v^4*w^2 + 153344*ep*m^7*v^4*w^2 - 
      224344*m^6*u*v^4*w^2 - 351048*ep*m^6*u*v^4*w^2 + 
      119294*m^5*u^2*v^4*w^2 + 207639*ep*m^5*u^2*v^4*w^2 - 
      24683*m^4*u^3*v^4*w^2 - 48398*ep*m^4*u^3*v^4*w^2 + 
      1328*m^3*u^4*v^4*w^2 + 3947*ep*m^3*u^4*v^4*w^2 + 113*m^2*u^5*v^4*w^2 + 
      29*ep*m^2*u^5*v^4*w^2 - 28920*m^6*v^5*w^2 - 24416*ep*m^6*v^5*w^2 + 
      56580*m^5*u*v^5*w^2 + 73835*ep*m^5*u*v^5*w^2 - 30423*m^4*u^2*v^5*w^2 - 
      45567*ep*m^4*u^2*v^5*w^2 + 6378*m^3*u^3*v^5*w^2 + 
      11140*ep*m^3*u^3*v^5*w^2 - 417*m^2*u^4*v^5*w^2 - 
      1095*ep*m^2*u^4*v^5*w^2 - 14*m*u^5*v^5*w^2 + 20*ep*m*u^5*v^5*w^2 + 
      3586*m^5*v^6*w^2 + 826*ep*m^5*v^6*w^2 - 7212*m^4*u*v^6*w^2 - 
      6011*ep*m^4*u*v^6*w^2 + 3652*m^3*u^2*v^6*w^2 + 
      3570*ep*m^3*u^2*v^6*w^2 - 695*m^2*u^3*v^6*w^2 - 
      884*ep*m^2*u^3*v^6*w^2 + 42*m*u^4*v^6*w^2 + 108*ep*m*u^4*v^6*w^2 - 
      6*ep*u^5*v^6*w^2 - 184*m^4*v^7*w^2 + 250*ep*m^4*v^7*w^2 + 
      362*m^3*u*v^7*w^2 - 219*ep*m^3*u*v^7*w^2 - 156*m^2*u^2*v^7*w^2 + 
      156*ep*m^2*u^2*v^7*w^2 + 21*m*u^3*v^7*w^2 - 27*ep*m*u^3*v^7*w^2 - 
      2*ep*u^4*v^7*w^2 - 24*ep*m^3*v^8*w^2 + 44*ep*m^2*u*v^8*w^2 - 
      24*ep*m*u^2*v^8*w^2 + 4*ep*u^3*v^8*w^2 - 5120*ep*m^9*u*w^3 + 
      3840*ep*m^8*u^2*w^3 - 960*ep*m^7*u^3*w^3 + 80*ep*m^6*u^4*w^3 + 
      112640*m^9*v*w^3 + 209920*ep*m^9*v*w^3 - 104704*m^8*u*v*w^3 - 
      201856*ep*m^8*u*v*w^3 + 31616*m^7*u^2*v*w^3 + 62112*ep*m^7*u^2*v*w^3 - 
      3120*m^6*u^3*v*w^3 - 6072*ep*m^6*u^3*v*w^3 - 30*ep*m^5*u^4*v*w^3 - 
      152320*m^8*v^2*w^3 - 254720*ep*m^8*v^2*w^3 + 167040*m^7*u*v^2*w^3 + 
      314832*ep*m^7*u*v^2*w^3 - 54816*m^6*u^2*v^2*w^3 - 
      115196*ep*m^6*u^2*v^2*w^3 + 5292*m^5*u^3*v^2*w^3 + 
      13964*ep*m^5*u^3*v^2*w^3 + 92*m^4*u^4*v^2*w^3 - 
      206*ep*m^4*u^4*v^2*w^3 + 87360*m^7*v^3*w^3 + 116032*ep*m^7*v^3*w^3 - 
      121056*m^6*u*v^3*w^3 - 203492*ep*m^6*u*v^3*w^3 + 
      47848*m^5*u^2*v^3*w^3 + 91049*ep*m^5*u^2*v^3*w^3 - 
      6100*m^4*u^3*v^3*w^3 - 13679*ep*m^4*u^3*v^3*w^3 + 45*m^3*u^4*v^3*w^3 + 
      412*ep*m^3*u^4*v^3*w^3 - 26000*m^6*v^4*w^3 - 20496*ep*m^6*v^4*w^3 + 
      43820*m^5*u*v^4*w^3 + 60534*ep*m^5*u*v^4*w^3 - 20014*m^4*u^2*v^4*w^3 - 
      33548*ep*m^4*u^2*v^4*w^3 + 3055*m^3*u^3*v^4*w^3 + 
      6032*ep*m^3*u^3*v^4*w^3 - 77*m^2*u^4*v^4*w^3 - 264*ep*m^2*u^4*v^4*w^3 + 
      3940*m^5*v^5*w^3 - 648*ep*m^5*v^5*w^3 - 7582*m^4*u*v^5*w^3 - 
      6261*ep*m^4*u*v^5*w^3 + 3762*m^3*u^2*v^5*w^3 + 
      4780*ep*m^3*u^2*v^5*w^3 - 617*m^2*u^3*v^5*w^3 - 
      1034*ep*m^2*u^3*v^5*w^3 + 15*m*u^4*v^5*w^3 + 45*ep*m*u^4*v^5*w^3 - 
      240*m^4*v^6*w^3 + 660*ep*m^4*v^6*w^3 + 498*m^3*u*v^6*w^3 - 
      454*ep*m^3*u*v^6*w^3 - 254*m^2*u^2*v^6*w^3 + 54*ep*m^2*u^2*v^6*w^3 + 
      41*m*u^3*v^6*w^3 + 24*ep*m*u^3*v^6*w^3 - 2*ep*u^4*v^6*w^3 - 
      60*ep*m^3*v^7*w^3 + 96*ep*m^2*u*v^7*w^3 - 48*ep*m*u^2*v^7*w^3 + 
      8*ep*u^3*v^7*w^3 + 960*ep*m^8*u*w^4 - 480*ep*m^7*u^2*w^4 + 
      60*ep*m^6*u^3*w^4 - 30080*m^8*v*w^4 - 55040*ep*m^8*v*w^4 + 
      20224*m^7*u*v*w^4 + 38576*ep*m^7*u*v*w^4 - 3840*m^6*u^2*v*w^4 - 
      7508*ep*m^6*u^2*v*w^4 + 160*m^5*u^3*v*w^4 + 310*ep*m^5*u^3*v*w^4 + 
      32000*m^7*v^2*w^4 + 49600*ep*m^7*v^2*w^4 - 27872*m^6*u*v^2*w^4 - 
      50892*ep*m^6*u*v^2*w^4 + 6156*m^5*u^2*v^2*w^4 + 
      12765*ep*m^5*u^2*v^2*w^4 - 268*m^4*u^3*v^2*w^4 - 
      734*ep*m^4*u^3*v^2*w^4 - 13400*m^6*v^3*w^4 - 12872*ep*m^6*v^3*w^4 + 
      15928*m^5*u*v^3*w^4 + 24570*ep*m^5*u*v^3*w^4 - 4675*m^4*u^2*v^3*w^4 - 
      8675*ep*m^4*u^2*v^3*w^4 + 317*m^3*u^3*v^3*w^4 + 
      716*ep*m^3*u^3*v^3*w^4 + 2580*m^5*v^4*w^4 - 702*ep*m^5*v^4*w^4 - 
      3964*m^4*u*v^4*w^4 - 3713*ep*m^4*u*v^4*w^4 + 1468*m^3*u^2*v^4*w^4 + 
      2229*ep*m^3*u^2*v^4*w^4 - 133*m^2*u^3*v^4*w^4 - 
      255*ep*m^2*u^3*v^4*w^4 - 190*m^4*v^5*w^4 + 740*ep*m^4*v^5*w^4 + 
      352*m^3*u*v^5*w^4 - 373*ep*m^3*u*v^5*w^4 - 156*m^2*u^2*v^5*w^4 - 
      47*ep*m^2*u^2*v^5*w^4 + 17*m*u^3*v^5*w^4 + 25*ep*m*u^3*v^5*w^4 - 
      80*ep*m^3*v^6*w^4 + 104*ep*m^2*u*v^6*w^4 - 40*ep*m*u^2*v^6*w^4 + 
      4*ep*u^3*v^6*w^4 - 96*ep*m^7*u*w^5 + 24*ep*m^6*u^2*w^5 + 
      4800*m^7*v*w^5 + 8640*ep*m^7*v*w^5 - 2072*m^6*u*v*w^5 - 
      3916*ep*m^6*u*v*w^5 + 184*m^5*u^2*v*w^5 + 359*ep*m^5*u^2*v*w^5 - 
      3768*m^6*v^2*w^5 - 5144*ep*m^6*v^2*w^5 + 2430*m^5*u*v^2*w^5 + 
      4272*ep*m^5*u*v^2*w^5 - 274*m^4*u^2*v^2*w^5 - 561*ep*m^4*u^2*v^2*w^5 + 
      1018*m^5*v^3*w^5 + 130*ep*m^5*v^3*w^5 - 966*m^4*u*v^3*w^5 - 
      1215*ep*m^4*u*v^3*w^5 + 173*m^3*u^2*v^3*w^5 + 308*ep*m^3*u^2*v^3*w^5 - 
      94*m^4*v^4*w^5 + 394*ep*m^4*v^4*w^5 + 122*m^3*u*v^4*w^5 - 
      105*ep*m^3*u*v^4*w^5 - 29*m^2*u^2*v^4*w^5 - 26*ep*m^2*u^2*v^4*w^5 - 
      60*ep*m^3*v^5*w^5 + 56*ep*m^2*u*v^5*w^5 - 12*ep*m*u^2*v^5*w^5 + 
      4*ep*m^6*u*w^6 - 424*m^6*v*w^6 - 752*ep*m^6*v*w^6 + 88*m^5*u*v*w^6 + 
      165*ep*m^5*u*v*w^6 + 218*m^5*v^2*w^6 + 222*ep*m^5*v^2*w^6 - 
      86*m^4*u*v^2*w^6 - 144*ep*m^4*u*v^2*w^6 - 28*m^4*v^3*w^6 + 
      82*ep*m^4*v^3*w^6 + 16*m^3*u*v^3*w^6 + 3*ep*m^3*u*v^3*w^6 - 
      24*ep*m^3*v^4*w^6 + 12*ep*m^2*u*v^4*w^6 + 16*m^5*v*w^7 + 
      28*ep*m^5*v*w^7 - 4*m^4*v^2*w^7 - 4*ep*m^3*v^3*w^7))/
    (ep*m^2*u*(4*m - v)*v^2*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 
      8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + 
      m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
      m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
      2*m*u*v*w + m^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
      17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
      8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
      m^2*w^2 - m*v*w^2))), ((-1 + 2*ep)*(-1 + 3*ep)*
    (163840*m^12 + 327680*ep*m^12 - 319488*m^11*u - 647168*ep*m^11*u + 
     262144*m^10*u^2 + 532480*ep*m^10*u^2 - 117760*m^9*u^3 - 
     238080*ep*m^9*u^3 + 31360*m^8*u^4 + 62720*ep*m^8*u^4 - 4960*m^7*u^5 - 
     9760*ep*m^7*u^5 + 432*m^6*u^6 + 832*ep*m^6*u^6 - 16*m^5*u^7 - 
     30*ep*m^5*u^7 - 376832*m^11*v - 720896*ep*m^11*v + 739328*m^10*u*v + 
     1433600*ep*m^10*u*v - 577024*m^9*u^2*v - 1122560*ep*m^9*u^2*v + 
     233600*m^8*u^3*v + 452480*ep*m^8*u^3*v - 52512*m^7*u^4*v - 
     100288*ep*m^7*u^4*v + 6352*m^6*u^5*v + 11720*ep*m^6*u^5*v - 
     348*m^5*u^6*v - 579*ep*m^5*u^6*v + 4*m^4*u^7*v + 2*ep*m^4*u^7*v + 
     407552*m^10*v^2 + 714752*ep*m^10*v^2 - 838144*m^9*u*v^2 - 
     1480192*ep*m^9*u*v^2 + 653824*m^8*u^2*v^2 + 1131584*ep*m^8*u^2*v^2 - 
     258816*m^7*u^3*v^2 - 425296*ep*m^7*u^3*v^2 + 56040*m^6*u^4*v^2 + 
     82884*ep*m^6*u^4*v^2 - 6374*m^5*u^5*v^2 - 7445*ep*m^5*u^5*v^2 + 
     300*m^4*u^6*v^2 + 113*ep*m^4*u^6*v^2 + 16*ep*m^3*u^7*v^2 - 
     260096*m^9*v^3 - 413184*ep*m^9*v^3 + 548480*m^8*u*v^3 + 
     885888*ep*m^8*u*v^3 - 411584*m^7*u^2*v^3 - 642768*ep*m^7*u^2*v^3 + 
     151024*m^6*u^3*v^3 + 216872*ep*m^6*u^3*v^3 - 28906*m^5*u^4*v^3 - 
     35337*ep*m^5*u^4*v^3 + 2666*m^4*u^5*v^3 + 2298*ep*m^4*u^5*v^3 - 
     84*m^3*u^6*v^3 - 8*ep*m^3*u^6*v^3 + 104320*m^8*v^4 + 151040*ep*m^8*v^4 - 
     215872*m^7*u*v^4 - 322432*ep*m^7*u*v^4 + 146496*m^6*u^2*v^4 + 
     205836*ep*m^6*u^2*v^4 - 45954*m^5*u^3*v^4 - 55713*ep*m^5*u^3*v^4 + 
     6886*m^4*u^4*v^4 + 6293*ep*m^4*u^4*v^4 - 420*m^3*u^5*v^4 - 
     218*ep*m^3*u^5*v^4 + 6*m^2*u^6*v^4 + 6*ep*m^2*u^6*v^4 - 26560*m^7*v^5 - 
     35520*ep*m^7*v^5 + 51312*m^6*u*v^5 + 70488*ep*m^6*u*v^5 - 
     29158*m^5*u^2*v^5 - 34302*ep*m^5*u^2*v^5 + 7040*m^4*u^3*v^5 + 
     5584*ep*m^4*u^3*v^5 - 688*m^3*u^4*v^5 - 137*ep*m^3*u^4*v^5 + 
     18*m^2*u^5*v^5 - 10*ep*m^2*u^5*v^5 + 4168*m^6*v^6 + 5224*ep*m^6*v^6 - 
     7100*m^5*u*v^6 - 8620*ep*m^5*u*v^6 + 2998*m^4*u^2*v^6 + 
     2120*ep*m^4*u^2*v^6 - 460*m^3*u^3*v^6 + 151*ep*m^3*u^3*v^6 + 
     18*m^2*u^4*v^6 - 49*ep*m^2*u^4*v^6 - 368*m^5*v^7 - 438*ep*m^5*v^7 + 
     512*m^4*u*v^7 + 482*ep*m^4*u*v^7 - 122*m^3*u^2*v^7 + 89*ep*m^3*u^2*v^7 + 
     6*m^2*u^3*v^7 - 44*ep*m^2*u^3*v^7 + 14*m^4*v^8 + 16*ep*m^4*v^8 - 
     14*m^3*u*v^8 - 5*ep*m^3*u*v^8 - 11*ep*m^2*u^2*v^8 - 311296*m^11*w - 
     606208*ep*m^11*w + 503808*m^10*u*w + 997376*ep*m^10*u*w - 
     333824*m^9*u^2*w - 664320*ep*m^9*u^2*w + 116224*m^8*u^3*w + 
     230400*ep*m^8*u^3*w - 22464*m^7*u^4*w - 44000*ep*m^7*u^4*w + 
     2288*m^6*u^5*w + 4392*ep*m^6*u^5*w - 96*m^5*u^6*w - 179*ep*m^5*u^6*w + 
     612352*m^10*v*w + 1128448*ep*m^10*v*w - 1028096*m^9*u*v*w - 
     1937152*ep*m^9*u*v*w + 662784*m^8*u^2*v*w + 1257152*ep*m^8*u^2*v*w - 
     211136*m^7*u^3*v*w - 398352*ep*m^7*u^3*v*w + 34616*m^6*u^4*v*w + 
     63916*ep*m^6*u^4*v*w - 2652*m^5*u^5*v*w - 4616*ep*m^5*u^5*v*w + 
     64*m^4*u^6*v*w + 89*ep*m^4*u^6*v*w - 553472*m^9*v^2*w - 
     920064*ep*m^9*v^2*w + 1018368*m^8*u*v^2*w + 1744064*ep*m^8*u*v^2*w - 
     678144*m^7*u^2*v^2*w - 1150736*ep*m^7*u^2*v^2*w + 216672*m^6*u^3*v^2*w + 
     351636*ep*m^6*u^3*v^2*w - 34446*m^5*u^4*v^2*w - 50597*ep*m^5*u^4*v^2*w + 
     2332*m^4*u^5*v^2*w + 2634*ep*m^4*u^5*v^2*w - 26*m^3*u^6*v^2*w + 
     26*ep*m^3*u^6*v^2*w + 288000*m^8*v^3*w + 420096*ep*m^8*v^3*w - 
     569024*m^7*u*v^3*w - 885488*ep*m^7*u*v^3*w + 376976*m^6*u^2*v^3*w + 
     580724*ep*m^6*u^2*v^3*w - 115584*m^5*u^3*v^3*w - 
     167416*ep*m^5*u^3*v^3*w + 16971*m^4*u^4*v^3*w + 21529*ep*m^4*u^4*v^3*w - 
     985*m^3*u^5*v^3*w - 863*ep*m^3*u^5*v^3*w + 4*m^2*u^6*v^3*w - 
     20*ep*m^2*u^6*v^3*w - 90880*m^7*v^4*w - 113792*ep*m^7*v^4*w + 
     184080*m^6*u*v^4*w + 259052*ep*m^6*u*v^4*w - 114064*m^5*u^2*v^4*w - 
     156656*ep*m^5*u^2*v^4*w + 31143*m^4*u^3*v^4*w + 38591*ep*m^4*u^3*v^4*w - 
     3823*m^3*u^4*v^4*w - 3878*ep*m^3*u^4*v^4*w + 157*m^2*u^5*v^4*w + 
     97*ep*m^2*u^5*v^4*w + 17144*m^6*v^5*w + 17624*ep*m^6*v^5*w - 
     33852*m^5*u*v^5*w - 41070*ep*m^5*u*v^5*w + 18196*m^4*u^2*v^5*w + 
     19563*ep*m^4*u^2*v^5*w - 3992*m^3*u^3*v^5*w - 3097*ep*m^3*u^3*v^5*w + 
     356*m^2*u^4*v^5*w + 134*ep*m^2*u^4*v^5*w - 6*m*u^5*v^5*w - 
     4*ep*m*u^5*v^5*w - 1778*m^5*v^6*w - 1274*ep*m^5*v^6*w + 
     3248*m^4*u*v^6*w + 2760*ep*m^4*u*v^6*w - 1343*m^3*u^2*v^6*w - 
     408*ep*m^3*u^2*v^6*w + 177*m^2*u^3*v^6*w - 183*ep*m^2*u^3*v^6*w - 
     9*m*u^4*v^6*w + 21*ep*m*u^4*v^6*w + 78*m^4*v^7*w - 2*ep*m^4*v^7*w - 
     124*m^3*u*v^7*w + 29*ep*m^3*u*v^7*w + 29*m^2*u^2*v^7*w - 
     100*ep*m^2*u^2*v^7*w + 3*m*u^3*v^7*w + 30*ep*m*u^3*v^7*w + 
     4*ep*m^3*v^8*w - 8*ep*m^2*u*v^8*w + 4*ep*m*u^2*v^8*w + 251904*m^10*w^2 + 
     479232*ep*m^10*w^2 - 328704*m^9*u*w^2 - 637696*ep*m^9*u*w^2 + 
     168448*m^8*u^2*w^2 + 329216*ep*m^8*u^2*w^2 - 42432*m^7*u^3*w^2 - 
     82656*ep*m^7*u^3*w^2 + 5256*m^6*u^4*w^2 + 10096*ep*m^6*u^4*w^2 - 
     256*m^5*u^5*w^2 - 479*ep*m^5*u^5*w^2 - 416256*m^9*v*w^2 - 
     734720*ep*m^9*v*w^2 + 587776*m^8*u*v*w^2 + 1074496*ep*m^8*u*v*w^2 - 
     301856*m^7*u^2*v*w^2 - 558048*ep*m^7*u^2*v*w^2 + 70824*m^6*u^3*v*w^2 + 
     130028*ep*m^6*u^3*v*w^2 - 7438*m^5*u^4*v*w^2 - 13204*ep*m^5*u^4*v*w^2 + 
     260*m^4*u^5*v*w^2 + 414*ep*m^4*u^5*v*w^2 + 305920*m^8*v^2*w^2 + 
     468736*ep*m^8*v^2*w^2 - 499872*m^7*u*v^2*w^2 - 823232*ep*m^7*u*v^2*w^2 + 
     275952*m^6*u^2*v^2*w^2 + 457908*ep*m^6*u^2*v^2*w^2 - 
     66746*m^5*u^3*v^2*w^2 - 106563*ep*m^5*u^3*v^2*w^2 + 
     6715*m^4*u^4*v^2*w^2 + 9542*ep*m^4*u^4*v^2*w^2 - 165*m^3*u^5*v^2*w^2 - 
     125*ep*m^3*u^5*v^2*w^2 - 124480*m^7*v^3*w^2 - 153344*ep*m^7*v^3*w^2 + 
     230120*m^6*u*v^3*w^2 + 335884*ep*m^6*u*v^3*w^2 - 
     131990*m^5*u^2*v^3*w^2 - 198367*ep*m^5*u^2*v^3*w^2 + 
     31915*m^4*u^3*v^3*w^2 + 46078*ep*m^4*u^3*v^3*w^2 - 
     3044*m^3*u^4*v^3*w^2 - 3773*ep*m^3*u^4*v^3*w^2 + 45*m^2*u^5*v^3*w^2 - 
     9*ep*m^2*u^5*v^3*w^2 + 28920*m^6*v^4*w^2 + 24416*ep*m^6*v^4*w^2 - 
     57460*m^5*u*v^4*w^2 - 70149*ep*m^5*u*v^4*w^2 + 32353*m^4*u^2*v^4*w^2 + 
     41699*ep*m^4*u^2*v^4*w^2 - 7336*m^3*u^3*v^4*w^2 - 
     9058*ep*m^3*u^3*v^4*w^2 + 613*m^2*u^4*v^4*w^2 + 625*ep*m^2*u^4*v^4*w^2 - 
     4*m*u^5*v^4*w^2 + 6*ep*m*u^5*v^4*w^2 - 3586*m^5*v^5*w^2 - 
     826*ep*m^5*v^5*w^2 + 7266*m^4*u*v^5*w^2 + 5581*ep*m^4*u*v^5*w^2 - 
     3760*m^3*u^2*v^5*w^2 - 2934*ep*m^3*u^2*v^5*w^2 + 731*m^2*u^3*v^5*w^2 + 
     486*ep*m^2*u^3*v^5*w^2 - 44*m*u^4*v^5*w^2 - 10*ep*m*u^4*v^5*w^2 + 
     184*m^4*v^6*w^2 - 250*ep*m^4*v^6*w^2 - 362*m^3*u*v^6*w^2 + 
     239*ep*m^3*u*v^6*w^2 + 156*m^2*u^2*v^6*w^2 - 192*ep*m^2*u^2*v^6*w^2 - 
     21*m*u^3*v^6*w^2 + 47*ep*m*u^3*v^6*w^2 - 2*ep*u^4*v^6*w^2 + 
     24*ep*m^3*v^7*w^2 - 44*ep*m^2*u*v^7*w^2 + 24*ep*m*u^2*v^7*w^2 - 
     4*ep*u^3*v^7*w^2 - 112640*m^9*w^3 - 209920*ep*m^9*w^3 + 
     113664*m^8*u*w^3 + 216576*ep*m^8*u*w^3 - 42112*m^7*u^2*w^3 - 
     80992*ep*m^7*u^2*w^3 + 6784*m^6*u^3*w^3 + 13008*ep*m^6*u^3*w^3 - 
     400*m^5*u^4*w^3 - 754*ep*m^5*u^4*w^3 + 152320*m^8*v*w^3 + 
     254720*ep*m^8*v*w^3 - 176448*m^7*u*v*w^3 - 312016*ep*m^7*u*v*w^3 + 
     68032*m^6*u^2*v*w^3 + 122444*ep*m^6*u^2*v*w^3 - 10400*m^5*u^3*v*w^3 - 
     18528*ep*m^5*u^3*v*w^3 + 512*m^4*u^4*v*w^3 + 862*ep*m^4*u^4*v*w^3 - 
     87360*m^7*v^2*w^3 - 116032*ep*m^7*v^2*w^3 + 124976*m^6*u*v^2*w^3 + 
     194508*ep*m^6*u*v^2*w^3 - 54592*m^5*u^2*v^2*w^3 - 
     87985*ep*m^5*u^2*v^2*w^3 + 8908*m^4*u^3*v^2*w^3 + 
     13837*ep*m^4*u^3*v^2*w^3 - 403*m^3*u^4*v^2*w^3 - 
     514*ep*m^3*u^4*v^2*w^3 + 26000*m^6*v^3*w^3 + 20496*ep*m^6*v^3*w^3 - 
     44576*m^5*u*v^3*w^3 - 56754*ep*m^5*u*v^3*w^3 + 21518*m^4*u^2*v^3*w^3 + 
     30712*ep*m^4*u^2*v^3*w^3 - 3695*m^3*u^3*v^3*w^3 - 
     5174*ep*m^3*u^3*v^3*w^3 + 159*m^2*u^4*v^3*w^3 + 168*ep*m^2*u^4*v^3*w^3 - 
     3940*m^5*v^4*w^3 + 648*ep*m^5*v^4*w^3 + 7638*m^4*u*v^4*w^3 + 
     5621*ep*m^4*u*v^4*w^3 - 3882*m^3*u^2*v^4*w^3 - 4068*ep*m^3*u^2*v^4*w^3 + 
     667*m^2*u^3*v^4*w^3 + 744*ep*m^2*u^3*v^4*w^3 - 21*m*u^4*v^4*w^3 - 
     5*ep*m*u^4*v^4*w^3 + 240*m^4*v^5*w^3 - 660*ep*m^4*v^5*w^3 - 
     498*m^3*u*v^5*w^3 + 494*ep*m^3*u*v^5*w^3 + 254*m^2*u^2*v^5*w^3 - 
     114*ep*m^2*u^2*v^5*w^3 - 41*m*u^3*v^5*w^3 + 4*ep*m*u^3*v^5*w^3 - 
     2*ep*u^4*v^5*w^3 + 60*ep*m^3*v^6*w^3 - 96*ep*m^2*u*v^6*w^3 + 
     48*ep*m*u^2*v^6*w^3 - 8*ep*u^3*v^6*w^3 + 30080*m^8*w^4 + 
     55040*ep*m^8*w^4 - 21984*m^7*u*w^4 - 41216*ep*m^7*u*w^4 + 
     5216*m^6*u^2*w^4 + 9888*ep*m^6*u^2*w^4 - 400*m^5*u^3*w^4 - 
     756*ep*m^5*u^3*w^4 - 32000*m^7*v*w^4 - 49600*ep*m^7*v*w^4 + 
     29240*m^6*u*v*w^4 + 49756*ep*m^6*u*v*w^4 - 7572*m^5*u^2*v*w^4 - 
     13235*ep*m^5*u^2*v*w^4 + 560*m^4*u^3*v*w^4 + 962*ep*m^4*u^3*v*w^4 + 
     13400*m^6*v^2*w^4 + 12872*ep*m^6*v^2*w^4 - 16296*m^5*u*v^2*w^4 - 
     22976*ep*m^5*u*v^2*w^4 + 5175*m^4*u^2*v^2*w^4 + 
     7977*ep*m^4*u^2*v^2*w^4 - 431*m^3*u^3*v^2*w^4 - 636*ep*m^3*u^3*v^2*w^4 - 
     2580*m^5*v^3*w^4 + 702*ep*m^5*v^3*w^4 + 3998*m^4*u*v^3*w^4 + 
     3263*ep*m^4*u*v^3*w^4 - 1526*m^3*u^2*v^3*w^4 - 1891*ep*m^3*u^2*v^3*w^4 + 
     147*m^2*u^3*v^3*w^4 + 183*ep*m^2*u^3*v^3*w^4 + 190*m^4*v^4*w^4 - 
     740*ep*m^4*v^4*w^4 - 352*m^3*u*v^4*w^4 + 413*ep*m^3*u*v^4*w^4 + 
     156*m^2*u^2*v^4*w^4 + 3*ep*m^2*u^2*v^4*w^4 - 17*m*u^3*v^4*w^4 - 
     13*ep*m*u^3*v^4*w^4 + 80*ep*m^3*v^5*w^4 - 104*ep*m^2*u*v^5*w^4 + 
     40*ep*m*u^2*v^5*w^4 - 4*ep*u^3*v^5*w^4 - 4800*m^7*w^5 - 
     8640*ep*m^7*w^5 + 2256*m^6*u*w^5 + 4168*ep*m^6*u*w^5 - 256*m^5*u^2*w^5 - 
     479*ep*m^5*u^2*w^5 + 3768*m^6*v*w^5 + 5144*ep*m^6*v*w^5 - 
     2524*m^5*u*v*w^5 - 4096*ep*m^5*u*v*w^5 + 332*m^4*u^2*v*w^5 + 
     561*ep*m^4*u^2*v*w^5 - 1018*m^5*v^2*w^5 - 130*ep*m^5*v^2*w^5 + 
     978*m^4*u*v^2*w^5 + 1079*ep*m^4*u*v^2*w^5 - 183*m^3*u^2*v^2*w^5 - 
     260*ep*m^3*u^2*v^2*w^5 + 94*m^4*v^3*w^5 - 394*ep*m^4*v^3*w^5 - 
     122*m^3*u*v^3*w^5 + 125*ep*m^3*u*v^3*w^5 + 29*m^2*u^2*v^3*w^5 + 
     14*ep*m^2*u^2*v^3*w^5 + 60*ep*m^3*v^4*w^5 - 56*ep*m^2*u*v^4*w^5 + 
     12*ep*m*u^2*v^4*w^5 + 424*m^6*w^6 + 752*ep*m^6*w^6 - 96*m^5*u*w^6 - 
     175*ep*m^5*u*w^6 - 218*m^5*v*w^6 - 222*ep*m^5*v*w^6 + 88*m^4*u*v*w^6 + 
     134*ep*m^4*u*v*w^6 + 28*m^4*v^2*w^6 - 82*ep*m^4*v^2*w^6 - 
     16*m^3*u*v^2*w^6 + ep*m^3*u*v^2*w^6 + 24*ep*m^3*v^3*w^6 - 
     12*ep*m^2*u*v^3*w^6 - 16*m^5*w^7 - 28*ep*m^5*w^7 + 4*m^4*v*w^7 + 
     4*ep*m^3*v^2*w^7))/(m*u*(4*m - v)*v*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
     8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  ((-1 + 2*ep)*(163840*m^12 + 327680*ep*m^12 - 286720*m^11*u - 
     581632*ep*m^11*u + 204800*m^10*u^2 + 419840*ep*m^10*u^2 - 
     76800*m^9*u^3 - 158720*ep*m^9*u^3 + 16000*m^8*u^4 + 33280*ep*m^8*u^4 - 
     1760*m^7*u^5 - 3680*ep*m^7*u^5 + 80*m^6*u^6 + 168*ep*m^6*u^6 - 
     376832*m^11*v - 720896*ep*m^11*v + 681984*m^10*u*v + 
     1323008*ep*m^10*u*v - 480768*m^9*u^2*v - 939264*ep*m^9*u^2*v + 
     171648*m^8*u^3*v + 336000*ep*m^8*u^3*v - 32928*m^7*u^4*v - 
     64256*ep*m^7*u^4*v + 3216*m^6*u^5*v + 6216*ep*m^6*u^5*v - 
     124*m^5*u^6*v - 235*ep*m^5*u^6*v + 407552*m^10*v^2 + 
     714752*ep*m^10*v^2 - 793088*m^9*u*v^2 - 1402368*ep*m^9*u*v^2 + 
     575488*m^8*u^2*v^2 + 996928*ep*m^8*u^2*v^2 - 209280*m^7*u^3*v^2 - 
     343312*ep*m^7*u^3*v^2 + 41064*m^6*u^4*v^2 + 60612*ep*m^6*u^4*v^2 - 
     4158*m^5*u^5*v^2 - 5041*ep*m^5*u^5*v^2 + 170*m^4*u^6*v^2 + 
     137*ep*m^4*u^6*v^2 - 260096*m^9*v^3 - 413184*ep*m^9*v^3 + 
     528000*m^8*u*v^3 + 856192*ep*m^8*u*v^3 - 373952*m^7*u^2*v^3 - 
     585488*ep*m^7*u^2*v^3 + 127632*m^6*u^3*v^3 + 182488*ep*m^6*u^3*v^3 - 
     22114*m^5*u^4*v^3 - 26425*ep*m^5*u^4*v^3 + 1730*m^4*u^5*v^3 + 
     1328*ep*m^4*u^5*v^3 - 36*m^3*u^6*v^3 + 20*ep*m^3*u^6*v^3 + 
     104320*m^8*v^4 + 151040*ep*m^8*v^4 - 210112*m^7*u*v^4 - 
     315776*ep*m^7*u*v^4 + 135712*m^6*u^2*v^4 + 191460*ep*m^6*u^2*v^4 - 
     39770*m^5*u^3*v^4 - 47779*ep*m^5*u^3*v^4 + 5286*m^4*u^4*v^4 + 
     4457*ep*m^4*u^4*v^4 - 240*m^3*u^5*v^4 - 38*ep*m^3*u^5*v^4 - 
     26560*m^7*v^5 - 35520*ep*m^7*v^5 + 50320*m^6*u*v^5 + 
     69608*ep*m^6*u*v^5 - 27406*m^5*u^2*v^5 - 32390*ep*m^5*u^2*v^5 + 
     6208*m^4*u^3*v^5 + 4814*ep*m^4*u^3*v^5 - 516*m^3*u^4*v^5 - 
     7*ep*m^3*u^4*v^5 + 6*m^2*u^5*v^5 - 18*ep*m^2*u^5*v^5 + 4168*m^6*v^6 + 
     5224*ep*m^6*v^6 - 7004*m^5*u*v^6 - 8556*ep*m^5*u*v^6 + 
     2856*m^4*u^2*v^6 + 2028*ep*m^4*u^2*v^6 - 416*m^3*u^3*v^6 + 
     143*ep*m^3*u^3*v^6 + 12*m^2*u^4*v^6 - 47*ep*m^2*u^4*v^6 - 368*m^5*v^7 - 
     438*ep*m^5*v^7 + 508*m^4*u*v^7 + 480*ep*m^4*u*v^7 - 118*m^3*u^2*v^7 + 
     87*ep*m^3*u^2*v^7 + 6*m^2*u^3*v^7 - 40*ep*m^2*u^3*v^7 + 14*m^4*v^8 + 
     16*ep*m^4*v^8 - 14*m^3*u*v^8 - 5*ep*m^3*u*v^8 - 11*ep*m^2*u^2*v^8 - 
     311296*m^11*w - 606208*ep*m^11*w + 454656*m^10*u*w + 
     901120*ep*m^10*u*w - 262144*m^9*u^2*w - 526080*ep*m^9*u^2*w + 
     75264*m^8*u^3*w + 152320*ep*m^8*u^3*w - 10944*m^7*u^4*w - 
     22240*ep*m^7*u^4*w + 688*m^6*u^5*w + 1392*ep*m^6*u^5*w - 8*m^5*u^6*w - 
     15*ep*m^5*u^6*w + 612352*m^10*v*w + 1128448*ep*m^10*v*w - 
     954368*m^9*u*v*w - 1800960*ep*m^9*u*v*w + 554752*m^8*u^2*v*w + 
     1058752*ep*m^8*u^2*v*w - 153408*m^7*u^3*v*w - 293648*ep*m^7*u^3*v*w + 
     20408*m^6*u^4*v*w + 38844*ep*m^6*u^4*v*w - 1060*m^5*u^5*v*w - 
     1972*ep*m^5*u^5*v*w + 2*m^4*u^6*v*w + ep*m^4*u^6*v*w - 
     553472*m^9*v^2*w - 920064*ep*m^9*v^2*w + 970240*m^8*u*v^2*w + 
     1667776*ep*m^8*u*v^2*w - 600960*m^7*u^2*v^2*w - 
     1024592*ep*m^7*u^2*v^2*w + 174848*m^6*u^3*v^2*w + 
     285012*ep*m^6*u^3*v^2*w - 24470*m^5*u^4*v^2*w - 36273*ep*m^5*u^4*v^2*w + 
     1330*m^4*u^5*v^2*w + 1616*ep*m^4*u^5*v^2*w + 8*ep*m^3*u^6*v^2*w + 
     288000*m^8*v^3*w + 420096*ep*m^8*v^3*w - 551616*m^7*u*v^3*w - 
     864560*ep*m^7*u*v^3*w + 345968*m^6*u^2*v^3*w + 537380*ep*m^6*u^2*v^3*w - 
     98584*m^5*u^3*v^3*w - 144028*ep*m^5*u^3*v^3*w + 12977*m^4*u^4*v^3*w + 
     16749*ep*m^4*u^4*v^3*w - 609*m^3*u^5*v^3*w - 601*ep*m^3*u^5*v^3*w - 
     90880*m^7*v^4*w - 113792*ep*m^7*v^4*w + 180432*m^6*u*v^4*w + 
     256452*ep*m^6*u*v^4*w - 107136*m^5*u^2*v^4*w - 149096*ep*m^5*u^2*v^4*w + 
     27501*m^4*u^3*v^4*w + 34665*ep*m^4*u^3*v^4*w - 3015*m^3*u^4*v^4*w - 
     3114*ep*m^3*u^4*v^4*w + 83*m^2*u^5*v^4*w + 35*ep*m^2*u^5*v^4*w + 
     17144*m^6*v^5*w + 17624*ep*m^6*v^5*w - 33436*m^5*u*v^5*w - 
     41054*ep*m^5*u*v^5*w + 17412*m^4*u^2*v^5*w + 19155*ep*m^4*u^2*v^5*w - 
     3636*m^3*u^3*v^5*w - 2981*ep*m^3*u^3*v^5*w + 292*m^2*u^4*v^5*w + 
     130*ep*m^2*u^4*v^5*w - 1778*m^5*v^6*w - 1274*ep*m^5*v^6*w + 
     3228*m^4*u*v^6*w + 2788*ep*m^4*u*v^6*w - 1309*m^3*u^2*v^6*w - 
     450*ep*m^3*u^2*v^6*w + 167*m^2*u^3*v^6*w - 147*ep*m^2*u^3*v^6*w - 
     9*m*u^4*v^6*w + 13*ep*m*u^4*v^6*w + 78*m^4*v^7*w - 2*ep*m^4*v^7*w - 
     124*m^3*u*v^7*w + 27*ep*m^3*u*v^7*w + 29*m^2*u^2*v^7*w - 
     96*ep*m^2*u^2*v^7*w + 3*m*u^3*v^7*w + 28*ep*m*u^3*v^7*w + 
     4*ep*m^3*v^8*w - 8*ep*m^2*u*v^8*w + 4*ep*m*u^2*v^8*w + 251904*m^10*w^2 + 
     479232*ep*m^10*w^2 - 297984*m^9*u*w^2 - 578816*ep*m^9*u*w^2 + 
     132608*m^8*u^2*w^2 + 261376*ep*m^8*u^2*w^2 - 27072*m^7*u^3*w^2 - 
     53856*ep*m^7*u^3*w^2 + 2376*m^6*u^4*w^2 + 4736*ep*m^6*u^4*w^2 - 
     56*m^5*u^5*w^2 - 109*ep*m^5*u^5*w^2 - 416256*m^9*v*w^2 - 
     734720*ep*m^9*v*w^2 + 549376*m^8*u*v*w^2 + 1007424*ep*m^8*u*v*w^2 - 
     253984*m^7*u^2*v*w^2 - 473888*ep*m^7*u^2*v*w^2 + 50760*m^6*u^3*v*w^2 + 
     95132*ep*m^6*u^3*v*w^2 - 4006*m^5*u^4*v*w^2 - 7428*ep*m^5*u^4*v*w^2 + 
     58*m^4*u^5*v*w^2 + 98*ep*m^4*u^5*v*w^2 + 305920*m^8*v^2*w^2 + 
     468736*ep*m^8*v^2*w^2 - 479904*m^7*u*v^2*w^2 - 795968*ep*m^7*u*v^2*w^2 + 
     246928*m^6*u^2*v^2*w^2 + 414036*ep*m^6*u^2*v^2*w^2 - 
     53938*m^5*u^3*v^2*w^2 - 87375*ep*m^5*u^3*v^2*w^2 + 
     4557*m^4*u^4*v^2*w^2 + 6656*ep*m^4*u^4*v^2*w^2 - 55*m^3*u^5*v^2*w^2 - 
     33*ep*m^3*u^5*v^2*w^2 - 124480*m^7*v^3*w^2 - 153344*ep*m^7*v^3*w^2 + 
     224744*m^6*u*v^3*w^2 + 331980*ep*m^6*u*v^3*w^2 - 
     122838*m^5*u^2*v^3*w^2 - 187783*ep*m^5*u^2*v^3*w^2 + 
     27631*m^4*u^3*v^3*w^2 + 40934*ep*m^4*u^3*v^3*w^2 - 
     2306*m^3*u^4*v^3*w^2 - 3029*ep*m^3*u^4*v^3*w^2 + 11*m^2*u^5*v^3*w^2 - 
     13*ep*m^2*u^5*v^3*w^2 + 28920*m^6*v^4*w^2 + 24416*ep*m^6*v^4*w^2 - 
     56716*m^5*u*v^4*w^2 - 70427*ep*m^5*u*v^4*w^2 + 30935*m^4*u^2*v^4*w^2 + 
     41017*ep*m^4*u^2*v^4*w^2 - 6660*m^3*u^3*v^4*w^2 - 
     8658*ep*m^3*u^3*v^4*w^2 + 497*m^2*u^4*v^4*w^2 + 573*ep*m^2*u^4*v^4*w^2 - 
     3586*m^5*v^5*w^2 - 826*ep*m^5*v^5*w^2 + 7224*m^4*u*v^5*w^2 + 
     5713*ep*m^4*u*v^5*w^2 - 3676*m^3*u^2*v^5*w^2 - 3074*ep*m^3*u^2*v^5*w^2 + 
     693*m^2*u^3*v^5*w^2 + 554*ep*m^2*u^3*v^5*w^2 - 38*m*u^4*v^5*w^2 - 
     20*ep*m*u^4*v^5*w^2 + 184*m^4*v^6*w^2 - 250*ep*m^4*v^6*w^2 - 
     362*m^3*u*v^6*w^2 + 229*ep*m^3*u*v^6*w^2 + 156*m^2*u^2*v^6*w^2 - 
     174*ep*m^2*u^2*v^6*w^2 - 21*m*u^3*v^6*w^2 + 37*ep*m*u^3*v^6*w^2 + 
     24*ep*m^3*v^7*w^2 - 44*ep*m^2*u*v^7*w^2 + 24*ep*m*u^2*v^7*w^2 - 
     4*ep*u^3*v^7*w^2 - 112640*m^9*w^3 - 209920*ep*m^9*w^3 + 
     103424*m^8*u*w^3 + 197376*ep*m^8*u*w^3 - 33152*m^7*u^2*w^3 - 
     64352*ep*m^7*u^2*w^3 + 4224*m^6*u^3*w^3 + 8288*ep*m^6*u^3*w^3 - 
     160*m^5*u^4*w^3 - 314*ep*m^5*u^4*w^3 + 152320*m^8*v*w^3 + 
     254720*ep*m^8*v*w^3 - 166208*m^7*u*v*w^3 - 295504*ep*m^7*u*v*w^3 + 
     57600*m^6*u^2*v*w^3 + 105084*ep*m^6*u^2*v*w^3 - 7320*m^5*u^3*v*w^3 - 
     13432*ep*m^5*u^3*v*w^3 + 236*m^4*u^4*v*w^3 + 422*ep*m^4*u^4*v*w^3 - 
     87360*m^7*v^2*w^3 - 116032*ep*m^7*v^2*w^3 + 121008*m^6*u*v^2*w^3 + 
     190636*ep*m^6*u*v^2*w^3 - 49528*m^5*u^2*v^2*w^3 - 
     81349*ep*m^5*u^2*v^2*w^3 + 7250*m^4*u^3*v^2*w^3 + 
     11611*ep*m^4*u^3*v^2*w^3 - 253*m^3*u^4*v^2*w^3 - 
     340*ep*m^3*u^4*v^2*w^3 + 26000*m^6*v^3*w^3 + 20496*ep*m^6*v^3*w^3 - 
     43872*m^5*u*v^3*w^3 - 57030*ep*m^5*u*v^3*w^3 + 20404*m^4*u^2*v^3*w^3 + 
     30064*ep*m^4*u^2*v^3*w^3 - 3281*m^3*u^3*v^3*w^3 - 
     4844*ep*m^3*u^3*v^3*w^3 + 119*m^2*u^4*v^3*w^3 + 146*ep*m^2*u^4*v^3*w^3 - 
     3940*m^5*v^4*w^3 + 648*ep*m^5*v^4*w^3 + 7590*m^4*u*v^4*w^3 + 
     5829*ep*m^4*u*v^4*w^3 - 3792*m^3*u^2*v^4*w^3 - 4234*ep*m^3*u^2*v^4*w^3 + 
     629*m^2*u^3*v^4*w^3 + 788*ep*m^2*u^3*v^4*w^3 - 17*m*u^4*v^4*w^3 - 
     9*ep*m*u^4*v^4*w^3 + 240*m^4*v^5*w^3 - 660*ep*m^4*v^5*w^3 - 
     498*m^3*u*v^5*w^3 + 474*ep*m^3*u*v^5*w^3 + 254*m^2*u^2*v^5*w^3 - 
     84*ep*m^2*u^2*v^5*w^3 - 41*m*u^3*v^5*w^3 - 10*ep*m*u^3*v^5*w^3 + 
     60*ep*m^3*v^6*w^3 - 96*ep*m^2*u*v^6*w^3 + 48*ep*m*u^2*v^6*w^3 - 
     8*ep*u^3*v^6*w^3 + 30080*m^8*w^4 + 55040*ep*m^8*w^4 - 20064*m^7*u*w^4 - 
     37696*ep*m^7*u*w^4 + 4096*m^6*u^2*w^4 + 7848*ep*m^6*u^2*w^4 - 
     240*m^5*u^3*w^4 - 466*ep*m^5*u^3*w^4 - 32000*m^7*v*w^4 - 
     49600*ep*m^7*v*w^4 + 27800*m^6*u*v*w^4 + 47724*ep*m^6*u*v*w^4 - 
     6460*m^5*u^2*v*w^4 - 11515*ep*m^5*u^2*v*w^4 + 384*m^4*u^3*v*w^4 + 
     688*ep*m^4*u^3*v*w^4 + 13400*m^6*v^2*w^4 + 12872*ep*m^6*v^2*w^4 - 
     15928*m^5*u*v^2*w^4 - 22936*ep*m^5*u*v^2*w^4 + 4791*m^4*u^2*v^2*w^4 + 
     7631*ep*m^4*u^2*v^2*w^4 - 357*m^3*u^3*v^2*w^4 - 558*ep*m^3*u^3*v^2*w^4 - 
     2580*m^5*v^3*w^4 + 702*ep*m^5*v^3*w^4 + 3966*m^4*u*v^3*w^4 + 
     3405*ep*m^4*u*v^3*w^4 - 1482*m^3*u^2*v^3*w^4 - 1961*ep*m^3*u^2*v^3*w^4 + 
     137*m^2*u^3*v^3*w^4 + 191*ep*m^2*u^3*v^3*w^4 + 190*m^4*v^4*w^4 - 
     740*ep*m^4*v^4*w^4 - 352*m^3*u*v^4*w^4 + 393*ep*m^3*u*v^4*w^4 + 
     156*m^2*u^2*v^4*w^4 + 25*ep*m^2*u^2*v^4*w^4 - 17*m*u^3*v^4*w^4 - 
     19*ep*m*u^3*v^4*w^4 + 80*ep*m^3*v^5*w^4 - 104*ep*m^2*u*v^5*w^4 + 
     40*ep*m*u^2*v^5*w^4 - 4*ep*u^3*v^5*w^4 - 4800*m^7*w^5 - 
     8640*ep*m^7*w^5 + 2064*m^6*u*w^5 + 3824*ep*m^6*u*w^5 - 200*m^5*u^2*w^5 - 
     379*ep*m^5*u^2*w^5 + 3768*m^6*v*w^5 + 5144*ep*m^6*v*w^5 - 
     2428*m^5*u*v*w^5 - 3996*ep*m^5*u*v*w^5 + 286*m^4*u^2*v*w^5 + 
     497*ep*m^4*u^2*v*w^5 - 1018*m^5*v^2*w^5 - 130*ep*m^5*v^2*w^5 + 
     966*m^4*u*v^2*w^5 + 1115*ep*m^4*u*v^2*w^5 - 175*m^3*u^2*v^2*w^5 - 
     264*ep*m^3*u^2*v^2*w^5 + 94*m^4*v^3*w^5 - 394*ep*m^4*v^3*w^5 - 
     122*m^3*u*v^3*w^5 + 115*ep*m^3*u*v^3*w^5 + 29*m^2*u^2*v^3*w^5 + 
     20*ep*m^2*u^2*v^3*w^5 + 60*ep*m^3*v^4*w^5 - 56*ep*m^2*u*v^4*w^5 + 
     12*ep*m*u^2*v^4*w^5 + 424*m^6*w^6 + 752*ep*m^6*w^6 - 88*m^5*u*w^6 - 
     161*ep*m^5*u*w^6 - 218*m^5*v*w^6 - 222*ep*m^5*v*w^6 + 86*m^4*u*v*w^6 + 
     134*ep*m^4*u*v*w^6 + 28*m^4*v^2*w^6 - 82*ep*m^4*v^2*w^6 - 
     16*m^3*u*v^2*w^6 - ep*m^3*u*v^2*w^6 + 24*ep*m^3*v^3*w^6 - 
     12*ep*m^2*u*v^3*w^6 - 16*m^5*w^7 - 28*ep*m^5*w^7 + 4*m^4*v*w^7 + 
     4*ep*m^3*v^2*w^7))/(m*u*(4*m - v)*v*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
     3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
     2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
     m*v*w^2)), 0, 0, 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(114688*ep*m^12 - 204800*ep*m^11*u + 
      156672*ep*m^10*u^2 - 66560*ep*m^9*u^3 + 16960*ep*m^8*u^4 - 
      2592*ep*m^7*u^5 + 220*ep*m^6*u^6 - 8*ep*m^5*u^7 - 303104*m^11*v - 
      1003520*ep*m^11*v + 657408*m^10*u*v + 1954816*ep*m^10*u*v - 
      594944*m^9*u^2*v - 1630208*ep*m^9*u^2*v + 293120*m^8*u^3*v + 
      754048*ep*m^8*u^3*v - 85280*m^7*u^4*v - 208848*ep*m^7*u^4*v + 
      14696*m^6*u^5*v + 34628*ep*m^6*u^5*v - 1392*m^5*u^6*v - 
      3182*ep*m^5*u^6*v + 56*m^4*u^7*v + 125*ep*m^4*u^7*v + 530432*m^10*v^2 + 
      1613824*ep*m^10*v^2 - 1051136*m^9*u*v^2 - 2921472*ep*m^9*u*v^2 + 
      838912*m^8*u^2*v^2 + 2183424*ep*m^8*u^2*v^2 - 351424*m^7*u^3*v^2 - 
      864512*ep*m^7*u^3*v^2 + 83032*m^6*u^4*v^2 + 191968*ep*m^6*u^4*v^2 - 
      10858*m^5*u^5*v^2 - 22860*ep*m^5*u^5*v^2 + 692*m^4*u^6*v^2 + 
      1183*ep*m^4*u^6*v^2 - 14*m^3*u^7*v^2 - 7*ep*m^3*u^7*v^2 - 
      401408*m^9*v^3 - 1202688*ep*m^9*v^3 + 746752*m^8*u*v^3 + 
      2053248*ep*m^8*u*v^3 - 533952*m^7*u^2*v^3 - 1381536*ep*m^7*u^2*v^3 + 
      193200*m^6*u^3*v^3 + 467080*ep*m^6*u^3*v^3 - 37844*m^5*u^4*v^3 - 
      81324*ep*m^5*u^4*v^3 + 3836*m^4*u^5*v^3 + 6055*ep*m^4*u^5*v^3 - 
      158*m^3*u^6*v^3 + 36*ep*m^3*u^6*v^3 - 20*ep*m^2*u^7*v^3 + 
      170240*m^8*v^4 + 507840*ep*m^8*v^4 - 302272*m^7*u*v^4 - 
      831904*ep*m^7*u*v^4 + 188944*m^6*u^2*v^4 + 491500*ep*m^6*u^2*v^4 - 
      55436*m^5*u^3*v^4 - 131628*ep*m^5*u^3*v^4 + 7764*m^4*u^4*v^4 + 
      14455*ep*m^4*u^4*v^4 - 390*m^3*u^5*v^4 + 7*ep*m^3*u^5*v^4 - 
      6*m^2*u^6*v^4 - 80*ep*m^2*u^6*v^4 - 43680*m^7*v^5 - 129552*ep*m^7*v^5 + 
      73928*m^6*u*v^5 + 204964*ep*m^6*u*v^5 - 37856*m^5*u^2*v^5 - 
      100702*ep*m^5*u^2*v^5 + 7914*m^4*u^3*v^5 + 18910*ep*m^4*u^3*v^5 - 
      476*m^3*u^4*v^5 - 530*ep*m^3*u^4*v^5 - 54*m^2*u^5*v^5 - 
      221*ep*m^2*u^5*v^5 + 6*m*u^6*v^5 + 18*ep*m*u^6*v^5 + 6776*m^6*v^6 + 
      19880*ep*m^6*v^6 - 10666*m^5*u*v^6 - 30088*ep*m^5*u*v^6 + 
      4102*m^4*u^2*v^6 + 11676*ep*m^4*u^2*v^6 - 606*m^3*u^3*v^6 - 
      1658*ep*m^3*u^3*v^6 + 8*m^2*u^4*v^6 + 5*ep*m^2*u^4*v^6 + 6*m*u^5*v^6 + 
      19*ep*m*u^5*v^6 - 588*m^5*v^7 - 1696*ep*m^5*v^7 + 814*m^4*u*v^7 + 
      2382*ep*m^4*u*v^7 - 232*m^3*u^2*v^7 - 776*ep*m^3*u^2*v^7 + 
      64*m^2*u^3*v^7 + 197*ep*m^2*u^3*v^7 - 6*m*u^4*v^7 - 16*ep*m*u^4*v^7 + 
      22*m^4*v^8 + 62*ep*m^4*v^8 - 24*m^3*u*v^8 - 76*ep*m^3*u*v^8 + 
      8*m^2*u^2*v^8 + 31*ep*m^2*u^2*v^8 - 6*m*u^3*v^8 - 17*ep*m*u^3*v^8 - 
      204800*ep*m^11*w + 313344*ep*m^10*u*w - 199680*ep*m^9*u^2*w + 
      67840*ep*m^8*u^3*w - 12960*ep*m^7*u^4*w + 1320*ep*m^6*u^5*w - 
      56*ep*m^5*u^6*w + 526336*m^10*v*w + 1719296*ep*m^10*v*w - 
      985088*m^9*u*v*w - 2888704*ep*m^9*u*v*w + 746240*m^8*u^2*v*w + 
      2018432*ep*m^8*u^2*v*w - 295040*m^7*u^3*v*w - 750400*ep*m^7*u^3*v*w + 
      64520*m^6*u^4*v*w + 156508*ep*m^6*u^4*v*w - 7424*m^5*u^5*v*w - 
      17360*ep*m^5*u^5*v*w + 352*m^4*u^6*v*w + 800*ep*m^4*u^6*v*w - 
      801280*m^9*v^2*w - 2443264*ep*m^9*v^2*w + 1404928*m^8*u*v^2*w + 
      3879424*ep*m^8*u*v^2*w - 961984*m^7*u^2*v^2*w - 
      2469952*ep*m^7*u^2*v^2*w + 332992*m^6*u^3*v^2*w + 
      801136*ep*m^6*u^3*v^2*w - 61546*m^5*u^4*v^2*w - 
      137460*ep*m^5*u^4*v^2*w + 5716*m^4*u^5*v^2*w + 11435*ep*m^4*u^5*v^2*w - 
      204*m^3*u^6*v^2*w - 329*ep*m^3*u^6*v^2*w + 513792*m^8*v^3*w + 
      1555072*ep*m^8*v^3*w - 875008*m^7*u*v^3*w - 2400768*ep*m^7*u*v^3*w + 
      547792*m^6*u^2*v^3*w + 1404968*ep*m^6*u^2*v^3*w - 
      166392*m^5*u^3*v^3*w - 396836*ep*m^5*u^3*v^3*w + 25926*m^4*u^4*v^3*w + 
      55004*ep*m^4*u^4*v^3*w - 1921*m^3*u^5*v^3*w - 3118*ep*m^3*u^5*v^3*w + 
      49*m^2*u^6*v^3*w + 19*ep*m^2*u^6*v^3*w - 177984*m^7*v^4*w - 
      538336*ep*m^7*v^4*w + 301120*m^6*u*v^4*w + 831096*ep*m^6*u*v^4*w - 
      166324*m^5*u^2*v^4*w - 433148*ep*m^5*u^2*v^4*w + 41084*m^4*u^3*v^4*w + 
      97919*ep*m^4*u^3*v^4*w - 4731*m^3*u^4*v^4*w - 8982*ep*m^3*u^4*v^4*w + 
      231*m^2*u^5*v^4*w + 145*ep*m^2*u^5*v^4*w - 5*m*u^6*v^4*w + 
      7*ep*m*u^6*v^4*w + 35304*m^6*v^5*w + 106076*ep*m^6*v^5*w - 
      59480*m^5*u*v^5*w - 166148*ep*m^5*u*v^5*w + 27028*m^4*u^2*v^5*w + 
      72820*ep*m^4*u^2*v^5*w - 4662*m^3*u^3*v^5*w - 11395*ep*m^3*u^3*v^5*w + 
      220*m^2*u^4*v^5*w + 221*ep*m^2*u^4*v^5*w + 14*m*u^5*v^5*w + 
      67*ep*m*u^5*v^5*w - 3858*m^5*v^6*w - 11360*ep*m^5*v^6*w + 
      6332*m^4*u*v^6*w + 17960*ep*m^4*u*v^6*w - 2196*m^3*u^2*v^6*w - 
      6348*ep*m^3*u^2*v^6*w + 229*m^2*u^3*v^6*w + 664*ep*m^2*u^3*v^6*w + 
      m*u^4*v^6*w + 4*ep*m*u^4*v^6*w - 3*u^5*v^6*w - 9*ep*u^5*v^6*w + 
      194*m^4*v^7*w + 542*ep*m^4*v^7*w - 292*m^3*u*v^7*w - 
      828*ep*m^3*u*v^7*w + 76*m^2*u^2*v^7*w + 243*ep*m^2*u^2*v^7*w - 
      11*m*u^3*v^7*w - 37*ep*m*u^3*v^7*w + 3*u^4*v^7*w + 8*ep*u^4*v^7*w - 
      2*m^3*v^8*w - 4*ep*m^3*v^8*w + 2*m^2*u*v^8*w + 3*ep*m^2*u*v^8*w + 
      ep*m*u^2*v^8*w + 156672*ep*m^10*w^2 - 199680*ep*m^9*u*w^2 + 
      101760*ep*m^8*u^2*w^2 - 25920*ep*m^7*u^3*w^2 + 3300*ep*m^6*u^4*w^2 - 
      168*ep*m^5*u^5*w^2 - 390144*m^9*v*w^2 - 1257472*ep*m^9*v*w^2 + 
      613120*m^8*u*v*w^2 + 1773184*ep*m^8*u*v*w^2 - 373440*m^7*u^2*v*w^2 - 
      997216*ep*m^7*u^2*v*w^2 + 111120*m^6*u^3*v*w^2 + 
      279496*ep*m^6*u^3*v*w^2 - 16240*m^5*u^4*v*w^2 - 
      39034*ep*m^5*u^4*v*w^2 + 936*m^4*u^5*v*w^2 + 2173*ep*m^4*u^5*v*w^2 + 
      507648*m^8*v^2*w^2 + 1555456*ep*m^8*v^2*w^2 - 773696*m^7*u*v^2*w^2 - 
      2122176*ep*m^7*u*v^2*w^2 + 439920*m^6*u^2*v^2*w^2 + 
      1112224*ep*m^6*u^2*v^2*w^2 - 118836*m^5*u^3*v^2*w^2 - 
      278804*ep*m^5*u^3*v^2*w^2 + 15368*m^4*u^4*v^2*w^2 + 
      33078*ep*m^4*u^4*v^2*w^2 - 762*m^3*u^5*v^2*w^2 - 
      1452*ep*m^3*u^5*v^2*w^2 - 269248*m^7*v^3*w^2 - 827168*ep*m^7*v^3*w^2 + 
      415376*m^6*u*v^3*w^2 + 1139288*ep*m^6*u*v^3*w^2 - 
      219976*m^5*u^2*v^3*w^2 - 559568*ep*m^5*u^2*v^3*w^2 + 
      52724*m^4*u^3*v^3*w^2 + 123710*ep*m^4*u^3*v^3*w^2 - 
      5815*m^3*u^4*v^3*w^2 - 12001*ep*m^3*u^4*v^3*w^2 + 236*m^2*u^5*v^3*w^2 + 
      367*ep*m^2*u^5*v^3*w^2 + 73552*m^6*v^4*w^2 + 227068*ep*m^6*v^4*w^2 - 
      117716*m^5*u*v^4*w^2 - 327432*ep*m^5*u*v^4*w^2 + 
      55334*m^4*u^2*v^4*w^2 + 144705*ep*m^4*u^2*v^4*w^2 - 
      10670*m^3*u^3*v^4*w^2 - 25441*ep*m^3*u^3*v^4*w^2 + 
      843*m^2*u^4*v^4*w^2 + 1557*ep*m^2*u^4*v^4*w^2 - 22*m*u^5*v^4*w^2 - 
      7*ep*m*u^5*v^4*w^2 - 10656*m^5*v^5*w^2 - 32686*ep*m^5*v^5*w^2 + 
      17746*m^4*u*v^5*w^2 + 50288*ep*m^4*u*v^5*w^2 - 6968*m^3*u^2*v^5*w^2 - 
      19088*ep*m^3*u^2*v^5*w^2 + 867*m^2*u^3*v^5*w^2 + 
      2163*ep*m^2*u^3*v^5*w^2 - 12*m*u^4*v^5*w^2 + 22*ep*m*u^4*v^5*w^2 - 
      u^5*v^5*w^2 - 5*ep*u^5*v^5*w^2 + 736*m^4*v^6*w^2 + 
      2186*ep*m^4*v^6*w^2 - 1250*m^3*u*v^6*w^2 - 3574*ep*m^3*u*v^6*w^2 + 
      411*m^2*u^2*v^6*w^2 + 1200*ep*m^2*u^2*v^6*w^2 - 30*m*u^3*v^6*w^2 - 
      94*ep*m*u^3*v^6*w^2 - 3*u^4*v^6*w^2 - 8*ep*u^4*v^6*w^2 - 
      16*m^3*v^7*w^2 - 42*ep*m^3*v^7*w^2 + 26*m^2*u*v^7*w^2 + 
      68*ep*m^2*u*v^7*w^2 - 11*m*u^2*v^7*w^2 - 29*ep*m*u^2*v^7*w^2 + 
      3*u^3*v^7*w^2 + 8*ep*u^3*v^7*w^2 - 66560*ep*m^9*w^3 + 
      67840*ep*m^8*u*w^3 - 25920*ep*m^7*u^2*w^3 + 4400*ep*m^6*u^3*w^3 - 
      280*ep*m^5*u^4*w^3 + 160000*m^8*v*w^3 + 508800*ep*m^8*v*w^3 - 
      202880*m^7*u*v*w^3 - 578624*ep*m^7*u*v*w^3 + 93200*m^6*u^2*v*w^3 + 
      245720*ep*m^6*u^2*v*w^3 - 18560*m^5*u^3*v*w^3 - 
      46176*ep*m^5*u^3*v*w^3 + 1360*m^4*u^4*v*w^3 + 3240*ep*m^4*u^4*v*w^3 - 
      173632*m^7*v^2*w^3 - 536832*ep*m^7*v^2*w^3 + 224192*m^6*u*v^2*w^3 + 
      610608*ep*m^6*u*v^2*w^3 - 100276*m^5*u^2*v^2*w^3 - 
      248996*ep*m^5*u^2*v^2*w^3 + 18940*m^4*u^3*v^2*w^3 + 
      43182*ep*m^4*u^3*v^2*w^3 - 1292*m^3*u^4*v^2*w^3 - 
      2674*ep*m^3*u^4*v^2*w^3 + 73520*m^6*v^3*w^3 + 230904*ep*m^6*v^3*w^3 - 
      101048*m^5*u*v^3*w^3 - 277732*ep*m^5*u*v^3*w^3 + 
      42808*m^4*u^2*v^3*w^3 + 107880*ep*m^4*u^2*v^3*w^3 - 
      7251*m^3*u^3*v^3*w^3 - 16569*ep*m^3*u^3*v^3*w^3 + 430*m^2*u^4*v^3*w^3 + 
      834*ep*m^2*u^4*v^3*w^3 - 14972*m^5*v^4*w^3 - 47600*ep*m^5*v^4*w^3 + 
      22404*m^4*u*v^4*w^3 + 63257*ep*m^4*u*v^4*w^3 - 8471*m^3*u^2*v^4*w^3 - 
      22310*ep*m^3*u^2*v^4*w^3 + 1099*m^2*u^3*v^4*w^3 + 
      2611*ep*m^2*u^3*v^4*w^3 - 40*m*u^4*v^4*w^3 - 63*ep*m*u^4*v^4*w^3 + 
      1428*m^4*v^5*w^3 + 4510*ep*m^4*v^5*w^3 - 2332*m^3*u*v^5*w^3 - 
      6781*ep*m^3*u*v^5*w^3 + 745*m^2*u^2*v^5*w^3 + 2092*ep*m^2*u^2*v^5*w^3 - 
      45*m*u^3*v^5*w^3 - 106*ep*m*u^3*v^5*w^3 - 2*u^4*v^5*w^3 - 
      8*ep*u^4*v^5*w^3 - 48*m^3*v^6*w^3 - 144*ep*m^3*v^6*w^3 + 
      84*m^2*u*v^6*w^3 + 245*ep*m^2*u*v^6*w^3 - 25*m*u^2*v^6*w^3 - 
      77*ep*m*u^2*v^6*w^3 + ep*u^3*v^6*w^3 + 16960*ep*m^8*w^4 - 
      12960*ep*m^7*u*w^4 + 3300*ep*m^6*u^2*w^4 - 280*ep*m^5*u^3*w^4 - 
      39200*m^7*v*w^4 - 122960*ep*m^7*v*w^4 + 37640*m^6*u*v*w^4 + 
      105844*ep*m^6*u*v*w^4 - 11600*m^5*u^2*v*w^4 - 30194*ep*m^5*u^2*v*w^4 + 
      1160*m^4*u^3*v*w^4 + 2855*ep*m^4*u^3*v*w^4 + 34232*m^6*v^2*w^4 + 
      107552*ep*m^6*v^2*w^4 - 35938*m^5*u*v^2*w^4 - 97120*ep*m^5*u*v^2*w^4 + 
      11392*m^4*u^2*v^2*w^4 + 27683*ep*m^4*u^2*v^2*w^4 - 
      1138*m^3*u^3*v^2*w^4 - 2511*ep*m^3*u^3*v^2*w^4 - 10932*m^5*v^3*w^4 - 
      35500*ep*m^5*v^3*w^4 + 13000*m^4*u*v^3*w^4 + 35947*ep*m^4*u*v^3*w^4 - 
      3975*m^3*u^2*v^3*w^4 - 9877*ep*m^3*u^2*v^3*w^4 + 364*m^2*u^3*v^3*w^4 + 
      790*ep*m^2*u^3*v^3*w^4 + 1494*m^4*v^4*w^4 + 4952*ep*m^4*v^4*w^4 - 
      2048*m^3*u*v^4*w^4 - 5934*ep*m^3*u*v^4*w^4 + 563*m^2*u^2*v^4*w^4 + 
      1491*ep*m^2*u^2*v^4*w^4 - 34*m*u^3*v^4*w^4 - 77*ep*m*u^3*v^4*w^4 - 
      72*m^3*v^5*w^4 - 236*ep*m^3*v^5*w^4 + 114*m^2*u*v^5*w^4 + 
      345*ep*m^2*u*v^5*w^4 - 25*m*u^2*v^5*w^4 - 75*ep*m*u^2*v^5*w^4 - 
      u^3*v^5*w^4 - 3*ep*u^3*v^5*w^4 - 2592*ep*m^7*w^5 + 1320*ep*m^6*u*w^5 - 
      168*ep*m^5*u^2*w^5 + 5736*m^6*v*w^5 + 17740*ep*m^6*v*w^5 - 
      3712*m^5*u*v*w^5 - 10288*ep*m^5*u*v*w^5 + 576*m^4*u^2*v*w^5 + 
      1480*ep*m^4*u^2*v*w^5 - 3810*m^5*v^2*w^5 - 12328*ep*m^5*v^2*w^5 + 
      3008*m^4*u*v^2*w^5 + 8055*ep*m^4*u*v^2*w^5 - 516*m^3*u^2*v^2*w^5 - 
      1221*ep*m^3*u^2*v^2*w^5 + 826*m^4*v^3*w^5 + 2828*ep*m^4*v^3*w^5 - 
      800*m^3*u*v^3*w^5 - 2245*ep*m^3*u*v^3*w^5 + 137*m^2*u^2*v^3*w^5 + 
      331*ep*m^2*u^2*v^3*w^5 - 58*m^3*v^4*w^5 - 204*ep*m^3*v^4*w^5 + 
      70*m^2*u*v^4*w^5 + 212*ep*m^2*u*v^4*w^5 - 11*m*u^2*v^4*w^5 - 
      28*ep*m*u^2*v^4*w^5 + 220*ep*m^6*w^6 - 56*ep*m^5*u*w^6 - 
      464*m^5*v*w^6 - 1414*ep*m^5*v*w^6 + 152*m^4*u*v*w^6 + 
      415*ep*m^4*u*v*w^6 + 212*m^4*v^2*w^6 + 728*ep*m^4*v^2*w^6 - 
      102*m^3*u*v^2*w^6 - 270*ep*m^3*u*v^2*w^6 - 24*m^3*v^3*w^6 - 
      90*ep*m^3*v^3*w^6 + 16*m^2*u*v^3*w^6 + 47*ep*m^2*u*v^3*w^6 - 
      8*ep*m^5*w^7 + 16*m^4*v*w^7 + 48*ep*m^4*v*w^7 - 4*m^3*v^2*w^7 - 
      16*ep*m^3*v^2*w^7))/(m*(4*m - v)*v^2*(3*m - u - v - w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
      8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -(((-1 + 2*ep)*(131072*ep*m^12 - 229376*ep*m^11*u + 172032*ep*m^10*u^2 - 
      71680*ep*m^9*u^3 + 17920*ep*m^8*u^4 - 2688*ep*m^7*u^5 + 
      224*ep*m^6*u^6 - 8*ep*m^5*u^7 - 335872*m^11*v - 1122304*ep*m^11*v + 
      714752*m^10*u*v + 2142208*ep*m^10*u*v - 635904*m^9*u^2*v - 
      1753600*ep*m^9*u^2*v + 308480*m^8*u^3*v + 797440*ep*m^8*u^3*v - 
      88480*m^7*u^4*v - 217440*ep*m^7*u^4*v + 15048*m^6*u^5*v + 
      35536*ep*m^6*u^5*v - 1408*m^5*u^6*v - 3222*ep*m^5*u^6*v + 
      56*m^4*u^7*v + 125*ep*m^4*u^7*v + 587776*m^10*v^2 + 
      1796096*ep*m^10*v^2 - 1147392*m^9*u*v^2 - 3197440*ep*m^9*u*v^2 + 
      900864*m^8*u^2*v^2 + 2348800*ep*m^8*u^2*v^2 - 371008*m^7*u^3*v^2 - 
      913664*ep*m^7*u^3*v^2 + 86168*m^6*u^4*v^2 + 199256*ep*m^6*u^4*v^2 - 
      11082*m^5*u^5*v^2 - 23302*ep*m^5*u^5*v^2 + 696*m^4*u^6*v^2 + 
      1185*ep*m^4*u^6*v^2 - 14*m^3*u^7*v^2 - 7*ep*m^3*u^7*v^2 - 
      446464*m^9*v^3 - 1336320*ep*m^9*v^3 + 825088*m^8*u*v^3 + 
      2259456*ep*m^8*u*v^3 - 583488*m^7*u^2*v^3 - 1502592*ep*m^7*u^2*v^3 + 
      208176*m^6*u^3*v^3 + 501488*ep*m^6*u^3*v^3 - 40060*m^5*u^4*v^3 - 
      86140*ep*m^5*u^4*v^3 + 3966*m^4*u^5*v^3 + 6333*ep*m^4*u^5*v^3 - 
      158*m^3*u^6*v^3 + 34*ep*m^3*u^6*v^3 - 20*ep*m^2*u^7*v^3 + 
      190720*m^8*v^4 + 564480*ep*m^8*v^4 - 339904*m^7*u*v^4 - 
      923840*ep*m^7*u*v^4 + 212336*m^6*u^2*v^4 + 544656*ep*m^6*u^2*v^4 - 
      62228*m^5*u^3*v^4 - 146168*ep*m^5*u^3*v^4 + 8700*m^4*u^4*v^4 + 
      16375*ep*m^4*u^4*v^4 - 438*m^3*u^5*v^4 - 91*ep*m^3*u^5*v^4 - 
      6*m^2*u^6*v^4 - 80*ep*m^2*u^6*v^4 - 49440*m^7*v^5 - 144288*ep*m^7*v^5 + 
      84712*m^6*u*v^5 + 229616*ep*m^6*u*v^5 - 44040*m^5*u^2*v^5 - 
      113814*ep*m^5*u^2*v^5 + 9514*m^4*u^3*v^5 + 22102*ep*m^4*u^3*v^5 - 
      656*m^3*u^4*v^5 - 880*ep*m^3*u^4*v^5 - 48*m^2*u^5*v^5 - 
      209*ep*m^2*u^5*v^5 + 6*m*u^6*v^5 + 18*ep*m*u^6*v^5 + 7768*m^6*v^6 + 
      22216*ep*m^6*v^6 - 12418*m^5*u*v^6 - 33826*ep*m^5*u*v^6 + 
      4934*m^4*u^2*v^6 + 13266*ep*m^4*u^2*v^6 - 778*m^3*u^3*v^6 - 
      1966*ep*m^3*u^3*v^6 + 20*m^2*u^4*v^6 + 27*ep*m^2*u^4*v^6 + 
      6*m*u^5*v^6 + 19*ep*m*u^5*v^6 - 684*m^5*v^7 - 1904*ep*m^5*v^7 + 
      956*m^4*u*v^7 + 2656*ep*m^4*u*v^7 - 276*m^3*u^2*v^7 - 
      836*ep*m^3*u^2*v^7 + 70*m^2*u^3*v^7 + 205*ep*m^2*u^3*v^7 - 
      6*m*u^4*v^7 - 16*ep*m*u^4*v^7 + 26*m^4*v^8 + 70*ep*m^4*v^8 - 
      28*m^3*u*v^8 - 82*ep*m^3*u*v^8 + 8*m^2*u^2*v^8 + 29*ep*m^2*u^2*v^8 - 
      6*m*u^3*v^8 - 17*ep*m*u^3*v^8 - 229376*ep*m^11*w + 344064*ep*m^10*u*w - 
      215040*ep*m^9*u^2*w + 71680*ep*m^8*u^3*w - 13440*ep*m^7*u^4*w + 
      1344*ep*m^6*u^5*w - 56*ep*m^5*u^6*w + 575488*m^10*v*w + 
      1892352*ep*m^10*v*w - 1056768*m^9*u*v*w - 3118080*ep*m^9*u*v*w + 
      787200*m^8*u^2*v*w + 2140160*ep*m^8*u^2*v*w - 306560*m^7*u^3*v*w - 
      782720*ep*m^7*u^3*v*w + 66120*m^6*u^4*v*w + 160800*ep*m^6*u^4*v*w - 
      7512*m^5*u^5*v*w - 17588*ep*m^5*u^5*v*w + 352*m^4*u^6*v*w + 
      800*ep*m^4*u^6*v*w - 875008*m^9*v^2*w - 2677248*ep*m^9*v^2*w + 
      1512960*m^8*u*v^2*w + 4187648*ep*m^8*u*v^2*w - 1019712*m^7*u^2*v^2*w - 
      2623168*ep*m^7*u^2*v^2*w + 347200*m^6*u^3*v^2*w + 
      836528*ep*m^6*u^3*v^2*w - 63138*m^5*u^4*v^2*w - 
      141122*ep*m^5*u^4*v^2*w + 5778*m^4*u^5*v^2*w + 11557*ep*m^4*u^5*v^2*w - 
      204*m^3*u^6*v^2*w - 329*ep*m^3*u^6*v^2*w + 561920*m^8*v^3*w + 
      1700864*ep*m^8*v^3*w - 952192*m^7*u*v^3*w - 2606464*ep*m^7*u*v^3*w + 
      589616*m^6*u^2*v^3*w + 1508384*ep*m^6*u^2*v^3*w - 
      176368*m^5*u^3*v^3*w - 420080*ep*m^5*u^3*v^3*w + 26928*m^4*u^4*v^3*w + 
      57212*ep*m^4*u^4*v^3*w - 1947*m^3*u^5*v^3*w - 3172*ep*m^3*u^5*v^3*w + 
      49*m^2*u^6*v^3*w + 19*ep*m^2*u^6*v^3*w - 195392*m^7*v^4*w - 
      588608*ep*m^7*v^4*w + 332128*m^6*u*v^4*w + 909344*ep*m^6*u*v^4*w - 
      183324*m^5*u^2*v^4*w - 473012*ep*m^5*u^2*v^4*w + 45078*m^4*u^3*v^4*w + 
      106761*ep*m^4*u^3*v^4*w - 5107*m^3*u^4*v^4*w - 9778*ep*m^3*u^4*v^4*w + 
      235*m^2*u^5*v^4*w + 155*ep*m^2*u^5*v^4*w - 5*m*u^6*v^4*w + 
      7*ep*m*u^6*v^4*w + 38952*m^6*v^5*w + 116032*ep*m^6*v^5*w - 
      66408*m^5*u*v^5*w - 182884*ep*m^5*u*v^5*w + 30670*m^4*u^2*v^5*w + 
      80976*ep*m^4*u^2*v^5*w - 5470*m^3*u^3*v^5*w - 13093*ep*m^3*u^3*v^5*w + 
      294*m^2*u^4*v^5*w + 369*ep*m^2*u^4*v^5*w + 14*m*u^5*v^5*w + 
      67*ep*m*u^5*v^5*w - 4274*m^5*v^6*w - 12426*ep*m^5*v^6*w + 
      7116*m^4*u*v^6*w + 19784*ep*m^4*u*v^6*w - 2552*m^3*u^2*v^6*w - 
      7092*ep*m^3*u^2*v^6*w + 293*m^2*u^3*v^6*w + 784*ep*m^2*u^3*v^6*w - 
      5*m*u^4*v^6*w - 8*ep*m*u^4*v^6*w - 3*u^5*v^6*w - 9*ep*u^5*v^6*w + 
      214*m^4*v^7*w + 590*ep*m^4*v^7*w - 326*m^3*u*v^7*w - 
      904*ep*m^3*u*v^7*w + 86*m^2*u^2*v^7*w + 259*ep*m^2*u^2*v^7*w - 
      11*m*u^3*v^7*w - 35*ep*m*u^3*v^7*w + 3*u^4*v^7*w + 8*ep*u^4*v^7*w - 
      2*m^3*v^8*w - 4*ep*m^3*v^8*w + 2*m^2*u*v^8*w + 3*ep*m^2*u*v^8*w + 
      ep*m*u^2*v^8*w + 172032*ep*m^10*w^2 - 215040*ep*m^9*u*w^2 + 
      107520*ep*m^8*u^2*w^2 - 26880*ep*m^7*u^3*w^2 + 3360*ep*m^6*u^4*w^2 - 
      168*ep*m^5*u^5*w^2 - 420864*m^9*v*w^2 - 1362432*ep*m^9*v*w^2 + 
      648960*m^8*u*v*w^2 + 1885440*ep*m^8*u*v*w^2 - 388800*m^7*u^2*v*w^2 - 
      1042240*ep*m^7*u^2*v*w^2 + 114000*m^6*u^3*v*w^2 + 
      287520*ep*m^6*u^3*v*w^2 - 16440*m^5*u^4*v*w^2 - 
      39570*ep*m^5*u^4*v*w^2 + 936*m^4*u^5*v*w^2 + 2173*ep*m^4*u^5*v*w^2 + 
      546048*m^8*v^2*w^2 + 1677568*ep*m^8*v^2*w^2 - 821568*m^7*u*v^2*w^2 - 
      2258176*ep*m^7*u*v^2*w^2 + 459984*m^6*u^2*v^2*w^2 + 
      1165152*ep*m^6*u^2*v^2*w^2 - 122268*m^5*u^3*v^2*w^2 - 
      287284*ep*m^5*u^3*v^2*w^2 + 15570*m^4*u^4*v^2*w^2 + 
      33538*ep*m^4*u^4*v^2*w^2 - 762*m^3*u^5*v^2*w^2 - 
      1452*ep*m^3*u^5*v^2*w^2 - 289216*m^7*v^3*w^2 - 889472*ep*m^7*v^3*w^2 + 
      444400*m^6*u*v^3*w^2 + 1218032*ep*m^6*u*v^3*w^2 - 
      232784*m^5*u^2*v^3*w^2 - 591712*ep*m^5*u^2*v^3*w^2 + 
      54882*m^4*u^3*v^3*w^2 + 128802*ep*m^4*u^3*v^3*w^2 - 
      5925*m^3*u^4*v^3*w^2 - 12243*ep*m^3*u^4*v^3*w^2 + 236*m^2*u^5*v^3*w^2 + 
      367*ep*m^2*u^5*v^3*w^2 + 78928*m^6*v^4*w^2 + 243504*ep*m^6*v^4*w^2 - 
      126868*m^5*u*v^4*w^2 - 351592*ep*m^5*u*v^4*w^2 + 
      59618*m^4*u^2*v^4*w^2 + 155197*ep*m^4*u^2*v^4*w^2 - 
      11408*m^3*u^3*v^4*w^2 - 27151*ep*m^3*u^3*v^4*w^2 + 
      877*m^2*u^4*v^4*w^2 + 1633*ep*m^2*u^4*v^4*w^2 - 22*m*u^5*v^4*w^2 - 
      7*ep*m*u^5*v^4*w^2 - 11400*m^5*v^5*w^2 - 34894*ep*m^5*v^5*w^2 + 
      19164*m^4*u*v^5*w^2 + 53988*ep*m^4*u*v^5*w^2 - 7644*m^3*u^2*v^5*w^2 - 
      20734*ep*m^3*u^2*v^5*w^2 + 983*m^2*u^3*v^5*w^2 + 
      2429*ep*m^2*u^3*v^5*w^2 - 16*m*u^4*v^5*w^2 + 14*ep*m*u^4*v^5*w^2 - 
      u^5*v^5*w^2 - 5*ep*u^5*v^5*w^2 + 778*m^4*v^6*w^2 + 
      2306*ep*m^4*v^6*w^2 - 1334*m^3*u*v^6*w^2 - 3794*ep*m^3*u*v^6*w^2 + 
      449*m^2*u^2*v^6*w^2 + 1294*ep*m^2*u^2*v^6*w^2 - 36*m*u^3*v^6*w^2 - 
      108*ep*m*u^3*v^6*w^2 - 3*u^4*v^6*w^2 - 8*ep*u^4*v^6*w^2 - 
      16*m^3*v^7*w^2 - 42*ep*m^3*v^7*w^2 + 26*m^2*u*v^7*w^2 + 
      68*ep*m^2*u*v^7*w^2 - 11*m*u^2*v^7*w^2 - 29*ep*m*u^2*v^7*w^2 + 
      3*u^3*v^7*w^2 + 8*ep*u^3*v^7*w^2 - 71680*ep*m^9*w^3 + 
      71680*ep*m^8*u*w^3 - 26880*ep*m^7*u^2*w^3 + 4480*ep*m^6*u^3*w^3 - 
      280*ep*m^5*u^4*w^3 + 170240*m^8*v*w^3 + 542720*ep*m^8*v*w^3 - 
      211840*m^7*u*v*w^3 - 606080*ep*m^7*u*v*w^3 + 95760*m^6*u^2*v*w^3 + 
      253120*ep*m^6*u^2*v*w^3 - 18800*m^5*u^3*v*w^3 - 
      46840*ep*m^5*u^3*v*w^3 + 1360*m^4*u^4*v*w^3 + 3240*ep*m^4*u^4*v*w^3 - 
      183872*m^7*v^2*w^3 - 569664*ep*m^7*v^2*w^3 + 234624*m^6*u*v^2*w^3 + 
      640144*ep*m^6*u*v^2*w^3 - 103356*m^5*u^2*v^2*w^3 - 
      257068*ep*m^5*u^2*v^2*w^3 + 19216*m^4*u^3*v^2*w^3 + 
      43858*ep*m^4*u^3*v^2*w^3 - 1292*m^3*u^4*v^2*w^3 - 
      2674*ep*m^3*u^4*v^2*w^3 + 77488*m^6*v^3*w^3 + 243840*ep*m^6*v^3*w^3 - 
      106112*m^5*u*v^3*w^3 - 291872*ep*m^5*u*v^3*w^3 + 
      44466*m^4*u^2*v^3*w^3 + 112128*ep*m^4*u^2*v^3*w^3 - 
      7401*m^3*u^3*v^3*w^3 - 16927*ep*m^3*u^3*v^3*w^3 + 430*m^2*u^4*v^3*w^3 + 
      834*ep*m^2*u^4*v^3*w^3 - 15676*m^5*v^4*w^3 - 49932*ep*m^5*v^4*w^3 + 
      23518*m^4*u*v^4*w^3 + 66411*ep*m^4*u*v^4*w^3 - 8885*m^3*u^2*v^4*w^3 - 
      23400*ep*m^3*u^2*v^4*w^3 + 1139*m^2*u^3*v^4*w^3 + 
      2709*ep*m^2*u^3*v^4*w^3 - 40*m*u^4*v^4*w^3 - 63*ep*m*u^4*v^4*w^3 + 
      1476*m^4*v^5*w^3 + 4670*ep*m^4*v^5*w^3 - 2422*m^3*u*v^5*w^3 - 
      7045*ep*m^3*u*v^5*w^3 + 783*m^2*u^2*v^5*w^3 + 2200*ep*m^2*u^2*v^5*w^3 - 
      49*m*u^3*v^5*w^3 - 118*ep*m*u^3*v^5*w^3 - 2*u^4*v^5*w^3 - 
      8*ep*u^4*v^5*w^3 - 48*m^3*v^6*w^3 - 144*ep*m^3*v^6*w^3 + 
      84*m^2*u*v^6*w^3 + 245*ep*m^2*u*v^6*w^3 - 25*m*u^2*v^6*w^3 - 
      77*ep*m*u^2*v^6*w^3 + ep*u^3*v^6*w^3 + 17920*ep*m^8*w^4 - 
      13440*ep*m^7*u*w^4 + 3360*ep*m^6*u^2*w^4 - 280*ep*m^5*u^3*w^4 - 
      41120*m^7*v*w^4 - 129120*ep*m^7*v*w^4 + 38760*m^6*u*v*w^4 + 
      109200*ep*m^6*u*v*w^4 - 11760*m^5*u^2*v*w^4 - 30650*ep*m^5*u^2*v*w^4 + 
      1160*m^4*u^3*v*w^4 + 2855*ep*m^4*u^3*v*w^4 + 35672*m^6*v^2*w^4 + 
      112264*ep*m^6*v^2*w^4 - 37050*m^5*u*v^2*w^4 - 100262*ep*m^5*u*v^2*w^4 + 
      11568*m^4*u^2*v^2*w^4 + 28141*ep*m^4*u^2*v^2*w^4 - 
      1138*m^3*u^3*v^2*w^4 - 2511*ep*m^3*u^3*v^2*w^4 - 11300*m^5*v^3*w^4 - 
      36788*ep*m^5*v^3*w^4 + 13384*m^4*u*v^3*w^4 + 37081*ep*m^4*u*v^3*w^4 - 
      4049*m^3*u^2*v^3*w^4 - 10073*ep*m^3*u^2*v^3*w^4 + 364*m^2*u^3*v^3*w^4 + 
      790*ep*m^2*u^3*v^3*w^4 + 1526*m^4*v^4*w^4 + 5072*ep*m^4*v^4*w^4 - 
      2092*m^3*u*v^4*w^4 - 6076*ep*m^3*u*v^4*w^4 + 573*m^2*u^2*v^4*w^4 + 
      1523*ep*m^2*u^2*v^4*w^4 - 34*m*u^3*v^4*w^4 - 77*ep*m*u^3*v^4*w^4 - 
      72*m^3*v^5*w^4 - 236*ep*m^3*v^5*w^4 + 114*m^2*u*v^5*w^4 + 
      345*ep*m^2*u*v^5*w^4 - 25*m*u^2*v^5*w^4 - 75*ep*m*u^2*v^5*w^4 - 
      u^3*v^5*w^4 - 3*ep*u^3*v^5*w^4 - 2688*ep*m^7*w^5 + 1344*ep*m^6*u*w^5 - 
      168*ep*m^5*u^2*w^5 + 5928*m^6*v*w^5 + 18336*ep*m^6*v*w^5 - 
      3768*m^5*u*v*w^5 - 10452*ep*m^5*u*v*w^5 + 576*m^4*u^2*v*w^5 + 
      1480*ep*m^4*u^2*v*w^5 - 3906*m^5*v^2*w^5 - 12658*ep*m^5*v^2*w^5 + 
      3054*m^4*u*v^2*w^5 + 8185*ep*m^4*u*v^2*w^5 - 516*m^3*u^2*v^2*w^5 - 
      1221*ep*m^3*u^2*v^2*w^5 + 838*m^4*v^3*w^5 + 2876*ep*m^4*v^3*w^5 - 
      808*m^3*u*v^3*w^5 - 2273*ep*m^3*u*v^3*w^5 + 137*m^2*u^2*v^3*w^5 + 
      331*ep*m^2*u^2*v^3*w^5 - 58*m^3*v^4*w^5 - 204*ep*m^3*v^4*w^5 + 
      70*m^2*u*v^4*w^5 + 212*ep*m^2*u*v^4*w^5 - 11*m*u^2*v^4*w^5 - 
      28*ep*m*u^2*v^4*w^5 + 224*ep*m^6*w^6 - 56*ep*m^5*u*w^6 - 
      472*m^5*v*w^6 - 1438*ep*m^5*v*w^6 + 152*m^4*u*v*w^6 + 
      415*ep*m^4*u*v*w^6 + 214*m^4*v^2*w^6 + 736*ep*m^4*v^2*w^6 - 
      102*m^3*u*v^2*w^6 - 270*ep*m^3*u*v^2*w^6 - 24*m^3*v^3*w^6 - 
      90*ep*m^3*v^3*w^6 + 16*m^2*u*v^3*w^6 + 47*ep*m^2*u*v^3*w^6 - 
      8*ep*m^5*w^7 + 16*m^4*v*w^7 + 48*ep*m^4*v*w^7 - 4*m^3*v^2*w^7 - 
      16*ep*m^3*v^2*w^7))/(m*(4*m - v)*v^2*(16*m^3 - 8*m^2*u + m*u^2 - 
      8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + 
      m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
      m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
      2*m*u*v*w + m^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
      17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
      8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
      m^2*w^2 - m*v*w^2))), 0, 0, 0, 
  (2*(-1 + 2*ep)*(-1 + 3*ep)*(256*m^8 + 128*m^7*u + 960*ep*m^7*u - 
     240*m^6*u^2 - 832*ep*m^6*u^2 + 80*m^5*u^3 + 236*ep*m^5*u^3 - 8*m^4*u^4 - 
     22*ep*m^4*u^4 - 192*m^7*v + 704*ep*m^7*v - 640*m^6*u*v - 
     2880*ep*m^6*u*v + 732*m^5*u^2*v + 2372*ep*m^5*u^2*v - 244*m^4*u^3*v - 
     720*ep*m^4*u^3*v + 26*m^3*u^4*v + 74*ep*m^3*u^4*v - 16*m^6*v^2 - 
     720*ep*m^6*v^2 + 616*m^5*u*v^2 + 2236*ep*m^5*u*v^2 - 628*m^4*u^2*v^2 - 
     1813*ep*m^4*u^2*v^2 + 228*m^3*u^3*v^2 + 585*ep*m^3*u^3*v^2 - 
     30*m^2*u^4*v^2 - 69*ep*m^2*u^4*v^2 + 44*m^5*v^3 + 276*ep*m^5*v^3 - 
     188*m^4*u*v^3 - 646*ep*m^4*u*v^3 + 139*m^3*u^2*v^3 + 
     403*ep*m^3*u^2*v^3 - 43*m^2*u^3*v^3 - 102*ep*m^2*u^3*v^3 + 6*m*u^4*v^3 + 
     11*ep*m*u^4*v^3 - 12*m^4*v^4 - 47*ep*m^4*v^4 + 14*m^3*u*v^4 + 
     59*ep*m^3*u*v^4 + 6*m^2*u^2*v^4 + 3*ep*m^2*u^2*v^4 - 4*m*u^3*v^4 - 
     8*ep*m*u^3*v^4 + m^3*v^5 + 3*ep*m^3*v^5 + m^2*u*v^5 + ep*m^2*u*v^5 - 
     3*m*u^2*v^5 - 6*ep*m*u^2*v^5 + u^3*v^5 + 2*ep*u^3*v^5 - 192*m^7*w + 
     128*ep*m^7*w - 192*m^6*u*w - 928*ep*m^6*u*w + 156*m^5*u^2*w + 
     496*ep*m^5*u^2*w - 24*m^4*u^3*w - 68*ep*m^4*u^3*w + 112*m^6*v*w - 
     752*ep*m^6*v*w + 440*m^5*u*v*w + 2024*ep*m^5*u*v*w - 339*m^4*u^2*v*w - 
     1133*ep*m^4*u^2*v*w + 58*m^3*u^3*v*w + 176*ep*m^3*u^3*v*w + 
     12*m^5*v^2*w + 528*ep*m^5*v^2*w - 286*m^4*u*v^2*w - 
     1192*ep*m^4*u*v^2*w + 211*m^3*u^2*v^2*w + 676*ep*m^3*u^2*v^2*w - 
     41*m^2*u^3*v^2*w - 114*ep*m^2*u^3*v^2*w - 15*m^4*v^3*w - 
     131*ep*m^4*v^3*w + 59*m^3*u*v^3*w + 257*ep*m^3*u*v^3*w - 
     30*m^2*u^2*v^3*w - 115*ep*m^2*u^2*v^3*w + 7*m*u^3*v^3*w + 
     21*ep*m*u^3*v^3*w + 2*m^3*v^4*w + 11*ep*m^3*v^4*w - 3*m^2*u*v^4*w - 
     18*ep*m^2*u*v^4*w - m*u^2*v^4*w + 2*ep*m*u^2*v^4*w + 48*m^6*w^2 - 
     96*ep*m^6*w^2 + 72*m^5*u*w^2 + 284*ep*m^5*u*w^2 - 24*m^4*u^2*w^2 - 
     72*ep*m^4*u^2*w^2 - 20*m^5*v*w^2 + 276*ep*m^5*v*w^2 - 94*m^4*u*v*w^2 - 
     454*ep*m^4*u*v*w^2 + 38*m^3*u^2*v*w^2 + 132*ep*m^3*u^2*v*w^2 - 
     2*m^4*v^2*w^2 - 123*ep*m^4*v^2*w^2 + 39*m^3*u*v^2*w^2 + 
     196*ep*m^3*u*v^2*w^2 - 12*m^2*u^2*v^2*w^2 - 53*ep*m^2*u^2*v^2*w^2 + 
     m^3*v^3*w^2 + 15*ep*m^3*v^3*w^2 - 5*m^2*u*v^3*w^2 - 
     27*ep*m^2*u*v^3*w^2 + m*u^2*v^3*w^2 + 6*ep*m*u^2*v^3*w^2 - 4*m^5*w^3 + 
     24*ep*m^5*w^3 - 8*m^4*u*w^3 - 28*ep*m^4*u*w^3 + m^4*v*w^3 - 
     41*ep*m^4*v*w^3 + 6*m^3*u*v*w^3 + 32*ep*m^3*u*v*w^3 + 9*ep*m^3*v^2*w^3 - 
     m^2*u*v^2*w^3 - 8*ep*m^2*u*v^2*w^3 - 2*ep*m^4*w^4 + 2*ep*m^3*v*w^4))/
   (m*(4*m - v)*v*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 
     6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 
     2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -((ep*(73728*m^12 + 147456*ep*m^12 - 116736*m^11*u - 233472*ep*m^11*u + 
      76800*m^10*u^2 + 153600*ep*m^10*u^2 - 26880*m^9*u^3 - 
      53760*ep*m^9*u^3 + 5280*m^8*u^4 + 10560*ep*m^8*u^4 - 552*m^7*u^5 - 
      1104*ep*m^7*u^5 + 24*m^6*u^6 + 48*ep*m^6*u^6 - 88064*m^11*v - 
      184320*ep*m^11*v + 158208*m^10*u*v + 322560*ep*m^10*u*v - 
      114432*m^9*u^2*v - 226048*ep*m^9*u^2*v + 42688*m^8*u^3*v + 
      81088*ep*m^8*u^3*v - 8664*m^7*u^4*v - 15648*ep*m^7*u^4*v + 
      906*m^6*u^5*v + 1528*ep*m^6*u^5*v - 38*m^5*u^6*v - 58*ep*m^5*u^6*v + 
      47104*m^10*v^2 + 106496*ep*m^10*v^2 - 162048*m^9*u*v^2 - 
      310528*ep*m^9*u*v^2 + 171456*m^8*u^2*v^2 + 304896*ep*m^8*u^2*v^2 - 
      86256*m^7*u^3*v^2 - 145456*ep*m^7*u^3*v^2 + 23004*m^6*u^4*v^2 + 
      37048*ep*m^6*u^4*v^2 - 3156*m^5*u^5*v^2 - 4866*ep*m^5*u^5*v^2 + 
      176*m^4*u^6*v^2 + 260*ep*m^4*u^6*v^2 - 20736*m^9*v^3 - 
      47104*ep*m^9*v^3 + 124096*m^8*u*v^3 + 218240*ep*m^8*u*v^3 - 
      146448*m^7*u^2*v^3 - 247520*ep*m^7*u^2*v^3 + 75964*m^6*u^3*v^3 + 
      127380*ep*m^6*u^3*v^3 - 20100*m^5*u^4*v^3 - 33945*ep*m^5*u^4*v^3 + 
      2653*m^4*u^5*v^3 + 4570*ep*m^4*u^5*v^3 - 138*m^3*u^6*v^3 - 
      246*ep*m^3*u^6*v^3 + 9760*m^8*v^4 + 19520*ep*m^8*v^4 - 
      55496*m^7*u*v^4 - 89712*ep*m^7*u*v^4 + 59912*m^6*u^2*v^4 + 
      94440*ep*m^6*u^2*v^4 - 27674*m^5*u^3*v^4 - 43691*ep*m^5*u^3*v^4 + 
      6254*m^4*u^4*v^4 + 10043*ep*m^4*u^4*v^4 - 658*m^3*u^5*v^4 - 
      1099*ep*m^3*u^5*v^4 + 24*m^2*u^6*v^4 + 44*ep*m^2*u^6*v^4 - 
      3512*m^7*v^5 - 6224*ep*m^7*v^5 + 13274*m^6*u*v^5 + 18828*ep*m^6*u*v^5 - 
      10820*m^5*u^2*v^5 - 13295*ep*m^5*u^2*v^5 + 3602*m^4*u^3*v^5 + 
      3806*ep*m^4*u^3*v^5 - 534*m^3*u^4*v^5 - 501*ep*m^3*u^4*v^5 + 
      29*m^2*u^5*v^5 + 29*ep*m^2*u^5*v^5 + 756*m^6*v^6 + 1240*ep*m^6*v^6 - 
      1486*m^5*u*v^6 - 1403*ep*m^5*u*v^6 + 328*m^4*u^2*v^6 - 
      963*ep*m^4*u^2*v^6 + 180*m^3*u^3*v^6 + 895*ep*m^3*u^3*v^6 - 
      58*m^2*u^4*v^6 - 168*ep*m^2*u^4*v^6 + 4*m*u^5*v^6 + 8*ep*m*u^5*v^6 - 
      86*m^5*v^7 - 134*ep*m^5*v^7 + 35*m^4*u*v^7 - 102*ep*m^4*u*v^7 + 
      134*m^3*u^2*v^7 + 431*ep*m^3*u^2*v^7 - 75*m^2*u^3*v^7 - 
      183*ep*m^2*u^3*v^7 + 8*m*u^4*v^7 + 16*ep*m*u^4*v^7 + 4*m^4*v^8 + 
      6*ep*m^4*v^8 + 4*m^3*u*v^8 + 16*ep*m^3*u*v^8 - 12*m^2*u^2*v^8 - 
      30*ep*m^2*u^2*v^8 + 4*m*u^3*v^8 + 8*ep*m*u^3*v^8 - 116736*m^11*w - 
      233472*ep*m^11*w + 153600*m^10*u*w + 307200*ep*m^10*u*w - 
      80640*m^9*u^2*w - 161280*ep*m^9*u^2*w + 21120*m^8*u^3*w + 
      42240*ep*m^8*u^3*w - 2760*m^7*u^4*w - 5520*ep*m^7*u^4*w + 
      144*m^6*u^5*w + 288*ep*m^6*u^5*w + 107008*m^10*v*w + 
      226304*ep*m^10*v*w - 174080*m^9*u*v*w - 362240*ep*m^9*u*v*w + 
      106432*m^8*u^2*v*w + 216832*ep*m^8*u^2*v*w - 30976*m^7*u^3*v*w - 
      61424*ep*m^7*u^3*v*w + 4322*m^6*u^4*v*w + 8276*ep*m^6*u^4*v*w - 
      232*m^5*u^5*v*w - 424*ep*m^5*u^5*v*w - 29952*m^9*v^2*w - 
      81664*ep*m^9*v^2*w + 144128*m^8*u*v^2*w + 297472*ep*m^8*u*v^2*w - 
      141712*m^7*u^2*v^2*w - 272448*ep*m^7*u^2*v^2*w + 58344*m^6*u^3*v^2*w + 
      107624*ep*m^6*u^3*v^2*w - 11036*m^5*u^4*v^2*w - 
      19719*ep*m^5*u^4*v^2*w + 793*m^4*u^5*v^2*w + 1378*ep*m^4*u^5*v^2*w + 
      2112*m^8*v^3*w + 18304*ep*m^8*v^3*w - 89088*m^7*u*v^3*w - 
      173408*ep*m^7*u*v^3*w + 104676*m^6*u^2*v^3*w + 
      195248*ep*m^6*u^2*v^3*w - 46700*m^5*u^3*v^3*w - 
      86987*ep*m^5*u^3*v^3*w + 9288*m^4*u^4*v^3*w + 17475*ep*m^4*u^4*v^3*w - 
      694*m^3*u^5*v^3*w - 1325*ep*m^3*u^5*v^3*w - 872*m^7*v^4*w - 
      6064*ep*m^7*v^4*w + 30968*m^6*u*v^4*w + 55808*ep*m^6*u*v^4*w - 
      35168*m^5*u^2*v^4*w - 62462*ep*m^5*u^2*v^4*w + 15078*m^4*u^3*v^4*w + 
      27464*ep*m^4*u^3*v^4*w - 2933*m^3*u^4*v^4*w - 5531*ep*m^3*u^4*v^4*w + 
      223*m^2*u^5*v^4*w + 433*ep*m^2*u^5*v^4*w + 666*m^6*v^5*w + 
      1972*ep*m^6*v^5*w - 5272*m^5*u*v^5*w - 8339*ep*m^5*u*v^5*w + 
      4619*m^4*u^2*v^5*w + 6624*ep*m^4*u^2*v^5*w - 1602*m^3*u^3*v^5*w - 
      2337*ep*m^3*u^3*v^5*w + 279*m^2*u^4*v^5*w + 446*ep*m^2*u^4*v^5*w - 
      24*m*u^5*v^5*w - 44*ep*m*u^5*v^5*w - 144*m^5*v^6*w - 325*ep*m^5*v^6*w + 
      340*m^4*u*v^6*w + 331*ep*m^4*u*v^6*w + 29*m^3*u^2*v^6*w + 
      541*ep*m^3*u^2*v^6*w - 107*m^2*u^3*v^6*w - 376*ep*m^2*u^3*v^6*w + 
      24*m*u^4*v^6*w + 63*ep*m*u^4*v^6*w + 10*m^4*v^7*w + 20*ep*m^4*v^7*w + 
      m^3*u*v^7*w + 23*ep*m^3*u*v^7*w - 38*m^2*u^2*v^7*w - 
      113*ep*m^2*u^2*v^7*w + 23*m*u^3*v^7*w + 58*ep*m*u^3*v^7*w - 
      4*u^4*v^7*w - 8*ep*u^4*v^7*w + 76800*m^10*w^2 + 153600*ep*m^10*w^2 - 
      80640*m^9*u*w^2 - 161280*ep*m^9*u*w^2 + 31680*m^8*u^2*w^2 + 
      63360*ep*m^8*u^2*w^2 - 5520*m^7*u^3*w^2 - 11040*ep*m^7*u^3*w^2 + 
      360*m^6*u^4*w^2 + 720*ep*m^6*u^4*w^2 - 50432*m^9*v*w^2 - 
      108544*ep*m^9*v*w^2 + 74816*m^8*u*v*w^2 + 160448*ep*m^8*u*v*w^2 - 
      36912*m^7*u^2*v*w^2 - 78288*ep*m^7*u^2*v*w^2 + 7508*m^6*u^3*v*w^2 + 
      15664*ep*m^6*u^3*v*w^2 - 542*m^5*u^4*v*w^2 - 1106*ep*m^5*u^4*v*w^2 - 
      64*m^8*v^2*w^2 + 14848*ep*m^8*v^2*w^2 - 45840*m^7*u*v^2*w^2 - 
      108656*ep*m^7*u*v^2*w^2 + 42072*m^6*u^2*v^2*w^2 + 
      90136*ep*m^6*u^2*v^2*w^2 - 12872*m^5*u^3*v^2*w^2 - 
      26384*ep*m^5*u^3*v^2*w^2 + 1305*m^4*u^4*v^2*w^2 + 
      2600*ep*m^4*u^4*v^2*w^2 + 7152*m^7*v^3*w^2 + 4544*ep*m^7*v^3*w^2 + 
      20372*m^6*u*v^3*w^2 + 49652*ep*m^6*u*v^3*w^2 - 25686*m^5*u^2*v^3*w^2 - 
      55523*ep*m^5*u^2*v^3*w^2 + 9087*m^4*u^3*v^3*w^2 + 
      19210*ep*m^4*u^3*v^3*w^2 - 1034*m^3*u^4*v^3*w^2 - 
      2164*ep*m^3*u^4*v^3*w^2 - 1960*m^6*v^4*w^2 - 1016*ep*m^6*v^4*w^2 - 
      4790*m^5*u*v^4*w^2 - 11675*ep*m^5*u*v^4*w^2 + 6601*m^4*u^2*v^4*w^2 + 
      14482*ep*m^4*u^2*v^4*w^2 - 2499*m^3*u^3*v^4*w^2 - 
      5512*ep*m^3*u^3*v^4*w^2 + 308*m^2*u^4*v^4*w^2 + 
      686*ep*m^2*u^4*v^4*w^2 + 178*m^5*v^5*w^2 - 52*ep*m^5*v^5*w^2 + 
      451*m^4*u*v^5*w^2 + 1132*ep*m^4*u*v^5*w^2 - 549*m^3*u^2*v^5*w^2 - 
      1210*ep*m^3*u^2*v^5*w^2 + 214*m^2*u^3*v^5*w^2 + 
      504*ep*m^2*u^3*v^5*w^2 - 31*m*u^4*v^5*w^2 - 75*ep*m*u^4*v^5*w^2 - 
      3*m^4*v^6*w^2 + 16*ep*m^4*v^6*w^2 - 6*m^3*u*v^6*w^2 - 
      22*ep*m^3*u*v^6*w^2 - 10*m^2*u^2*v^6*w^2 - 26*ep*m^2*u^2*v^6*w^2 + 
      5*m*u^3*v^6*w^2 + 9*ep*m*u^3*v^6*w^2 - 26880*m^9*w^3 - 
      53760*ep*m^9*w^3 + 21120*m^8*u*w^3 + 42240*ep*m^8*u*w^3 - 
      5520*m^7*u^2*w^3 - 11040*ep*m^7*u^2*w^3 + 480*m^6*u^3*w^3 + 
      960*ep*m^6*u^3*w^3 + 11072*m^8*v*w^3 + 24704*ep*m^8*v*w^3 - 
      15552*m^7*u*v*w^3 - 34896*ep*m^7*u*v*w^3 + 5652*m^6*u^2*v*w^3 + 
      12616*ep*m^6*u^2*v*w^3 - 608*m^5*u^3*v*w^3 - 1344*ep*m^5*u^3*v*w^3 + 
      4112*m^7*v^2*w^3 + 3104*ep*m^7*v^2*w^3 + 5592*m^6*u*v^2*w^3 + 
      18184*ep*m^6*u*v^2*w^3 - 5148*m^5*u^2*v^2*w^3 - 
      12926*ep*m^5*u^2*v^2*w^3 + 914*m^4*u^3*v^2*w^3 + 
      2128*ep*m^4*u^3*v^2*w^3 - 2964*m^6*v^3*w^3 - 3080*ep*m^6*v^3*w^3 - 
      1104*m^5*u*v^3*w^3 - 5953*ep*m^5*u*v^3*w^3 + 2348*m^4*u^2*v^3*w^3 + 
      6571*ep*m^4*u^2*v^3*w^3 - 530*m^3*u^3*v^3*w^3 - 
      1338*ep*m^3*u^3*v^3*w^3 + 544*m^5*v^4*w^3 + 464*ep*m^5*v^4*w^3 + 
      51*m^4*u*v^4*w^3 + 931*ep*m^4*u*v^4*w^3 - 404*m^3*u^2*v^4*w^3 - 
      1342*ep*m^3*u^2*v^4*w^3 + 111*m^2*u^3*v^4*w^3 + 
      329*ep*m^2*u^3*v^4*w^3 - 32*m^4*v^5*w^3 - 16*ep*m^4*v^5*w^3 + 
      9*m^3*u*v^5*w^3 - 50*ep*m^3*u*v^5*w^3 + 18*m^2*u^2*v^5*w^3 + 
      89*ep*m^2*u^2*v^5*w^3 - 7*m*u^3*v^5*w^3 - 27*ep*m*u^3*v^5*w^3 + 
      5280*m^8*w^4 + 10560*ep*m^8*w^4 - 2760*m^7*u*w^4 - 5520*ep*m^7*u*w^4 + 
      360*m^6*u^2*w^4 + 720*ep*m^6*u^2*w^4 - 952*m^7*v*w^4 - 
      2384*ep*m^7*v*w^4 + 1538*m^6*u*v*w^4 + 3704*ep*m^6*u*v*w^4 - 
      322*m^5*u^2*v*w^4 - 766*ep*m^5*u^2*v*w^4 - 1140*m^6*v^2*w^4 - 
      1376*ep*m^6*v^2*w^4 - 44*m^5*u*v^2*w^4 - 1246*ep*m^5*u*v^2*w^4 + 
      202*m^4*u^2*v^2*w^4 + 664*ep*m^4*u^2*v^2*w^4 + 414*m^5*v^3*w^4 + 
      464*ep*m^5*v^3*w^4 - 122*m^4*u*v^3*w^4 + 246*ep*m^4*u*v^3*w^4 - 
      44*m^3*u^2*v^3*w^4 - 254*ep*m^3*u^2*v^3*w^4 - 38*m^4*v^4*w^4 - 
      34*ep*m^4*v^4*w^4 + 20*m^3*u*v^4*w^4 - 22*ep*m^3*u*v^4*w^4 + 
      2*m^2*u^2*v^4*w^4 + 32*ep*m^2*u^2*v^4*w^4 - 552*m^7*w^5 - 
      1104*ep*m^7*w^5 + 144*m^6*u*w^5 + 288*ep*m^6*u*w^5 - 22*m^6*v*w^5 + 
      4*ep*m^6*v*w^5 - 56*m^5*u*v*w^5 - 152*ep*m^5*u*v*w^5 + 
      112*m^5*v^2*w^5 + 149*ep*m^5*v^2*w^5 - 27*m^4*u*v^2*w^5 + 
      14*ep*m^4*u*v^2*w^5 - 18*m^4*v^3*w^5 - 20*ep*m^4*v^3*w^5 + 
      8*m^3*u*v^3*w^5 - ep*m^3*u*v^3*w^5 + 24*m^6*w^6 + 48*ep*m^6*w^6 + 
      6*m^5*v*w^6 + 10*ep*m^5*v*w^6 - 3*m^4*v^2*w^6 - 4*ep*m^4*v^2*w^6))/
    (m*(4*m - v)*v*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
      2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
      m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
      2*m*u*v*w + m^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
      17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
      8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
      m^2*w^2 - m*v*w^2))), (-2*(-1 + 2*ep)*(-1 + 3*ep)*
    (1024*m^7 + 2304*ep*m^7 - 1280*m^6*u - 2880*ep*m^6*u + 576*m^5*u^2 + 
     1296*ep*m^5*u^2 - 112*m^4*u^3 - 252*ep*m^4*u^3 + 8*m^3*u^4 + 
     18*ep*m^3*u^4 - 1280*m^6*v - 3264*ep*m^6*v + 1600*m^5*u*v + 
     4240*ep*m^5*u*v - 608*m^4*u^2*v - 1756*ep*m^4*u^2*v + 80*m^3*u^3*v + 
     277*ep*m^3*u^3*v - 2*m^2*u^4*v - 13*ep*m^2*u^4*v + 704*m^5*v^2 + 
     2000*ep*m^5*v^2 - 1056*m^4*u*v^2 - 2996*ep*m^4*u*v^2 + 436*m^3*u^2*v^2 + 
     1274*ep*m^3*u^2*v^2 - 61*m^2*u^3*v^2 - 179*ep*m^2*u^3*v^2 + 
     ep*m*u^4*v^2 - 208*m^4*v^3 - 628*ep*m^4*v^3 + 356*m^3*u*v^3 + 
     1021*ep*m^3*u*v^3 - 152*m^2*u^2*v^3 - 423*ep*m^2*u^2*v^3 + 
     24*m*u^3*v^3 + 57*ep*m*u^3*v^3 + 32*m^3*v^4 + 98*ep*m^3*v^4 - 
     51*m^2*u*v^4 - 151*ep*m^2*u*v^4 + 18*m*u^2*v^4 + 52*ep*m*u^2*v^4 - 
     3*u^3*v^4 - 6*ep*u^3*v^4 - 2*m^2*v^5 - 6*ep*m^2*v^5 + 2*m*u*v^5 + 
     7*ep*m*u*v^5 - ep*u^2*v^5 - 1024*m^6*w - 2368*ep*m^6*w + 960*m^5*u*w + 
     2208*ep*m^5*u*w - 288*m^4*u^2*w - 660*ep*m^4*u^2*w + 28*m^3*u^3*w + 
     64*ep*m^3*u^3*w + 1024*m^5*v*w + 2736*ep*m^5*v*w - 1072*m^4*u*v*w - 
     2912*ep*m^4*u*v*w + 284*m^3*u^2*v*w + 835*ep*m^3*u^2*v*w - 
     19*m^2*u^3*v*w - 67*ep*m^2*u^3*v*w - 416*m^4*v^2*w - 1252*ep*m^4*v^2*w + 
     584*m^3*u*v^2*w + 1694*ep*m^3*u*v^2*w - 169*m^2*u^2*v^2*w - 
     507*ep*m^2*u^2*v^2*w + 11*m*u^3*v^2*w + 34*ep*m*u^3*v^2*w + 
     80*m^3*v^3*w + 259*ep*m^3*v^3*w - 138*m^2*u*v^3*w - 418*ep*m^2*u*v^3*w + 
     41*m*u^2*v^3*w + 125*ep*m*u^2*v^3*w - 2*u^3*v^3*w - 4*ep*u^3*v^3*w - 
     6*m^2*v^4*w - 20*ep*m^2*v^4*w + 11*m*u*v^4*w + 36*ep*m*u*v^4*w - 
     3*u^2*v^4*w - 11*ep*u^2*v^4*w + 384*m^5*w^2 + 912*ep*m^5*w^2 - 
     240*m^4*u*w^2 - 564*ep*m^4*u*w^2 + 36*m^3*u^2*w^2 + 84*ep*m^3*u^2*w^2 - 
     288*m^4*v*w^2 - 820*ep*m^4*v*w^2 + 236*m^3*u*v*w^2 + 
     659*ep*m^3*u*v*w^2 - 33*m^2*u^2*v*w^2 - 99*ep*m^2*u^2*v*w^2 + 
     76*m^3*v^2*w^2 + 252*ep*m^3*v^2*w^2 - 92*m^2*u*v^2*w^2 - 
     284*ep*m^2*u*v^2*w^2 + 14*m*u^2*v^2*w^2 + 45*ep*m*u^2*v^2*w^2 - 
     7*m^2*v^3*w^2 - 26*ep*m^2*v^3*w^2 + 12*m*u*v^3*w^2 + 41*ep*m*u*v^3*w^2 - 
     2*u^2*v^3*w^2 - 8*ep*u^2*v^3*w^2 - 64*m^4*w^3 - 156*ep*m^4*w^3 + 
     20*m^3*u*w^3 + 48*ep*m^3*u*w^3 + 32*m^3*v*w^3 + 101*ep*m^3*v*w^3 - 
     17*m^2*u*v*w^3 - 49*ep*m^2*u*v*w^3 - 4*m^2*v^2*w^3 - 16*ep*m^2*v^2*w^3 + 
     3*m*u*v^2*w^3 + 12*ep*m*u*v^2*w^3 + 4*m^3*w^4 + 10*ep*m^3*w^4 - 
     m^2*v*w^4 - 4*ep*m^2*v*w^4))/((4*m - v)*v*(3*m - u - v - w)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
     3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
     2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
     m*v*w^2)), (ep*u*(90112*m^10 + 147456*ep*m^10 - 145408*m^9*u - 
     239616*ep*m^9*u + 97280*m^8*u^2 + 161280*ep*m^8*u^2 - 34560*m^7*u^3 - 
     57600*ep*m^7*u^3 + 6880*m^6*u^4 + 11520*ep*m^6*u^4 - 728*m^5*u^5 - 
     1224*ep*m^5*u^5 + 32*m^4*u^6 + 54*ep*m^4*u^6 - 133120*m^9*v - 
     175104*ep*m^9*v + 192512*m^8*u*v + 246784*ep*m^8*u*v - 
     112000*m^7*u^2*v - 134400*ep*m^7*u^2*v + 33120*m^6*u^3*v + 
     34336*ep*m^6*u^3*v - 5120*m^5*u^4*v - 3652*ep*m^5*u^4*v + 
     370*m^4*u^5*v - 6*ep*m^4*u^5*v - 8*m^3*u^6*v + 20*ep*m^3*u^6*v + 
     70144*m^8*v^2 + 41984*ep*m^8*v^2 - 84480*m^7*u*v^2 - 
     21056*ep*m^7*u*v^2 + 39744*m^6*u^2*v^2 - 18480*ep*m^6*u^2*v^2 - 
     9168*m^5*u^3*v^2 + 18276*ep*m^5*u^3*v^2 + 1042*m^4*u^4*v^2 - 
     5977*ep*m^4*u^4*v^2 - 47*m^3*u^5*v^2 + 882*ep*m^3*u^5*v^2 - 
     50*ep*m^2*u^6*v^2 - 9088*m^7*v^3 + 36352*ep*m^7*v^3 - 4608*m^6*u*v^3 - 
     92112*ep*m^6*u*v^3 + 10768*m^5*u^2*v^3 + 75072*ep*m^5*u^2*v^3 - 
     4854*m^4*u^3*v^3 - 27719*ep*m^4*u^3*v^3 + 888*m^3*u^4*v^3 + 
     4859*ep*m^3*u^4*v^3 - 60*m^2*u^5*v^3 - 331*ep*m^2*u^5*v^3 - 
     5376*m^6*v^4 - 27744*ep*m^6*v^4 + 15560*m^5*u*v^4 + 57340*ep*m^5*u*v^4 - 
     10990*m^4*u^2*v^4 - 37491*ep*m^4*u^2*v^4 + 3124*m^3*u^3*v^4 + 
     10486*ep*m^3*u^3*v^4 - 378*m^2*u^4*v^4 - 1249*ep*m^2*u^4*v^4 + 
     15*m*u^5*v^4 + 45*ep*m*u^5*v^4 + 2432*m^5*v^5 + 7852*ep*m^5*v^5 - 
     4992*m^4*u*v^5 - 14587*ep*m^4*u*v^5 + 2692*m^3*u^2*v^5 + 
     7709*ep*m^3*u^2*v^5 - 538*m^2*u^3*v^5 - 1549*ep*m^2*u^3*v^5 + 
     36*m*u^4*v^5 + 104*ep*m*u^4*v^5 - 384*m^4*v^6 - 1042*ep*m^4*v^6 + 
     637*m^3*u*v^6 + 1674*ep*m^3*u*v^6 - 248*m^2*u^2*v^6 - 
     649*ep*m^2*u^2*v^6 + 27*m*u^3*v^6 + 73*ep*m*u^3*v^6 + 22*m^3*v^7 + 
     54*ep*m^3*v^7 - 28*m^2*u*v^7 - 68*ep*m^2*u*v^7 + 6*m*u^2*v^7 + 
     14*ep*m*u^2*v^7 - 122880*m^9*w - 203776*ep*m^9*w + 164864*m^8*u*w + 
     275456*ep*m^8*u*w - 88064*m^7*u^2*w - 148096*ep*m^7*u^2*w + 
     23424*m^6*u^3*w + 39616*ep*m^6*u^3*w - 3104*m^5*u^4*w - 
     5276*ep*m^5*u^4*w + 164*m^4*u^5*w + 280*ep*m^4*u^5*w + 150528*m^8*v*w + 
     192512*ep*m^8*v*w - 188416*m^7*u*v*w - 241344*ep*m^7*u*v*w + 
     91456*m^6*u^2*v*w + 113520*ep*m^6*u^2*v*w - 21360*m^5*u^3*v*w - 
     24404*ep*m^5*u^3*v*w + 2368*m^4*u^4*v*w + 2241*ep*m^4*u^4*v*w - 
     97*m^3*u^5*v*w - 54*ep*m^3*u^5*v*w - 59392*m^7*v^2*w - 
     15168*ep*m^7*v^2*w + 62016*m^6*u*v^2*w - 3216*ep*m^6*u*v^2*w - 
     24416*m^5*u^2*v^2*w + 16484*ep*m^5*u^2*v^2*w + 4508*m^4*u^3*v^2*w - 
     8591*ep*m^4*u^3*v^2*w - 378*m^3*u^4*v^2*w + 1727*ep*m^3*u^4*v^2*w + 
     10*m^2*u^5*v^2*w - 125*ep*m^2*u^5*v^2*w + 1600*m^6*v^3*w - 
     45168*ep*m^6*v^3*w + 11712*m^5*u*v^3*w + 85164*ep*m^5*u*v^3*w - 
     10160*m^4*u^2*v^3*w - 51846*ep*m^4*u^2*v^3*w + 2746*m^3*u^3*v^3*w + 
     13488*ep*m^3*u^3*v^3*w - 241*m^2*u^4*v^3*w - 1475*ep*m^2*u^4*v^3*w + 
     m*u^5*v^3*w + 49*ep*m*u^5*v^3*w + 4704*m^5*v^4*w + 21280*ep*m^5*v^4*w - 
     11632*m^4*u*v^4*w - 39815*ep*m^4*u*v^4*w + 6753*m^3*u^2*v^4*w + 
     21648*ep*m^3*u^2*v^4*w - 1474*m^2*u^3*v^4*w - 4721*ep*m^2*u^3*v^4*w + 
     107*m*u^4*v^4*w + 362*ep*m*u^4*v^4*w - 1160*m^4*v^5*w - 
     3789*ep*m^4*v^5*w + 2434*m^3*u*v^5*w + 7183*ep*m^3*u*v^5*w - 
     1223*m^2*u^2*v^5*w - 3515*ep*m^2*u^2*v^5*w + 223*m*u^3*v^5*w + 
     628*ep*m*u^3*v^5*w - 12*u^4*v^5*w - 33*ep*u^4*v^5*w + 86*m^3*v^6*w + 
     244*ep*m^3*v^6*w - 163*m^2*u*v^6*w - 457*ep*m^2*u*v^6*w + 
     70*m*u^2*v^6*w + 199*ep*m*u^2*v^6*w - 9*u^3*v^6*w - 26*ep*u^3*v^6*w + 
     67584*m^8*w^2 + 114176*ep*m^8*w^2 - 72448*m^7*u*w^2 - 
     123392*ep*m^7*u*w^2 + 28992*m^6*u^2*w^2 + 49728*ep*m^6*u^2*w^2 - 
     5136*m^5*u^3*w^2 - 8864*ep*m^5*u^3*w^2 + 340*m^4*u^4*w^2 + 
     590*ep*m^4*u^4*w^2 - 66816*m^7*v*w^2 - 83136*ep*m^7*v*w^2 + 
     70880*m^6*u*v*w^2 + 92416*ep*m^6*u*v*w^2 - 27288*m^5*u^2*v*w^2 - 
     36084*ep*m^5*u^2*v*w^2 + 4512*m^4*u^3*v*w^2 + 5856*ep*m^4*u^3*v*w^2 - 
     269*m^3*u^4*v*w^2 - 328*ep*m^3*u^4*v*w^2 + 18720*m^6*v^2*w^2 - 
     4704*ep*m^6*v^2*w^2 - 16096*m^5*u*v^2*w^2 + 7852*ep*m^5*u*v^2*w^2 + 
     4910*m^4*u^2*v^2*w^2 - 4755*ep*m^4*u^2*v^2*w^2 - 611*m^3*u^3*v^2*w^2 + 
     1218*ep*m^3*u^3*v^2*w^2 + 22*m^2*u^4*v^2*w^2 - 116*ep*m^2*u^4*v^2*w^2 + 
     936*m^5*v^3*w^2 + 17788*ep*m^5*v^3*w^2 - 5366*m^4*u*v^3*w^2 - 
     27179*ep*m^4*u*v^3*w^2 + 3021*m^3*u^2*v^3*w^2 + 
     12058*ep*m^3*u^2*v^3*w^2 - 561*m^2*u^3*v^3*w^2 - 
     2092*ep*m^2*u^3*v^3*w^2 + 34*m*u^4*v^3*w^2 + 130*ep*m*u^4*v^3*w^2 - 
     1116*m^4*v^4*w^2 - 5028*ep*m^4*v^4*w^2 + 2603*m^3*u*v^4*w^2 + 
     8676*ep*m^3*u*v^4*w^2 - 1237*m^2*u^2*v^4*w^2 - 3750*ep*m^2*u^2*v^4*w^2 + 
     188*m*u^3*v^4*w^2 + 552*ep*m*u^3*v^4*w^2 - 7*u^4*v^4*w^2 - 
     23*ep*u^4*v^4*w^2 + 123*m^3*v^5*w^2 + 432*ep*m^3*v^5*w^2 - 
     270*m^2*u*v^5*w^2 - 838*ep*m^2*u*v^5*w^2 + 122*m*u^2*v^5*w^2 + 
     362*ep*m*u^2*v^5*w^2 - 15*u^3*v^5*w^2 - 43*ep*u^3*v^5*w^2 - 
     18944*m^7*w^3 - 32896*ep*m^7*w^3 + 15232*m^6*u*w^3 + 
     26688*ep*m^6*u*w^3 - 4064*m^5*u^2*w^3 - 7176*ep*m^5*u^2*w^3 + 
     360*m^4*u^3*w^3 + 640*ep*m^4*u^3*w^3 + 14528*m^6*v*w^3 + 
     17776*ep*m^6*v*w^3 - 12608*m^5*u*v*w^3 - 17308*ep*m^5*u*v*w^3 + 
     3472*m^4*u^2*v*w^3 + 5082*ep*m^4*u^2*v*w^3 - 306*m^3*u^3*v*w^3 - 
     464*ep*m^3*u^3*v*w^3 - 2704*m^5*v^2*w^3 + 2764*ep*m^5*v^2*w^3 + 
     1740*m^4*u*v^2*w^3 - 1985*ep*m^4*u*v^2*w^3 - 358*m^3*u^2*v^2*w^3 + 
     471*ep*m^3*u^2*v^2*w^3 + 18*m^2*u^3*v^2*w^3 - 50*ep*m^2*u^3*v^2*w^3 - 
     224*m^4*v^3*w^3 - 2760*ep*m^4*v^3*w^3 + 751*m^3*u*v^3*w^3 + 
     3335*ep*m^3*u*v^3*w^3 - 312*m^2*u^2*v^3*w^3 - 1014*ep*m^2*u^2*v^3*w^3 + 
     37*m*u^3*v^3*w^3 + 97*ep*m*u^3*v^3*w^3 + 72*m^3*v^4*w^3 + 
     368*ep*m^3*v^4*w^3 - 159*m^2*u*v^4*w^3 - 570*ep*m^2*u*v^4*w^3 + 
     62*m*u^2*v^4*w^3 + 193*ep*m*u^2*v^4*w^3 - 7*u^3*v^4*w^3 - 
     19*ep*u^3*v^4*w^3 + 2784*m^6*w^4 + 5056*ep*m^6*w^4 - 1496*m^5*u*w^4 - 
     2744*ep*m^5*u*w^4 + 200*m^4*u^2*w^4 + 370*ep*m^4*u^2*w^4 - 
     1560*m^5*v*w^4 - 1976*ep*m^5*v*w^4 + 1030*m^4*u*v*w^4 + 
     1590*ep*m^4*u*v*w^4 - 154*m^3*u^2*v*w^4 - 264*ep*m^3*u^2*v*w^4 + 
     184*m^4*v^2*w^4 - 372*ep*m^4*v^2*w^4 - 84*m^3*u*v^2*w^4 + 
     110*ep*m^3*u*v^2*w^4 + 10*m^2*u^2*v^2*w^4 - 2*ep*m^2*u^2*v^2*w^4 + 
     8*m^3*v^3*w^4 + 142*ep*m^3*v^3*w^4 - 20*m^2*u*v^3*w^4 - 
     114*ep*m^2*u*v^3*w^4 + 4*m*u^2*v^3*w^4 + 16*ep*m*u^2*v^3*w^4 - 
     192*m^5*w^5 - 380*ep*m^5*w^5 + 52*m^4*u*w^5 + 104*ep*m^4*u*w^5 + 
     72*m^4*v*w^5 + 117*ep*m^4*v*w^5 - 29*m^3*u*v*w^5 - 58*ep*m^3*u*v*w^5 - 
     6*m^3*v^2*w^5 + 12*ep*m^3*v^2*w^5 + 4*m^2*u*v^2*w^5 + 
     7*ep*m^2*u*v^2*w^5 + 4*m^4*w^6 + 10*ep*m^4*w^6 - m^3*v*w^6 - 
     4*ep*m^3*v*w^6))/((4*m - v)*v*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
     8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 
  0, 0, 0, 0, 0, (2*(-1 + 2*ep)^2*(1024*m^7 + 2560*ep*m^7 - 1280*m^6*u - 
     3072*ep*m^6*u + 576*m^5*u^2 + 1344*ep*m^5*u^2 - 112*m^4*u^3 - 
     256*ep*m^4*u^3 + 8*m^3*u^4 + 18*ep*m^3*u^4 - 1280*m^6*v - 
     3712*ep*m^6*v + 1600*m^5*u*v + 4576*ep*m^5*u*v - 608*m^4*u^2*v - 
     1848*ep*m^4*u^2*v + 80*m^3*u^3*v + 286*ep*m^3*u^3*v - 2*m^2*u^4*v - 
     13*ep*m^2*u^4*v + 704*m^5*v^2 + 2144*ep*m^5*v^2 - 1056*m^4*u*v^2 - 
     3008*ep*m^4*u*v^2 + 436*m^3*u^2*v^2 + 1234*ep*m^3*u^2*v^2 - 
     61*m^2*u^3*v^2 - 169*ep*m^2*u^3*v^2 + ep*m*u^4*v^2 - 208*m^4*v^3 - 
     616*ep*m^4*v^3 + 356*m^3*u*v^3 + 966*ep*m^3*u*v^3 - 152*m^2*u^2*v^3 - 
     392*ep*m^2*u^2*v^3 + 24*m*u^3*v^3 + 54*ep*m*u^3*v^3 + 32*m^3*v^4 + 
     88*ep*m^3*v^4 - 51*m^2*u*v^4 - 133*ep*m^2*u*v^4 + 18*m*u^2*v^4 + 
     44*ep*m*u^2*v^4 - 3*u^3*v^4 - 6*ep*u^3*v^4 - 2*m^2*v^5 - 5*ep*m^2*v^5 + 
     2*m*u*v^5 + 5*ep*m*u*v^5 - 1024*m^6*w - 2560*ep*m^6*w + 960*m^5*u*w + 
     2304*ep*m^5*u*w - 288*m^4*u^2*w - 672*ep*m^4*u^2*w + 28*m^3*u^3*w + 
     64*ep*m^3*u^3*w + 1024*m^5*v*w + 3040*ep*m^5*v*w - 1072*m^4*u*v*w - 
     3072*ep*m^4*u*v*w + 284*m^3*u^2*v*w + 858*ep*m^3*u^2*v*w - 
     19*m^2*u^3*v*w - 67*ep*m^2*u^3*v*w - 416*m^4*v^2*w - 1344*ep*m^4*v^2*w + 
     584*m^3*u*v^2*w + 1712*ep*m^3*u*v^2*w - 169*m^2*u^2*v^2*w - 
     500*ep*m^2*u^2*v^2*w + 11*m*u^3*v^2*w + 34*ep*m*u^3*v^2*w + 
     80*m^3*v^3*w + 262*ep*m^3*v^3*w - 138*m^2*u*v^3*w - 406*ep*m^2*u*v^3*w + 
     41*m*u^2*v^3*w + 118*ep*m*u^2*v^3*w - 2*u^3*v^3*w - 4*ep*u^3*v^3*w - 
     6*m^2*v^4*w - 19*ep*m^2*v^4*w + 11*m*u*v^4*w + 34*ep*m*u*v^4*w - 
     3*u^2*v^4*w - 10*ep*u^2*v^4*w + 384*m^5*w^2 + 960*ep*m^5*w^2 - 
     240*m^4*u*w^2 - 576*ep*m^4*u*w^2 + 36*m^3*u^2*w^2 + 84*ep*m^3*u^2*w^2 - 
     288*m^4*v*w^2 - 888*ep*m^4*v*w^2 + 236*m^3*u*v*w^2 + 
     678*ep*m^3*u*v*w^2 - 33*m^2*u^2*v*w^2 - 99*ep*m^2*u^2*v*w^2 + 
     76*m^3*v^2*w^2 + 270*ep*m^3*v^2*w^2 - 92*m^2*u*v^2*w^2 - 
     288*ep*m^2*u*v^2*w^2 + 14*m*u^2*v^2*w^2 + 45*ep*m*u^2*v^2*w^2 - 
     7*m^2*v^3*w^2 - 27*ep*m^2*v^3*w^2 + 12*m*u*v^3*w^2 + 41*ep*m*u*v^3*w^2 - 
     2*u^2*v^3*w^2 - 8*ep*u^2*v^3*w^2 - 64*m^4*w^3 - 160*ep*m^4*w^3 + 
     20*m^3*u*w^3 + 48*ep*m^3*u*w^3 + 32*m^3*v*w^3 + 106*ep*m^3*v*w^3 - 
     17*m^2*u*v*w^3 - 49*ep*m^2*u*v*w^3 - 4*m^2*v^2*w^3 - 17*ep*m^2*v^2*w^3 + 
     3*m*u*v^2*w^3 + 12*ep*m*u*v^2*w^3 + 4*m^3*w^4 + 10*ep*m^3*w^4 - 
     m^2*v*w^4 - 4*ep*m^2*v*w^4))/((4*m - v)*v*(3*m - u - v - w)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
     3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
     2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
     m*v*w^2)), 0, 0, (-6*ep^3*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
     4*m*w)*(-64*m^5 + 80*m^4*u - 28*m^3*u^2 + 3*m^2*u^3 + 48*m^4*v - 
     72*m^3*u*v + 27*m^2*u^2*v - 3*m*u^3*v - 12*m^3*v^2 + 17*m^2*u*v^2 - 
     4*m*u^2*v^2 + m^2*v^3 - m*u*v^3 + 48*m^4*w - 40*m^3*u*w + 7*m^2*u^2*w - 
     24*m^3*v*w + 30*m^2*u*v*w - 6*m*u^2*v*w + 3*m^2*v^2*w - 6*m*u*v^2*w + 
     2*u^2*v^2*w - 12*m^3*w^2 + 5*m^2*u*w^2 + 3*m^2*v*w^2 - 3*m*u*v*w^2 + 
     m^2*w^3))/(v*(-4*m + v)*(-3*m + u + v + w)*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)), -((ep*(16384*m^11 + 32768*ep*m^11 - 26624*m^10*u - 
      49152*ep*m^10*u + 17920*m^9*u^2 + 30720*ep*m^9*u^2 - 6400*m^8*u^3 - 
      10240*ep*m^8*u^3 + 1280*m^7*u^4 + 1920*ep*m^7*u^4 - 136*m^6*u^5 - 
      192*ep*m^6*u^5 + 6*m^5*u^6 + 8*ep*m^5*u^6 - 28672*m^10*v - 
      53248*ep*m^10*v + 46080*m^9*u*v + 65536*ep*m^9*u*v - 28672*m^8*u^2*v - 
      26624*ep*m^8*u^2*v + 8704*m^7*u^3*v + 1856*ep*m^7*u^3*v - 
      1296*m^6*u^4*v + 1472*ep*m^6*u^4*v + 76*m^5*u^5*v - 388*ep*m^5*u^5*v + 
      29*ep*m^4*u^6*v + 28672*m^9*v^2 + 44032*ep*m^9*v^2 - 54016*m^8*u*v^2 - 
      48640*ep*m^8*u*v^2 + 38080*m^7*u^2*v^2 + 10624*ep*m^7*u^2*v^2 - 
      13552*m^6*u^3*v^2 + 6128*ep*m^6*u^3*v^2 + 2644*m^5*u^4*v^2 - 
      3564*ep*m^5*u^4*v^2 - 274*m^4*u^5*v^2 + 661*ep*m^4*u^5*v^2 + 
      12*m^3*u^6*v^2 - 43*ep*m^3*u^6*v^2 - 19968*m^8*v^3 - 25088*ep*m^8*v^3 + 
      41472*m^7*u*v^3 + 27392*ep*m^7*u*v^3 - 29536*m^6*u^2*v^3 - 
      3040*ep*m^6*u^2*v^3 + 10040*m^5*u^3*v^3 - 5476*ep*m^5*u^3*v^3 - 
      1682*m^4*u^4*v^3 + 2477*ep*m^4*u^4*v^3 + 112*m^3*u^5*v^3 - 
      408*ep*m^3*u^5*v^3 + 24*ep*m^2*u^6*v^3 + 9280*m^7*v^4 + 
      10240*ep*m^7*v^4 - 19176*m^6*u*v^4 - 11072*ep*m^6*u*v^4 + 
      12462*m^5*u^2*v^4 - 16*ep*m^5*u^2*v^4 - 3614*m^4*u^3*v^4 + 
      2629*ep*m^4*u^3*v^4 + 452*m^3*u^4*v^4 - 867*ep*m^3*u^4*v^4 - 
      16*m^2*u^5*v^4 + 86*ep*m^2*u^5*v^4 - 2736*m^6*v^5 - 2832*ep*m^6*v^5 + 
      5244*m^5*u*v^5 + 2736*ep*m^5*u*v^5 - 2842*m^4*u^2*v^5 + 
      814*ep*m^4*u^2*v^5 + 620*m^3*u^3*v^5 - 924*ep*m^3*u^3*v^5 - 
      44*m^2*u^4*v^5 + 189*ep*m^2*u^4*v^5 - 8*ep*m*u^5*v^5 + 488*m^5*v^6 + 
      492*ep*m^5*v^6 - 820*m^4*u*v^6 - 338*ep*m^4*u*v^6 + 324*m^3*u^2*v^6 - 
      366*ep*m^3*u^2*v^6 - 40*m^2*u^3*v^6 + 185*ep*m^2*u^3*v^6 - 
      19*ep*m*u^4*v^6 - 48*m^4*v^7 - 48*ep*m^4*v^7 + 66*m^3*u*v^7 + 
      10*ep*m^3*u*v^7 - 14*m^2*u^2*v^7 + 59*ep*m^2*u^2*v^7 - 
      14*ep*m*u^3*v^7 + 2*m^3*v^8 + 2*ep*m^3*v^8 - 2*m^2*u*v^8 + 
      ep*m^2*u*v^8 - 3*ep*m*u^2*v^8 - 26624*m^10*w - 53248*ep*m^10*w + 
      35840*m^9*u*w + 66560*ep*m^9*u*w - 19200*m^8*u^2*w - 
      33280*ep*m^8*u^2*w + 5120*m^7*u^3*w + 8320*ep*m^7*u^3*w - 
      680*m^6*u^4*w - 1040*ep*m^6*u^4*w + 36*m^5*u^5*w + 52*ep*m^5*u^5*w + 
      36864*m^9*v*w + 68608*ep*m^9*v*w - 50176*m^8*u*v*w - 
      72704*ep*m^8*u*v*w + 25088*m^7*u^2*v*w + 24448*ep*m^7*u^2*v*w - 
      5664*m^6*u^3*v*w - 1456*ep*m^6*u^3*v*w + 544*m^5*u^4*v*w - 
      652*ep*m^5*u^4*v*w - 14*m^4*u^5*v*w + 89*ep*m^4*u^5*v*w - 
      28416*m^8*v^2*w - 42496*ep*m^8*v^2*w + 49152*m^7*u*v^2*w + 
      44800*ep*m^7*u*v^2*w - 29712*m^6*u^2*v^2*w - 11328*ep*m^6*u^2*v^2*w + 
      8488*m^5*u^3*v^2*w - 1592*ep*m^5*u^3*v^2*w - 1186*m^4*u^4*v^2*w + 
      956*ep*m^4*u^4*v^2*w + 66*m^3*u^5*v^2*w - 96*ep*m^3*u^5*v^2*w + 
      15744*m^7*v^3*w + 18304*ep*m^7*v^3*w - 32512*m^6*u*v^3*w - 
      22240*ep*m^6*u*v^3*w + 21080*m^5*u^2*v^3*w + 6408*ep*m^5*u^2*v^3*w - 
      6126*m^4*u^3*v^3*w + 291*ep*m^4*u^3*v^3*w + 809*m^3*u^4*v^3*w - 
      338*ep*m^3*u^4*v^3*w - 37*m^2*u^5*v^3*w + 35*ep*m^2*u^5*v^3*w - 
      5864*m^6*v^4*w - 5904*ep*m^6*v^4*w + 12676*m^5*u*v^4*w + 
      7788*ep*m^5*u*v^4*w - 7914*m^4*u^2*v^4*w - 2038*ep*m^4*u^2*v^4*w + 
      2075*m^3*u^3*v^4*w - 183*ep*m^3*u^3*v^4*w - 219*m^2*u^4*v^4*w + 
      127*ep*m^2*u^4*v^4*w + 3*m*u^5*v^4*w - 17*ep*m*u^5*v^4*w + 
      1320*m^5*v^5*w + 1276*ep*m^5*v^5*w - 2768*m^4*u*v^5*w - 
      1558*ep*m^4*u*v^5*w + 1530*m^3*u^2*v^5*w + 3*ep*m^3*u^2*v^5*w - 
      330*m^2*u^3*v^5*w + 192*ep*m^2*u^3*v^5*w + 28*m*u^4*v^5*w - 
      25*ep*m*u^4*v^5*w - 160*m^4*v^6*w - 156*ep*m^4*v^6*w + 
      312*m^3*u*v^6*w + 146*ep*m^3*u*v^6*w - 133*m^2*u^2*v^6*w + 
      123*ep*m^2*u^2*v^6*w + 15*m*u^3*v^6*w - 69*ep*m*u^3*v^6*w - u^4*v^6*w + 
      3*ep*u^4*v^6*w + 8*m^3*v^7*w + 8*ep*m^3*v^7*w - 14*m^2*u*v^7*w - 
      4*ep*m^2*u*v^7*w + 3*m*u^2*v^7*w - 17*ep*m*u^2*v^7*w + u^3*v^7*w + 
      8*ep*u^3*v^7*w + 17920*m^9*w^2 + 35840*ep*m^9*w^2 - 19200*m^8*u*w^2 - 
      35840*ep*m^8*u*w^2 + 7680*m^7*u^2*w^2 + 13440*ep*m^7*u^2*w^2 - 
      1360*m^6*u^3*w^2 - 2240*ep*m^6*u^3*w^2 + 90*m^5*u^4*w^2 + 
      140*ep*m^5*u^4*w^2 - 18944*m^8*v*w^2 - 35328*ep*m^8*v*w^2 + 
      21248*m^7*u*v*w^2 + 31680*ep*m^7*u*v*w^2 - 8064*m^6*u^2*v*w^2 - 
      8496*ep*m^6*u^2*v*w^2 + 1208*m^5*u^3*v*w^2 + 432*ep*m^5*u^3*v*w^2 - 
      56*m^4*u^4*v*w^2 + 66*ep*m^4*u^4*v*w^2 + 10560*m^7*v^2*w^2 + 
      15232*ep*m^7*v^2*w^2 - 16560*m^6*u*v^2*w^2 - 15984*ep*m^6*u*v^2*w^2 + 
      8144*m^5*u^2*v^2*w^2 + 4544*ep*m^5*u^2*v^2*w^2 - 1666*m^4*u^3*v^2*w^2 - 
      276*ep*m^4*u^3*v^2*w^2 + 124*m^3*u^4*v^2*w^2 - 26*ep*m^3*u^4*v^2*w^2 - 
      4384*m^6*v^3*w^2 - 4544*ep*m^6*v^3*w^2 + 9064*m^5*u*v^3*w^2 + 
      6980*ep*m^5*u*v^3*w^2 - 5230*m^4*u^2*v^3*w^2 - 
      3319*ep*m^4*u^2*v^3*w^2 + 1166*m^3*u^3*v^3*w^2 + 
      633*ep*m^3*u^3*v^3*w^2 - 87*m^2*u^4*v^3*w^2 - 38*ep*m^2*u^4*v^3*w^2 + 
      1238*m^5*v^4*w^2 + 1116*ep*m^5*v^4*w^2 - 2840*m^4*u*v^4*w^2 - 
      2121*ep*m^4*u*v^4*w^2 + 1743*m^3*u^2*v^4*w^2 + 
      1354*ep*m^3*u^2*v^4*w^2 - 378*m^2*u^3*v^4*w^2 - 
      312*ep*m^2*u^3*v^4*w^2 + 21*m*u^4*v^4*w^2 + 14*ep*m*u^4*v^4*w^2 - 
      192*m^4*v^5*w^2 - 178*ep*m^4*v^5*w^2 + 450*m^3*u*v^5*w^2 + 
      339*ep*m^3*u*v^5*w^2 - 279*m^2*u^2*v^5*w^2 - 223*ep*m^2*u^2*v^5*w^2 + 
      58*m*u^3*v^5*w^2 + 55*ep*m*u^3*v^5*w^2 - u^4*v^5*w^2 + 
      3*ep*u^4*v^5*w^2 + 12*m^3*v^6*w^2 + 12*ep*m^3*v^6*w^2 - 
      28*m^2*u*v^6*w^2 - 21*ep*m^2*u*v^6*w^2 + 17*m*u^2*v^6*w^2 + 
      11*ep*m*u^2*v^6*w^2 - 4*u^3*v^6*w^2 - 5*ep*u^3*v^6*w^2 - 6400*m^8*w^3 - 
      12800*ep*m^8*w^3 + 5120*m^7*u*w^3 + 9600*ep*m^7*u*w^3 - 
      1360*m^6*u^2*w^3 - 2400*ep*m^6*u^2*w^3 + 120*m^5*u^3*w^3 + 
      200*ep*m^5*u^3*w^3 + 4864*m^7*v*w^3 + 9088*ep*m^7*v*w^3 - 
      4320*m^6*u*v*w^3 - 6736*ep*m^6*u*v*w^3 + 1120*m^5*u^2*v*w^3 + 
      1328*ep*m^5*u^2*v*w^3 - 84*m^4*u^3*v*w^3 - 46*ep*m^4*u^3*v*w^3 - 
      1744*m^6*v^2*w^3 - 2368*ep*m^6*v^2*w^3 + 2408*m^5*u*v^2*w^3 + 
      2696*ep*m^5*u*v^2*w^3 - 870*m^4*u^2*v^2*w^3 - 774*ep*m^4*u^2*v^2*w^3 + 
      96*m^3*u^3*v^2*w^3 + 68*ep*m^3*u^3*v^2*w^3 + 488*m^5*v^3*w^3 + 
      408*ep*m^5*v^3*w^3 - 1026*m^4*u*v^3*w^3 - 1075*ep*m^4*u*v^3*w^3 + 
      505*m^3*u^2*v^3*w^3 + 648*ep*m^3*u^2*v^3*w^3 - 63*m^2*u^3*v^3*w^3 - 
      88*ep*m^2*u^3*v^3*w^3 - 96*m^4*v^4*w^3 - 78*ep*m^4*v^4*w^3 + 
      242*m^3*u*v^4*w^3 + 284*ep*m^3*u*v^4*w^3 - 149*m^2*u^2*v^4*w^3 - 
      261*ep*m^2*u^2*v^4*w^3 + 21*m*u^3*v^4*w^3 + 43*ep*m*u^3*v^4*w^3 + 
      8*m^3*v^5*w^3 + 8*ep*m^3*v^5*w^3 - 22*m^2*u*v^5*w^3 - 
      29*ep*m^2*u*v^5*w^3 + 17*m*u^2*v^5*w^3 + 37*ep*m*u^2*v^5*w^3 - 
      3*u^3*v^5*w^3 - 9*ep*u^3*v^5*w^3 + 1280*m^7*w^4 + 2560*ep*m^7*w^4 - 
      680*m^6*u*w^4 - 1280*ep*m^6*u*w^4 + 90*m^5*u^2*w^4 + 
      160*ep*m^5*u^2*w^4 - 624*m^6*v*w^4 - 1168*ep*m^6*v*w^4 + 
      412*m^5*u*v*w^4 + 692*ep*m^5*u*v*w^4 - 56*m^4*u^2*v*w^4 - 
      79*ep*m^4*u^2*v*w^4 + 108*m^5*v^2*w^4 + 124*ep*m^5*v^2*w^4 - 
      116*m^4*u*v^2*w^4 - 201*ep*m^4*u*v^2*w^4 + 24*m^3*u^2*v^2*w^4 + 
      45*ep*m^3*u^2*v^2*w^4 - 16*m^4*v^3*w^4 - 6*ep*m^4*v^3*w^4 + 
      36*m^3*u*v^3*w^4 + 85*ep*m^3*u*v^3*w^4 - 13*m^2*u^2*v^3*w^4 - 
      42*ep*m^2*u^2*v^3*w^4 + 2*m^3*v^4*w^4 + 2*ep*m^3*v^4*w^4 - 
      6*m^2*u*v^4*w^4 - 16*ep*m^2*u*v^4*w^4 + 3*m*u^2*v^4*w^4 + 
      12*ep*m*u^2*v^4*w^4 - 136*m^6*w^5 - 272*ep*m^6*w^5 + 36*m^5*u*w^5 + 
      68*ep*m^5*u*w^5 + 32*m^5*v*w^5 + 60*ep*m^5*v*w^5 - 14*m^4*u*v*w^5 - 
      27*ep*m^4*u*v*w^5 + 2*ep*m^4*v^2*w^5 - 2*m^3*u*v^2*w^5 + 
      4*ep*m^3*u*v^2*w^5 - 3*ep*m^2*u*v^3*w^5 + 6*m^5*w^6 + 12*ep*m^5*w^6))/
    ((4*m - v)*v*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
      8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
      m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
      2*m*u*v*w + m^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
      17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
      8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
      m^2*w^2 - m*v*w^2))), 
  -((49152*ep*m^12 + 131072*ep^2*m^12 - 12288*m^11*u - 176128*ep*m^11*u - 
     356352*ep^2*m^11*u + 19456*m^10*u^2 + 206848*ep*m^10*u^2 + 
     372736*ep^2*m^10*u^2 - 12800*m^9*u^3 - 120320*ep*m^9*u^3 - 
     203520*ep^2*m^9*u^3 + 4480*m^8*u^4 + 39360*ep*m^8*u^4 + 
     64000*ep^2*m^8*u^4 - 880*m^7*u^5 - 7408*ep*m^7*u^5 - 
     11728*ep^2*m^7*u^5 + 92*m^6*u^6 + 752*ep*m^6*u^6 + 1168*ep^2*m^6*u^6 - 
     4*m^5*u^7 - 32*ep*m^5*u^7 - 49*ep^2*m^5*u^7 - 106496*ep*m^11*v - 
     315392*ep^2*m^11*v + 32768*m^10*u*v + 395264*ep*m^10*u*v + 
     815104*ep^2*m^10*u*v - 50688*m^9*u^2*v - 453888*ep*m^9*u^2*v - 
     802304*ep^2*m^9*u^2*v + 32576*m^8*u^3*v + 253696*ep*m^8*u^3*v + 
     407744*ep^2*m^8*u^3*v - 11120*m^7*u^4*v - 78848*ep*m^7*u^4*v - 
     117664*ep^2*m^7*u^4*v + 2124*m^6*u^5*v + 13944*ep*m^6*u^5*v + 
     19412*ep^2*m^6*u^5*v - 215*m^5*u^6*v - 1313*ep*m^5*u^6*v - 
     1695*ep^2*m^5*u^6*v + 9*m^4*u^7*v + 51*ep*m^4*u^7*v + 
     60*ep^2*m^4*u^7*v + 107520*ep*m^10*v^2 + 335872*ep^2*m^10*v^2 - 
     36864*m^9*u*v^2 - 401152*ep*m^9*u*v^2 - 805376*ep^2*m^9*u*v^2 + 
     55872*m^8*u^2*v^2 + 446080*ep*m^8*u^2*v^2 + 720576*ep^2*m^8*u^2*v^2 - 
     36064*m^7*u^3*v^2 - 243776*ep*m^7*u^3*v^2 - 328128*ep^2*m^7*u^3*v^2 + 
     12740*m^6*u^4*v^2 + 75924*ep*m^6*u^4*v^2 + 83468*ep^2*m^6*u^4*v^2 - 
     2604*m^5*u^5*v^2 - 13937*ep*m^5*u^5*v^2 - 11836*ep^2*m^5*u^5*v^2 + 
     292*m^4*u^6*v^2 + 1423*ep*m^4*u^6*v^2 + 847*ep^2*m^4*u^6*v^2 - 
     14*m^3*u^7*v^2 - 63*ep*m^3*u^7*v^2 - 22*ep^2*m^3*u^7*v^2 - 
     64512*ep*m^9*v^3 - 204032*ep^2*m^9*v^3 + 19968*m^8*u*v^3 + 
     217472*ep*m^8*u*v^3 + 425600*ep^2*m^8*u*v^3 - 26832*m^7*u^2*v^3 - 
     207104*ep*m^7*u^2*v^3 - 298128*ep^2*m^7*u^2*v^3 + 15572*m^6*u^3*v^3 + 
     95576*ep*m^6*u^3*v^3 + 90852*ep^2*m^6*u^3*v^3 - 4976*m^5*u^4*v^3 - 
     24924*ep*m^5*u^4*v^3 - 9701*ep^2*m^5*u^4*v^3 + 904*m^4*u^5*v^3 + 
     3747*ep*m^4*u^5*v^3 - 970*ep^2*m^4*u^5*v^3 - 85*m^3*u^6*v^3 - 
     292*ep*m^3*u^6*v^3 + 304*ep^2*m^3*u^6*v^3 + 3*m^2*u^7*v^3 + 
     8*ep*m^2*u^7*v^3 - 19*ep^2*m^2*u^7*v^3 + 24640*ep*m^8*v^4 + 
     76800*ep^2*m^8*v^4 - 4656*m^7*u*v^4 - 62064*ep*m^7*u*v^4 - 
     123344*ep^2*m^7*u*v^4 + 3616*m^6*u^2*v^4 + 32528*ep*m^6*u^2*v^4 + 
     33076*ep^2*m^6*u^2*v^4 - 918*m^5*u^3*v^4 - 2272*ep*m^5*u^3*v^4 + 
     21391*ep^2*m^5*u^3*v^4 + 48*m^4*u^4*v^4 - 2374*ep*m^4*u^4*v^4 - 
     13899*ep^2*m^4*u^4*v^4 + 15*m^3*u^5*v^4 + 661*ep*m^3*u^5*v^4 + 
     2850*ep^2*m^3*u^5*v^4 - 2*m^2*u^6*v^4 - 54*ep*m^2*u^6*v^4 - 
     206*ep^2*m^2*u^6*v^4 - 6048*ep*m^7*v^5 - 18288*ep^2*m^7*v^5 - 
     96*m^6*u*v^5 + 7168*ep*m^6*u*v^5 + 17144*ep^2*m^6*u*v^5 + 
     1439*m^5*u^2*v^5 + 7477*ep*m^5*u^2*v^5 + 16131*ep^2*m^5*u^2*v^5 - 
     1183*m^4*u^3*v^5 - 8570*ep*m^4*u^3*v^5 - 18725*ep^2*m^4*u^3*v^5 + 
     363*m^3*u^4*v^5 + 2833*ep*m^3*u^4*v^5 + 6184*ep^2*m^3*u^4*v^5 - 
     47*m^2*u^5*v^5 - 373*ep*m^2*u^5*v^5 - 797*ep^2*m^2*u^5*v^5 + 
     2*m*u^6*v^5 + 15*ep*m*u^6*v^5 + 29*ep^2*m*u^6*v^5 + 924*ep*m^6*v^6 + 
     2688*ep^2*m^6*v^6 + 270*m^5*u*v^6 + 521*ep*m^5*u*v^6 - 
     194*ep^2*m^5*u*v^6 - 612*m^4*u^2*v^6 - 3684*ep*m^4*u^2*v^6 - 
     6204*ep^2*m^4*u^2*v^6 + 342*m^3*u^3*v^6 + 2313*ep*m^3*u^3*v^6 + 
     4186*ep^2*m^3*u^3*v^6 - 72*m^2*u^4*v^6 - 508*ep*m^2*u^4*v^6 - 
     943*ep^2*m^2*u^4*v^6 + 5*m*u^5*v^6 + 36*ep*m*u^5*v^6 + 
     67*ep^2*m*u^5*v^6 - 80*ep*m^5*v^7 - 223*ep^2*m^5*v^7 - 50*m^4*u*v^7 - 
     212*ep*m^4*u*v^7 - 221*ep^2*m^4*u*v^7 + 84*m^3*u^2*v^7 + 
     513*ep*m^3*u^2*v^7 + 800*ep^2*m^3*u^2*v^7 - 34*m^2*u^3*v^7 - 
     221*ep*m^2*u^3*v^7 - 368*ep^2*m^2*u^3*v^7 + 4*m*u^4*v^7 + 
     27*ep*m*u^4*v^7 + 47*ep^2*m*u^4*v^7 + 3*ep*m^4*v^8 + 8*ep^2*m^4*v^8 + 
     3*m^3*u*v^8 + 15*ep*m^3*u*v^8 + 18*ep^2*m^3*u*v^8 - 4*m^2*u^2*v^8 - 
     24*ep*m^2*u^2*v^8 - 35*ep^2*m^2*u^2*v^8 + m*u^3*v^8 + 6*ep*m*u^3*v^8 + 
     9*ep^2*m*u^3*v^8 - 90112*ep*m^11*w - 237568*ep^2*m^11*w + 
     19456*m^10*u*w + 277504*ep*m^10*u*w + 555008*ep^2*m^10*u*w - 
     25600*m^9*u^2*w - 271360*ep*m^9*u^2*w - 483840*ep^2*m^9*u^2*w + 
     13440*m^8*u^3*w + 126080*ep*m^8*u^3*w + 211200*ep^2*m^8*u^3*w - 
     3520*m^7*u^4*w - 30880*ep*m^7*u^4*w - 49760*ep^2*m^7*u^4*w + 
     460*m^6*u^5*w + 3868*ep*m^6*u^5*w + 6072*ep^2*m^6*u^5*w - 24*m^5*u^6*w - 
     196*ep*m^5*u^6*w - 302*ep^2*m^5*u^6*w + 168960*ep*m^10*v*w + 
     499712*ep^2*m^10*v*w - 43776*m^9*u*v*w - 538624*ep*m^9*u*v*w - 
     1111040*ep^2*m^9*u*v*w + 56896*m^8*u^2*v*w + 519296*ep*m^8*u^2*v*w + 
     919488*ep^2*m^8*u^2*v*w - 29504*m^7*u^3*v*w - 234432*ep*m^7*u^3*v*w - 
     378272*ep^2*m^7*u^3*v*w + 7620*m^6*u^4*v*w + 55252*ep*m^6*u^4*v*w + 
     83036*ep^2*m^6*u^4*v*w - 979*m^5*u^5*v*w - 6596*ep*m^5*u^5*v*w - 
     9288*ep^2*m^5*u^5*v*w + 50*m^4*u^6*v*w + 315*ep*m^4*u^6*v*w + 
     414*ep^2*m^4*u^6*v*w - 144128*ep*m^9*v^2*w - 455168*ep^2*m^9*v^2*w + 
     41024*m^8*u*v^2*w + 462720*ep*m^8*u*v^2*w + 940864*ep^2*m^8*u*v^2*w - 
     52624*m^7*u^2*v^2*w - 433952*ep*m^7*u^2*v^2*w - 
     710896*ep^2*m^7*u^2*v^2*w + 27844*m^6*u^3*v^2*w + 
     194056*ep*m^6*u^3*v^2*w + 266100*ep^2*m^6*u^3*v^2*w - 
     7625*m^5*u^4*v^2*w - 46979*ep*m^5*u^4*v^2*w - 53517*ep^2*m^5*u^4*v^2*w + 
     1080*m^4*u^5*v^2*w + 6034*ep*m^4*u^5*v^2*w + 5581*ep^2*m^4*u^5*v^2*w - 
     63*m^3*u^6*v^2*w - 326*ep*m^3*u^6*v^2*w - 239*ep^2*m^3*u^6*v^2*w + 
     71040*ep*m^8*v^3*w + 229888*ep^2*m^8*v^3*w - 17584*m^7*u*v^3*w - 
     204544*ep*m^7*u*v^3*w - 412720*ep^2*m^7*u*v^3*w + 19308*m^6*u^2*v^3*w + 
     158616*ep*m^6*u^2*v^3*w + 234852*ep^2*m^6*u^2*v^3*w - 
     9171*m^5*u^3*v^3*w - 58948*ep*m^5*u^3*v^3*w - 56055*ep^2*m^5*u^3*v^3*w + 
     2401*m^4*u^4*v^3*w + 12641*ep*m^4*u^4*v^3*w + 5377*ep^2*m^4*u^4*v^3*w - 
     344*m^3*u^5*v^3*w - 1604*ep*m^3*u^5*v^3*w - 157*ep^2*m^3*u^5*v^3*w + 
     21*m^2*u^6*v^3*w + 95*ep*m^2*u^6*v^3*w + 9*ep^2*m^2*u^6*v^3*w - 
     21440*ep*m^7*v^4*w - 69088*ep^2*m^7*v^4*w + 2768*m^6*u*v^4*w + 
     44572*ep*m^6*u*v^4*w + 94644*ep^2*m^6*u*v^4*w - 707*m^5*u^2*v^4*w - 
     11982*ep*m^5*u^2*v^4*w - 9099*ep^2*m^5*u^2*v^4*w - 379*m^4*u^3*v^4*w - 
     4045*ep*m^4*u^3*v^4*w - 19832*ep^2*m^4*u^3*v^4*w + 127*m^3*u^4*v^4*w + 
     1873*ep*m^3*u^4*v^4*w + 7421*ep^2*m^3*u^4*v^4*w - 161*ep*m^2*u^5*v^4*w - 
     849*ep^2*m^2*u^5*v^4*w - 2*m*u^6*v^4*w - 5*ep*m*u^6*v^4*w + 
     19*ep^2*m*u^6*v^4*w + 3908*ep*m^6*v^5*w + 12320*ep^2*m^6*v^5*w + 
     266*m^5*u*v^5*w - 3192*ep*m^5*u*v^5*w - 9541*ep^2*m^5*u*v^5*w - 
     1261*m^4*u^2*v^5*w - 7301*ep*m^4*u^2*v^5*w - 13675*ep^2*m^4*u^2*v^5*w + 
     803*m^3*u^3*v^5*w + 5747*ep*m^3*u^3*v^5*w + 11625*ep^2*m^3*u^3*v^5*w - 
     189*m^2*u^4*v^5*w - 1416*ep*m^2*u^4*v^5*w - 2924*ep^2*m^2*u^4*v^5*w + 
     16*m*u^5*v^5*w + 119*ep*m*u^5*v^5*w + 247*ep^2*m*u^5*v^5*w - 
     395*ep*m^5*v^6*w - 1206*ep^2*m^5*v^6*w - 131*m^4*u*v^6*w - 
     333*ep*m^4*u*v^6*w + 5*ep^2*m^4*u*v^6*w + 294*m^3*u^2*v^6*w + 
     1874*ep*m^3*u^2*v^6*w + 3175*ep^2*m^3*u^2*v^6*w - 149*m^2*u^3*v^6*w - 
     1058*ep*m^2*u^3*v^6*w - 1945*ep^2*m^2*u^3*v^6*w + 29*m*u^4*v^6*w + 
     208*ep*m*u^4*v^6*w + 385*ep^2*m*u^4*v^6*w - 2*u^5*v^6*w - 
     13*ep*u^5*v^6*w - 22*ep^2*u^5*v^6*w + 17*ep*m^4*v^7*w + 
     50*ep^2*m^4*v^7*w + 11*m^3*u*v^7*w + 48*ep*m^3*u*v^7*w + 
     47*ep^2*m^3*u*v^7*w - 20*m^2*u^2*v^7*w - 131*ep*m^2*u^2*v^7*w - 
     215*ep^2*m^2*u^2*v^7*w + 8*m*u^3*v^7*w + 59*ep*m*u^3*v^7*w + 
     109*ep^2*m*u^3*v^7*w - u^4*v^7*w - 8*ep*u^4*v^7*w - 16*ep^2*u^4*v^7*w + 
     70656*ep*m^10*w^2 + 184320*ep^2*m^10*w^2 - 12800*m^9*u*w^2 - 
     181760*ep*m^9*u*w^2 - 359680*ep^2*m^9*u*w^2 + 13440*m^8*u^2*w^2 + 
     142080*ep*m^8*u^2*w^2 + 250880*ep^2*m^8*u^2*w^2 - 5280*m^7*u^3*w^2 - 
     49440*ep*m^7*u^3*w^2 - 82080*ep^2*m^7*u^3*w^2 + 920*m^6*u^4*w^2 + 
     8060*ep*m^6*u^4*w^2 + 12880*ep^2*m^6*u^4*w^2 - 60*m^5*u^5*w^2 - 
     504*ep*m^5*u^5*w^2 - 785*ep^2*m^5*u^5*w^2 - 112384*ep*m^9*v*w^2 - 
     333056*ep^2*m^9*v*w^2 + 23552*m^8*u*v*w^2 + 299008*ep*m^8*u*v*w^2 + 
     620032*ep^2*m^8*u*v*w^2 - 24816*m^7*u^2*v*w^2 - 
     233152*ep*m^7*u^2*v*w^2 - 415760*ep^2*m^7*u^2*v*w^2 + 
     9780*m^6*u^3*v*w^2 + 80032*ep*m^6*u^3*v*w^2 + 130412*ep^2*m^6*u^3*v*
      w^2 - 1706*m^5*u^4*v*w^2 - 12769*ep*m^5*u^4*v*w^2 - 
     19453*ep^2*m^5*u^4*v*w^2 + 111*m^4*u^5*v*w^2 + 775*ep*m^4*u^5*v*w^2 + 
     1112*ep^2*m^4*u^5*v*w^2 + 78720*ep*m^8*v^2*w^2 + 
     252928*ep^2*m^8*v^2*w^2 - 17776*m^7*u*v^2*w^2 - 
     211584*ep*m^7*u*v^2*w^2 - 439856*ep^2*m^7*u*v^2*w^2 + 
     18380*m^6*u^2*v^2*w^2 + 159912*ep*m^6*u^2*v^2*w^2 + 
     269460*ep^2*m^6*u^2*v^2*w^2 - 7455*m^5*u^3*v^2*w^2 - 
     54766*ep*m^5*u^3*v^2*w^2 - 77989*ep^2*m^5*u^3*v^2*w^2 + 
     1409*m^4*u^4*v^2*w^2 + 9181*ep*m^4*u^4*v^2*w^2 + 
     11121*ep^2*m^4*u^4*v^2*w^2 - 104*m^3*u^5*v^2*w^2 - 
     621*ep*m^3*u^5*v^2*w^2 - 644*ep^2*m^3*u^5*v^2*w^2 - 
     30560*ep*m^7*v^3*w^2 - 102176*ep^2*m^7*v^3*w^2 + 5752*m^6*u*v^3*w^2 + 
     73320*ep*m^6*u*v^3*w^2 + 154752*ep^2*m^6*u*v^3*w^2 - 
     4518*m^5*u^2*v^3*w^2 - 42086*ep*m^5*u^2*v^3*w^2 - 
     66136*ep^2*m^5*u^2*v^3*w^2 + 1563*m^4*u^3*v^3*w^2 + 
     11210*ep*m^4*u^3*v^3*w^2 + 10809*ep^2*m^4*u^3*v^3*w^2 - 
     308*m^3*u^4*v^3*w^2 - 1781*ep*m^3*u^4*v^3*w^2 - 
     796*ep^2*m^3*u^4*v^3*w^2 + 28*m^2*u^5*v^3*w^2 + 149*ep*m^2*u^5*v^3*w^2 + 
     57*ep^2*m^2*u^5*v^3*w^2 + 6820*ep*m^6*v^4*w^2 + 23024*ep^2*m^6*v^4*w^2 - 
     537*m^5*u*v^4*w^2 - 11452*ep*m^5*u*v^4*w^2 - 26612*ep^2*m^5*u*v^4*w^2 - 
     440*m^4*u^2*v^4*w^2 - 775*ep*m^4*u^2*v^4*w^2 - 
     2559*ep^2*m^4*u^2*v^4*w^2 + 363*m^3*u^3*v^4*w^2 + 
     2465*ep*m^3*u^3*v^4*w^2 + 5986*ep^2*m^3*u^3*v^4*w^2 - 
     64*m^2*u^4*v^4*w^2 - 495*ep*m^2*u^4*v^4*w^2 - 1271*ep^2*m^2*u^4*v^4*
      w^2 + 2*m*u^5*v^4*w^2 + 19*ep*m*u^5*v^4*w^2 + 64*ep^2*m*u^5*v^4*w^2 - 
     819*ep*m^5*v^5*w^2 - 2737*ep^2*m^5*v^5*w^2 - 83*m^4*u*v^5*w^2 + 
     432*ep*m^4*u*v^5*w^2 + 1783*ep^2*m^4*u*v^5*w^2 + 321*m^3*u^2*v^5*w^2 + 
     1988*ep*m^3*u^2*v^5*w^2 + 3470*ep^2*m^3*u^2*v^5*w^2 - 
     165*m^2*u^3*v^5*w^2 - 1165*ep*m^2*u^3*v^5*w^2 - 
     2187*ep^2*m^2*u^3*v^5*w^2 + 27*m*u^4*v^5*w^2 + 192*ep*m*u^4*v^5*w^2 + 
     365*ep^2*m*u^4*v^5*w^2 - u^5*v^5*w^2 - 7*ep*u^5*v^5*w^2 - 
     14*ep^2*u^5*v^5*w^2 + 41*ep*m^4*v^6*w^2 + 134*ep^2*m^4*v^6*w^2 + 
     14*m^3*u*v^6*w^2 + 41*ep*m^3*u*v^6*w^2 - 33*m^2*u^2*v^6*w^2 - 
     223*ep*m^2*u^2*v^6*w^2 - 383*ep^2*m^2*u^2*v^6*w^2 + 15*m*u^3*v^6*w^2 + 
     111*ep*m*u^3*v^6*w^2 + 205*ep^2*m*u^3*v^6*w^2 - 2*u^4*v^6*w^2 - 
     15*ep*u^4*v^6*w^2 - 28*ep^2*u^4*v^6*w^2 - 30720*ep*m^9*w^3 - 
     79360*ep^2*m^9*w^3 + 4480*m^8*u*w^3 + 63360*ep*m^8*u*w^3 + 
     124160*ep^2*m^8*u*w^3 - 3520*m^7*u^2*w^3 - 37120*ep*m^7*u^2*w^3 - 
     64960*ep^2*m^7*u^2*w^3 + 920*m^6*u^3*w^3 + 8600*ep*m^6*u^3*w^3 + 
     14160*ep^2*m^6*u^3*w^3 - 80*m^5*u^4*w^3 - 700*ep*m^5*u^4*w^3 - 
     1110*ep^2*m^5*u^4*w^3 + 40320*ep*m^8*v*w^3 + 120320*ep^2*m^8*v*w^3 - 
     6432*m^7*u*v*w^3 - 85888*ep*m^7*u*v*w^3 - 180352*ep^2*m^7*u*v*w^3 + 
     5196*m^6*u^2*v*w^3 + 51048*ep*m^6*u^2*v*w^3 + 92372*ep^2*m^6*u^2*v*w^3 - 
     1394*m^5*u^3*v*w^3 - 11916*ep*m^5*u^3*v*w^3 - 19764*ep^2*m^5*u^3*v*w^3 + 
     124*m^4*u^4*v*w^3 + 971*ep*m^4*u^4*v*w^3 + 1512*ep^2*m^4*u^4*v*w^3 - 
     22240*ep*m^7*v^2*w^3 - 73408*ep^2*m^7*v^2*w^3 + 3708*m^6*u*v^2*w^3 + 
     48040*ep*m^6*u*v^2*w^3 + 103676*ep^2*m^6*u*v^2*w^3 - 
     2799*m^5*u^2*v^2*w^3 - 26950*ep*m^5*u^2*v^2*w^3 - 
     47993*ep^2*m^5*u^2*v^2*w^3 + 759*m^4*u^3*v^2*w^3 + 
     6208*ep*m^4*u^3*v^2*w^3 + 9537*ep^2*m^4*u^3*v^2*w^3 - 
     74*m^3*u^4*v^2*w^3 - 540*ep*m^3*u^4*v^2*w^3 - 730*ep^2*m^3*u^4*v^2*w^3 + 
     6360*ep*m^6*v^3*w^3 + 22304*ep^2*m^6*v^3*w^3 - 843*m^5*u*v^3*w^3 - 
     12252*ep*m^5*u*v^3*w^3 - 27695*ep^2*m^5*u*v^3*w^3 + 
     298*m^4*u^2*v^3*w^3 + 4168*ep*m^4*u^2*v^3*w^3 + 
     7634*ep^2*m^4*u^2*v^3*w^3 - 33*m^3*u^3*v^3*w^3 - 
     512*ep*m^3*u^3*v^3*w^3 - 546*ep^2*m^3*u^3*v^3*w^3 + 4*m^2*u^4*v^3*w^3 + 
     41*ep*m^2*u^4*v^3*w^3 + 11*ep^2*m^2*u^4*v^3*w^3 - 930*ep*m^5*v^4*w^3 - 
     3358*ep^2*m^5*v^4*w^3 + 38*m^4*u*v^4*w^3 + 1227*ep*m^4*u*v^4*w^3 + 
     3233*ep^2*m^4*u*v^4*w^3 + 125*m^3*u^2*v^4*w^3 + 592*ep*m^3*u^2*v^4*w^3 + 
     910*ep^2*m^3*u^2*v^4*w^3 - 61*m^2*u^3*v^4*w^3 - 381*ep*m^2*u^3*v^4*w^3 - 
     670*ep^2*m^2*u^3*v^4*w^3 + 6*m*u^4*v^4*w^3 + 37*ep*m*u^4*v^4*w^3 + 
     65*ep^2*m*u^4*v^4*w^3 + 55*ep*m^4*v^5*w^3 + 200*ep^2*m^4*v^5*w^3 + 
     6*m^3*u*v^5*w^3 - 18*ep*m^3*u*v^5*w^3 - 114*ep^2*m^3*u*v^5*w^3 - 
     23*m^2*u^2*v^5*w^3 - 153*ep*m^2*u^2*v^5*w^3 - 261*ep^2*m^2*u^2*v^5*w^3 + 
     10*m*u^3*v^5*w^3 + 71*ep*m*u^3*v^5*w^3 + 125*ep^2*m*u^3*v^5*w^3 - 
     u^4*v^5*w^3 - 7*ep*u^4*v^5*w^3 - 12*ep^2*u^4*v^5*w^3 + 8000*ep*m^8*w^4 + 
     20480*ep^2*m^8*w^4 - 880*m^7*u*w^4 - 12400*ep*m^7*u*w^4 - 
     24080*ep^2*m^7*u*w^4 + 460*m^6*u^2*w^4 + 4840*ep*m^6*u^2*w^4 + 
     8400*ep^2*m^6*u^2*w^4 - 60*m^5*u^3*w^4 - 560*ep*m^5*u^3*w^4 - 
     915*ep^2*m^5*u^3*w^4 - 8320*ep*m^7*v*w^4 - 25200*ep^2*m^7*v*w^4 + 
     912*m^6*u*v*w^4 + 13288*ep*m^6*u*v*w^4 + 28592*ep^2*m^6*u*v*w^4 - 
     511*m^5*u^2*v*w^4 - 5399*ep*m^5*u^2*v*w^4 - 10029*ep^2*m^5*u^2*v*w^4 + 
     71*m^4*u^3*v*w^4 + 649*ep*m^4*u^3*v*w^4 + 1108*ep^2*m^4*u^3*v*w^4 + 
     3380*ep*m^6*v^2*w^4 + 11648*ep^2*m^6*v^2*w^4 - 365*m^5*u*v^2*w^4 - 
     5481*ep*m^5*u*v^2*w^4 - 12631*ep^2*m^5*u*v^2*w^4 + 151*m^4*u^2*v^2*w^4 + 
     1901*ep*m^4*u^2*v^2*w^4 + 3830*ep^2*m^4*u^2*v^2*w^4 - 
     18*m^3*u^3*v^2*w^4 - 209*ep*m^3*u^3*v^2*w^4 - 386*ep^2*m^3*u^3*v^2*w^4 - 
     630*ep*m^5*v^3*w^4 - 2377*ep^2*m^5*v^3*w^4 + 52*m^4*u*v^3*w^4 + 
     915*ep*m^4*u*v^3*w^4 + 2314*ep^2*m^4*u*v^3*w^4 + 15*m^3*u^2*v^3*w^4 - 
     65*ep*m^3*u^2*v^3*w^4 - 280*ep^2*m^3*u^2*v^3*w^4 - 7*m^2*u^3*v^3*w^4 - 
     25*ep*m^2*u^3*v^3*w^4 - 18*ep^2*m^2*u^3*v^3*w^4 + 45*ep*m^4*v^4*w^4 + 
     180*ep^2*m^4*v^4*w^4 - m^3*u*v^4*w^4 - 45*ep*m^3*u*v^4*w^4 - 
     142*ep^2*m^3*u*v^4*w^4 - 7*m^2*u^2*v^4*w^4 - 41*ep*m^2*u^2*v^4*w^4 - 
     58*ep^2*m^2*u^2*v^4*w^4 + 2*m*u^3*v^4*w^4 + 13*ep*m*u^3*v^4*w^4 + 
     20*ep^2*m*u^3*v^4*w^4 - 1248*ep*m^7*w^5 - 3168*ep^2*m^7*w^5 + 
     92*m^6*u*w^5 + 1292*ep*m^6*u*w^5 + 2488*ep^2*m^6*u*w^5 - 
     24*m^5*u^2*w^5 - 252*ep*m^5*u^2*w^5 - 434*ep^2*m^5*u^2*w^5 + 
     964*ep*m^6*v*w^5 + 3008*ep^2*m^6*v*w^5 - 59*m^5*u*v*w^5 - 
     1024*ep*m^5*u*v*w^5 - 2308*ep^2*m^5*u*v*w^5 + 18*m^4*u^2*v*w^5 + 
     217*ep*m^4*u^2*v*w^5 + 422*ep^2*m^4*u^2*v*w^5 - 255*ep*m^5*v^2*w^5 - 
     946*ep^2*m^5*v^2*w^5 + 13*m^4*u*v^2*w^5 + 270*ep*m^4*u*v^2*w^5 + 
     710*ep^2*m^4*u*v^2*w^5 + m^3*u^2*v^2*w^5 - 30*ep*m^3*u^2*v^2*w^5 - 
     95*ep^2*m^3*u^2*v^2*w^5 + 23*ep*m^4*v^3*w^5 + 98*ep^2*m^4*v^3*w^5 - 
     m^3*u*v^3*w^5 - 22*ep*m^3*u*v^3*w^5 - 69*ep^2*m^3*u*v^3*w^5 - 
     m^2*u^2*v^3*w^5 - 4*ep*m^2*u^2*v^3*w^5 + 108*ep*m^6*w^6 + 
     272*ep^2*m^6*w^6 - 4*m^5*u*w^6 - 56*ep*m^5*u*w^6 - 107*ep^2*m^5*u*w^6 - 
     55*ep*m^5*v*w^6 - 183*ep^2*m^5*v*w^6 + m^4*u*v*w^6 + 29*ep*m^4*u*v*w^6 + 
     72*ep^2*m^4*u*v*w^6 + 7*ep*m^4*v^2*w^6 + 30*ep^2*m^4*v^2*w^6 - 
     3*ep*m^3*u*v^2*w^6 - 12*ep^2*m^3*u*v^2*w^6 - 4*ep*m^5*w^7 - 
     10*ep^2*m^5*w^7 + ep*m^4*v*w^7 + 4*ep^2*m^4*v*w^7)/
    ((4*m - v)*v*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
      2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
      m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
      2*m*u*v*w + m^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
      17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
      8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
      m^2*w^2 - m*v*w^2))), 
  -((3072*m^10 + 3072*ep*m^10 - 4096*m^9*u - 4096*ep*m^9*u + 2176*m^8*u^2 + 
     2176*ep*m^8*u^2 - 576*m^7*u^3 - 576*ep*m^7*u^3 + 76*m^6*u^4 + 
     76*ep*m^6*u^4 - 4*m^5*u^5 - 4*ep*m^5*u^5 - 5888*m^9*v - 512*ep*m^9*v + 
     8512*m^8*u*v + 2112*ep*m^8*u*v - 5376*m^7*u^2*v - 2496*ep*m^7*u^2*v + 
     1796*m^6*u^3*v + 1204*ep*m^6*u^3*v - 307*m^5*u^4*v - 256*ep*m^5*u^4*v + 
     21*m^4*u^5*v + 20*ep*m^4*u^5*v + 5952*m^8*v^2 - 3904*ep*m^8*v^2 - 
     10448*m^7*u*v^2 + 496*ep*m^7*u*v^2 + 8420*m^6*u^2*v^2 + 
     4412*ep*m^6*u^2*v^2 - 3473*m^5*u^3*v^2 - 3141*ep*m^5*u^3*v^2 + 
     708*m^4*u^4*v^2 + 804*ep*m^4*u^4*v^2 - 57*m^3*u^5*v^2 - 
     72*ep*m^3*u^5*v^2 - 3504*m^7*v^3 + 3792*ep*m^7*v^3 + 7148*m^6*u*v^3 - 
     1188*ep*m^6*u*v^3 - 6555*m^5*u^2*v^3 - 3509*ep*m^5*u^2*v^3 + 
     2889*m^4*u^3*v^3 + 2681*ep*m^4*u^3*v^3 - 607*m^3*u^4*v^3 - 
     701*ep*m^3*u^4*v^3 + 49*m^2*u^5*v^3 + 64*ep*m^2*u^5*v^3 + 1200*m^6*v^4 - 
     1608*ep*m^6*v^4 - 2731*m^5*u*v^4 + 1013*ep*m^5*u*v^4 + 
     2568*m^4*u^2*v^4 + 748*ep*m^4*u^2*v^4 - 1039*m^3*u^3*v^4 - 
     616*ep*m^3*u^3*v^4 + 176*m^2*u^4*v^4 + 131*ep*m^2*u^4*v^4 - 
     9*m*u^5*v^4 - 8*ep*m*u^5*v^4 - 234*m^5*v^5 + 361*ep*m^5*v^5 + 
     582*m^4*u*v^5 - 435*ep*m^4*u*v^5 - 521*m^3*u^2*v^5 + 
     146*ep*m^3*u^2*v^5 + 171*m^2*u^3*v^5 - 45*ep*m^2*u^3*v^5 - 
     16*m*u^4*v^5 + 9*ep*m*u^4*v^5 + 24*m^4*v^6 - 42*ep*m^4*v^6 - 
     65*m^3*u*v^6 + 85*ep*m^3*u*v^6 + 56*m^2*u^2*v^6 - 67*ep*m^2*u^2*v^6 - 
     15*m*u^3*v^6 + 27*ep*m*u^3*v^6 - 3*ep*u^4*v^6 - m^3*v^7 + 2*ep*m^3*v^7 + 
     3*m^2*u*v^7 - 6*ep*m^2*u*v^7 - 3*m*u^2*v^7 + 6*ep*m*u^2*v^7 + u^3*v^7 - 
     2*ep*u^3*v^7 - 4096*m^9*w - 4096*ep*m^9*w + 4352*m^8*u*w + 
     4352*ep*m^8*u*w - 1728*m^7*u^2*w - 1728*ep*m^7*u^2*w + 304*m^6*u^3*w + 
     304*ep*m^6*u^3*w - 20*m^5*u^4*w - 20*ep*m^5*u^4*w + 6400*m^8*v*w - 
     384*ep*m^8*v*w - 8032*m^7*u*v*w - 1760*ep*m^7*u*v*w + 4104*m^6*u^2*v*w + 
     2080*ep*m^6*u^2*v*w - 964*m^5*u^3*v*w - 708*ep*m^5*u^3*v*w + 
     85*m^4*u^4*v*w + 76*ep*m^4*u^4*v*w - 5216*m^7*v^2*w + 
     5184*ep*m^7*v^2*w + 8440*m^6*u*v^2*w - 968*ep*m^6*u*v^2*w - 
     5662*m^5*u^2*v^2*w - 3152*ep*m^5*u^2*v^2*w + 1670*m^4*u^3*v^2*w + 
     1589*ep*m^4*u^3*v^2*w - 180*m^3*u^4*v^2*w - 210*ep*m^3*u^4*v^2*w + 
     2416*m^6*v^3*w - 3752*ep*m^6*v^3*w - 4628*m^5*u*v^3*w + 
     1648*ep*m^5*u*v^3*w + 3562*m^4*u^2*v^3*w + 1729*ep*m^4*u^2*v^3*w - 
     1114*m^3*u^3*v^3*w - 1020*ep*m^3*u^3*v^3*w + 120*m^2*u^4*v^3*w + 
     139*ep*m^2*u^4*v^3*w - 614*m^5*v^4*w + 1168*ep*m^5*v^4*w + 
     1306*m^4*u*v^4*w - 997*ep*m^4*u*v^4*w - 1034*m^3*u^2*v^4*w - 
     112*ep*m^3*u^2*v^4*w + 292*m^2*u^3*v^4*w + 148*ep*m^2*u^3*v^4*w - 
     24*m*u^4*v^4*w - 20*ep*m*u^4*v^4*w + 79*m^4*v^5*w - 173*ep*m^4*v^5*w - 
     182*m^3*u*v^5*w + 256*ep*m^3*u*v^5*w + 142*m^2*u^2*v^5*w - 
     96*ep*m^2*u^2*v^5*w - 34*m*u^3*v^5*w + 14*ep*m*u^3*v^5*w + u^4*v^5*w - 
     ep*u^4*v^5*w - 4*m^3*v^6*w + 10*ep*m^3*v^6*w + 10*m^2*u*v^6*w - 
     23*ep*m^2*u*v^6*w - 8*m*u^2*v^6*w + 16*ep*m*u^2*v^6*w + 2*u^3*v^6*w - 
     3*ep*u^3*v^6*w + 2176*m^8*w^2 + 2176*ep*m^8*w^2 - 1728*m^7*u*w^2 - 
     1728*ep*m^7*u*w^2 + 456*m^6*u^2*w^2 + 456*ep*m^6*u^2*w^2 - 
     40*m^5*u^3*w^2 - 40*ep*m^5*u^3*w^2 - 2656*m^7*v*w^2 + 736*ep*m^7*v*w^2 + 
     2820*m^6*u*v*w^2 + 548*ep*m^6*u*v*w^2 - 1050*m^5*u^2*v*w^2 - 
     588*ep*m^5*u^2*v*w^2 + 130*m^4*u^3*v*w^2 + 104*ep*m^4*u^3*v*w^2 + 
     1652*m^6*v^2*w^2 - 2548*ep*m^6*v^2*w^2 - 2409*m^5*u*v^2*w^2 + 
     567*ep*m^5*u*v^2*w^2 + 1226*m^4*u^2*v^2*w^2 + 707*ep*m^4*u^2*v^2*w^2 - 
     198*m^3*u^3*v^2*w^2 - 196*ep*m^3*u^3*v^2*w^2 - 561*m^5*v^3*w^2 + 
     1321*ep*m^5*v^3*w^2 + 973*m^4*u*v^3*w^2 - 703*ep*m^4*u*v^3*w^2 - 
     576*m^3*u^2*v^3*w^2 - 219*ep*m^3*u^2*v^3*w^2 + 94*m^2*u^3*v^3*w^2 + 
     81*ep*m^2*u^3*v^3*w^2 + 94*m^4*v^4*w^2 - 271*ep*m^4*v^4*w^2 - 
     178*m^3*u*v^4*w^2 + 269*ep*m^3*u*v^4*w^2 + 110*m^2*u^2*v^4*w^2 - 
     28*ep*m^2*u^2*v^4*w^2 - 17*m*u^3*v^4*w^2 - 8*ep*m*u^3*v^4*w^2 - 
     6*m^3*v^5*w^2 + 20*ep*m^3*v^5*w^2 + 12*m^2*u*v^5*w^2 - 
     33*ep*m^2*u*v^5*w^2 - 7*m*u^2*v^5*w^2 + 14*ep*m*u^2*v^5*w^2 + 
     u^3*v^5*w^2 - ep*u^3*v^5*w^2 - 576*m^7*w^3 - 576*ep*m^7*w^3 + 
     304*m^6*u*w^3 + 304*ep*m^6*u*w^3 - 40*m^5*u^2*w^3 - 40*ep*m^5*u^2*w^3 + 
     512*m^6*v*w^3 - 328*ep*m^6*v*w^3 - 436*m^5*u*v*w^3 - 76*ep*m^5*u*v*w^3 + 
     90*m^4*u^2*v*w^3 + 56*ep*m^4*u^2*v*w^3 - 220*m^5*v^2*w^3 + 
     578*ep*m^5*v^2*w^3 + 274*m^4*u*v^2*w^3 - 137*ep*m^4*u*v^2*w^3 - 
     84*m^3*u^2*v^2*w^3 - 48*ep*m^3*u^2*v^2*w^3 + 48*m^4*v^3*w^3 - 
     195*ep*m^4*v^3*w^3 - 70*m^3*u*v^3*w^3 + 110*ep*m^3*u*v^3*w^3 + 
     24*m^2*u^2*v^3*w^3 + ep*m^2*u^2*v^3*w^3 - 4*m^3*v^4*w^3 + 
     20*ep*m^3*v^4*w^3 + 6*m^2*u*v^4*w^3 - 21*ep*m^2*u*v^4*w^3 - 
     2*m*u^2*v^4*w^3 + 4*ep*m*u^2*v^4*w^3 + 76*m^6*w^4 + 76*ep*m^6*w^4 - 
     20*m^5*u*w^4 - 20*ep*m^5*u*w^4 - 43*m^5*v*w^4 + 60*ep*m^5*v*w^4 + 
     25*m^4*u*v*w^4 + 4*ep*m^4*u*v*w^4 + 10*m^4*v^2*w^4 - 59*ep*m^4*v^2*w^4 - 
     9*m^3*u*v^2*w^4 + 12*ep*m^3*u*v^2*w^4 - m^3*v^3*w^4 + 
     10*ep*m^3*v^3*w^4 + m^2*u*v^3*w^4 - 5*ep*m^2*u*v^3*w^4 - 4*m^5*w^5 - 
     4*ep*m^5*w^5 + m^4*v*w^5 - 4*ep*m^4*v*w^5 + 2*ep*m^3*v^2*w^5)/
    ((4*m - v)*v*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 
      6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 
      2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  (ep*(4*m - u)*u*(6144*m^9 + 8192*ep*m^9 - 8192*m^8*u - 10496*ep*m^8*u + 
     4352*m^7*u^2 + 5376*ep*m^7*u^2 - 1152*m^6*u^3 - 1376*ep*m^6*u^3 + 
     152*m^5*u^4 + 176*ep*m^5*u^4 - 8*m^4*u^5 - 9*ep*m^4*u^5 - 8704*m^8*v - 
     5120*ep*m^8*v + 9856*m^7*u*v + 2112*ep*m^7*u*v - 4288*m^6*u^2*v + 
     1616*ep*m^6*u^2*v + 872*m^5*u^3*v - 1252*ep*m^5*u^3*v - 78*m^4*u^4*v + 
     291*ep*m^4*u^4*v + 2*m^3*u^5*v - 23*ep*m^3*u^5*v + 3968*m^7*v^2 - 
     6016*ep*m^7*v^2 - 2784*m^6*u*v^2 + 14128*ep*m^6*u*v^2 + 
     552*m^5*u^2*v^2 - 10160*ep*m^5*u^2*v^2 - 2*m^4*u^3*v^2 + 
     3231*ep*m^4*u^3*v^2 - 6*m^3*u^4*v^2 - 474*ep*m^3*u^4*v^2 + 
     26*ep*m^2*u^5*v^2 + 96*m^6*v^3 + 7968*ep*m^6*v^3 - 1928*m^5*u*v^3 - 
     14548*ep*m^5*u*v^3 + 1390*m^4*u^2*v^3 + 8371*ep*m^4*u^2*v^3 - 
     340*m^3*u^3*v^3 - 1971*ep*m^3*u^3*v^3 + 28*m^2*u^4*v^3 + 
     166*ep*m^2*u^4*v^3 - 688*m^5*v^4 - 3720*ep*m^5*v^4 + 1574*m^4*u*v^4 + 
     6314*ep*m^4*u*v^4 - 780*m^3*u^2*v^4 - 2996*ep*m^3*u^2*v^4 + 
     132*m^2*u^3*v^4 + 497*ep*m^2*u^3*v^4 - 6*m*u^4*v^4 - 20*ep*m*u^4*v^4 + 
     244*m^4*v^5 + 874*ep*m^4*v^5 - 428*m^3*u*v^5 - 1372*ep*m^3*u*v^5 + 
     152*m^2*u^2*v^5 + 493*ep*m^2*u^2*v^5 - 14*m*u^3*v^5 - 45*ep*m*u^3*v^5 - 
     36*m^3*v^6 - 104*ep*m^3*v^6 + 50*m^2*u*v^6 + 141*ep*m^2*u*v^6 - 
     10*m*u^2*v^6 - 30*ep*m*u^2*v^6 + 2*m^2*v^7 + 5*ep*m^2*v^7 - 2*m*u*v^7 - 
     5*ep*m*u*v^7 - 8192*m^8*w - 11008*ep*m^8*w + 8704*m^7*u*w + 
     11264*ep*m^7*u*w - 3456*m^6*u^2*w - 4320*ep*m^6*u^2*w + 608*m^5*u^3*w + 
     736*ep*m^5*u^3*w - 40*m^4*u^4*w - 47*ep*m^4*u^4*w + 9472*m^7*v*w + 
     4416*ep*m^7*v*w - 8832*m^6*u*v*w - 1056*ep*m^6*u*v*w + 
     3008*m^5*u^2*v*w - 1228*ep*m^5*u^2*v*w - 436*m^4*u^3*v*w + 
     560*ep*m^4*u^3*v*w + 22*m^3*u^4*v*w - 64*ep*m^3*u^4*v*w - 
     2944*m^6*v^2*w + 8304*ep*m^6*v^2*w + 1216*m^5*u*v^2*w - 
     13648*ep*m^5*u*v^2*w + 12*m^4*u^2*v^2*w + 6925*ep*m^4*u^2*v^2*w - 
     37*m^3*u^3*v^2*w - 1382*ep*m^3*u^3*v^2*w + m^2*u^4*v^2*w + 
     93*ep*m^2*u^4*v^2*w - 592*m^5*v^3*w - 7716*ep*m^5*v^3*w + 
     2120*m^4*u*v^3*w + 11778*ep*m^4*u*v^3*w - 1025*m^3*u^2*v^3*w - 
     5105*ep*m^3*u^2*v^3*w + 139*m^2*u^3*v^3*w + 769*ep*m^2*u^3*v^3*w - 
     m*u^4*v^3*w - 27*ep*m*u^4*v^3*w + 544*m^4*v^4*w + 2624*ep*m^4*v^4*w - 
     1122*m^3*u*v^4*w - 4139*ep*m^3*u*v^4*w + 434*m^2*u^2*v^4*w + 
     1564*ep*m^2*u^2*v^4*w - 48*m*u^3*v^4*w - 175*ep*m*u^3*v^4*w - 
     114*m^3*v^5*w - 406*ep*m^3*v^5*w + 207*m^2*u*v^5*w + 
     661*ep*m^2*u*v^5*w - 65*m*u^2*v^5*w - 211*ep*m*u^2*v^5*w + 5*u^3*v^5*w + 
     15*ep*u^3*v^5*w + 8*m^2*v^6*w + 24*ep*m^2*v^6*w - 13*m*u*v^6*w - 
     39*ep*m*u*v^6*w + 3*u^2*v^6*w + 10*ep*u^2*v^6*w + 4352*m^7*w^2 + 
     5888*ep*m^7*w^2 - 3456*m^6*u*w^2 - 4512*ep*m^6*u*w^2 + 912*m^5*u^2*w^2 + 
     1152*ep*m^5*u^2*w^2 - 80*m^4*u^3*w^2 - 98*ep*m^4*u^3*w^2 - 
     3968*m^6*v*w^2 - 1136*ep*m^6*v*w^2 + 2920*m^5*u*v*w^2 + 
     20*ep*m^5*u*v*w^2 - 708*m^4*u^2*v*w^2 + 286*ep*m^4*u^2*v*w^2 + 
     56*m^3*u^3*v*w^2 - 58*ep*m^3*u^3*v*w^2 + 728*m^5*v^2*w^2 - 
     4128*ep*m^5*v^2*w^2 + 50*m^4*u*v^2*w^2 + 4849*ep*m^4*u*v^2*w^2 - 
     112*m^3*u^2*v^2*w^2 - 1571*ep*m^3*u^2*v^2*w^2 + 11*m^2*u^3*v^2*w^2 + 
     146*ep*m^2*u^3*v^2*w^2 + 302*m^4*v^3*w^2 + 2631*ep*m^4*v^3*w^2 - 
     753*m^3*u*v^3*w^2 - 3362*ep*m^3*u*v^3*w^2 + 242*m^2*u^2*v^3*w^2 + 
     986*ep*m^2*u^2*v^3*w^2 - 17*m*u^3*v^3*w^2 - 74*ep*m*u^3*v^3*w^2 - 
     124*m^3*v^4*w^2 - 585*ep*m^3*v^4*w^2 + 245*m^2*u*v^4*w^2 + 
     853*ep*m^2*u*v^4*w^2 - 70*m*u^2*v^4*w^2 - 231*ep*m*u^2*v^4*w^2 + 
     3*u^3*v^4*w^2 + 11*ep*u^3*v^4*w^2 + 12*m^2*v^5*w^2 + 45*ep*m^2*v^5*w^2 - 
     23*m*u*v^5*w^2 - 75*ep*m*u*v^5*w^2 + 6*u^2*v^5*w^2 + 19*ep*u^2*v^5*w^2 - 
     1152*m^6*w^3 - 1568*ep*m^6*w^3 + 608*m^5*u*w^3 + 800*ep*m^5*u*w^3 - 
     80*m^4*u^2*w^3 - 102*ep*m^4*u^2*w^3 + 784*m^5*v*w^3 - 4*ep*m^5*v*w^3 - 
     420*m^4*u*v*w^3 + 56*ep*m^4*u*v*w^3 + 56*m^3*u^2*v*w^3 - 
     20*ep*m^3*u^2*v*w^3 - 60*m^4*v^2*w^3 + 931*ep*m^4*v^2*w^3 - 
     81*m^3*u*v^2*w^3 - 756*ep*m^3*u*v^2*w^3 + 19*m^2*u^2*v^2*w^3 + 
     120*ep*m^2*u^2*v^2*w^3 - 48*m^3*v^3*w^3 - 372*ep*m^3*v^3*w^3 + 
     97*m^2*u*v^3*w^3 + 377*ep*m^2*u*v^3*w^3 - 19*m*u^2*v^3*w^3 - 
     59*ep*m*u^2*v^3*w^3 + 8*m^2*v^4*w^3 + 41*ep*m^2*v^4*w^3 - 
     15*m*u*v^4*w^3 - 53*ep*m*u*v^4*w^3 + 3*u^2*v^4*w^3 + 9*ep*u^2*v^4*w^3 + 
     152*m^5*w^4 + 208*ep*m^5*w^4 - 40*m^4*u*w^4 - 53*ep*m^4*u*w^4 - 
     70*m^4*v*w^4 + 39*ep*m^4*v*w^4 + 22*m^3*u*v*w^4 - 7*ep*m^3*u*v*w^4 - 
     93*ep*m^3*v^2*w^4 + 9*m^2*u*v^2*w^4 + 44*ep*m^2*u*v^2*w^4 + 
     2*m^2*v^3*w^4 + 18*ep*m^2*v^3*w^4 - 3*m*u*v^3*w^4 - 12*ep*m*u*v^3*w^4 - 
     8*m^4*w^5 - 11*ep*m^4*w^5 + 2*m^3*v*w^5 - 4*ep*m^3*v*w^5 + 
     3*ep*m^2*v^2*w^5))/((4*m - v)*v*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
     3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
     2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
     m*v*w^2)), -((ep*m*(32768*m^11 + 114688*ep*m^11 - 57344*m^10*u - 
      200704*ep*m^10*u + 40960*m^9*u^2 + 143360*ep*m^9*u^2 - 15360*m^8*u^3 - 
      53760*ep*m^8*u^3 + 3200*m^7*u^4 + 11200*ep*m^7*u^4 - 352*m^6*u^5 - 
      1232*ep*m^6*u^5 + 16*m^5*u^6 + 56*ep*m^5*u^6 - 81920*m^10*v - 
      311296*ep*m^10*v + 153600*m^9*u*v + 568320*ep*m^9*u*v - 
      112128*m^8*u^2*v - 414720*ep*m^8*u^2*v + 41600*m^7*u^3*v + 
      156800*ep*m^7*u^3*v - 8352*m^6*u^4*v - 32640*ep*m^6*u^4*v + 
      864*m^5*u^5*v + 3564*ep*m^5*u^5*v - 36*m^4*u^6*v - 160*ep*m^4*u^6*v + 
      96256*m^9*v^2 + 359424*ep*m^9*v^2 - 196096*m^8*u*v^2 - 
      676608*ep*m^8*u*v^2 + 148480*m^7*u^2*v^2 + 491840*ep*m^7*u^2*v^2 - 
      56512*m^6*u^3*v^2 - 181040*ep*m^6*u^3*v^2 + 11688*m^5*u^4*v^2 + 
      35936*ep*m^5*u^4*v^2 - 1262*m^4*u^5*v^2 - 3654*ep*m^4*u^5*v^2 + 
      56*m^3*u^6*v^2 + 148*ep*m^3*u^6*v^2 - 65536*m^8*v^3 - 
      230400*ep*m^8*v^3 + 137856*m^7*u*v^3 + 436992*ep*m^7*u*v^3 - 
      100800*m^6*u^2*v^3 - 302576*ep*m^6*u^2*v^3 + 35520*m^5*u^3*v^3 + 
      100968*ep*m^5*u^3*v^3 - 6378*m^4*u^4*v^3 - 16867*ep*m^4*u^4*v^3 + 
      523*m^3*u^5*v^3 + 1232*ep*m^3*u^5*v^3 - 12*m^2*u^6*v^3 - 
      20*ep*m^2*u^6*v^3 + 27520*m^7*v^4 + 89920*ep*m^7*v^4 - 
      56576*m^6*u*v^4 - 167056*ep*m^6*u*v^4 + 37216*m^5*u^2*v^4 + 
      104252*ep*m^5*u^2*v^4 - 11058*m^4*u^3*v^4 - 28919*ep*m^4*u^3*v^4 + 
      1486*m^3*u^4*v^4 + 3489*ep*m^3*u^4*v^4 - 68*m^2*u^5*v^4 - 
      129*ep*m^2*u^5*v^4 - 7232*m^6*v^5 - 21952*ep*m^6*v^5 + 
      13808*m^5*u*v^5 + 38596*ep*m^5*u*v^5 - 7550*m^4*u^2*v^5 - 
      20169*ep*m^4*u^2*v^5 + 1688*m^3*u^3*v^5 + 4120*ep*m^3*u^3*v^5 - 
      134*m^2*u^4*v^5 - 275*ep*m^2*u^4*v^5 + m*u^5*v^5 + ep*m*u^5*v^5 + 
      1160*m^5*v^6 + 3284*ep*m^5*v^6 - 1948*m^4*u*v^6 - 5219*ep*m^4*u*v^6 + 
      784*m^3*u^2*v^6 + 2027*ep*m^3*u^2*v^6 - 106*m^2*u^3*v^6 - 
      237*ep*m^2*u^3*v^6 + 2*m*u^4*v^6 + 2*ep*m*u^4*v^6 - 104*m^4*v^7 - 
      276*ep*m^4*v^7 + 143*m^3*u*v^7 + 370*ep*m^3*u*v^7 - 32*m^2*u^2*v^7 - 
      81*ep*m^2*u^2*v^7 + m*u^3*v^7 + ep*m*u^3*v^7 + 4*m^3*v^8 + 
      10*ep*m^3*v^8 - 4*m^2*u*v^8 - 10*ep*m^2*u*v^8 - 65536*m^10*w - 
      212992*ep*m^10*w + 94208*m^9*u*w + 309248*ep*m^9*u*w - 
      53248*m^8*u^2*w - 176128*ep*m^8*u^2*w + 14848*m^7*u^3*w + 
      49408*ep*m^7*u^3*w - 2048*m^6*u^4*w - 6848*ep*m^6*u^4*w + 
      112*m^5*u^5*w + 376*ep*m^5*u^5*w + 137216*m^9*v*w + 498688*ep*m^9*v*w - 
      218112*m^8*u*v*w - 778496*ep*m^8*u*v*w + 129280*m^7*u^2*v*w + 
      464192*ep*m^7*u^2*v*w - 36480*m^6*u^3*v*w - 134128*ep*m^6*u^3*v*w + 
      4952*m^5*u^4*v*w + 18944*ep*m^5*u^4*v*w - 260*m^4*u^5*v*w - 
      1052*ep*m^4*u^5*v*w - 132608*m^8*v^2*w - 489216*ep*m^8*v^2*w + 
      240896*m^7*u*v^2*w + 819136*ep*m^7*u*v^2*w - 154560*m^6*u^2*v^2*w - 
      503760*ep*m^6*u^2*v^2*w + 46768*m^5*u^3*v^2*w + 
      146980*ep*m^5*u^3*v^2*w - 6854*m^4*u^4*v^2*w - 20628*ep*m^4*u^4*v^2*w + 
      394*m^3*u^5*v^2*w + 1120*ep*m^3*u^5*v^2*w + 72960*m^7*v^3*w + 
      259968*ep*m^7*v^3*w - 144064*m^6*u*v^3*w - 457648*ep*m^6*u*v^3*w + 
      93120*m^5*u^2*v^3*w + 278860*ep*m^5*u^2*v^3*w - 27404*m^4*u^3*v^3*w - 
      77334*ep*m^4*u^3*v^3*w + 3752*m^3*u^4*v^3*w + 9816*ep*m^3*u^4*v^3*w - 
      188*m^2*u^5*v^3*w - 442*ep*m^2*u^5*v^3*w - 24000*m^6*v^4*w - 
      80928*ep*m^6*v^4*w + 48560*m^5*u*v^4*w + 146028*ep*m^5*u*v^4*w - 
      29420*m^4*u^2*v^4*w - 83719*ep*m^4*u^2*v^4*w + 7696*m^3*u^3*v^4*w + 
      20362*ep*m^3*u^3*v^4*w - 863*m^2*u^4*v^4*w - 2022*ep*m^2*u^4*v^4*w + 
      26*m*u^5*v^4*w + 46*ep*m*u^5*v^4*w + 4664*m^5*v^5*w + 
      14796*ep*m^5*v^5*w - 9176*m^4*u*v^5*w - 26592*ep*m^4*u*v^5*w + 
      4821*m^3*u^2*v^5*w + 13419*ep*m^3*u^2*v^5*w - 1006*m^2*u^3*v^5*w - 
      2560*ep*m^2*u^3*v^5*w + 79*m*u^4*v^5*w + 160*ep*m*u^4*v^5*w - 
      494*m^4*v^6*w - 1475*ep*m^4*v^6*w + 899*m^3*u*v^6*w + 
      2553*ep*m^3*u*v^6*w - 363*m^2*u^2*v^6*w - 1022*ep*m^2*u^2*v^6*w + 
      44*m*u^3*v^6*w + 113*ep*m*u^3*v^6*w - 2*u^4*v^6*w - 3*ep*u^4*v^6*w + 
      22*m^3*v^7*w + 62*ep*m^3*v^7*w - 35*m^2*u*v^7*w - 99*ep*m^2*u*v^7*w + 
      8*m*u^2*v^7*w + 25*ep*m*u^2*v^7*w + u^3*v^7*w + 2*ep*u^3*v^7*w + 
      55296*m^9*w^2 + 168960*ep*m^9*w^2 - 63488*m^8*u*w^2 - 
      197632*ep*m^8*u*w^2 + 27136*m^7*u^2*w^2 + 85760*ep*m^7*u^2*w^2 - 
      5184*m^6*u^3*w^2 - 16608*ep*m^6*u^3*w^2 + 392*m^5*u^4*w^2 + 
      1276*ep*m^5*u^4*w^2 - 4*m^4*u^5*w^2 - 14*ep*m^4*u^5*w^2 - 
      95744*m^8*v*w^2 - 335616*ep*m^8*v*w^2 + 127232*m^7*u*v*w^2 + 
      440384*ep*m^7*u*v*w^2 - 59104*m^6*u^2*v*w^2 - 206784*ep*m^6*u^2*v*w^2 + 
      11784*m^5*u^3*v*w^2 + 42436*ep*m^5*u^3*v*w^2 - 902*m^4*u^4*v*w^2 - 
      3415*ep*m^4*u^4*v*w^2 + 9*m^3*u^5*v*w^2 + 40*ep*m^3*u^5*v*w^2 + 
      74240*m^7*v^2*w^2 + 272768*ep*m^7*v^2*w^2 - 119776*m^6*u*v^2*w^2 - 
      403392*ep*m^6*u*v^2*w^2 + 63456*m^5*u^2*v^2*w^2 + 
      204116*ep*m^5*u^2*v^2*w^2 - 14306*m^4*u^3*v^2*w^2 - 
      44171*ep*m^4*u^3*v^2*w^2 + 1245*m^3*u^4*v^2*w^2 + 
      3663*ep*m^3*u^4*v^2*w^2 - 14*m^2*u^5*v^2*w^2 - 37*ep*m^2*u^5*v^2*w^2 - 
      31680*m^6*v^3*w^2 - 115616*ep*m^6*v^3*w^2 + 58808*m^5*u*v^3*w^2 + 
      188684*ep*m^5*u*v^3*w^2 - 33122*m^4*u^2*v^3*w^2 - 
      99461*ep*m^4*u^2*v^3*w^2 + 7693*m^3*u^3*v^3*w^2 + 
      21570*ep*m^3*u^3*v^3*w^2 - 665*m^2*u^4*v^3*w^2 - 
      1701*ep*m^2*u^4*v^3*w^2 + 3*m*u^5*v^3*w^2 + 5*ep*m*u^5*v^3*w^2 + 
      7640*m^5*v^4*w^2 + 26964*ep*m^5*v^4*w^2 - 15280*m^4*u*v^4*w^2 - 
      47328*ep*m^4*u*v^4*w^2 + 8540*m^3*u^2*v^4*w^2 + 
      24896*ep*m^3*u^2*v^4*w^2 - 1885*m^2*u^3*v^4*w^2 - 
      5071*ep*m^2*u^3*v^4*w^2 + 145*m*u^4*v^4*w^2 + 336*ep*m*u^4*v^4*w^2 - 
      974*m^4*v^5*w^2 - 3287*ep*m^4*v^5*w^2 + 1985*m^3*u*v^5*w^2 + 
      6051*ep*m^3*u*v^5*w^2 - 1028*m^2*u^2*v^5*w^2 - 
      3019*ep*m^2*u^2*v^5*w^2 + 197*m*u^3*v^5*w^2 + 534*ep*m*u^3*v^5*w^2 - 
      11*u^4*v^5*w^2 - 20*ep*u^4*v^5*w^2 + 51*m^3*v^6*w^2 + 
      164*ep*m^3*v^6*w^2 - 101*m^2*u*v^6*w^2 - 309*ep*m^2*u*v^6*w^2 + 
      44*m*u^2*v^6*w^2 + 137*ep*m*u^2*v^6*w^2 - 6*u^3*v^6*w^2 - 
      19*ep*u^3*v^6*w^2 - 25600*m^8*w^3 - 74240*ep*m^8*w^3 + 
      22528*m^7*u*w^3 + 67072*ep*m^7*u*w^3 - 6784*m^6*u^2*w^3 - 
      20672*ep*m^6*u^2*w^3 + 768*m^5*u^3*w^3 + 2400*ep*m^5*u^3*w^3 - 
      20*m^4*u^4*w^3 - 66*ep*m^4*u^4*w^3 + 35840*m^7*v*w^3 + 
      122240*ep*m^7*v*w^3 - 38976*m^6*u*v*w^3 - 131504*ep*m^6*u*v*w^3 + 
      13376*m^5*u^2*v*w^3 + 45796*ep*m^5*u^2*v*w^3 - 1644*m^4*u^3*v*w^3 - 
      5844*ep*m^4*u^3*v*w^3 + 45*m^3*u^4*v*w^3 + 176*ep*m^3*u^4*v*w^3 - 
      21440*m^6*v^2*w^3 - 79328*ep*m^6*v^2*w^3 + 30384*m^5*u*v^2*w^3 + 
      102268*ep*m^5*u*v^2*w^3 - 12756*m^4*u^2*v^2*w^3 - 
      40713*ep*m^4*u^2*v^2*w^3 + 1911*m^3*u^3*v^2*w^3 + 
      5800*ep*m^3*u^3*v^2*w^3 - 66*m^2*u^4*v^2*w^3 - 186*ep*m^2*u^4*v^2*w^3 + 
      6640*m^5*v^3*w^3 + 25224*ep*m^5*v^3*w^3 - 11512*m^4*u*v^3*w^3 - 
      37888*ep*m^4*u*v^3*w^3 + 5535*m^3*u^2*v^3*w^3 + 
      16871*ep*m^3*u^2*v^3*w^3 - 919*m^2*u^3*v^3*w^3 - 
      2572*ep*m^2*u^3*v^3*w^3 + 34*m*u^4*v^3*w^3 + 82*ep*m*u^4*v^3*w^3 - 
      1040*m^4*v^4*w^3 - 3928*ep*m^4*v^4*w^3 + 2048*m^3*u*v^4*w^3 + 
      6681*ep*m^3*u*v^4*w^3 - 1057*m^2*u^2*v^4*w^3 - 
      3230*ep*m^2*u^2*v^4*w^3 + 181*m*u^3*v^4*w^3 + 507*ep*m*u^3*v^4*w^3 - 
      5*u^4*v^4*w^3 - 9*ep*u^4*v^4*w^3 + 65*m^3*v^5*w^3 + 
      240*ep*m^3*v^5*w^3 - 137*m^2*u*v^5*w^3 - 452*ep*m^2*u*v^5*w^3 + 
      72*m*u^2*v^5*w^3 + 231*ep*m*u^2*v^5*w^3 - 12*u^3*v^5*w^3 - 
      38*ep*u^3*v^5*w^3 + 7040*m^7*w^4 + 19520*ep*m^7*w^4 - 4448*m^6*u*w^4 - 
      12752*ep*m^6*u*w^4 + 832*m^5*u^2*w^4 + 2464*ep*m^5*u^2*w^4 - 
      40*m^4*u^3*w^4 - 124*ep*m^4*u^3*w^4 - 7680*m^6*v*w^4 - 
      25760*ep*m^6*v*w^4 + 6600*m^5*u*v*w^4 + 21824*ep*m^5*u*v*w^4 - 
      1496*m^4*u^2*v*w^4 - 5038*ep*m^4*u^2*v*w^4 + 82*m^3*u^3*v*w^4 + 
      292*ep*m^3*u^3*v*w^4 + 3320*m^5*v^2*w^4 + 12588*ep*m^5*v^2*w^4 - 
      4024*m^4*u*v^2*w^4 - 13783*ep*m^4*u*v^2*w^4 + 1242*m^3*u^2*v^2*w^4 + 
      3971*ep*m^3*u^2*v^2*w^4 - 94*m^2*u^3*v^2*w^4 - 280*ep*m^2*u^3*v^2*w^4 - 
      660*m^4*v^3*w^4 - 2682*ep*m^4*v^3*w^4 + 1043*m^3*u*v^3*w^4 + 
      3639*ep*m^3*u*v^3*w^4 - 406*m^2*u^2*v^3*w^4 - 1302*ep*m^2*u^2*v^3*w^4 + 
      39*m*u^3*v^3*w^4 + 109*ep*m*u^3*v^3*w^4 + 50*m^3*v^4*w^4 + 
      210*ep*m^3*v^4*w^4 - 95*m^2*u*v^4*w^4 - 342*ep*m^2*u*v^4*w^4 + 
      44*m*u^2*v^4*w^4 + 151*ep*m*u^2*v^4*w^4 - 5*u^3*v^4*w^4 - 
      17*ep*u^3*v^4*w^4 - 1152*m^6*w^5 - 3072*ep*m^6*w^5 + 464*m^5*u*w^5 + 
      1288*ep*m^5*u*w^5 - 40*m^4*u^2*w^5 - 116*ep*m^4*u^2*w^5 + 
      920*m^5*v*w^5 + 3084*ep*m^5*v*w^5 - 584*m^4*u*v*w^5 - 
      1904*ep*m^4*u*v*w^5 + 66*m^3*u^2*v*w^5 + 220*ep*m^3*u^2*v*w^5 - 
      254*m^4*v^2*w^5 - 1019*ep*m^4*v^2*w^5 + 245*m^3*u*v^2*w^5 + 
      894*ep*m^3*u*v^2*w^5 - 46*m^2*u^2*v^2*w^5 - 150*ep*m^2*u^2*v^2*w^5 + 
      24*m^3*v^3*w^5 + 110*ep*m^3*v^3*w^5 - 32*m^2*u*v^3*w^5 - 
      129*ep*m^2*u*v^3*w^5 + 8*m*u^2*v^3*w^5 + 32*ep*m*u^2*v^3*w^5 + 
      104*m^5*w^6 + 268*ep*m^5*w^6 - 20*m^4*u*w^6 - 54*ep*m^4*u*w^6 - 
      54*m^4*v*w^6 - 187*ep*m^4*v*w^6 + 21*m^3*u*v*w^6 + 68*ep*m^3*u*v*w^6 + 
      7*m^3*v^2*w^6 + 32*ep*m^3*v^2*w^6 - 4*m^2*u*v^2*w^6 - 
      19*ep*m^2*u*v^2*w^6 - 4*m^4*w^7 - 10*ep*m^4*w^7 + m^3*v*w^7 + 
      4*ep*m^3*v*w^7))/((4*m - v)*v*(3*m - u - v - w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
      8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -((ep*m*(90112*m^11 + 212992*ep*m^11 - 194560*m^10*u - 450560*ep*m^10*u + 
      175104*m^9*u^2 + 400384*ep*m^9*u^2 - 85760*m^8*u^3 - 
      194560*ep*m^8*u^3 + 24800*m^7*u^4 + 56000*ep*m^7*u^4 - 4248*m^6*u^5 - 
      9568*ep*m^6*u^5 + 400*m^5*u^6 + 900*ep*m^5*u^6 - 16*m^4*u^7 - 
      36*ep*m^4*u^7 - 157696*m^10*v - 409600*ep*m^10*v + 308736*m^9*u*v + 
      806912*ep*m^9*u*v - 242944*m^8*u^2*v - 653056*ep*m^8*u^2*v + 
      100288*m^7*u^3*v + 283328*ep*m^7*u^3*v - 23368*m^6*u^4*v - 
      71344*ep*m^6*u^4*v + 3022*m^5*u^5*v + 10420*ep*m^5*u^5*v - 
      192*m^4*u^6*v - 814*ep*m^4*u^6*v + 4*m^3*u^7*v + 26*ep*m^3*u^7*v + 
      118784*m^9*v^2 + 332800*ep*m^9*v^2 - 215296*m^8*u*v^2 - 
      618496*ep*m^8*u*v^2 + 148416*m^7*u^2*v^2 + 451840*ep*m^7*u^2*v^2 - 
      51152*m^6*u^3*v^2 - 169872*ep*m^6*u^3*v^2 + 9380*m^5*u^4*v^2 + 
      35220*ep*m^5*u^4*v^2 - 866*m^4*u^5*v^2 - 3901*ep*m^4*u^5*v^2 + 
      31*m^3*u^6*v^2 + 194*ep*m^3*u^6*v^2 - 2*ep*m^2*u^7*v^2 - 
      49920*m^8*v^3 - 148480*ep*m^8*v^3 + 84800*m^7*u*v^3 + 
      261120*ep*m^7*u*v^3 - 48912*m^6*u^2*v^3 - 164352*ep*m^6*u^2*v^3 + 
      12316*m^5*u^3*v^3 + 48116*ep*m^5*u^3*v^3 - 1144*m^4*u^4*v^3 - 
      6493*ep*m^4*u^4*v^3 - 42*m^3*u^5*v^3 + 273*ep*m^3*u^5*v^3 + 
      10*m^2*u^6*v^3 + 9*ep*m^2*u^6*v^3 + 12640*m^7*v^4 + 39360*ep*m^7*v^4 - 
      20088*m^6*u*v^4 - 65120*ep*m^6*u*v^4 + 8760*m^5*u^2*v^4 + 
      32948*ep*m^5*u^2*v^4 - 1074*m^4*u^3*v^4 - 6387*ep*m^4*u^3*v^4 - 
      168*m^3*u^4*v^4 + 232*ep*m^3*u^4*v^4 + 50*m^2*u^5*v^4 + 
      61*ep*m^2*u^5*v^4 - 3*m*u^6*v^4 - 5*ep*m*u^6*v^4 - 1928*m^6*v^5 - 
      6208*ep*m^6*v^5 + 2806*m^5*u*v^5 + 9520*ep*m^5*u*v^5 - 
      798*m^4*u^2*v^5 - 3617*ep*m^4*u^2*v^5 + 6*m^3*u^3*v^5 + 
      435*ep*m^3*u^3*v^5 + 30*m^2*u^4*v^5 + 15*ep*m^2*u^4*v^5 - 4*m*u^5*v^5 - 
      6*ep*m*u^5*v^5 + 164*m^5*v^6 + 540*ep*m^5*v^6 - 208*m^4*u*v^6 - 
      748*ep*m^4*u*v^6 + 39*m^3*u^2*v^6 + 220*ep*m^3*u^2*v^6 - 
      12*m^2*u^3*v^6 - 43*ep*m^2*u^3*v^6 + m*u^4*v^6 + 3*ep*m*u^4*v^6 - 
      6*m^4*v^7 - 20*ep*m^4*v^7 + 6*m^3*u*v^7 + 24*ep*m^3*u*v^7 - 
      2*m^2*u^2*v^7 - 8*ep*m^2*u^2*v^7 + 2*m*u^3*v^7 + 4*ep*m*u^3*v^7 - 
      153600*m^10*w - 364544*ep*m^10*w + 286720*m^9*u*w + 662528*ep*m^9*u*w - 
      216320*m^8*u^2*w - 491520*ep*m^8*u^2*w + 85120*m^7*u^3*w + 
      191360*ep*m^7*u^3*w - 18520*m^6*u^4*w - 41360*ep*m^6*u^4*w + 
      2120*m^5*u^5*w + 4716*ep*m^5*u^5*w - 100*m^4*u^6*w - 222*ep*m^4*u^6*w + 
      232960*m^9*v*w + 611328*ep*m^9*v*w - 403968*m^8*u*v*w - 
      1055232*ep*m^8*u*v*w + 273088*m^7*u^2*v*w + 727296*ep*m^7*u^2*v*w - 
      93376*m^6*u^3*v*w - 258544*ep*m^6*u^3*v*w + 17094*m^5*u^4*v*w + 
      50244*ep*m^5*u^4*v*w - 1582*m^4*u^5*v*w - 5073*ep*m^4*u^5*v*w + 
      57*m^3*u^6*v*w + 208*ep*m^3*u^6*v*w - 147712*m^8*v^2*w - 
      419328*ep*m^8*v^2*w + 244864*m^7*u*v^2*w + 702848*ep*m^7*u*v^2*w - 
      147536*m^6*u^2*v^2*w - 445472*ep*m^6*u^2*v^2*w + 42672*m^5*u^3*v^2*w + 
      139840*ep*m^5*u^3*v^2*w - 6276*m^4*u^4*v^2*w - 23130*ep*m^4*u^4*v^2*w + 
      443*m^3*u^5*v^2*w + 1919*ep*m^3*u^5*v^2*w - 12*m^2*u^6*v^2*w - 
      63*ep*m^2*u^6*v^2*w + 50112*m^7*v^3*w + 151168*ep*m^7*v^3*w - 
      80864*m^6*u*v^3*w - 249024*ep*m^6*u*v^3*w + 40708*m^5*u^2*v^3*w + 
      137376*ep*m^5*u^2*v^3*w - 8398*m^4*u^3*v^3*w - 33775*ep*m^4*u^3*v^3*w + 
      630*m^3*u^4*v^3*w + 3781*ep*m^3*u^4*v^3*w - 5*m^2*u^5*v^3*w - 
      174*ep*m^2*u^5*v^3*w + m*u^6*v^3*w + 5*ep*m*u^6*v^3*w - 
      9592*m^6*v^4*w - 30288*ep*m^6*v^4*w + 15112*m^5*u*v^4*w + 
      49228*ep*m^5*u*v^4*w - 5610*m^4*u^2*v^4*w - 21962*ep*m^4*u^2*v^4*w + 
      411*m^3*u^3*v^4*w + 3438*ep*m^3*u^3*v^4*w + 116*m^2*u^4*v^4*w - 
      52*ep*m^2*u^4*v^4*w - 18*m*u^5*v^4*w - 23*ep*m*u^5*v^4*w + 
      982*m^5*v^5*w + 3204*ep*m^5*v^5*w - 1488*m^4*u*v^5*w - 
      5122*ep*m^4*u*v^5*w + 344*m^3*u^2*v^5*w + 1760*ep*m^3*u^2*v^5*w + 
      33*m^2*u^3*v^5*w - 142*ep*m^2*u^3*v^5*w - 15*m*u^4*v^5*w - 
      10*ep*m*u^4*v^5*w + 2*u^5*v^5*w + 3*ep*u^5*v^5*w - 42*m^4*v^6*w - 
      140*ep*m^4*v^6*w + 59*m^3*u*v^6*w + 218*ep*m^3*u*v^6*w - 
      9*m^2*u^2*v^6*w - 64*ep*m^2*u^2*v^6*w + m*u^3*v^6*w + 
      8*ep*m*u^3*v^6*w - u^4*v^6*w - 2*ep*u^4*v^6*w + 111616*m^9*w^2 + 
      266240*ep*m^9*w^2 - 175360*m^8*u*w^2 - 404480*ep*m^8*u*w^2 + 
      106560*m^7*u^2*w^2 + 240640*ep*m^7*u^2*w^2 - 31600*m^6*u^3*w^2 - 
      70400*ep*m^6*u^3*w^2 + 4600*m^5*u^4*w^2 + 10160*ep*m^5*u^4*w^2 - 
      264*m^4*u^5*w^2 - 580*ep*m^4*u^5*w^2 - 144128*m^8*v*w^2 - 
      383744*ep*m^8*v*w^2 + 217536*m^7*u*v*w^2 + 568768*ep*m^7*u*v*w^2 - 
      122352*m^6*u^2*v*w^2 - 322736*ep*m^6*u^2*v*w^2 + 32756*m^5*u^3*v*w^2 + 
      88712*ep*m^5*u^3*v*w^2 - 4218*m^4*u^4*v*w^2 - 11899*ep*m^4*u^4*v*w^2 + 
      210*m^3*u^5*v*w^2 + 626*ep*m^3*u^5*v*w^2 + 75072*m^7*v^2*w^2 + 
      217216*ep*m^7*v^2*w^2 - 112592*m^6*u*v^2*w^2 - 
      323984*ep*m^6*u*v^2*w^2 + 57248*m^5*u^2*v^2*w^2 + 
      172232*ep*m^5*u^2*v^2*w^2 - 13058*m^4*u^3*v^2*w^2 - 
      42590*ep*m^4*u^3*v^2*w^2 + 1375*m^3*u^4*v^2*w^2 + 
      5043*ep*m^3*u^4*v^2*w^2 - 56*m^2*u^5*v^2*w^2 - 237*ep*m^2*u^5*v^2*w^2 - 
      19824*m^6*v^3*w^2 - 60992*ep*m^6*v^3*w^2 + 30124*m^5*u*v^3*w^2 + 
      93316*ep*m^5*u*v^3*w^2 - 12658*m^4*u^2*v^3*w^2 - 
      43439*ep*m^4*u^2*v^3*w^2 + 1931*m^3*u^3*v^3*w^2 + 
      8372*ep*m^3*u^3*v^3*w^2 - 84*m^2*u^4*v^3*w^2 - 677*ep*m^2*u^4*v^3*w^2 + 
      m*u^5*v^3*w^2 + 23*ep*m*u^5*v^3*w^2 + 2696*m^5*v^4*w^2 + 
      8648*ep*m^5*v^4*w^2 - 4164*m^4*u*v^4*w^2 - 13687*ep*m^4*u*v^4*w^2 + 
      1254*m^3*u^2*v^4*w^2 + 5180*ep*m^3*u^2*v^4*w^2 - 3*m^2*u^3*v^4*w^2 - 
      549*ep*m^2*u^3*v^4*w^2 - 29*m*u^4*v^4*w^2 - 16*ep*m*u^4*v^4*w^2 + 
      u^5*v^4*w^2 + ep*u^5*v^4*w^2 - 162*m^4*v^5*w^2 - 529*ep*m^4*v^5*w^2 + 
      251*m^3*u*v^5*w^2 + 861*ep*m^3*u*v^5*w^2 - 51*m^2*u^2*v^5*w^2 - 
      271*ep*m^2*u^2*v^5*w^2 - 9*m*u^3*v^5*w^2 + 12*ep*m*u^3*v^5*w^2 + 
      3*u^4*v^5*w^2 + 4*ep*u^4*v^5*w^2 + 2*m^3*v^6*w^2 + 6*ep*m^3*v^6*w^2 - 
      3*m^2*u*v^6*w^2 - 9*ep*m^2*u*v^6*w^2 + 2*m*u^2*v^6*w^2 + 
      5*ep*m*u^2*v^6*w^2 - u^3*v^6*w^2 - 2*ep*u^3*v^6*w^2 - 44800*m^8*w^3 - 
      107520*ep*m^8*w^3 + 56960*m^7*u*w^3 + 131200*ep*m^7*u*w^3 - 
      26160*m^6*u^2*w^3 - 58720*ep*m^6*u^2*w^3 + 5200*m^5*u^3*w^3 + 
      11480*ep*m^5*u^3*w^3 - 380*m^4*u^4*w^3 - 830*ep*m^4*u^4*w^3 + 
      48064*m^7*v*w^3 + 130688*ep*m^7*v*w^3 - 61568*m^6*u*v*w^3 - 
      161424*ep*m^6*u*v*w^3 + 27316*m^5*u^2*v*w^3 + 71320*ep*m^5*u^2*v*w^3 - 
      5136*m^4*u^3*v*w^3 - 13574*ep*m^4*u^3*v*w^3 + 351*m^3*u^4*v*w^3 + 
      948*ep*m^3*u^4*v*w^3 - 19856*m^6*v^2*w^3 - 59072*ep*m^6*v^2*w^3 + 
      26496*m^5*u*v^2*w^3 + 76800*ep*m^5*u*v^2*w^3 - 10738*m^4*u^2*v^2*w^3 - 
      32376*ep*m^4*u^2*v^2*w^3 + 1731*m^3*u^3*v^2*w^3 + 
      5661*ep*m^3*u^3*v^2*w^3 - 100*m^2*u^4*v^2*w^3 - 
      366*ep*m^2*u^4*v^2*w^3 + 3860*m^5*v^3*w^3 + 12200*ep*m^5*v^3*w^3 - 
      5454*m^4*u*v^3*w^3 - 17145*ep*m^4*u*v^3*w^3 + 1786*m^3*u^2*v^3*w^3 + 
      6357*ep*m^3*u^2*v^3*w^3 - 161*m^2*u^3*v^3*w^3 - 
      850*ep*m^2*u^3*v^3*w^3 + m*u^4*v^3*w^3 + 39*ep*m*u^4*v^3*w^3 - 
      336*m^4*v^4*w^3 - 1092*ep*m^4*v^4*w^3 + 503*m^3*u*v^4*w^3 + 
      1678*ep*m^3*u*v^4*w^3 - 108*m^2*u^2*v^4*w^3 - 498*ep*m^2*u^2*v^4*w^3 - 
      12*m*u^3*v^4*w^3 + 17*ep*m*u^3*v^4*w^3 + 2*u^4*v^4*w^3 + 
      2*ep*u^4*v^4*w^3 + 9*m^3*v^5*w^3 + 28*ep*m^3*v^5*w^3 - 
      14*m^2*u*v^5*w^3 - 46*ep*m^2*u*v^5*w^3 + 2*m*u^2*v^5*w^3 + 
      12*ep*m*u^2*v^5*w^3 + u^3*v^5*w^3 + ep*u^3*v^5*w^3 + 10720*m^7*w^4 + 
      25920*ep*m^7*w^4 - 10360*m^6*u*w^4 - 23840*ep*m^6*u*w^4 + 
      3200*m^5*u^2*w^4 + 7140*ep*m^5*u^2*w^4 - 320*m^4*u^3*w^4 - 
      700*ep*m^4*u^3*w^4 - 9224*m^6*v*w^4 - 25888*ep*m^6*v*w^4 + 
      9630*m^5*u*v*w^4 + 25380*ep*m^5*u*v*w^4 - 3040*m^4*u^2*v*w^4 - 
      7848*ep*m^4*u^2*v*w^4 + 304*m^3*u^3*v*w^4 + 782*ep*m^3*u^3*v*w^4 + 
      2860*m^5*v^2*w^4 + 8868*ep*m^5*v^2*w^4 - 3300*m^4*u*v^2*w^4 - 
      9709*ep*m^4*u*v^2*w^4 + 960*m^3*u^2*v^2*w^4 + 2921*ep*m^3*u^2*v^2*w^4 - 
      84*m^2*u^3*v^2*w^4 - 276*ep*m^2*u^3*v^2*w^4 - 370*m^4*v^3*w^4 - 
      1212*ep*m^4*v^3*w^4 + 477*m^3*u*v^3*w^4 + 1541*ep*m^3*u*v^3*w^4 - 
      108*m^2*u^2*v^3*w^4 - 410*ep*m^2*u^2*v^3*w^4 + 3*m*u^3*v^3*w^4 + 
      29*ep*m*u^3*v^3*w^4 + 16*m^3*v^4*w^4 + 52*ep*m^3*v^4*w^4 - 
      23*m^2*u*v^4*w^4 - 78*ep*m^2*u*v^4*w^4 + 2*m*u^2*v^4*w^4 + 
      15*ep*m*u^2*v^4*w^4 + u^3*v^4*w^4 + ep*u^3*v^4*w^4 - 1528*m^6*w^5 - 
      3728*ep*m^6*w^5 + 1000*m^5*u*w^5 + 2300*ep*m^5*u*w^5 - 
      156*m^4*u^2*w^5 - 346*ep*m^4*u^2*w^5 + 998*m^5*v*w^5 + 
      2948*ep*m^5*v*w^5 - 786*m^4*u*v*w^5 - 2089*ep*m^4*u*v*w^5 + 
      135*m^3*u^2*v*w^5 + 344*ep*m^3*u^2*v*w^5 - 210*m^4*v^2*w^5 - 
      694*ep*m^4*v^2*w^5 + 198*m^3*u*v^2*w^5 + 600*ep*m^3*u*v^2*w^5 - 
      32*m^2*u^2*v^2*w^5 - 99*ep*m^2*u^2*v^2*w^5 + 14*m^3*v^3*w^5 + 
      48*ep*m^3*v^3*w^5 - 16*m^2*u*v^3*w^5 - 54*ep*m^2*u*v^3*w^5 + 
      2*m*u^2*v^3*w^5 + 8*ep*m*u^2*v^3*w^5 + 120*m^5*w^6 + 296*ep*m^5*w^6 - 
      40*m^4*u*w^6 - 92*ep*m^4*u*w^6 - 54*m^4*v*w^6 - 175*ep*m^4*v*w^6 + 
      26*m^3*u*v*w^6 + 70*ep*m^3*u*v*w^6 + 6*m^3*v^2*w^6 + 
      22*ep*m^3*v^2*w^6 - 4*m^2*u*v^2*w^6 - 13*ep*m^2*u*v^2*w^6 - 4*m^4*w^7 - 
      10*ep*m^4*w^7 + m^3*v*w^7 + 4*ep*m^3*v*w^7))/
    ((4*m - v)*v*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
      2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
      m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
      2*m*u*v*w + m^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
      17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
      8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
      m^2*w^2 - m*v*w^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (-3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(8*m^2 - 2*m*u - 2*m*v - 
     6*m*w + u*w + w^2))/(2*ep*m*v*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(8*m^2 - 2*m*u - 2*m*v - 6*m*w + 
     v*w + w^2))/(2*ep*m*u*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + 
     m*w^2)), (3*(-1 + 2*ep)*(-1 + 3*ep)*(-8*m^2 + 2*m*u + 2*m*v + 6*m*w - 
     v*w - w^2))/(2*u*(-3*m + u + v + w)*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + 
     m*w^2)), (-3*(-1 + 2*ep)*(-8*m^2 + 2*m*u + 2*m*v + 6*m*w - v*w - w^2))/
   (2*u*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 
  (-3*(-1 + 2*ep)*(-1 + 3*ep)*(8*m^2 - 2*m*u - 2*m*v - 6*m*w + u*w + w^2))/
   (2*m*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (-3*(-1 + 2*ep)*(8*m^2 - 2*m*u - 2*m*v - 6*m*w + u*w + w^2))/
   (2*m*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-3*ep^2*(u - v)*w)/((3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(8*m^2 - 2*m*u - 2*m*v - 2*m*w + v*w))/
   (2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -1/2*(ep*(16*m^3 - 12*m^2*u + 2*m*u^2 - 4*m^2*v + 2*m*u*v - 8*m^2*w + 
      3*m*u*w + m*v*w - u*v*w + m*w^2))/((3*m - u - v - w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 
  (32*m^3 + 8*ep*m^3 - 16*m^2*u - 2*ep*m^2*u + 2*m*u^2 - 16*m^2*v - 
    2*ep*m^2*v + 4*m*u*v + 2*m*v^2 - 16*m^2*w - 2*ep*m^2*w + 4*m*u*w - 
    3*ep*m*u*w + ep*u^2*w + 4*m*v*w - 2*u*v*w - ep*u*v*w + 2*m*w^2 + 
    ep*u*w^2)/(2*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*m*(8*m^2 - 2*m*u - 2*m*v - 6*m*w + v*w + w^2))/
    ((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 
  (ep*m*(8*m^2 - 2*m*u - 2*m*v - 6*m*w + u*w + w^2))/
   ((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, 
 {0, -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(64*m^5 - 64*m^4*u + 20*m^3*u^2 - 
      2*m^2*u^3 - 160*m^4*v + 188*m^3*u*v - 75*m^2*u^2*v + 10*m*u^3*v + 
      84*m^3*v^2 - 83*m^2*u*v^2 + 23*m*u^2*v^2 - 16*m^2*v^3 + 15*m*u*v^3 - 
      4*u^2*v^3 + m*v^4 - u*v^4 - 48*m^4*w + 32*m^3*u*w - 5*m^2*u^2*w + 
      96*m^3*v*w - 79*m^2*u*v*w + 17*m*u^2*v*w - 33*m^2*v^2*w + 
      23*m*u*v^2*w - 4*u^2*v^2*w + 3*m*v^3*w - 2*u*v^3*w + 12*m^3*w^2 - 
      4*m^2*u*w^2 - 18*m^2*v*w^2 + 8*m*u*v*w^2 + 3*m*v^2*w^2 - u*v^2*w^2 - 
      m^2*w^3 + m*v*w^3))/(ep*m*u*(3*m - u - v - w)*
     (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(576*m^6 - 896*m^5*u + 468*m^4*u^2 - 
     102*m^3*u^3 + 8*m^2*u^4 - 512*m^5*v + 456*m^4*u*v - 26*m^3*u^2*v - 
     33*m^2*u^3*v + 4*m*u^4*v + 212*m^4*v^2 - 138*m^3*u*v^2 - 3*m^2*u^2*v^2 + 
     m*u^3*v^2 - 46*m^3*v^3 + 36*m^2*u*v^3 - 5*m*u^2*v^3 + 4*m^2*v^4 - 
     5*m*u*v^4 + u^2*v^4 - 512*m^5*w + 632*m^4*u*w - 226*m^3*u^2*w + 
     25*m^2*u^3*w + 400*m^4*v*w - 278*m^3*u*v*w + 12*m^2*u^2*v*w + 
     5*m*u^3*v*w - 148*m^3*v^2*w + 94*m^2*u*v^2*w - 12*m*u^2*v^2*w + 
     24*m^2*v^3*w - 18*m*u*v^3*w + 2*u^2*v^3*w - m*v^4*w + u*v^4*w + 
     164*m^4*w^2 - 146*m^3*u*w^2 + 27*m^2*u^2*w^2 - 124*m^3*v*w^2 + 
     63*m^2*u*v*w^2 - 3*m*u^2*v*w^2 + 37*m^2*v^2*w^2 - 18*m*u*v^2*w^2 + 
     u^2*v^2*w^2 - 3*m*v^3*w^2 + 2*u*v^3*w^2 - 22*m^3*w^3 + 11*m^2*u*w^3 + 
     18*m^2*v*w^3 - 5*m*u*v*w^3 - 3*m*v^2*w^3 + u*v^2*w^3 + m^2*w^4 - 
     m*v*w^4))/(ep*m^2*v*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 
     8*m*w + 2*v*w + w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
     17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
     8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
     m^2*w^2 - m*v*w^2)), -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*
     (128*m^6 - 32*m^5*u - 8*m^4*u^2 + 2*m^3*u^3 - 640*m^5*v + 688*m^4*u*v - 
      280*m^3*u^2*v + 25*m^2*u^3*v + 4*m*u^4*v + 552*m^4*v^2 - 
      626*m^3*u*v^2 + 248*m^2*u^2*v^2 - 13*m*u^3*v^2 - 4*u^4*v^2 - 
      180*m^3*v^3 + 199*m^2*u*v^3 - 68*m*u^2*v^3 + 24*m^2*v^4 - 26*m*u*v^4 + 
      7*u^2*v^4 - m*v^5 + u*v^5 - 160*m^5*w + 32*m^4*u*w + 6*m^3*u^2*w - 
      m^2*u^3*w + 624*m^4*v*w - 516*m^3*u*v*w + 117*m^2*u^2*v*w + 
      3*m*u^3*v*w - 374*m^3*v^2*w + 325*m^2*u*v^2*w - 79*m*u^2*v^2*w + 
      73*m^2*v^3*w - 63*m*u*v^3*w + 14*u^2*v^3*w - 4*m*v^4*w + 3*u*v^4*w + 
      72*m^4*w^2 - 10*m^3*u*w^2 - m^2*u^2*w^2 - 208*m^3*v*w^2 + 
      127*m^2*u*v*w^2 - 11*m*u^2*v*w^2 + 75*m^2*v^2*w^2 - 48*m*u*v^2*w^2 + 
      7*u^2*v^2*w^2 - 6*m*v^3*w^2 + 3*u*v^3*w^2 - 14*m^3*w^3 + m^2*u*w^3 + 
      27*m^2*v*w^3 - 11*m*u*v*w^3 - 4*m*v^2*w^3 + u*v^2*w^3 + m^2*w^4 - 
      m*v*w^4))/(ep*m^2*u*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 
      8*m*w + 2*v*w + w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
      17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
      8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
      m^2*w^2 - m*v*w^2))), 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(128*m^6 - 128*m^5*u + 40*m^4*u^2 - 4*m^3*u^3 - 
      640*m^5*v + 952*m^4*u*v - 506*m^3*u^2*v + 110*m^2*u^3*v - 8*m*u^4*v + 
      552*m^4*v^2 - 798*m^3*u*v^2 + 385*m^2*u^2*v^2 - 54*m*u^3*v^2 - 
      180*m^3*v^3 + 239*m^2*u*v^3 - 97*m*u^2*v^3 + 4*u^3*v^3 + 24*m^2*v^4 - 
      29*m*u*v^4 + 10*u^2*v^4 - m*v^5 + u*v^5 - 160*m^5*w + 128*m^4*u*w - 
      30*m^3*u^2*w + 2*m^2*u^3*w + 624*m^4*v*w - 718*m^3*u*v*w + 
      242*m^2*u^2*v*w - 22*m*u^3*v*w - 374*m^3*v^2*w + 408*m^2*u*v^2*w - 
      124*m*u^2*v^2*w + 4*u^3*v^2*w + 73*m^2*v^3*w - 72*m*u*v^3*w + 
      20*u^2*v^3*w - 4*m*v^4*w + 3*u*v^4*w + 72*m^4*w^2 - 40*m^3*u*w^2 + 
      5*m^2*u^2*w^2 - 208*m^3*v*w^2 + 173*m^2*u*v*w^2 - 27*m*u^2*v*w^2 + 
      75*m^2*v^2*w^2 - 57*m*u*v^2*w^2 + 10*u^2*v^2*w^2 - 6*m*v^3*w^2 + 
      3*u*v^3*w^2 - 14*m^3*w^3 + 4*m^2*u*w^3 + 27*m^2*v*w^3 - 14*m*u*v*w^3 - 
      4*m*v^2*w^3 + u*v^2*w^3 + m^2*w^4 - m*v*w^4))/
    (m*u*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -(((-1 + 2*ep)*(128*m^6 - 64*m^5*u + 8*m^4*u^2 - 640*m^5*v + 744*m^4*u*v - 
      310*m^3*u^2*v + 40*m^2*u^3*v + 552*m^4*v^2 - 670*m^3*u*v^2 + 
      279*m^2*u^2*v^2 - 28*m*u^3*v^2 - 180*m^3*v^3 + 211*m^2*u*v^3 - 
      75*m*u^2*v^3 + 24*m^2*v^4 - 27*m*u*v^4 + 8*u^2*v^4 - m*v^5 + u*v^5 - 
      160*m^5*w + 64*m^4*u*w - 6*m^3*u^2*w + 624*m^4*v*w - 570*m^3*u*v*w + 
      144*m^2*u^2*v*w - 4*m*u^3*v*w - 374*m^3*v^2*w + 350*m^2*u*v^2*w - 
      90*m*u^2*v^2*w + 73*m^2*v^3*w - 66*m*u*v^3*w + 16*u^2*v^3*w - 
      4*m*v^4*w + 3*u*v^4*w + 72*m^4*w^2 - 20*m^3*u*w^2 + m^2*u^2*w^2 - 
      208*m^3*v*w^2 + 141*m^2*u*v*w^2 - 15*m*u^2*v*w^2 + 75*m^2*v^2*w^2 - 
      51*m*u*v^2*w^2 + 8*u^2*v^2*w^2 - 6*m*v^3*w^2 + 3*u*v^3*w^2 - 
      14*m^3*w^3 + 2*m^2*u*w^3 + 27*m^2*v*w^3 - 12*m*u*v*w^3 - 4*m*v^2*w^3 + 
      u*v^2*w^3 + m^2*w^4 - m*v*w^4))/(m*u*(16*m^2 - 4*m*u - 8*m*v + v^2 - 
      8*m*w + 2*v*w + w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
      17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
      8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
      m^2*w^2 - m*v*w^2))), 0, 0, 
  ((-1 + 2*ep)*(-1 + 3*ep)*(512*m^6 - 864*m^5*u + 464*m^4*u^2 - 102*m^3*u^3 + 
     8*m^2*u^4 - 384*m^5*v + 416*m^4*u*v - 48*m^3*u^2*v - 25*m^2*u^3*v + 
     4*m*u^4*v + 128*m^4*v^2 - 114*m^3*u*v^2 + 13*m^2*u^2*v^2 - 3*m*u^3*v^2 - 
     24*m^3*v^3 + 26*m^2*u*v^3 - 7*m*u^2*v^3 + 2*m^2*v^4 - 3*m*u*v^4 + 
     u^2*v^4 - 448*m^5*w + 608*m^4*u*w - 224*m^3*u^2*w + 25*m^2*u^3*w + 
     296*m^4*v*w - 246*m^3*u*v*w + 16*m^2*u^2*v*w + 5*m*u^3*v*w - 
     102*m^3*v^2*w + 78*m^2*u*v^2*w - 14*m*u^2*v^2*w + 18*m^2*v^3*w - 
     14*m*u*v^3*w + 2*u^2*v^3*w - m*v^4*w + u*v^4*w + 144*m^4*w^2 - 
     142*m^3*u*w^2 + 27*m^2*u^2*w^2 - 98*m^3*v*w^2 + 57*m^2*u*v*w^2 - 
     3*m*u^2*v*w^2 + 31*m^2*v^2*w^2 - 16*m*u*v^2*w^2 + u^2*v^2*w^2 - 
     3*m*v^3*w^2 + 2*u*v^3*w^2 - 20*m^3*w^3 + 11*m^2*u*w^3 + 16*m^2*v*w^3 - 
     5*m*u*v*w^3 - 3*m*v^2*w^3 + u*v^2*w^3 + m^2*w^4 - m*v*w^4))/
   (m^2*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  ((-1 + 2*ep)*(640*m^6 - 992*m^5*u + 504*m^4*u^2 - 106*m^3*u^3 + 8*m^2*u^4 - 
     576*m^5*v + 568*m^4*u*v - 86*m^3*u^2*v - 21*m^2*u^3*v + 4*m*u^4*v + 
     232*m^4*v^2 - 176*m^3*u*v^2 + 19*m^2*u^2*v^2 - 3*m*u^3*v^2 - 
     48*m^3*v^3 + 40*m^2*u*v^3 - 7*m*u^2*v^3 + 4*m^2*v^4 - 5*m*u*v^4 + 
     u^2*v^4 - 544*m^5*w + 672*m^4*u*w - 234*m^3*u^2*w + 25*m^2*u^3*w + 
     424*m^4*v*w - 316*m^3*u*v*w + 26*m^2*u^2*v*w + 5*m*u^3*v*w - 
     152*m^3*v^2*w + 100*m^2*u*v^2*w - 14*m*u^2*v^2*w + 24*m^2*v^3*w - 
     18*m*u*v^3*w + 2*u^2*v^3*w - m*v^4*w + u*v^4*w + 168*m^4*w^2 - 
     150*m^3*u*w^2 + 27*m^2*u^2*w^2 - 126*m^3*v*w^2 + 65*m^2*u*v*w^2 - 
     3*m*u^2*v*w^2 + 37*m^2*v^2*w^2 - 18*m*u*v^2*w^2 + u^2*v^2*w^2 - 
     3*m*v^3*w^2 + 2*u*v^3*w^2 - 22*m^3*w^3 + 11*m^2*u*w^3 + 18*m^2*v*w^3 - 
     5*m*u*v*w^3 - 3*m*v^2*w^3 + u*v^2*w^3 + m^2*w^4 - m*v*w^4))/
   (m^2*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 
  0, 0, -(((-1 + 2*ep)*(-1 + 3*ep)*(32*m^4*u - 16*m^3*u^2 + 2*m^2*u^3 - 
      32*m^4*v - 36*m^3*u*v + 41*m^2*u^2*v - 10*m*u^3*v + 32*m^3*v^2 + 
      7*m^2*u*v^2 - 19*m*u^2*v^2 + 4*u^3*v^2 - 10*m^2*v^3 + 3*m*u*v^3 + 
      2*u^2*v^3 + m*v^4 - u*v^4 - 16*m^4*w - 8*m^3*u*w + 3*m^2*u^2*w + 
      40*m^3*v*w + 3*m^2*u*v*w - 9*m*u^2*v*w - 21*m^2*v^2*w + 5*m*u*v^2*w + 
      2*u^2*v^2*w + 3*m*v^3*w - 2*u*v^3*w + 8*m^3*w^2 - 12*m^2*v*w^2 + 
      2*m*u*v*w^2 + 3*m*v^2*w^2 - u*v^2*w^2 - m^2*w^3 + m*v*w^3))/
    (m*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -1/2*(ep*(18432*m^9 - 24576*m^8*u + 13056*m^7*u^2 - 3456*m^6*u^3 + 
      456*m^5*u^4 - 24*m^4*u^5 - 43008*m^8*v + 50176*m^7*u*v - 
      23488*m^6*u^2*v + 5568*m^5*u^3*v - 676*m^4*u^4*v + 34*m^3*u^5*v + 
      42752*m^7*v^2 - 42336*m^6*u*v^2 + 14400*m^5*u^2*v^2 - 
      1402*m^4*u^3*v^2 - 191*m^3*u^4*v^2 + 34*m^2*u^5*v^2 - 23424*m^6*v^3 + 
      20000*m^5*u*v^3 - 4260*m^4*u^2*v^3 - 495*m^3*u^3*v^3 + 
      233*m^2*u^4*v^3 - 16*m*u^5*v^3 + 7624*m^5*v^4 - 5950*m^4*u*v^4 + 
      809*m^3*u^2*v^4 + 195*m^2*u^3*v^4 - 34*m*u^4*v^4 - 1472*m^4*v^5 + 
      1147*m^3*u*v^5 - 130*m^2*u^2*v^5 - 13*m*u^3*v^5 + 156*m^3*v^6 - 
      133*m^2*u*v^6 + 12*m*u^2*v^6 - 7*m^2*v^7 + 7*m*u*v^7 - 29184*m^8*w + 
      31104*m^7*u*w - 12384*m^6*u^2*w + 2184*m^5*u^3*w - 144*m^4*u^4*w + 
      64000*m^7*v*w - 62528*m^6*u*v*w + 23424*m^5*u^2*v*w - 
      4024*m^4*u^3*v*w + 269*m^3*u^4*v*w - 55552*m^6*v^2*w + 
      48552*m^5*u*v^2*w - 14194*m^4*u^2*v^2*w + 1336*m^3*u^3*v^2*w + 
      10*m^2*u^4*v^2*w + 24848*m^5*v^3*w - 20256*m^4*u*v^3*w + 
      4371*m^3*u^2*v^3*w + 61*m^2*u^3*v^3*w - 77*m*u^4*v^3*w - 
      6094*m^4*v^4*w + 5021*m^3*u*v^4*w - 897*m^2*u^2*v^4*w - 
      63*m*u^3*v^4*w + 16*u^4*v^4*w + 781*m^3*v^5*w - 710*m^2*u*v^5*w + 
      132*m*u^2*v^5*w + 5*u^3*v^5*w - 41*m^2*v^6*w + 44*m*u*v^6*w - 
      10*u^2*v^6*w + 19200*m^7*w^2 - 15648*m^6*u*w^2 + 4320*m^5*u^2*w^2 - 
      426*m^4*u^3*w^2 + 6*m^3*u^4*w^2 - 38848*m^6*v*w^2 + 30672*m^5*u*v*w^2 - 
      8628*m^4*u^2*v*w^2 + 937*m^3*u^3*v*w^2 - 21*m^2*u^4*v*w^2 + 
      28144*m^5*v^2*w^2 - 20960*m^4*u*v^2*w^2 + 4848*m^3*u^2*v^2*w^2 - 
      361*m^2*u^3*v^2*w^2 + 9*m*u^4*v^2*w^2 - 9588*m^4*v^3*w^2 + 
      7194*m^3*u*v^3*w^2 - 1367*m^2*u^2*v^3*w^2 + 29*m*u^3*v^3*w^2 + 
      1570*m^3*v^4*w^2 - 1302*m^2*u*v^4*w^2 + 242*m*u^2*v^4*w^2 + 
      2*u^3*v^4*w^2 - 100*m^2*v^5*w^2 + 99*m*u*v^5*w^2 - 23*u^2*v^5*w^2 - 
      6720*m^6*w^3 + 3912*m^5*u*w^3 - 654*m^4*u^2*w^3 + 24*m^3*u^3*w^3 + 
      12240*m^5*v*w^3 - 7372*m^4*u*v*w^3 + 1384*m^3*u^2*v*w^3 - 
      69*m^2*u^3*v*w^3 - 6920*m^4*v^2*w^3 + 4159*m^3*u*v^2*w^3 - 
      659*m^2*u^2*v^2*w^3 + 27*m*u^3*v^2*w^3 + 1590*m^3*v^3*w^3 - 
      1045*m^2*u*v^3*w^3 + 149*m*u^2*v^3*w^3 - 3*u^3*v^3*w^3 - 
      130*m^2*v^4*w^3 + 103*m*u*v^4*w^3 - 16*u^2*v^4*w^3 + 1320*m^5*w^4 - 
      486*m^4*u*w^4 + 36*m^3*u^2*w^4 - 2092*m^4*v*w^4 + 863*m^3*u*v*w^4 - 
      81*m^2*u^2*v*w^4 + 820*m^3*v^2*w^4 - 359*m^2*u*v^2*w^4 + 
      27*m*u^2*v^2*w^4 - 95*m^2*v^3*w^4 + 50*m*u*v^3*w^4 - 3*u^2*v^3*w^4 - 
      138*m^4*w^5 + 24*m^3*u*w^5 + 181*m^3*v*w^5 - 39*m^2*u*v*w^5 - 
      37*m^2*v^2*w^5 + 9*m*u*v^2*w^5 + 6*m^3*w^6 - 6*m^2*v*w^6))/
    (m*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(96*m^5 - 112*m^4*u + 38*m^3*u^2 - 4*m^2*u^3 - 
      120*m^4*v + 110*m^3*u*v - 31*m^2*u^2*v + 4*m*u^3*v + 56*m^3*v^2 - 
      35*m^2*u*v^2 + 3*m*u^2*v^2 - 12*m^2*v^3 + 7*m*u*v^3 + m*v^4 - u*v^4 - 
      64*m^4*w + 52*m^3*u*w - 9*m^2*u^2*w + 70*m^3*v*w - 43*m^2*u*v*w + 
      7*m*u^2*v*w - 25*m^2*v^2*w + 11*m*u*v^2*w + 3*m*v^3*w - 2*u*v^3*w + 
      14*m^3*w^2 - 6*m^2*u*w^2 - 14*m^2*v*w^2 + 4*m*u*v*w^2 + 3*m*v^2*w^2 - 
      u*v^2*w^2 - m^2*w^3 + m*v*w^3))/(m*(3*m - u - v - w)*
     (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  (ep*u*(6144*m^8 - 8704*m^7*u + 4864*m^6*u^2 - 1344*m^5*u^3 + 184*m^4*u^4 - 
     10*m^3*u^5 - 8832*m^7*v + 8608*m^6*u*v - 2888*m^5*u^2*v + 
     350*m^4*u^3*v + m^3*u^4*v - 2*m^2*u^5*v + 6080*m^6*v^2 - 
     4832*m^5*u*v^2 + 1304*m^4*u^2*v^2 - 139*m^3*u^3*v^2 + 5*m^2*u^4*v^2 - 
     2344*m^5*v^3 + 1946*m^4*u*v^3 - 619*m^3*u^2*v^3 + 95*m^2*u^3*v^3 - 
     6*m*u^4*v^3 + 480*m^4*v^4 - 457*m^3*u*v^4 + 134*m^2*u^2*v^4 - 
     13*m*u^3*v^4 - 44*m^3*v^5 + 47*m^2*u*v^5 - 8*m*u^2*v^5 + m^2*v^6 - 
     m*u*v^6 - 9088*m^7*w + 10208*m^6*u*w - 4248*m^5*u^2*w + 778*m^4*u^3*w - 
     53*m^3*u^4*w + 14304*m^6*v*w - 13120*m^5*u*v*w + 4538*m^4*u^2*v*w - 
     722*m^3*u^3*v*w + 46*m^2*u^4*v*w - 9224*m^5*v^2*w + 7614*m^4*u*v^2*w - 
     2093*m^3*u^2*v^2*w + 169*m^2*u^3*v^2*w + 5*m*u^4*v^2*w + 
     2806*m^4*v^3*w - 2381*m^3*u*v^3*w + 589*m^2*u^2*v^3*w - 41*m*u^3*v^3*w - 
     381*m^3*v^4*w + 372*m^2*u*v^4*w - 82*m*u^2*v^4*w + 3*u^3*v^4*w + 
     17*m^2*v^5*w - 20*m*u*v^5*w + 4*u^2*v^5*w + 5344*m^6*w^2 - 
     4608*m^5*u*w^2 + 1350*m^4*u^2*w^2 - 145*m^3*u^3*w^2 + 3*m^2*u^4*w^2 - 
     8440*m^5*v*w^2 + 6738*m^4*u*v*w^2 - 1972*m^3*u^2*v*w^2 + 
     241*m^2*u^3*v*w^2 - 9*m*u^4*v*w^2 + 4398*m^4*v^2*w^2 - 
     3312*m^3*u*v^2*w^2 + 761*m^2*u^2*v^2*w^2 - 53*m*u^3*v^2*w^2 - 
     892*m^3*v^3*w^2 + 730*m^2*u*v^3*w^2 - 152*m*u^2*v^3*w^2 + 
     6*u^3*v^3*w^2 + 58*m^2*v^4*w^2 - 57*m*u*v^4*w^2 + 11*u^2*v^4*w^2 - 
     1560*m^5*w^3 + 982*m^4*u*w^3 - 184*m^3*u^2*w^3 + 9*m^2*u^3*w^3 + 
     2298*m^4*v*w^3 - 1483*m^3*u*v*w^3 + 313*m^2*u^2*v*w^3 - 21*m*u^3*v*w^3 - 
     830*m^3*v^2*w^3 + 535*m^2*u*v^2*w^3 - 93*m*u^2*v^2*w^3 + 3*u^3*v^2*w^3 + 
     82*m^2*v^3*w^3 - 61*m*u*v^3*w^3 + 10*u^2*v^3*w^3 + 226*m^4*w^4 - 
     95*m^3*u*w^4 + 9*m^2*u^2*w^4 - 288*m^3*v*w^4 + 133*m^2*u*v*w^4 - 
     15*m*u^2*v*w^4 + 53*m^2*v^2*w^4 - 26*m*u*v^2*w^4 + 3*u^2*v^2*w^4 - 
     13*m^3*w^5 + 3*m^2*u*w^5 + 13*m^2*v*w^5 - 3*m*u*v*w^5))/
   (2*m*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 0, 0, 0, 0, 0, 
  (2*(-1 + 2*ep)^2*(64*m^5 - 64*m^4*u + 20*m^3*u^2 - 2*m^2*u^3 - 96*m^4*v + 
     76*m^3*u*v - 19*m^2*u^2*v + 2*m*u^3*v + 52*m^3*v^2 - 31*m^2*u*v^2 + 
     3*m*u^2*v^2 - 12*m^2*v^3 + 7*m*u*v^3 + m*v^4 - u*v^4 - 48*m^4*w + 
     32*m^3*u*w - 5*m^2*u^2*w + 64*m^3*v*w - 35*m^2*u*v*w + 5*m*u^2*v*w - 
     25*m^2*v^2*w + 11*m*u*v^2*w + 3*m*v^3*w - 2*u*v^3*w + 12*m^3*w^2 - 
     4*m^2*u*w^2 - 14*m^2*v*w^2 + 4*m*u*v*w^2 + 3*m*v^2*w^2 - u*v^2*w^2 - 
     m^2*w^3 + m*v*w^3))/(m*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 
     8*m*w + 2*v*w + w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
     17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
     8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
     m^2*w^2 - m*v*w^2)), 0, 0, 
  (-3*ep^2*(256*m^5 - 320*m^4*u + 144*m^3*u^2 - 28*m^2*u^3 + 2*m*u^4 - 
     256*m^4*v + 240*m^3*u*v - 72*m^2*u^2*v + 7*m*u^3*v + 96*m^3*v^2 - 
     60*m^2*u*v^2 + 9*m*u^2*v^2 - 16*m^2*v^3 + 5*m*u*v^3 + m*v^4 - 
     320*m^4*w + 304*m^3*u*w - 92*m^2*u^2*w + 9*m*u^3*w + 240*m^3*v*w - 
     168*m^2*u*v*w + 32*m*u^2*v*w - u^3*v*w - 60*m^2*v^2*w + 30*m*u*v^2*w - 
     3*u^2*v^2*w + 5*m*v^3*w - 2*u*v^3*w + 144*m^3*w^2 - 92*m^2*u*w^2 + 
     17*m*u^2*w^2 - u^3*w^2 - 72*m^2*v*w^2 + 32*m*u*v*w^2 - 4*u^2*v*w^2 + 
     9*m*v^2*w^2 - 3*u*v^2*w^2 - 28*m^2*w^3 + 9*m*u*w^3 - u^2*w^3 + 
     7*m*v*w^3 - u*v*w^3 + 2*m*w^4))/(m*(3*m - u - v - w)*
    (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*(6144*m^9 - 8192*m^8*u + 4352*m^7*u^2 - 1152*m^6*u^3 + 152*m^5*u^4 - 
      8*m^4*u^5 - 16384*m^8*v + 21120*m^7*u*v - 11040*m^6*u^2*v + 
      2936*m^5*u^3*v - 398*m^4*u^4*v + 22*m^3*u^5*v + 16640*m^7*v^2 - 
      19520*m^6*u*v^2 + 8896*m^5*u^2*v^2 - 1928*m^4*u^3*v^2 + 
      190*m^3*u^4*v^2 - 6*m^2*u^5*v^2 - 8832*m^6*v^3 + 9320*m^5*u*v^3 - 
      3522*m^4*u^2*v^3 + 564*m^3*u^3*v^3 - 32*m^2*u^4*v^3 + 2712*m^5*v^4 - 
      2608*m^4*u*v^4 + 784*m^3*u^2*v^4 - 84*m^2*u^3*v^4 + 2*m*u^4*v^4 - 
      488*m^4*v^5 + 444*m^3*u*v^5 - 100*m^2*u^2*v^5 + 6*m*u^3*v^5 + 
      48*m^3*v^6 - 44*m^2*u*v^6 + 6*m*u^2*v^6 - 2*m^2*v^7 + 2*m*u*v^7 - 
      9728*m^8*w + 10368*m^7*u*w - 4128*m^6*u^2*w + 728*m^5*u^3*w - 
      48*m^4*u^4*w + 23424*m^7*v*w - 24832*m^6*u*v*w + 10088*m^5*u^2*v*w - 
      1864*m^4*u^3*v*w + 132*m^3*u^4*v*w - 20320*m^6*v^2*w + 
      20168*m^5*u*v^2*w - 7304*m^4*u^2*v^2*w + 1125*m^3*u^3*v^2*w - 
      61*m^2*u^4*v^2*w + 8744*m^5*v^3*w - 8188*m^4*u*v^3*w + 
      2523*m^3*u^2*v^3*w - 279*m^2*u^3*v^3*w + 5*m*u^4*v^3*w - 
      2028*m^4*v^4*w + 1866*m^3*u*v^4*w - 482*m^2*u^2*v^4*w + 
      32*m*u^3*v^4*w + 244*m^3*v^5*w - 235*m^2*u*v^5*w + 53*m*u^2*v^5*w - 
      u^3*v^5*w - 12*m^2*v^6*w + 13*m*u*v^6*w - 3*u^2*v^6*w + 6400*m^7*w^2 - 
      5216*m^6*u*w^2 + 1440*m^5*u^2*w^2 - 142*m^4*u^3*w^2 + 2*m^3*u^4*w^2 - 
      13728*m^6*v*w^2 + 11544*m^5*u*v*w^2 - 3408*m^4*u^2*v*w^2 + 
      375*m^3*u^3*v*w^2 - 7*m^2*u^4*v*w^2 + 9792*m^5*v^2*w^2 - 
      7966*m^4*u*v^2*w^2 + 2129*m^3*u^2*v^2*w^2 - 198*m^2*u^3*v^2*w^2 + 
      3*m*u^4*v^2*w^2 - 3202*m^4*v^3*w^2 + 2601*m^3*u*v^3*w^2 - 
      606*m^2*u^2*v^3*w^2 + 39*m*u^3*v^3*w^2 + 498*m^3*v^4*w^2 - 
      432*m^2*u*v^4*w^2 + 91*m*u^2*v^4*w^2 - 2*u^3*v^4*w^2 - 30*m^2*v^5*w^2 + 
      30*m*u*v^5*w^2 - 7*u^2*v^5*w^2 - 2240*m^6*w^3 + 1304*m^5*u*w^3 - 
      218*m^4*u^2*w^3 + 8*m^3*u^3*w^3 + 4200*m^5*v*w^3 - 2644*m^4*u*v*w^3 + 
      502*m^3*u^2*v*w^3 - 23*m^2*u^3*v*w^3 - 2318*m^4*v^2*w^3 + 
      1468*m^3*u*v^2*w^3 - 251*m^2*u^2*v^2*w^3 + 9*m*u^3*v^2*w^3 + 
      512*m^3*v^3*w^3 - 348*m^2*u*v^3*w^3 + 53*m*u^2*v^3*w^3 - u^3*v^3*w^3 - 
      40*m^2*v^4*w^3 + 32*m*u*v^4*w^3 - 5*u^2*v^4*w^3 + 440*m^5*w^4 - 
      162*m^4*u*w^4 + 12*m^3*u^2*w^4 - 702*m^4*v*w^4 + 297*m^3*u*v*w^4 - 
      27*m^2*u^2*v*w^4 + 268*m^3*v^2*w^4 - 120*m^2*u*v^2*w^4 + 
      9*m*u^2*v^2*w^4 - 30*m^2*v^3*w^4 + 16*m*u*v^3*w^4 - u^2*v^3*w^4 - 
      46*m^4*w^5 + 8*m^3*u*w^5 + 60*m^3*v*w^5 - 13*m^2*u*v*w^5 - 
      12*m^2*v^2*w^5 + 3*m*u*v^2*w^5 + 2*m^3*w^6 - 2*m^2*v*w^6))/
    (m*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -1/2*(4096*ep*m^10 - 10240*ep*m^9*u + 9216*ep*m^8*u^2 - 4096*ep*m^7*u^3 + 
     976*ep*m^6*u^4 - 120*ep*m^5*u^5 + 6*ep*m^4*u^6 - 8192*ep*m^9*v - 
     768*m^8*u*v + 17408*ep*m^8*u*v + 1600*m^7*u^2*v - 11456*ep*m^7*u^2*v - 
     1168*m^6*u^3*v + 3056*ep*m^6*u^3*v + 396*m^5*u^4*v - 244*ep*m^5*u^4*v - 
     64*m^4*u^5*v - 27*ep*m^4*u^5*v + 4*m^3*u^6*v + 4*ep*m^3*u^6*v + 
     7168*ep*m^8*v^2 + 1216*m^7*u*v^2 - 13056*ep*m^7*u*v^2 - 
     2400*m^6*u^2*v^2 + 5312*ep*m^6*u^2*v^2 + 1612*m^5*u^3*v^2 + 
     408*ep*m^5*u^3*v^2 - 496*m^4*u^4*v^2 - 682*ep*m^4*u^4*v^2 + 
     72*m^3*u^5*v^2 + 146*ep*m^3*u^5*v^2 - 4*m^2*u^6*v^2 - 
     10*ep*m^2*u^6*v^2 - 3584*ep*m^7*v^3 - 656*m^6*u*v^3 + 
     6192*ep*m^6*u*v^3 + 1172*m^5*u^2*v^3 - 2140*ep*m^5*u^2*v^3 - 
     652*m^4*u^3*v^3 - 184*ep*m^4*u^3*v^3 + 148*m^3*u^4*v^3 + 
     181*ep*m^3*u^4*v^3 - 12*m^2*u^5*v^3 - 21*ep*m^2*u^5*v^3 + 
     1104*ep*m^6*v^4 + 148*m^5*u*v^4 - 2016*ep*m^5*u*v^4 - 232*m^4*u^2*v^4 + 
     930*ep*m^4*u^2*v^4 + 96*m^3*u^3*v^4 - 166*ep*m^3*u^3*v^4 - 
     12*m^2*u^4*v^4 + 18*ep*m^2*u^4*v^4 - 2*ep*m*u^5*v^4 - 208*ep*m^5*v^5 - 
     12*m^4*u*v^5 + 415*ep*m^4*u*v^5 + 16*m^3*u^2*v^5 - 242*ep*m^3*u^2*v^5 - 
     4*m^2*u^3*v^5 + 55*ep*m^2*u^3*v^5 - 5*ep*m*u^4*v^5 + 22*ep*m^4*v^6 - 
     46*ep*m^3*u*v^6 + 28*ep*m^2*u^2*v^6 - 4*ep*m*u^3*v^6 - ep*m^3*v^7 + 
     2*ep*m^2*u*v^7 - ep*m*u^2*v^7 - 6144*ep*m^9*w + 13824*ep*m^8*u*w - 
     10304*ep*m^7*u^2*w + 3504*ep*m^6*u^3*w - 564*ep*m^5*u^4*w + 
     35*ep*m^4*u^5*w + 11008*ep*m^8*v*w + 832*m^7*u*v*w - 
     22400*ep*m^7*u*v*w - 1504*m^6*u^2*v*w + 13264*ep*m^6*u^2*v*w + 
     852*m^5*u^3*v*w - 3272*ep*m^5*u^3*v*w - 196*m^4*u^4*v*w + 
     340*ep*m^4*u^4*v*w + 16*m^3*u^5*v*w - 11*ep*m^3*u^5*v*w - 
     8448*ep*m^7*v^2*w - 992*m^6*u*v^2*w + 16496*ep*m^6*u*v^2*w + 
     1736*m^5*u^2*v^2*w - 8116*ep*m^5*u^2*v^2*w - 932*m^4*u^3*v^2*w + 
     1238*ep*m^4*u^3*v^2*w + 204*m^3*u^4*v^2*w + 50*ep*m^3*u^4*v^2*w - 
     16*m^2*u^5*v^2*w - 19*ep*m^2*u^5*v^2*w + 3552*ep*m^6*v^3*w + 
     356*m^5*u*v^3*w - 7288*ep*m^5*u*v^3*w - 592*m^4*u^2*v^3*w + 
     3753*ep*m^4*u^2*v^3*w + 288*m^3*u^3*v^3*w - 606*ep*m^3*u^3*v^3*w - 
     56*m^2*u^4*v^3*w - 23*ep*m^2*u^4*v^3*w + 4*m*u^5*v^3*w + 
     11*ep*m*u^5*v^3*w - 856*ep*m^5*v^4*w - 40*m^4*u*v^4*w + 
     1915*ep*m^4*u*v^4*w + 64*m^3*u^2*v^4*w - 1152*ep*m^3*u^2*v^4*w - 
     28*m^2*u^3*v^4*w + 231*ep*m^2*u^3*v^4*w + 4*m*u^4*v^4*w - 
     10*ep*m*u^4*v^4*w + 111*ep*m^4*v^5*w - 263*ep*m^3*u*v^5*w + 
     180*ep*m^2*u^2*v^5*w - 37*ep*m*u^3*v^5*w + ep*u^4*v^5*w - 
     6*ep*m^3*v^6*w + 14*ep*m^2*u*v^6*w - 10*ep*m*u^2*v^6*w + 
     2*ep*u^3*v^6*w + 3840*ep*m^8*w^2 - 7680*ep*m^7*u*w^2 + 
     4528*ep*m^6*u^2*w^2 - 1080*ep*m^5*u^3*w^2 + 96*ep*m^4*u^4*w^2 - 
     ep*m^3*u^5*w^2 - 6144*ep*m^7*v*w^2 - 336*m^6*u*v*w^2 + 
     11936*ep*m^6*u*v*w^2 + 516*m^5*u^2*v*w^2 - 6180*ep*m^5*u^2*v*w^2 - 
     204*m^4*u^3*v*w^2 + 1319*ep*m^4*u^3*v*w^2 + 24*m^3*u^4*v*w^2 - 
     123*ep*m^3*u^4*v*w^2 + 4*ep*m^2*u^5*v*w^2 + 4032*ep*m^6*v^2*w^2 + 
     268*m^5*u*v^2*w^2 - 8248*ep*m^5*u*v^2*w^2 - 412*m^4*u^2*v^2*w^2 + 
     4193*ep*m^4*u^2*v^2*w^2 + 164*m^3*u^3*v^2*w^2 - 807*ep*m^3*u^3*v^2*w^2 - 
     20*m^2*u^4*v^2*w^2 + 62*ep*m^2*u^4*v^2*w^2 - 3*ep*m*u^5*v^2*w^2 - 
     1344*ep*m^5*v^3*w^2 - 48*m^4*u*v^3*w^2 + 3031*ep*m^4*u*v^3*w^2 + 
     76*m^3*u^2*v^3*w^2 - 1684*ep*m^3*u^2*v^3*w^2 - 32*m^2*u^3*v^3*w^2 + 
     305*ep*m^2*u^3*v^3*w^2 + 4*m*u^4*v^3*w^2 - 13*ep*m*u^4*v^3*w^2 + 
     225*ep*m^4*v^4*w^2 - 548*ep*m^3*u*v^4*w^2 + 347*ep*m^2*u^2*v^4*w^2 - 
     66*ep*m*u^3*v^4*w^2 + 2*ep*u^4*v^4*w^2 - 15*ep*m^3*v^5*w^2 + 
     37*ep*m^2*u*v^5*w^2 - 26*ep*m*u^2*v^5*w^2 + 5*ep*u^3*v^5*w^2 - 
     1280*ep*m^7*w^3 + 2240*ep*m^6*u*w^3 - 972*ep*m^5*u^2*w^3 + 
     139*ep*m^4*u^3*w^3 - 4*ep*m^3*u^4*w^3 + 1824*ep*m^6*v*w^3 + 
     60*m^5*u*v*w^3 - 3336*ep*m^5*u*v*w^3 - 76*m^4*u^2*v*w^3 + 
     1431*ep*m^4*u^2*v*w^3 + 16*m^3*u^3*v*w^3 - 233*ep*m^3*u^3*v*w^3 + 
     13*ep*m^2*u^4*v*w^3 - 976*ep*m^5*v^2*w^3 - 24*m^4*u*v^2*w^3 + 
     2007*ep*m^4*u*v^2*w^3 + 32*m^3*u^2*v^2*w^3 - 932*ep*m^3*u^2*v^2*w^3 - 
     8*m^2*u^3*v^2*w^3 + 146*ep*m^2*u^3*v^2*w^3 - 8*ep*m*u^4*v^2*w^3 + 
     230*ep*m^4*v^3*w^3 - 527*ep*m^3*u*v^3*w^3 + 273*ep*m^2*u^2*v^3*w^3 - 
     40*ep*m*u^3*v^3*w^3 + ep*u^4*v^3*w^3 - 20*ep*m^3*v^4*w^3 + 
     48*ep*m^2*u*v^4*w^3 - 28*ep*m*u^2*v^4*w^3 + 4*ep*u^3*v^4*w^3 + 
     240*ep*m^6*w^4 - 360*ep*m^5*u*w^4 + 101*ep*m^4*u^2*w^4 - 
     6*ep*m^3*u^3*w^4 - 304*ep*m^5*v*w^4 - 4*m^4*u*v*w^4 + 
     506*ep*m^4*u*v*w^4 + 4*m^3*u^2*v*w^4 - 162*ep*m^3*u^2*v*w^4 + 
     15*ep*m^2*u^3*v*w^4 + 120*ep*m^4*v^2*w^4 - 233*ep*m^3*u*v^2*w^4 + 
     85*ep*m^2*u^2*v^2*w^4 - 7*ep*m*u^3*v^2*w^4 - 15*ep*m^3*v^3*w^4 + 
     32*ep*m^2*u*v^3*w^4 - 13*ep*m*u^2*v^3*w^4 + ep*u^3*v^3*w^4 - 
     24*ep*m^5*w^5 + 30*ep*m^4*u*w^5 - 4*ep*m^3*u^2*w^5 + 27*ep*m^4*v*w^5 - 
     38*ep*m^3*u*v*w^5 + 7*ep*m^2*u^2*v*w^5 - 6*ep*m^3*v^2*w^5 + 
     10*ep*m^2*u*v^2*w^5 - 2*ep*m*u^2*v^2*w^5 + ep*m^4*w^6 - ep*m^3*u*w^6 - 
     ep*m^3*v*w^6 + ep*m^2*u*v*w^6)/(m*(3*m - u - v - w)*
     (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)), 
  (-2*(m - u)*v*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 
     2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 
     2*m^2*v*w - 2*m*u*v*w + m^2*w^2))/
   ((16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  (ep*(4*m - u)*u*(3*m - u - v - w)*(128*m^6 - 96*m^5*u + 24*m^4*u^2 - 
     2*m^3*u^3 - 192*m^5*v + 112*m^4*u*v - 24*m^3*u^2*v + 2*m^2*u^3*v + 
     104*m^4*v^2 - 54*m^3*u*v^2 + 8*m^2*u^2*v^2 - 24*m^3*v^3 + 16*m^2*u*v^3 - 
     2*m*u^2*v^3 + 2*m^2*v^4 - 2*m*u*v^4 - 160*m^5*w + 80*m^4*u*w - 
     10*m^3*u^2*w + 256*m^4*v*w - 128*m^3*u*v*w + 19*m^2*u^2*v*w - 
     118*m^3*v^2*w + 55*m^2*u*v^2*w - m*u^2*v^2*w + 20*m^2*v^3*w - 
     13*m*u*v^3*w - m*v^4*w + u*v^4*w + 72*m^4*w^2 - 22*m^3*u*w^2 + 
     m^2*u^2*w^2 - 108*m^3*v*w^2 + 41*m^2*u*v*w^2 - 3*m*u^2*v*w^2 + 
     35*m^2*v^2*w^2 - 15*m*u*v^2*w^2 - 3*m*v^3*w^2 + 2*u*v^3*w^2 - 
     14*m^3*w^3 + 2*m^2*u*w^3 + 18*m^2*v*w^3 - 4*m*u*v*w^3 - 3*m*v^2*w^3 + 
     u*v^2*w^3 + m^2*w^4 - m*v*w^4))/(m*(16*m^2 - 4*m*u - 8*m*v + v^2 - 
     8*m*w + 2*v*w + w^2)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -1/2*(-6144*m^9 + 2048*ep*m^9 + 8192*m^8*u - 3072*ep*m^8*u - 4352*m^7*u^2 + 
     1792*ep*m^7*u^2 + 1152*m^6*u^3 - 512*ep*m^6*u^3 - 152*m^5*u^4 + 
     72*ep*m^5*u^4 + 8*m^4*u^5 - 4*ep*m^4*u^5 + 17408*m^8*v - 4096*ep*m^8*v - 
     22912*m^7*u*v + 4096*ep*m^7*u*v + 12256*m^6*u^2*v - 1216*ep*m^6*u^2*v - 
     3336*m^5*u^3*v + 32*ep*m^5*u^3*v + 462*m^4*u^4*v + 36*ep*m^4*u^4*v - 
     26*m^3*u^5*v - 4*ep*m^3*u^5*v - 18176*m^7*v^2 + 3840*ep*m^7*v^2 + 
     21792*m^6*u*v^2 - 1632*ep*m^6*u*v^2 - 10176*m^5*u^2*v^2 - 
     1408*ep*m^5*u^2*v^2 + 2242*m^4*u^3*v^2 + 1014*ep*m^4*u^3*v^2 - 
     218*m^3*u^4*v^2 - 219*ep*m^3*u^4*v^2 + 6*m^2*u^5*v^2 + 
     16*ep*m^2*u^5*v^2 + 9728*m^6*v^3 - 2176*ep*m^6*v^3 - 10440*m^5*u*v^3 + 
     256*ep*m^5*u*v^3 + 4054*m^4*u^2*v^3 + 1276*ep*m^4*u^2*v^3 - 
     658*m^3*u^3*v^3 - 543*ep*m^3*u^3*v^3 + 36*m^2*u^4*v^3 + 
     61*ep*m^2*u^4*v^3 - 2968*m^5*v^4 + 776*ep*m^5*v^4 + 2886*m^4*u*v^4 - 
     98*ep*m^4*u*v^4 - 896*m^3*u^2*v^4 - 363*ep*m^3*u^2*v^4 + 
     96*m^2*u^3*v^4 + 101*ep*m^2*u^3*v^4 - 2*m*u^4*v^4 - 4*ep*m*u^4*v^4 + 
     524*m^4*v^5 - 168*ep*m^4*v^5 - 480*m^3*u*v^5 + 57*ep*m^3*u*v^5 + 
     110*m^2*u^2*v^5 + 44*ep*m^2*u^2*v^5 - 6*m*u^3*v^5 - 7*ep*m*u^3*v^5 - 
     50*m^3*v^6 + 20*ep*m^3*v^6 + 46*m^2*u*v^6 - 13*ep*m^2*u*v^6 - 
     6*m*u^2*v^6 - 2*ep*m*u^2*v^6 + 2*m^2*v^7 - ep*m^2*v^7 - 2*m*u*v^7 + 
     ep*m*u*v^7 + 9728*m^8*w - 3584*ep*m^8*w - 10752*m^7*u*w + 
     4992*ep*m^7*u*w + 4544*m^6*u^2*w - 2656*ep*m^6*u^2*w - 896*m^5*u^3*w + 
     680*ep*m^5*u^3*w + 78*m^4*u^4*w - 84*ep*m^4*u^4*w - 2*m^3*u^5*w + 
     4*ep*m^3*u^5*w - 24576*m^7*v*w + 6400*ep*m^7*v*w + 27424*m^6*u*v*w - 
     6528*ep*m^6*u*v*w - 11952*m^5*u^2*v*w + 2848*ep*m^5*u^2*v*w + 
     2474*m^4*u^3*v*w - 796*ep*m^4*u^3*v*w - 228*m^3*u^4*v*w + 
     146*ep*m^3*u^4*v*w + 6*m^2*u^5*v*w - 12*ep*m^2*u^5*v*w + 
     21696*m^6*v^2*w - 5312*ep*m^6*v^2*w - 22448*m^5*u*v^2*w + 
     2920*ep*m^5*u*v^2*w + 8616*m^4*u^2*v^2*w + 174*ep*m^4*u^2*v^2*w - 
     1440*m^3*u^3*v^2*w - 275*ep*m^3*u^3*v^2*w + 88*m^2*u^4*v^2*w + 
     33*ep*m^2*u^4*v^2*w - 9344*m^5*v^3*w + 2528*ep*m^5*v^3*w + 
     8930*m^4*u*v^3*w - 768*ep*m^4*u*v^3*w - 2894*m^3*u^2*v^3*w - 
     602*ep*m^3*u^2*v^3*w + 354*m^2*u^3*v^3*w + 234*ep*m^2*u^3*v^3*w - 
     10*m*u^4*v^3*w - 17*ep*m*u^4*v^3*w + 2142*m^4*v^4*w - 694*ep*m^4*v^4*w - 
     1952*m^3*u*v^4*w + 224*ep*m^3*u*v^4*w + 522*m^2*u^2*v^4*w + 
     151*ep*m^2*u^2*v^4*w - 42*m*u^3*v^4*w - 44*ep*m*u^3*v^4*w - 
     252*m^3*v^5*w + 101*ep*m^3*v^5*w + 232*m^2*u*v^5*w - 53*ep*m^2*u*v^5*w - 
     50*m*u^2*v^5*w - 12*ep*m*u^2*v^5*w + 2*u^3*v^5*w + 3*ep*u^3*v^5*w + 
     12*m^2*v^6*w - 6*ep*m^2*v^6*w - 12*m*u*v^6*w + 5*ep*m*u*v^6*w + 
     2*u^2*v^6*w - 6400*m^7*w^2 + 2560*ep*m^7*w^2 + 5632*m^6*u*w^2 - 
     3296*ep*m^6*u*w^2 - 1776*m^5*u^2*w^2 + 1504*ep*m^5*u^2*w^2 + 
     232*m^4*u^3*w^2 - 294*ep*m^4*u^3*w^2 - 10*m^3*u^4*w^2 + 
     21*ep*m^3*u^4*w^2 + 14208*m^6*v*w^2 - 4096*ep*m^6*v*w^2 - 
     13000*m^5*u*v*w^2 + 4256*ep*m^5*u*v*w^2 + 4350*m^4*u^2*v*w^2 - 
     2012*ep*m^4*u^2*v*w^2 - 610*m^3*u^3*v*w^2 + 511*ep*m^3*u^3*v*w^2 + 
     28*m^2*u^4*v*w^2 - 53*ep*m^2*u^4*v*w^2 - 10224*m^5*v^2*w^2 + 
     2928*ep*m^5*v^2*w^2 + 8898*m^4*u*v^2*w^2 - 1896*ep*m^4*u*v^2*w^2 - 
     2654*m^3*u^2*v^2*w^2 + 409*ep*m^3*u^2*v^2*w^2 + 300*m^2*u^3*v^2*w^2 - 
     54*ep*m^2*u^3*v^2*w^2 - 8*m*u^4*v^2*w^2 + 6*ep*m*u^4*v^2*w^2 + 
     3328*m^4*v^3*w^2 - 1096*ep*m^4*v^3*w^2 - 2796*m^3*u*v^3*w^2 + 
     501*ep*m^3*u*v^3*w^2 + 718*m^2*u^2*v^3*w^2 + 30*ep*m^2*u^2*v^3*w^2 - 
     56*m*u^3*v^3*w^2 - 24*ep*m*u^3*v^3*w^2 - 510*m^3*v^4*w^2 + 
     205*ep*m^3*v^4*w^2 + 436*m^2*u*v^4*w^2 - 104*ep*m^2*u*v^4*w^2 - 
     98*m*u^2*v^4*w^2 - 6*ep*m*u^2*v^4*w^2 + 4*u^3*v^4*w^2 + 
     5*ep*u^3*v^4*w^2 + 30*m^2*v^5*w^2 - 15*ep*m^2*v^5*w^2 - 28*m*u*v^5*w^2 + 
     11*ep*m*u*v^5*w^2 + 6*u^2*v^5*w^2 - ep*u^2*v^5*w^2 + 2240*m^6*w^3 - 
     960*ep*m^6*w^3 - 1472*m^5*u*w^3 + 1144*ep*m^5*u*w^3 + 308*m^4*u^2*w^3 - 
     414*ep*m^4*u^2*w^3 - 20*m^3*u^3*w^3 + 51*ep*m^3*u^3*w^3 - 
     ep*m^2*u^4*w^3 - 4288*m^5*v*w^3 + 1376*ep*m^5*v*w^3 + 3046*m^4*u*v*w^3 - 
     1448*ep*m^4*u*v*w^3 - 700*m^3*u^2*v*w^3 + 624*ep*m^3*u^2*v*w^3 + 
     50*m^2*u^3*v*w^3 - 106*ep*m^2*u^3*v*w^3 + 3*ep*m*u^4*v*w^3 + 
     2372*m^4*v^2*w^3 - 804*ep*m^4*v^2*w^3 - 1666*m^3*u*v^2*w^3 + 
     581*ep*m^3*u*v^2*w^3 + 348*m^2*u^2*v^2*w^3 - 164*ep*m^2*u^2*v^2*w^3 - 
     20*m*u^3*v^2*w^3 + 20*ep*m*u^3*v^2*w^3 - 520*m^3*v^3*w^3 + 
     210*ep*m^3*v^3*w^3 + 376*m^2*u*v^3*w^3 - 125*ep*m^2*u*v^3*w^3 - 
     70*m*u^2*v^3*w^3 + 21*ep*m*u^2*v^3*w^3 + 2*u^3*v^3*w^3 + 
     ep*u^3*v^3*w^3 + 40*m^2*v^4*w^3 - 20*ep*m^2*v^4*w^3 - 32*m*u*v^4*w^3 + 
     14*ep*m*u*v^4*w^3 + 6*u^2*v^4*w^3 - 3*ep*u^2*v^4*w^3 - 440*m^5*w^4 + 
     200*ep*m^5*w^4 + 192*m^4*u*w^4 - 222*ep*m^4*u*w^4 - 20*m^3*u^2*w^4 + 
     56*ep*m^3*u^2*w^4 - 3*ep*m^2*u^3*w^4 + 708*m^4*v*w^4 - 
     256*ep*m^4*v*w^4 - 352*m^3*u*v*w^4 + 270*ep*m^3*u*v*w^4 + 
     42*m^2*u^2*v*w^4 - 90*ep*m^2*u^2*v*w^4 + 7*ep*m*u^3*v*w^4 - 
     270*m^3*v^2*w^4 + 110*ep*m^3*v^2*w^4 + 142*m^2*u*v^2*w^4 - 
     86*ep*m^2*u*v^2*w^4 - 16*m*u^2*v^2*w^4 + 22*ep*m*u^2*v^2*w^4 - 
     ep*u^3*v^2*w^4 + 30*m^2*v^3*w^4 - 15*ep*m^2*v^3*w^4 - 18*m*u*v^3*w^4 + 
     11*ep*m*u*v^3*w^4 + 2*u^2*v^3*w^4 - 3*ep*u^2*v^3*w^4 + 46*m^4*w^5 - 
     22*ep*m^4*w^5 - 10*m^3*u*w^5 + 23*ep*m^3*u*w^5 - 3*ep*m^2*u^2*w^5 - 
     60*m^3*v*w^5 + 25*ep*m^3*v*w^5 + 16*m^2*u*v*w^5 - 26*ep*m^2*u*v*w^5 + 
     5*ep*m*u^2*v*w^5 + 12*m^2*v^2*w^5 - 6*ep*m^2*v^2*w^5 - 4*m*u*v^2*w^5 + 
     5*ep*m*u*v^2*w^5 - ep*u^2*v^2*w^5 - 2*m^3*w^6 + ep*m^3*w^6 - 
     ep*m^2*u*w^6 + 2*m^2*v*w^6 - ep*m^2*v*w^6 + ep*m*u*v*w^6)/
    ((3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -1/2*(ep*(2048*m^9 - 5120*m^8*u + 4352*m^7*u^2 - 1792*m^6*u^3 + 
      392*m^5*u^4 - 44*m^4*u^5 + 2*m^3*u^6 + 1024*m^8*v - 2816*m^7*u*v + 
      4672*m^6*u^2*v - 3232*m^5*u^3*v + 1056*m^4*u^4*v - 165*m^3*u^5*v + 
      10*m^2*u^6*v - 2816*m^7*v^2 + 5216*m^6*u*v^2 - 4768*m^5*u^2*v^2 + 
      2010*m^4*u^3*v^2 - 383*m^3*u^4*v^2 + 27*m^2*u^5*v^2 + 1536*m^6*v^3 - 
      2112*m^5*u*v^3 + 1356*m^4*u^2*v^3 - 379*m^3*u^3*v^3 + 45*m^2*u^4*v^3 - 
      2*m*u^5*v^3 - 376*m^5*v^4 + 370*m^4*u*v^4 - 151*m^3*u^2*v^4 + 
      28*m^2*u^3*v^4 - 3*m*u^4*v^4 + 44*m^4*v^5 - 30*m^3*u*v^5 + 
      m^2*u^2*v^5 - 2*m^3*v^6 + m^2*u*v^6 + m*u^2*v^6 - 1536*m^8*w + 
      3968*m^7*u*w - 2848*m^6*u^2*w + 888*m^5*u^3*w - 128*m^4*u^4*w + 
      7*m^3*u^5*w - 4352*m^7*v*w + 7936*m^6*u*v*w - 7216*m^5*u^2*v*w + 
      3148*m^4*u^3*v*w - 635*m^3*u^4*v*w + 48*m^2*u^5*v*w + 5120*m^6*v^2*w - 
      7528*m^5*u*v^2*w + 4914*m^4*u^2*v^2*w - 1496*m^3*u^3*v^2*w + 
      200*m^2*u^4*v^2*w - 9*m*u^5*v^2*w - 2032*m^5*v^3*w + 2308*m^4*u*v^3*w - 
      1092*m^3*u^2*v^3*w + 232*m^2*u^3*v^3*w - 17*m*u^4*v^3*w + 
      374*m^4*v^4*w - 334*m^3*u*v^4*w + 102*m^2*u^2*v^4*w - 15*m*u^3*v^4*w + 
      u^4*v^4*w - 32*m^3*v^5*w + 26*m^2*u*v^5*w - 2*m*u^2*v^5*w + m^2*v^6*w - 
      m*u*v^6*w - 544*m^6*u*w^2 + 272*m^5*u^2*w^2 - 18*m^4*u^3*w^2 - 
      8*m^3*u^4*w^2 + m^2*u^5*w^2 + 3904*m^6*v*w^2 - 5984*m^5*u*v*w^2 + 
      3900*m^4*u^2*v*w^2 - 1136*m^3*u^3*v*w^2 + 131*m^2*u^4*v*w^2 - 
      3*m*u^5*v*w^2 - 3056*m^5*v^2*w^2 + 3804*m^4*u*v^2*w^2 - 
      1899*m^3*u^2*v^2*w^2 + 412*m^2*u^3*v^2*w^2 - 32*m*u^4*v^2*w^2 + 
      876*m^4*v^3*w^2 - 855*m^3*u*v^3*w^2 + 319*m^2*u^2*v^3*w^2 - 
      47*m*u^3*v^3*w^2 + 2*u^4*v^3*w^2 - 109*m^3*v^4*w^2 + 88*m^2*u*v^4*w^2 - 
      21*m*u^2*v^4*w^2 + 2*u^3*v^4*w^2 + 5*m^2*v^5*w^2 - 4*m*u*v^5*w^2 + 
      320*m^6*w^3 - 344*m^5*u*w^3 + 190*m^4*u^2*w^3 - 47*m^3*u^3*w^3 + 
      4*m^2*u^4*w^3 - 1520*m^5*v*w^3 + 2032*m^4*u*v*w^3 - 989*m^3*u^2*v*w^3 + 
      186*m^2*u^3*v*w^3 - 10*m*u^4*v*w^3 + 824*m^4*v^2*w^3 - 
      882*m^3*u*v^2*w^3 + 342*m^2*u^2*v^2*w^3 - 48*m*u^3*v^2*w^3 + 
      u^4*v^2*w^3 - 156*m^3*v^3*w^3 + 130*m^2*u*v^3*w^3 - 41*m*u^2*v^3*w^3 + 
      4*u^3*v^3*w^3 + 10*m^2*v^4*w^3 - 7*m*u*v^4*w^3 + u^2*v^4*w^3 - 
      120*m^5*w^4 + 142*m^4*u*w^4 - 53*m^3*u^2*w^4 + 6*m^2*u^3*w^4 + 
      296*m^4*v*w^4 - 351*m^3*u*v*w^4 + 122*m^2*u^2*v*w^4 - 12*m*u^3*v*w^4 - 
      104*m^3*v^2*w^4 + 96*m^2*u*v^2*w^4 - 29*m*u^2*v^2*w^4 + 2*u^3*v^2*w^4 + 
      10*m^2*v^3*w^4 - 7*m*u*v^3*w^4 + 2*u^2*v^3*w^4 + 18*m^4*w^5 - 
      20*m^3*u*w^5 + 4*m^2*u^2*w^5 - 28*m^3*v*w^5 + 30*m^2*u*v*w^5 - 
      6*m*u^2*v*w^5 + 5*m^2*v^2*w^5 - 4*m*u*v^2*w^5 + u^2*v^2*w^5 - m^3*w^6 + 
      m^2*u*w^6 + m^2*v*w^6 - m*u*v*w^6))/((3*m - u - v - w)*
     (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(12*m^2 - 7*m*u + u^2 - u*v - 
      7*m*w + 2*u*w - v*w + w^2)*(16*m^3 - 12*m^2*u + 2*m*u^2 - 8*m^2*v + 
      5*m*u*v + m*v^2 - u*v^2 - 8*m^2*w + 3*m*u*w + 2*m*v*w - u*v*w + m*w^2))/
    (ep*m*u*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(2688*m^7 - 3680*m^6*u + 
      2008*m^5*u^2 - 546*m^4*u^3 + 74*m^3*u^4 - 4*m^2*u^5 - 1504*m^6*v + 
      704*m^5*u*v + 226*m^4*u^2*v - 185*m^3*u^3*v + 35*m^2*u^4*v - 
      2*m*u^5*v + 400*m^5*v^2 - 96*m^4*u*v^2 + 34*m^3*u^2*v^2 - 
      23*m^2*u^3*v^2 + 3*m*u^4*v^2 - 88*m^4*v^3 + 91*m^3*u*v^3 - 
      56*m^2*u^2*v^3 + 6*m*u^3*v^3 + 10*m^3*v^4 - 18*m^2*u*v^4 + 
      9*m*u^2*v^4 - u^3*v^4 - 3680*m^6*w + 4016*m^5*u*w - 1638*m^4*u^2*w + 
      296*m^3*u^3*w - 20*m^2*u^4*w + 1328*m^5*v*w - 188*m^4*u*v*w - 
      318*m^3*u^2*v*w + 103*m^2*u^3*v*w - 8*m*u^4*v*w - 264*m^4*v^2*w + 
      123*m^3*u*v^2*w - 66*m^2*u^2*v^2*w + 11*m*u^3*v^2*w + 73*m^3*v^3*w - 
      89*m^2*u*v^3*w + 20*m*u^2*v^3*w - u^3*v^3*w - 8*m^2*v^4*w + 
      10*m*u*v^4*w - 2*u^2*v^4*w + 2008*m^5*w^2 - 1638*m^4*u*w^2 + 
      444*m^3*u^2*w^2 - 40*m^2*u^3*w^2 - 414*m^4*v*w^2 - 81*m^3*u*v*w^2 + 
      99*m^2*u^2*v*w^2 - 12*m*u^3*v*w^2 + 77*m^3*v^2*w^2 - 56*m^2*u*v^2*w^2 + 
      14*m*u^2*v^2*w^2 - 23*m^2*v^3*w^2 + 16*m*u*v^3*w^2 - 2*u^2*v^3*w^2 + 
      m*v^4*w^2 - u*v^4*w^2 - 546*m^4*w^3 + 296*m^3*u*w^3 - 40*m^2*u^2*w^3 + 
      52*m^3*v*w^3 + 29*m^2*u*v*w^3 - 8*m*u^2*v*w^3 - 13*m^2*v^2*w^3 + 
      7*m*u*v^2*w^3 + 2*m*v^3*w^3 - u*v^3*w^3 + 74*m^3*w^4 - 20*m^2*u*w^4 - 
      2*m^2*v*w^4 - 2*m*u*v*w^4 + m*v^2*w^4 - 4*m^2*w^5))/
    (ep*m^2*v^2*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
      3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
      2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
      m*v*w^2))), -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*
     (192*m^6*u - 208*m^5*u^2 + 84*m^4*u^3 - 15*m^3*u^4 + m^2*u^5 + 
      2048*m^6*v - 3152*m^5*u*v + 1728*m^4*u^2*v - 419*m^3*u^3*v + 
      42*m^2*u^4*v - m*u^5*v - 1984*m^5*v^2 + 2720*m^4*u*v^2 - 
      1228*m^3*u^2*v^2 + 210*m^2*u^3*v^2 - 3*m*u^4*v^2 - 2*u^5*v^2 + 
      640*m^4*v^3 - 756*m^3*u*v^3 + 248*m^2*u^2*v^3 - 37*m*u^3*v^3 + 
      3*u^4*v^3 - 76*m^3*v^4 + 68*m^2*u*v^4 - 7*m*u^2*v^4 + 4*u^3*v^4 + 
      2*m^2*v^5 + m*u*v^5 - 3*u^2*v^5 - 208*m^5*u*w + 168*m^4*u^2*w - 
      45*m^3*u^3*w + 4*m^2*u^4*w - 3008*m^5*v*w + 3424*m^4*u*v*w - 
      1286*m^3*u^2*v*w + 179*m^2*u^3*v*w - 6*m*u^4*v*w + 2144*m^4*v^2*w - 
      2276*m^3*u*v^2*w + 747*m^2*u^2*v^2*w - 72*m*u^3*v^2*w - 3*u^4*v^2*w - 
      420*m^3*v^3*w + 417*m^2*u*v^3*w - 115*m*u^2*v^3*w + 12*u^3*v^3*w + 
      6*m^2*v^4*w - 4*m*u*v^4*w + 2*u^2*v^4*w + 3*m*v^5*w - 3*u*v^5*w + 
      84*m^4*u*w^2 - 45*m^3*u^2*w^2 + 6*m^2*u^3*w^2 + 1744*m^4*v*w^2 - 
      1367*m^3*u*v*w^2 + 303*m^2*u^2*v*w^2 - 16*m*u^3*v*w^2 - 
      844*m^3*v^2*w^2 + 693*m^2*u*v^2*w^2 - 151*m*u^2*v^2*w^2 + 
      4*u^3*v^2*w^2 + 77*m^2*v^3*w^2 - 81*m*u*v^3*w^2 + 14*u^2*v^3*w^2 + 
      5*m*v^4*w^2 - 2*u*v^4*w^2 - 15*m^3*u*w^3 + 4*m^2*u^2*w^3 - 
      500*m^3*v*w^3 + 237*m^2*u*v*w^3 - 22*m*u^2*v*w^3 + 144*m^2*v^2*w^3 - 
      91*m*u*v^2*w^3 + 9*u^2*v^2*w^3 - 3*m*v^3*w^3 + 5*u*v^3*w^3 + 
      m^2*u*w^4 + 71*m^2*v*w^4 - 15*m*u*v*w^4 - 9*m*v^2*w^4 + 4*u*v^2*w^4 - 
      4*m*v*w^5))/(ep*m^2*u*v*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 
      4*m*v - 8*m*w + 2*u*w + w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
      17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
      8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
      m^2*w^2 - m*v*w^2))), 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(2048*m^6 - 3136*m^5*u + 1856*m^4*u^2 - 
      532*m^3*u^3 + 74*m^2*u^4 - 4*m*u^5 - 1984*m^5*v + 2824*m^4*u*v - 
      1430*m^3*u^2*v + 315*m^2*u^3*v - 26*m*u^4*v + 640*m^4*v^2 - 
      788*m^3*u*v^2 + 283*m^2*u^2*v^2 - 41*m*u^3*v^2 + 2*u^4*v^2 - 
      76*m^3*v^3 + 70*m^2*u*v^3 - 9*m*u^2*v^3 + 4*u^3*v^3 + 2*m^2*v^4 + 
      m*u*v^4 - 3*u^2*v^4 - 3008*m^5*w + 3480*m^4*u*w - 1446*m^3*u^2*w + 
      255*m^2*u^3*w - 16*m*u^4*w + 2144*m^4*v*w - 2382*m^3*u*v*w + 
      868*m^2*u^2*v*w - 113*m*u^3*v*w + 2*u^4*v*w - 420*m^3*v^2*w + 
      434*m^2*u*v^2*w - 122*m*u^2*v^2*w + 12*u^3*v^2*w + 6*m^2*v^3*w - 
      4*m*u*v^3*w + 2*u^2*v^3*w + 3*m*v^4*w - 3*u*v^4*w + 1744*m^4*w^2 - 
      1414*m^3*u*w^2 + 359*m^2*u^2*w^2 - 28*m*u^3*w^2 - 844*m^3*v*w^2 + 
      721*m^2*u*v*w^2 - 171*m*u^2*v*w^2 + 8*u^3*v*w^2 + 77*m^2*v^2*w^2 - 
      82*m*u*v^2*w^2 + 15*u^2*v^2*w^2 + 5*m*v^3*w^2 - 2*u*v^3*w^2 - 
      500*m^3*w^3 + 249*m^2*u*w^3 - 28*m*u^2*w^3 + 144*m^2*v*w^3 - 
      93*m*u*v*w^3 + 10*u^2*v*w^3 - 3*m*v^2*w^3 + 5*u*v^2*w^3 + 71*m^2*w^4 - 
      16*m*u*w^4 - 9*m*v*w^4 + 4*u*v*w^4 - 4*m*w^5))/
    (m*u*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -(((-1 + 2*ep)*(2048*m^6 - 2688*m^5*u + 1280*m^4*u^2 - 264*m^3*u^3 + 
      20*m^2*u^4 - 1984*m^5*v + 2520*m^4*u*v - 1106*m^3*u^2*v + 
      207*m^2*u^3*v - 14*m*u^4*v + 640*m^4*v^2 - 724*m^3*u*v^2 + 
      221*m^2*u^2*v^2 - 25*m*u^3*v^2 - 76*m^3*v^3 + 66*m^2*u*v^3 - 
      5*m*u^2*v^3 + 4*u^3*v^3 + 2*m^2*v^4 + m*u*v^4 - 3*u^2*v^4 - 
      3008*m^5*w + 3000*m^4*u*w - 990*m^3*u^2*w + 115*m^2*u^3*w - 2*m*u^4*w + 
      2144*m^4*v*w - 2154*m^3*u*v*w + 682*m^2*u^2*v*w - 71*m*u^3*v*w - 
      420*m^3*v^2*w + 408*m^2*u*v^2*w - 100*m*u^2*v^2*w + 8*u^3*v^2*w + 
      6*m^2*v^3*w - 4*m*u*v^3*w + 2*u^2*v^3*w + 3*m*v^4*w - 3*u*v^4*w + 
      1744*m^4*w^2 - 1226*m^3*u*w^2 + 241*m^2*u^2*w^2 - 10*m*u^3*w^2 - 
      844*m^3*v*w^2 + 667*m^2*u*v*w^2 - 137*m*u^2*v*w^2 + 4*u^3*v*w^2 + 
      77*m^2*v^2*w^2 - 80*m*u*v^2*w^2 + 13*u^2*v^2*w^2 + 5*m*v^3*w^2 - 
      2*u*v^3*w^2 - 500*m^3*w^3 + 217*m^2*u*w^3 - 18*m*u^2*w^3 + 
      144*m^2*v*w^3 - 89*m*u*v*w^3 + 8*u^2*v*w^3 - 3*m*v^2*w^3 + 
      5*u*v^2*w^3 + 71*m^2*w^4 - 14*m*u*w^4 - 9*m*v*w^4 + 4*u*v*w^4 - 
      4*m*w^5))/(m*u*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 0, 
  0, -(((-1 + 2*ep)*(-1 + 3*ep)*(2688*m^7 - 3680*m^6*u + 2008*m^5*u^2 - 
      546*m^4*u^3 + 74*m^3*u^4 - 4*m^2*u^5 - 1504*m^6*v + 832*m^5*u*v + 
      102*m^4*u^2*v - 146*m^3*u^3*v + 31*m^2*u^4*v - 2*m*u^5*v + 
      304*m^5*v^2 - 52*m^4*u*v^2 + 44*m^3*u^2*v^2 - 33*m^2*u^3*v^2 + 
      5*m*u^4*v^2 - 40*m^4*v^3 + 44*m^3*u*v^3 - 40*m^2*u^2*v^3 + 
      5*m*u^3*v^3 + 4*m^3*v^4 - 8*m^2*u*v^4 + 5*m*u^2*v^4 - u^3*v^4 - 
      3680*m^6*w + 4016*m^5*u*w - 1638*m^4*u^2*w + 296*m^3*u^3*w - 
      20*m^2*u^4*w + 1360*m^5*v*w - 344*m^4*u*v*w - 230*m^3*u^2*v*w + 
      90*m^2*u^3*v*w - 8*m*u^4*v*w - 172*m^4*v^2*w + 96*m^3*u*v^2*w - 
      77*m^2*u^2*v^2*w + 16*m*u^3*v^2*w + 32*m^3*v^3*w - 60*m^2*u*v^3*w + 
      16*m*u^2*v^3*w - u^3*v^3*w - 4*m^2*v^4*w + 6*m*u*v^4*w - 2*u^2*v^4*w + 
      2008*m^5*w^2 - 1638*m^4*u*w^2 + 444*m^3*u^2*w^2 - 40*m^2*u^3*w^2 - 
      446*m^4*v*w^2 - 22*m^3*u*v*w^2 + 84*m^2*u^2*v*w^2 - 12*m*u^3*v*w^2 + 
      52*m^3*v^2*w^2 - 55*m^2*u*v^2*w^2 + 18*m*u^2*v^2*w^2 - 16*m^2*v^3*w^2 + 
      13*m*u*v^3*w^2 - 2*u^2*v^3*w^2 + m*v^4*w^2 - u*v^4*w^2 - 546*m^4*w^3 + 
      296*m^3*u*w^3 - 40*m^2*u^2*w^3 + 62*m^3*v*w^3 + 22*m^2*u*v*w^3 - 
      8*m*u^2*v*w^3 - 11*m^2*v^2*w^3 + 8*m*u*v^2*w^3 + 2*m*v^3*w^3 - 
      u*v^3*w^3 + 74*m^3*w^4 - 20*m^2*u*w^4 - 3*m^2*v*w^4 - 2*m*u*v*w^4 + 
      m*v^2*w^4 - 4*m^2*w^5))/(m^2*v*(3*m - u - v - w)*
     (16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -(((-1 + 2*ep)*(3072*m^7 - 4096*m^6*u + 2176*m^5*u^2 - 576*m^4*u^3 + 
      76*m^3*u^4 - 4*m^2*u^5 - 1856*m^6*v + 1152*m^5*u*v - 20*m^4*u^2*v - 
      122*m^3*u^3*v + 29*m^2*u^4*v - 2*m*u^5*v + 464*m^5*v^2 - 
      180*m^4*u*v^2 + 84*m^3*u^2*v^2 - 37*m^2*u^3*v^2 + 5*m*u^4*v^2 - 
      80*m^4*v^3 + 80*m^3*u*v^3 - 50*m^2*u^2*v^3 + 5*m*u^3*v^3 + 8*m^3*v^4 - 
      14*m^2*u*v^4 + 7*m*u^2*v^4 - u^3*v^4 - 4096*m^6*w + 4352*m^5*u*w - 
      1728*m^4*u^2*w + 304*m^3*u^3*w - 20*m^2*u^4*w + 1632*m^5*v*w - 
      536*m^4*u*v*w - 176*m^3*u^2*v*w + 84*m^2*u^3*v*w - 8*m*u^4*v*w - 
      276*m^4*v^2*w + 160*m^3*u*v^2*w - 87*m^2*u^2*v^2*w + 16*m*u^3*v^2*w + 
      56*m^3*v^3*w - 78*m^2*u*v^3*w + 18*m*u^2*v^3*w - u^3*v^3*w - 
      6*m^2*v^4*w + 8*m*u*v^4*w - 2*u^2*v^4*w + 2176*m^5*w^2 - 
      1728*m^4*u*w^2 + 456*m^3*u^2*w^2 - 40*m^2*u^3*w^2 - 516*m^4*v*w^2 + 
      14*m^3*u*v*w^2 + 78*m^2*u^2*v*w^2 - 12*m*u^3*v*w^2 + 76*m^3*v^2*w^2 - 
      63*m^2*u*v^2*w^2 + 18*m*u^2*v^2*w^2 - 20*m^2*v^3*w^2 + 15*m*u*v^3*w^2 - 
      2*u^2*v^3*w^2 + m*v^4*w^2 - u*v^4*w^2 - 576*m^4*w^3 + 304*m^3*u*w^3 - 
      40*m^2*u^2*w^3 + 68*m^3*v*w^3 + 20*m^2*u*v*w^3 - 8*m*u^2*v*w^3 - 
      13*m^2*v^2*w^3 + 8*m*u*v^2*w^3 + 2*m*v^3*w^3 - u*v^3*w^3 + 76*m^3*w^4 - 
      20*m^2*u*w^4 - 3*m^2*v*w^4 - 2*m*u*v*w^4 + m*v^2*w^4 - 4*m^2*w^5))/
    (m^2*v*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 0, 
  0, 0, -(((-1 + 2*ep)*(-1 + 3*ep)*(192*m^6 - 208*m^5*u + 84*m^4*u^2 - 
      15*m^3*u^3 + m^2*u^4 - 272*m^5*v + 384*m^4*u*v - 215*m^3*u^2*v + 
      54*m^2*u^3*v - 5*m*u^4*v + 152*m^4*v^2 - 206*m^3*u*v^2 + 
      99*m^2*u^2*v^2 - 21*m*u^3*v^2 + 2*u^4*v^2 - 32*m^3*v^3 + 31*m^2*u*v^3 - 
      4*m*u^2*v^3 - u^3*v^3 + 2*m^2*v^4 - 2*m*u*v^4 - 208*m^5*w + 
      168*m^4*u*w - 45*m^3*u^2*w + 4*m^2*u^3*w + 264*m^4*v*w - 
      312*m^3*u*v*w + 124*m^2*u^2*v*w - 16*m*u^3*v*w - 110*m^3*v^2*w + 
      113*m^2*u*v^2*w - 37*m*u^2*v^2*w + 5*u^3*v^2*w + 13*m^2*v^3*w - 
      7*m*u*v^3*w + 84*m^4*w^2 - 45*m^3*u*w^2 + 6*m^2*u^2*w^2 - 
      97*m^3*v*w^2 + 86*m^2*u*v*w^2 - 18*m*u^2*v*w^2 + 26*m^2*v^2*w^2 - 
      18*m*u*v^2*w^2 + 4*u^2*v^2*w^2 - m*v^3*w^2 + u*v^3*w^2 - 15*m^3*w^3 + 
      4*m^2*u*w^3 + 16*m^2*v*w^3 - 8*m*u*v*w^3 - 2*m*v^2*w^3 + u*v^2*w^3 + 
      m^2*w^4 - m*v*w^4))/(m*v*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 
      4*m*v - 8*m*w + 2*u*w + w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
      17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
      8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
      m^2*w^2 - m*v*w^2))), 
  (ep*(58368*m^9 - 94720*m^8*u + 63872*m^7*u^2 - 22912*m^6*u^3 + 
     4612*m^5*u^4 - 494*m^4*u^5 + 22*m^3*u^6 - 79616*m^8*v + 121152*m^7*u*v - 
     78000*m^6*u^2*v + 27196*m^5*u^3*v - 5406*m^4*u^4*v + 579*m^3*u^5*v - 
     26*m^2*u^6*v + 43968*m^7*v^2 - 62432*m^6*u*v^2 + 37036*m^5*u^2*v^2 - 
     11688*m^4*u^3*v^2 + 2071*m^3*u^4*v^2 - 197*m^2*u^5*v^2 + 8*m*u^6*v^2 - 
     12368*m^6*v^3 + 15988*m^5*u*v^3 - 7778*m^4*u^2*v^3 + 1829*m^3*u^3*v^3 - 
     221*m^2*u^4*v^3 + 12*m*u^5*v^3 + 1808*m^5*v^4 - 1994*m^4*u*v^4 + 
     523*m^3*u^2*v^4 - 20*m^2*u^3*v^4 - 3*m*u^4*v^4 - 120*m^4*v^5 + 
     90*m^3*u*v^5 + 31*m^2*u^2*v^5 - 10*m*u^3*v^5 + 2*m^3*v^6 + m^2*u*v^6 - 
     3*m*u^2*v^6 - 99328*m^8*w + 133888*m^7*u*w - 72000*m^6*u^2*w + 
     19312*m^5*u^3*w - 2584*m^4*u^4*w + 138*m^3*u^5*w + 115008*m^7*v*w - 
     151232*m^6*u*v*w + 81492*m^5*u^2*v*w - 22422*m^4*u^3*v*w + 
     3134*m^3*u^4*v*w - 177*m^2*u^5*v*w - 50240*m^6*v^2*w + 
     64408*m^5*u*v^2*w - 33254*m^4*u^2*v^2*w + 8749*m^3*u^3*v^2*w - 
     1203*m^2*u^4*v^2*w + 71*m*u^5*v^2*w + 9412*m^5*v^3*w - 
     11822*m^4*u*v^3*w + 5341*m^3*u^2*v^3*w - 1184*m^2*u^3*v^3*w + 
     138*m*u^4*v^3*w - 8*u^5*v^3*w - 390*m^4*v^4*w + 558*m^3*u*v^4*w - 
     145*m^2*u^2*v^4*w + m*u^3*v^4*w + u^4*v^4*w - 94*m^3*v^5*w + 
     89*m^2*u*v^5*w - 25*m*u^2*v^5*w + 6*u^3*v^5*w + 9*m^2*v^6*w - 
     9*m*u*v^6*w + 70016*m^7*w^2 - 75264*m^6*u*w^2 + 30264*m^5*u^2*w^2 - 
     5396*m^4*u^3*w^2 + 360*m^3*u^4*w^2 - 67856*m^6*v*w^2 + 
     75140*m^5*u*v*w^2 - 32118*m^4*u^2*v*w^2 + 6227*m^3*u^3*v*w^2 - 
     458*m^2*u^4*v*w^2 + 22972*m^5*v^2*w^2 - 26180*m^4*u*v^2*w^2 + 
     11244*m^3*u^2*v^2*w^2 - 2246*m^2*u^3*v^2*w^2 + 182*m*u^4*v^2*w^2 - 
     2696*m^4*v^3*w^2 + 3383*m^3*u*v^3*w^2 - 1398*m^2*u^2*v^3*w^2 + 
     262*m*u^3*v^3*w^2 - 23*u^4*v^3*w^2 - 79*m^3*v^4*w^2 - 3*m^2*u*v^4*w^2 + 
     4*m*u^2*v^4*w^2 + 26*m^2*v^5*w^2 - 23*m*u*v^5*w^2 + 6*u^2*v^5*w^2 - 
     26176*m^6*w^3 + 21040*m^5*u*w^3 - 5624*m^4*u^2*w^3 + 500*m^3*u^3*w^3 + 
     20844*m^5*v*w^3 - 18594*m^4*u*v*w^3 + 5667*m^3*u^2*v*w^3 - 
     582*m^2*u^3*v*w^3 - 5310*m^4*v^2*w^3 + 5195*m^3*u*v^2*w^3 - 
     1702*m^2*u^2*v^2*w^3 + 200*m*u^3*v^2*w^3 + 375*m^3*v^3*w^3 - 
     471*m^2*u*v^3*w^3 + 165*m*u^2*v^3*w^3 - 22*u^3*v^3*w^3 + 
     14*m^2*v^4*w^3 - 2*m*u*v^4*w^3 - u^2*v^4*w^3 + 5476*m^5*w^4 - 
     2926*m^4*u*w^4 + 390*m^3*u^2*w^4 - 3492*m^4*v*w^4 + 2294*m^3*u*v*w^4 - 
     378*m^2*u^2*v*w^4 + 629*m^3*v^2*w^4 - 493*m^2*u*v^2*w^4 + 
     98*m*u^2*v^2*w^4 - 24*m^2*v^3*w^4 + 29*m*u*v^3*w^4 - 7*u^2*v^3*w^4 - 
     608*m^4*w^5 + 162*m^3*u*w^5 + 299*m^3*v*w^5 - 113*m^2*u*v*w^5 - 
     31*m^2*v^2*w^5 + 17*m*u*v^2*w^5 + 28*m^3*w^6 - 10*m^2*v*w^6))/
   (2*m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 
  ((-1 + 2*ep)*(-1 + 3*ep)*(416*m^5 - 544*m^4*u + 258*m^3*u^2 - 53*m^2*u^3 + 
     4*m*u^4 - 248*m^4*v + 262*m^3*u*v - 85*m^2*u^2*v + 9*m*u^3*v + 
     44*m^3*v^2 - 42*m^2*u*v^2 + 11*m*u^2*v^2 - 2*u^3*v^2 - 2*m^2*v^3 + 
     m*u*v^3 + u^2*v^3 - 448*m^4*w + 436*m^3*u*w - 137*m^2*u^2*w + 
     14*m*u^3*w + 178*m^3*v*w - 150*m^2*u*v*w + 35*m*u^2*v*w - 2*u^3*v*w - 
     12*m^2*v^2*w + 13*m*u*v^2*w - 3*u^2*v^2*w - m*v^3*w + u*v^3*w + 
     178*m^3*w^2 - 115*m^2*u*w^2 + 18*m*u^2*w^2 - 41*m^2*v*w^2 + 
     29*m*u*v*w^2 - 4*u^2*v*w^2 - u*v^2*w^2 - 31*m^2*w^3 + 10*m*u*w^3 + 
     3*m*v*w^3 - 2*u*v*w^3 + 2*m*w^4))/(m*(3*m - u - v - w)*
    (16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -1/2*(ep*u*(38912*m^8 - 64256*m^7*u + 44032*m^6*u^2 - 16032*m^5*u^3 + 
      3272*m^4*u^4 - 355*m^3*u^5 + 16*m^2*u^6 - 41088*m^7*v + 55328*m^6*u*v - 
      29800*m^5*u^2*v + 8038*m^4*u^3*v - 1087*m^3*u^4*v + 59*m^2*u^5*v + 
      17408*m^6*v^2 - 18752*m^5*u*v^2 + 7676*m^4*u^2*v^2 - 1447*m^3*u^3*v^2 + 
      115*m^2*u^4*v^2 - 2*m*u^5*v^2 - 3848*m^5*v^3 + 3514*m^4*u*v^3 - 
      1157*m^3*u^2*v^3 + 166*m^2*u^3*v^3 - 9*m*u^4*v^3 + 468*m^4*v^4 - 
      444*m^3*u*v^4 + 125*m^2*u^2*v^4 - 12*m*u^3*v^4 - 26*m^3*v^5 + 
      31*m^2*u*v^5 - 5*m*u^2*v^5 - 56960*m^7*w + 78048*m^6*u*w - 
      42616*m^5*u^2*w + 11594*m^4*u^3*w - 1572*m^3*u^4*w + 85*m^2*u^5*w + 
      47840*m^6*v*w - 55600*m^5*u*v*w + 25514*m^4*u^2*v*w - 
      5759*m^3*u^3*v*w + 635*m^2*u^4*v*w - 27*m*u^5*v*w - 14840*m^5*v^2*w + 
      14730*m^4*u*v^2*w - 5421*m^3*u^2*v^2*w + 866*m^2*u^3*v^2*w - 
      50*m*u^4*v^2*w + 2042*m^4*v^3*w - 2026*m^3*u*v^3*w + 
      641*m^2*u^2*v^3*w - 83*m*u^3*v^3*w + 5*u^4*v^3*w - 104*m^3*v^4*w + 
      163*m^2*u*v^4*w - 45*m*u^2*v^4*w + 2*u^3*v^4*w - m^2*v^5*w + 
      m*u*v^5*w + 33440*m^6*w^2 - 36512*m^5*u*w^2 + 14898*m^4*u^2*w^2 - 
      2693*m^3*u^3*w^2 + 182*m^2*u^4*w^2 - 21640*m^5*v*w^2 + 
      21454*m^4*u*v*w^2 - 8074*m^3*u^2*v*w^2 + 1368*m^2*u^3*v*w^2 - 
      88*m*u^4*v*w^2 + 4770*m^4*v^2*w^2 - 4351*m^3*u*v^2*w^2 + 
      1336*m^2*u^2*v^2*w^2 - 158*m*u^3*v^2*w^2 + 5*u^4*v^2*w^2 - 
      407*m^3*v^3*w^2 + 417*m^2*u*v^3*w^2 - 124*m*u^2*v^3*w^2 + 
      12*u^3*v^3*w^2 + 10*m^2*v^4*w^2 - 13*m*u*v^4*w^2 + 2*u^2*v^4*w^2 - 
      9928*m^5*w^3 + 8102*m^4*u*w^3 - 2197*m^3*u^2*w^3 + 198*m^2*u^3*w^3 + 
      4722*m^4*v*w^3 - 3893*m^3*u*v*w^3 + 1086*m^2*u^2*v*w^3 - 
      102*m*u^3*v*w^3 - 713*m^3*v^2*w^3 + 569*m^2*u*v^2*w^3 - 
      139*m*u^2*v^2*w^3 + 10*u^3*v^2*w^3 + 38*m^2*v^3*w^3 - 36*m*u*v^3*w^3 + 
      7*u^2*v^3*w^3 + 1526*m^4*w^4 - 828*m^3*u*w^4 + 112*m^2*u^2*w^4 - 
      491*m^3*v*w^4 + 313*m^2*u*v*w^4 - 48*m*u^2*v*w^4 + 44*m^2*v^2*w^4 - 
      29*m*u*v^2*w^4 + 5*u^2*v^2*w^4 - 107*m^3*w^5 + 29*m^2*u*w^5 + 
      19*m^2*v*w^5 - 7*m*u*v*w^5 + 2*m^2*w^6))/(m*(3*m - u - v - w)*
     (16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 0, 0, 0, 0, 0, 
  (-2*(-1 + 2*ep)^2*(224*m^5 - 288*m^4*u + 134*m^3*u^2 - 27*m^2*u^3 + 
     2*m*u^4 - 152*m^4*v + 162*m^3*u*v - 54*m^2*u^2*v + 6*m*u^3*v + 
     32*m^3*v^2 - 31*m^2*u*v^2 + 8*m*u^2*v^2 - u^3*v^2 - 2*m^2*v^3 + 
     2*m*u*v^3 - 240*m^4*w + 228*m^3*u*w - 70*m^2*u^2*w + 7*m*u^3*w + 
     114*m^3*v*w - 93*m^2*u*v*w + 21*m*u^2*v*w - u^3*v*w - 13*m^2*v^2*w + 
     11*m*u*v^2*w - 2*u^2*v^2*w + 94*m^3*w^2 - 59*m^2*u*w^2 + 9*m*u^2*w^2 - 
     27*m^2*v*w^2 + 17*m*u*v*w^2 - 2*u^2*v*w^2 + m*v^2*w^2 - u*v^2*w^2 - 
     16*m^2*w^3 + 5*m*u*w^3 + 2*m*v*w^3 - u*v*w^3 + m*w^4))/
   (m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 
  0, (3*ep^2*(128*m^5 - 160*m^4*u + 72*m^3*u^2 - 14*m^2*u^3 + m*u^4 - 
     96*m^4*v + 96*m^3*u*v - 30*m^2*u^2*v + 3*m*u^3*v + 24*m^3*v^2 - 
     18*m^2*u*v^2 + 3*m*u^2*v^2 - 2*m^2*v^3 + m*u*v^3 - 192*m^4*w + 
     200*m^3*u*w - 78*m^2*u^2*w + 14*m*u^3*w - u^4*w + 88*m^3*v*w - 
     68*m^2*u*v*w + 16*m*u^2*v*w - u^3*v*w - 6*m^2*v^2*w + 3*m*u*v^2*w - 
     m*v^3*w + 104*m^3*w^2 - 76*m^2*u*w^2 + 20*m*u^2*w^2 - 2*u^3*w^2 - 
     28*m^2*v*w^2 + 14*m*u*v*w^2 - 2*u^2*v*w^2 - 24*m^2*w^3 + 9*m*u*w^3 - 
     u^2*w^3 + 3*m*v*w^3 - u*v*w^3 + 2*m*w^4))/(m*(3*m - u - v - w)*
    (16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(6144*m^9 - 9728*m^8*u + 6400*m^7*u^2 - 2240*m^6*u^3 + 440*m^5*u^4 - 
     46*m^4*u^5 + 2*m^3*u^6 - 9216*m^8*v + 13056*m^7*u*v - 7456*m^6*u^2*v + 
     2144*m^5*u^3*v - 310*m^4*u^4*v + 18*m^3*u^5*v + 5376*m^7*v^2 - 
     6816*m^6*u*v^2 + 3264*m^5*u^2*v^2 - 722*m^4*u^3*v^2 + 70*m^3*u^4*v^2 - 
     2*m^2*u^5*v^2 - 1536*m^6*v^3 + 1792*m^5*u*v^3 - 682*m^4*u^2*v^3 + 
     106*m^3*u^3*v^3 - 6*m^2*u^4*v^3 + 216*m^5*v^4 - 244*m^4*u*v^4 + 
     58*m^3*u^2*v^4 - 4*m^2*u^3*v^4 - 12*m^4*v^5 + 14*m^3*u*v^5 - 
     11264*m^8*w + 14848*m^7*u*w - 7808*m^6*u^2*w + 2048*m^5*u^3*w - 
     268*m^4*u^4*w + 14*m^3*u^5*w + 14720*m^7*v*w - 17920*m^6*u*v*w + 
     8600*m^5*u^2*v*w - 2008*m^4*u^3*v*w + 223*m^3*u^4*v*w - 9*m^2*u^5*v*w - 
     6848*m^6*v^2*w + 7792*m^5*u*v^2*w - 3332*m^4*u^2*v^2*w + 
     673*m^3*u^3*v^2*w - 67*m^2*u^4*v^2*w + 3*m*u^5*v^2*w + 1240*m^5*v^3*w - 
     1436*m^4*u*v^3*w + 544*m^3*u^2*v^3*w - 90*m^2*u^3*v^3*w + 
     6*m*u^4*v^3*w - 4*m^4*v^4*w + 54*m^3*u*v^4*w - 21*m^2*u^2*v^4*w + 
     3*m*u^3*v^4*w - u^4*v^4*w - 24*m^3*v^5*w + 18*m^2*u*v^5*w - 
     3*m*u^2*v^5*w + u^3*v^5*w + 2*m^2*v^6*w - 2*m*u*v^6*w + 8448*m^7*w^2 - 
     8896*m^6*u*w^2 + 3504*m^5*u^2*w^2 - 612*m^4*u^3*w^2 + 40*m^3*u^4*w^2 - 
     9504*m^6*v*w^2 + 9632*m^5*u*v*w^2 - 3664*m^4*u^2*v*w^2 + 
     615*m^3*u^3*v*w^2 - 38*m^2*u^4*v*w^2 + 3472*m^5*v^2*w^2 - 
     3494*m^4*u*v^2*w^2 + 1250*m^3*u^2*v^2*w^2 - 195*m^2*u^3*v^2*w^2 + 
     12*m*u^4*v^2*w^2 - 382*m^4*v^3*w^2 + 468*m^3*u*v^3*w^2 - 
     167*m^2*u^2*v^3*w^2 + 24*m*u^3*v^3*w^2 - u^4*v^3*w^2 - 30*m^3*v^4*w^2 + 
     5*m^2*u*v^4*w^2 + 2*m*u^2*v^4*w^2 - u^3*v^4*w^2 + 6*m^2*v^5*w^2 - 
     5*m*u*v^5*w^2 + u^2*v^5*w^2 - 3328*m^6*w^3 + 2624*m^5*u*w^3 - 
     688*m^4*u^2*w^3 + 60*m^3*u^3*w^3 + 3176*m^5*v*w^3 - 2544*m^4*u*v*w^3 + 
     687*m^3*u^2*v*w^3 - 62*m^2*u^3*v*w^3 - 884*m^4*v^2*w^3 + 
     761*m^3*u*v^2*w^3 - 203*m^2*u^2*v^2*w^3 + 18*m*u^3*v^2*w^3 + 
     58*m^3*v^3*w^3 - 75*m^2*u*v^3*w^3 + 23*m*u^2*v^3*w^3 - 2*u^3*v^3*w^3 + 
     4*m^2*v^4*w^3 - m*u*v^4*w^3 + 728*m^5*w^4 - 382*m^4*u*w^4 + 
     50*m^3*u^2*w^4 - 578*m^4*v*w^4 + 331*m^3*u*v*w^4 - 48*m^2*u^2*v*w^4 + 
     114*m^3*v^2*w^4 - 79*m^2*u*v^2*w^4 + 12*m*u^2*v^2*w^4 - 4*m^2*v^3*w^4 + 
     5*m*u*v^3*w^4 - u^2*v^3*w^4 - 84*m^4*w^5 + 22*m^3*u*w^5 + 54*m^3*v*w^5 - 
     17*m^2*u*v*w^5 - 6*m^2*v^2*w^5 + 3*m*u*v^2*w^5 + 4*m^3*w^6 - 
     2*m^2*v*w^6))/(m*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 
  (20480*ep*m^10 - 4608*m^9*u - 63488*ep*m^9*u + 7680*m^8*u^2 + 
    71936*ep*m^8*u^2 - 5312*m^7*u^3 - 41728*ep*m^7*u^3 + 1952*m^6*u^4 + 
    13808*ep*m^6*u^4 - 402*m^5*u^5 - 2648*ep*m^5*u^5 + 44*m^4*u^6 + 
    275*ep*m^4*u^6 - 2*m^3*u^7 - 12*ep*m^3*u^7 - 29696*ep*m^9*v + 
    7296*m^8*u*v + 88576*ep*m^8*u*v - 10976*m^7*u^2*v - 91456*ep*m^7*u^2*v + 
    6904*m^6*u^3*v + 47424*ep*m^6*u^3*v - 2330*m^5*u^4*v - 
    13888*ep*m^5*u^4*v + 446*m^4*u^5*v + 2340*ep*m^4*u^5*v - 46*m^3*u^6*v - 
    212*ep*m^3*u^6*v + 2*m^2*u^7*v + 8*ep*m^2*u^7*v + 17408*ep*m^8*v^2 - 
    3936*m^7*u*v^2 - 48000*ep*m^7*u*v^2 + 4784*m^6*u^2*v^2 + 
    42016*ep*m^6*u^2*v^2 - 2358*m^5*u^3*v^2 - 17560*ep*m^5*u^3*v^2 + 
    592*m^4*u^4*v^2 + 3898*ep*m^4*u^4*v^2 - 76*m^3*u^5*v^2 - 
    447*ep*m^3*u^5*v^2 + 4*m^2*u^6*v^2 + 21*ep*m^2*u^6*v^2 - 
    5248*ep*m^7*v^3 + 888*m^6*u*v^3 + 12896*ep*m^6*u*v^3 - 694*m^5*u^2*v^3 - 
    8780*ep*m^5*u^2*v^3 + 182*m^4*u^3*v^3 + 2584*ep*m^4*u^3*v^3 - 
    16*m^3*u^4*v^3 - 350*ep*m^3*u^4*v^3 + 18*ep*m^2*u^5*v^3 + 
    848*ep*m^6*v^4 - 72*m^5*u*v^4 - 1824*ep*m^5*u*v^4 - 8*m^4*u^2*v^4 + 
    893*ep*m^4*u^2*v^4 + 22*m^3*u^3*v^4 - 166*ep*m^3*u^3*v^4 - 
    4*m^2*u^4*v^4 + 15*ep*m^2*u^4*v^4 - ep*m*u^5*v^4 - 68*ep*m^5*v^5 + 
    136*ep*m^4*u*v^5 + 6*m^3*u^2*v^5 - 60*ep*m^3*u^2*v^5 - 2*m^2*u^3*v^5 + 
    14*ep*m^2*u^3*v^5 - 2*ep*m*u^4*v^5 + 2*ep*m^4*v^6 - 5*ep*m^3*u*v^6 + 
    4*ep*m^2*u^2*v^6 - ep*m*u^3*v^6 - 38912*ep*m^9*w + 7680*m^8*u*w + 
    104192*ep*m^8*u*w - 10624*m^7*u^2*w - 98560*ep*m^7*u^2*w + 
    5856*m^6*u^3*w + 45728*ep*m^6*u^3*w - 1608*m^5*u^4*w - 
    11336*ep*m^5*u^4*w + 220*m^4*u^5*w + 1447*ep*m^4*u^5*w - 12*m^3*u^6*w - 
    75*ep*m^3*u^6*w + 47104*ep*m^8*v*w - 9824*m^7*u*v*w - 
    121344*ep*m^7*u*v*w + 12464*m^6*u^2*v*w + 105792*ep*m^6*u^2*v*w - 
    6406*m^5*u^3*v*w - 44872*ep*m^5*u^3*v*w + 1672*m^4*u^4*v*w + 
    10194*ep*m^4*u^4*v*w - 222*m^3*u^5*v*w - 1201*ep*m^3*u^5*v*w + 
    12*m^2*u^6*v*w + 58*ep*m^2*u^6*v*w - 22016*ep*m^7*v^2*w + 
    3824*m^6*u*v^2*w + 51792*ep*m^6*u*v^2*w - 4036*m^5*u^2*v^2*w - 
    39016*ep*m^5*u^2*v^2*w + 1722*m^4*u^3*v^2*w + 13961*ep*m^4*u^3*v^2*w - 
    374*m^3*u^4*v^2*w - 2639*ep*m^3*u^4*v^2*w + 42*m^2*u^5*v^2*w + 
    260*ep*m^2*u^5*v^2*w - 2*m*u^6*v^2*w - 11*ep*m*u^6*v^2*w + 
    4864*ep*m^6*v^3*w - 430*m^5*u*v^3*w - 9744*ep*m^5*u*v^3*w + 
    290*m^4*u^2*v^3*w + 5922*ep*m^4*u^2*v^3*w - 68*m^3*u^3*v^3*w - 
    1596*ep*m^3*u^3*v^3*w + 6*m^2*u^4*v^3*w + 200*ep*m^2*u^4*v^3*w - 
    9*ep*m*u^5*v^3*w - 472*ep*m^5*v^4*w - 32*m^4*u*v^4*w + 
    692*ep*m^4*u*v^4*w + 36*m^3*u^2*v^4*w - 353*ep*m^3*u^2*v^4*w - 
    14*m^2*u^3*v^4*w + 75*ep*m^2*u^3*v^4*w + 2*m*u^4*v^4*w - 
    8*ep*m*u^4*v^4*w + ep*u^5*v^4*w + 8*ep*m^4*v^5*w + 6*m^3*u*v^5*w + 
    7*ep*m^3*u*v^5*w - 2*m^2*u^2*v^5*w + 10*ep*m^2*u^2*v^5*w - 
    5*ep*m*u^3*v^5*w + ep*m^3*v^6*w - 2*ep*m^2*u*v^6*w + ep*m*u^2*v^6*w + 
    31488*ep*m^8*w^2 - 5312*m^7*u*w^2 - 70912*ep*m^7*u*w^2 + 
    5856*m^6*u^2*w^2 + 53792*ep*m^6*u^2*w^2 - 2412*m^5*u^3*w^2 - 
    18720*ep*m^5*u^3*w^2 + 440*m^4*u^4*w^2 + 3091*ep*m^4*u^4*w^2 - 
    30*m^3*u^5*w^2 - 197*ep*m^3*u^5*w^2 - 30848*ep*m^7*v*w^2 + 
    5272*m^6*u*v*w^2 + 67136*ep*m^6*u*v*w^2 - 5486*m^5*u^2*v*w^2 - 
    47924*ep*m^5*u^2*v*w^2 + 2194*m^4*u^3*v*w^2 + 15794*ep*m^4*u^3*v*w^2 - 
    400*m^3*u^4*v*w^2 - 2510*ep*m^3*u^4*v*w^2 + 28*m^2*u^5*v*w^2 + 
    157*ep*m^2*u^5*v*w^2 + 10944*ep*m^6*v^2*w^2 - 1366*m^5*u*v^2*w^2 - 
    21744*ep*m^5*u*v^2*w^2 + 1270*m^4*u^2*v^2*w^2 + 
    13936*ep*m^4*u^2*v^2*w^2 - 466*m^3*u^3*v^2*w^2 - 
    4122*ep*m^3*u^3*v^2*w^2 + 82*m^2*u^4*v^2*w^2 + 602*ep*m^2*u^4*v^2*w^2 - 
    6*m*u^5*v^2*w^2 - 37*ep*m*u^5*v^2*w^2 - 1608*ep*m^5*v^3*w^2 + 
    36*m^4*u*v^3*w^2 + 2698*ep*m^4*u*v^3*w^2 - 24*m^3*u^2*v^3*w^2 - 
    1495*ep*m^3*u^2*v^3*w^2 + 4*m^2*u^3*v^3*w^2 + 349*ep*m^2*u^3*v^3*w^2 - 
    34*ep*m*u^4*v^3*w^2 + ep*u^5*v^3*w^2 + 65*ep*m^4*v^4*w^2 + 
    14*m^3*u*v^4*w^2 - 73*ep*m^3*u*v^4*w^2 - 10*m^2*u^2*v^4*w^2 + 
    47*ep*m^2*u^2*v^4*w^2 + 2*m*u^3*v^4*w^2 - 14*ep*m*u^3*v^4*w^2 + 
    2*ep*u^4*v^4*w^2 + 3*ep*m^3*v^5*w^2 - 4*ep*m^2*u*v^5*w^2 + 
    ep*m*u^2*v^5*w^2 - 14080*ep*m^7*w^3 + 1952*m^6*u*w^3 + 
    25632*ep*m^6*u*w^3 - 1608*m^5*u^2*w^3 - 14624*ep*m^5*u^2*w^3 + 
    440*m^4*u^3*w^3 + 3394*ep*m^4*u^3*w^3 - 40*m^3*u^4*w^3 - 
    280*ep*m^3*u^4*w^3 + 10688*ep*m^6*v*w^3 - 1410*m^5*u*v*w^3 - 
    19008*ep*m^5*u*v*w^3 + 1156*m^4*u^2*v*w^3 + 10578*ep*m^4*u^2*v*w^3 - 
    328*m^3*u^3*v*w^3 - 2453*ep*m^3*u^3*v*w^3 + 32*m^2*u^4*v*w^3 + 
    208*ep*m^2*u^4*v*w^3 - 2672*ep*m^5*v^2*w^3 + 212*m^4*u*v^2*w^3 + 
    4433*ep*m^4*u*v^2*w^3 - 180*m^3*u^2*v^2*w^3 - 2354*ep*m^3*u^2*v^2*w^3 + 
    54*m^2*u^3*v^2*w^3 + 525*ep*m^2*u^3*v^2*w^3 - 6*m*u^4*v^2*w^3 - 
    45*ep*m*u^4*v^2*w^3 + 220*ep*m^4*v^3*w^3 + 4*m^3*u*v^3*w^3 - 
    343*ep*m^3*u*v^3*w^3 - 2*m^2*u^2*v^3*w^3 + 174*ep*m^2*u^2*v^3*w^3 - 
    34*ep*m*u^3*v^3*w^3 + 2*ep*u^4*v^3*w^3 + 5*ep*m^2*u*v^4*w^3 - 
    5*ep*m*u^2*v^4*w^3 + ep*u^3*v^4*w^3 + 3760*ep*m^6*w^4 - 402*m^5*u*w^4 - 
    5192*ep*m^5*u*w^4 + 220*m^4*u^2*w^4 + 1981*ep*m^4*u^2*w^4 - 
    30*m^3*u^3*w^4 - 230*ep*m^3*u^3*w^4 - 2068*ep*m^5*v*w^4 + 
    188*m^4*u*v*w^4 + 2850*ep*m^4*u*v*w^4 - 114*m^3*u^2*v*w^4 - 
    1129*ep*m^3*u^2*v*w^4 + 18*m^2*u^3*v*w^4 + 142*ep*m^2*u^3*v*w^4 + 
    320*ep*m^4*v^2*w^4 - 12*m^3*u*v^2*w^4 - 439*ep*m^3*u*v^2*w^4 + 
    10*m^2*u^2*v^2*w^4 + 179*ep*m^2*u^2*v^2*w^4 - 2*m*u^3*v^2*w^4 - 
    23*ep*m*u^3*v^2*w^4 - 10*ep*m^3*v^3*w^4 + 19*ep*m^2*u*v^3*w^4 - 
    9*ep*m*u^2*v^3*w^4 + ep*u^3*v^3*w^4 - 600*ep*m^5*w^5 + 44*m^4*u*w^5 + 
    559*ep*m^4*u*w^5 - 12*m^3*u^2*w^5 - 107*ep*m^3*u^2*w^5 + 
    212*ep*m^4*v*w^5 - 10*m^3*u*v*w^5 - 206*ep*m^3*u*v*w^5 + 
    4*m^2*u^2*v*w^5 + 46*ep*m^2*u^2*v*w^5 - 15*ep*m^3*v^2*w^5 + 
    17*ep*m^2*u*v^2*w^5 - 4*ep*m*u^2*v^2*w^5 + 53*ep*m^4*w^6 - 2*m^3*u*w^6 - 
    25*ep*m^3*u*w^6 - 9*ep*m^3*v*w^6 + 5*ep*m^2*u*v*w^6 - 2*ep*m^3*w^7)/
   (2*m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 
  ((12*m^2 - 7*m*u + u^2 - u*v - 7*m*w + 2*u*w - v*w + w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2))/((16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -((ep*(4*m - u)*u*(3*m - u - v - w)*(512*m^6 - 512*m^5*u + 192*m^4*u^2 - 
      32*m^3*u^3 + 2*m^2*u^4 - 448*m^5*v + 336*m^4*u*v - 88*m^3*u^2*v + 
      8*m^2*u^3*v + 160*m^4*v^2 - 92*m^3*u*v^2 + 14*m^2*u^2*v^2 - 
      28*m^3*v^3 + 18*m^2*u*v^3 - 2*m*u^2*v^3 + 2*m^2*v^4 - 2*m*u*v^4 - 
      576*m^5*w + 432*m^4*u*w - 108*m^3*u^2*w + 9*m^2*u^3*w + 400*m^4*v*w - 
      268*m^3*u*v*w + 63*m^2*u^2*v*w - 5*m*u^3*v*w - 96*m^3*v^2*w + 
      56*m^2*u*v^2*w - 5*m*u^2*v^2*w + 8*m^2*v^3*w - 9*m*u*v^3*w + 
      u^2*v^3*w + 240*m^4*w^2 - 120*m^3*u*w^2 + 15*m^2*u^2*w^2 - 
      132*m^3*v*w^2 + 74*m^2*u*v*w^2 - 11*m*u^2*v*w^2 + 22*m^2*v^2*w^2 - 
      11*m*u*v^2*w^2 + u^2*v^2*w^2 - m*v^3*w^2 + u*v^3*w^2 - 44*m^3*w^3 + 
      11*m^2*u*w^3 + 19*m^2*v*w^3 - 7*m*u*v*w^3 - 2*m*v^2*w^3 + u*v^2*w^3 + 
      3*m^2*w^4 - m*v*w^4))/(m*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
      8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  (ep*(14336*m^9 - 26624*m^8*u + 20224*m^7*u^2 - 8064*m^6*u^3 + 
     1784*m^5*u^4 - 208*m^4*u^5 + 10*m^3*u^6 - 23552*m^8*v + 42496*m^7*u*v - 
     31104*m^6*u^2*v + 11952*m^5*u^3*v - 2564*m^4*u^4*v + 293*m^3*u^5*v - 
     14*m^2*u^6*v + 15104*m^7*v^2 - 24544*m^6*u*v^2 + 15296*m^5*u^2*v^2 - 
     4706*m^4*u^3*v^2 + 725*m^3*u^4*v^2 - 45*m^2*u^5*v^2 - 4864*m^6*v^3 + 
     6608*m^5*u*v^3 - 3128*m^4*u^2*v^3 + 713*m^3*u^3*v^3 - 83*m^2*u^4*v^3 + 
     4*m*u^5*v^3 + 824*m^5*v^4 - 822*m^4*u*v^4 + 197*m^3*u^2*v^4 - 
     32*m^2*u^3*v^4 + 5*m*u^4*v^4 - 68*m^4*v^5 + 32*m^3*u*v^5 + 
     21*m^2*u^2*v^5 - 2*m*u^3*v^5 + 2*m^3*v^6 + m^2*u*v^6 - 3*m*u^2*v^6 - 
     29184*m^8*w + 44928*m^7*u*w - 27168*m^6*u^2*w + 8088*m^5*u^3*w - 
     1188*m^4*u^4*w + 69*m^3*u^5*w + 39424*m^7*v*w - 60288*m^6*u*v*w + 
     36160*m^5*u^2*v*w - 10764*m^4*u^3*v*w + 1603*m^3*u^4*v*w - 
     96*m^2*u^5*v*w - 20032*m^6*v^2*w + 28280*m^5*u*v^2*w - 
     14946*m^4*u^2*v^2*w + 3732*m^3*u^3*v^2*w - 430*m^2*u^4*v^2*w + 
     17*m*u^5*v^2*w + 4736*m^5*v^3*w - 5724*m^4*u*v^3*w + 
     2438*m^3*u^2*v^3*w - 476*m^2*u^3*v^3*w + 39*m*u^4*v^3*w - 
     490*m^4*v^4*w + 430*m^3*u*v^4*w - 108*m^2*u^2*v^4*w + 15*m*u^3*v^4*w - 
     3*u^4*v^4*w + 10*m^3*v^5*w + 4*m^2*u*v^5*w - 8*m*u^2*v^5*w + 
     2*u^3*v^5*w + m^2*v^6*w - m*u*v^6*w + 25088*m^7*w^2 - 31136*m^6*u*w^2 + 
     14352*m^5*u^2*w^2 - 2954*m^4*u^3*w^2 + 242*m^3*u^4*w^2 - 3*m^2*u^5*w^2 - 
     27008*m^6*v*w^2 + 34736*m^5*u*v*w^2 - 16692*m^4*u^2*v*w^2 + 
     3642*m^3*u^3*v*w^2 - 325*m^2*u^4*v*w^2 + 5*m*u^5*v*w^2 + 
     10320*m^5*v^2*w^2 - 12840*m^4*u*v^2*w^2 + 5717*m^3*u^2*v^2*w^2 - 
     1100*m^2*u^3*v^2*w^2 + 78*m*u^4*v^2*w^2 - 1616*m^4*v^3*w^2 + 
     1815*m^3*u*v^3*w^2 - 703*m^2*u^2*v^3*w^2 + 111*m*u^3*v^3*w^2 - 
     6*u^4*v^3*w^2 + 71*m^3*v^4*w^2 - 56*m^2*u*v^4*w^2 + 11*m*u^2*v^4*w^2 - 
     2*u^3*v^4*w^2 + 3*m^2*v^5*w^2 - 4*m*u*v^5*w^2 + 2*u^2*v^5*w^2 - 
     11840*m^6*w^3 + 11368*m^5*u*w^3 - 3730*m^4*u^2*w^3 + 463*m^3*u^3*w^3 - 
     14*m^2*u^4*w^3 + 9728*m^5*v*w^3 - 10416*m^4*u*v*w^3 + 
     3839*m^3*u^2*v*w^3 - 546*m^2*u^3*v*w^3 + 20*m*u^4*v*w^3 - 
     2588*m^4*v^2*w^3 + 2882*m^3*u*v^2*w^3 - 1056*m^2*u^2*v^2*w^3 + 
     140*m*u^3*v^2*w^3 - 3*u^4*v^2*w^3 + 224*m^3*v^3*w^3 - 
     244*m^2*u*v^3*w^3 + 89*m*u^2*v^3*w^3 - 10*u^3*v^3*w^3 - m*u*v^4*w^3 + 
     u^2*v^4*w^3 + 3320*m^5*w^4 - 2310*m^4*u*w^4 + 477*m^3*u^2*w^4 - 
     26*m^2*u^3*w^4 - 1948*m^4*v*w^4 + 1713*m^3*u*v*w^4 - 440*m^2*u^2*v*w^4 + 
     30*m*u^3*v*w^4 + 316*m^3*v^2*w^4 - 320*m^2*u*v^2*w^4 + 
     93*m*u^2*v^2*w^4 - 6*u^3*v^2*w^4 - 10*m^2*v^3*w^4 + 11*m*u*v^3*w^4 - 
     4*u^2*v^3*w^4 - 554*m^4*w^5 + 248*m^3*u*w^5 - 24*m^2*u^2*w^5 + 
     206*m^3*v*w^5 - 146*m^2*u*v*w^5 + 20*m*u^2*v*w^5 - 15*m^2*v^2*w^5 + 
     14*m*u*v^2*w^5 - 3*u^2*v^2*w^5 + 51*m^3*w^6 - 11*m^2*u*w^6 - 
     9*m^2*v*w^6 + 5*m*u*v*w^6 - 2*m^2*w^7))/(2*(3*m - u - v - w)*
    (16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), (3072*m^9 + 43008*ep*m^9 - 4096*m^8*u - 
    90624*ep*m^8*u + 2176*m^7*u^2 + 80896*ep*m^7*u^2 - 576*m^6*u^3 - 
    39744*ep*m^6*u^3 + 76*m^5*u^4 + 11624*ep*m^5*u^4 - 4*m^4*u^5 - 
    2026*ep*m^4*u^5 + 195*ep*m^3*u^6 - 8*ep*m^2*u^7 - 7936*m^8*v - 
    57856*ep*m^8*v + 10432*m^7*u*v + 101760*ep*m^7*u*v - 5584*m^6*u^2*v - 
    72800*ep*m^6*u^2*v + 1524*m^5*u^3*v + 27224*ep*m^5*u^3*v - 
    212*m^4*u^4*v - 5624*ep*m^4*u^4*v + 12*m^3*u^5*v + 609*ep*m^3*u^5*v - 
    27*ep*m^2*u^6*v + 7104*m^7*v^2 + 31872*ep*m^7*v^2 - 8288*m^6*u*v^2 - 
    46752*ep*m^6*u*v^2 + 3692*m^5*u^2*v^2 + 26488*ep*m^5*u^2*v^2 - 
    740*m^4*u^3*v^2 - 7418*ep*m^4*u^3*v^2 + 56*m^3*u^4*v^2 + 
    1073*ep*m^3*u^4*v^2 - 75*ep*m^2*u^5*v^2 + 2*ep*m*u^6*v^2 - 3088*m^6*v^3 - 
    9184*ep*m^6*v^3 + 3148*m^5*u*v^3 + 11432*ep*m^5*u*v^3 - 
    1104*m^4*u^2*v^3 - 5120*ep*m^4*u^2*v^3 + 144*m^3*u^3*v^3 + 
    1077*ep*m^3*u^3*v^3 - 4*m^2*u^4*v^3 - 112*ep*m^2*u^4*v^3 + 
    5*ep*m*u^5*v^3 + 712*m^5*v^4 + 1456*ep*m^5*v^4 - 656*m^4*u*v^4 - 
    1604*ep*m^4*u*v^4 + 172*m^3*u^2*v^4 + 546*ep*m^3*u^2*v^4 - 
    12*m^2*u^3*v^4 - 77*ep*m^2*u^3*v^4 + 4*ep*m*u^4*v^4 - 84*m^4*v^5 - 
    120*ep*m^4*v^5 + 76*m^3*u*v^5 + 124*ep*m^3*u*v^5 - 12*m^2*u^2*v^5 - 
    25*ep*m^2*u^2*v^5 + ep*m*u^3*v^5 + 4*m^3*v^6 + 4*ep*m^3*v^6 - 
    4*m^2*u*v^6 - 4*ep*m^2*u*v^6 - 4096*m^8*w - 75264*ep*m^8*w + 
    4352*m^7*u*w + 135936*ep*m^7*u*w - 1728*m^6*u^2*w - 101184*ep*m^6*u^2*w + 
    304*m^5*u^3*w + 39808*ep*m^5*u^3*w - 20*m^4*u^4*w - 8742*ep*m^4*u^4*w + 
    1017*ep*m^3*u^5*w - 49*ep*m^2*u^6*w + 9280*m^7*v*w + 83328*ep*m^7*v*w - 
    10016*m^6*u*v*w - 124928*ep*m^6*u*v*w + 4148*m^5*u^2*v*w + 
    74232*ep*m^5*u^2*v*w - 780*m^4*u^3*v*w - 22236*ep*m^4*u^3*v*w + 
    56*m^3*u^4*v*w + 3490*ep*m^3*u^4*v*w - 264*ep*m^2*u^5*v*w + 
    7*ep*m*u^6*v*w - 6752*m^6*v^2*w - 36192*ep*m^6*v^2*w + 6648*m^5*u*v^2*w + 
    45872*ep*m^5*u*v^2*w - 2348*m^4*u^2*v^2*w - 21970*ep*m^4*u^2*v^2*w + 
    340*m^3*u^3*v^2*w + 5026*ep*m^3*u^3*v^2*w - 16*m^2*u^4*v^2*w - 
    555*ep*m^2*u^4*v^2*w + 24*ep*m*u^5*v^2*w + 2212*m^5*v^3*w + 
    7688*ep*m^5*v^3*w - 2016*m^4*u*v^3*w - 8696*ep*m^4*u*v^3*w + 
    584*m^3*u^2*v^3*w + 3449*ep*m^3*u^2*v^3*w - 56*m^2*u^3*v^3*w - 
    605*ep*m^2*u^3*v^3*w + 46*ep*m*u^4*v^3*w - ep*u^5*v^3*w - 340*m^4*v^4*w - 
    796*ep*m^4*v^4*w + 308*m^3*u*v^4*w + 880*ep*m^3*u*v^4*w - 
    72*m^2*u^2*v^4*w - 288*ep*m^2*u^2*v^4*w + 4*m*u^3*v^4*w + 
    35*ep*m*u^3*v^4*w - 2*ep*u^4*v^4*w + 20*m^3*v^5*w + 32*ep*m^3*v^5*w - 
    20*m^2*u*v^5*w - 38*ep*m^2*u*v^5*w + 4*m*u^2*v^5*w + 10*ep*m*u^2*v^5*w + 
    2176*m^7*w^2 + 55808*ep*m^7*w^2 - 1728*m^6*u*w^2 - 84160*ep*m^6*u*w^2 + 
    456*m^5*u^2*w^2 + 50224*ep*m^5*u^2*w^2 - 40*m^4*u^3*w^2 - 
    14852*ep*m^4*u^3*w^2 + 2179*ep*m^3*u^4*w^2 - 127*ep*m^2*u^5*w^2 - 
    4240*m^6*v*w^2 - 49312*ep*m^6*v*w^2 + 3564*m^5*u*v*w^2 + 
    61688*ep*m^5*u*v*w^2 - 1024*m^4*u^2*v*w^2 - 29500*ep*m^4*u^2*v*w^2 + 
    100*m^3*u^3*v*w^2 + 6743*ep*m^3*u^3*v*w^2 - 737*ep*m^2*u^4*v*w^2 + 
    31*ep*m*u^5*v*w^2 + 2364*m^5*v^2*w^2 + 16104*ep*m^5*v^2*w^2 - 
    1896*m^4*u*v^2*w^2 - 17562*ep*m^4*u*v^2*w^2 + 484*m^3*u^2*v^2*w^2 + 
    6906*ep*m^3*u^2*v^2*w^2 - 40*m^2*u^3*v^2*w^2 - 1194*ep*m^2*u^3*v^2*w^2 + 
    82*ep*m*u^4*v^2*w^2 - ep*u^5*v^2*w^2 - 520*m^4*v^3*w^2 - 
    2320*ep*m^4*v^3*w^2 + 420*m^3*u*v^3*w^2 + 2443*ep*m^3*u*v^3*w^2 - 
    92*m^2*u^2*v^3*w^2 - 824*ep*m^2*u^2*v^3*w^2 + 4*m*u^3*v^3*w^2 + 
    111*ep*m*u^3*v^3*w^2 - 5*ep*u^4*v^3*w^2 + 40*m^3*v^4*w^2 + 
    130*ep*m^3*v^4*w^2 - 36*m^2*u*v^4*w^2 - 149*ep*m^2*u*v^4*w^2 + 
    8*m*u^2*v^4*w^2 + 46*ep*m*u^2*v^4*w^2 - 4*ep*u^3*v^4*w^2 - 
    ep*m^2*v^5*w^2 + ep*m*u*v^5*w^2 - 576*m^6*w^3 - 22720*ep*m^6*w^3 + 
    304*m^5*u*w^3 + 27520*ep*m^5*u*w^3 - 40*m^4*u^2*w^3 - 
    12364*ep*m^4*u^2*w^3 + 2446*ep*m^3*u^3*w^3 - 180*ep*m^2*u^4*w^3 + 
    940*m^5*v*w^3 + 15352*ep*m^5*v*w^3 - 556*m^4*u*v*w^3 - 
    15540*ep*m^4*u*v*w^3 + 84*m^3*u^2*v*w^3 + 5693*ep*m^3*u^2*v*w^3 - 
    906*ep*m^2*u^3*v*w^3 + 54*ep*m*u^4*v*w^3 - 360*m^4*v^2*w^3 - 
    3514*ep*m^4*v^2*w^3 + 220*m^3*u*v^2*w^3 + 3282*ep*m^3*u*v^2*w^3 - 
    32*m^2*u^2*v^2*w^3 - 999*ep*m^2*u^2*v^2*w^3 + 111*ep*m*u^3*v^2*w^3 - 
    3*ep*u^4*v^2*w^3 + 40*m^3*v^3*w^3 + 299*ep*m^3*v^3*w^3 - 
    28*m^2*u*v^3*w^3 - 301*ep*m^2*u*v^3*w^3 + 4*m*u^2*v^3*w^3 + 
    84*ep*m*u^2*v^3*w^3 - 7*ep*u^3*v^3*w^3 - 6*ep*m^2*v^4*w^3 + 
    7*ep*m*u*v^4*w^3 - 2*ep*u^2*v^4*w^3 + 76*m^5*w^4 + 5480*ep*m^5*w^4 - 
    20*m^4*u*w^4 - 5010*ep*m^4*u*w^4 + 1509*ep*m^3*u^2*w^4 - 
    150*ep*m^2*u^3*w^4 - 100*m^4*v*w^4 - 2652*ep*m^4*v*w^4 + 32*m^3*u*v*w^4 + 
    2072*ep*m^3*u*v*w^4 - 531*ep*m^2*u^2*v*w^4 + 46*ep*m*u^3*v*w^4 + 
    20*m^3*v^2*w^4 + 377*ep*m^3*v^2*w^4 - 8*m^2*u*v^2*w^4 - 
    301*ep*m^2*u*v^2*w^4 + 62*ep*m*u^2*v^2*w^4 - 3*ep*u^3*v^2*w^4 - 
    14*ep*m^2*v^3*w^4 + 14*ep*m*u*v^3*w^4 - 3*ep*u^2*v^3*w^4 - 4*m^4*w^5 - 
    782*ep*m^4*w^5 + 481*ep*m^3*u*w^5 - 73*ep*m^2*u^2*w^5 + 4*m^3*v*w^5 + 
    241*ep*m^3*v*w^5 - 134*ep*m^2*u*v*w^5 + 19*ep*m*u^2*v*w^5 - 
    16*ep*m^2*v^2*w^5 + 11*ep*m*u*v^2*w^5 - ep*u^2*v^2*w^5 + 61*ep*m^3*w^6 - 
    19*ep*m^2*u*w^6 - 9*ep*m^2*v*w^6 + 3*ep*m*u*v*w^6 - 2*ep*m^2*w^7)/
   (2*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*(-1 + 2*ep))/((4*m - v)*v), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (2*(-1 + 2*ep))/((4*m - v)*v), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -((6*m^2 - 2*m*u - 5*m*v - ep*m*v + u*v - ep*u*v + v^2 - 2*m*w + 
     v*w - ep*v*w)/(v*(-4*m + v)*(-3*m + u + v + w))), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, (-1 + 3*ep)/((4*m - v)*v), 
  -1/2*(ep*(64*m^4 - 12*m^2*u^2 + 2*m*u^3 - 48*m^3*v + 8*m^2*u*v + m*u^2*v + 
      12*m^2*v^2 - 2*m*u*v^2 - m*v^3 - 48*m^3*w - 8*m^2*u*w + 5*m*u^2*w + 
      24*m^2*v*w - 4*m*u*v*w - 2*u^2*v*w - 3*m*v^2*w + 2*u*v^2*w + 
      12*m^2*w^2 + 2*m*u*w^2 - 3*m*v*w^2 - m*w^3))/
    ((-1 + 2*ep)*(4*m - v)*v*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 
  (-2*(-1 + 3*ep))/((4*m - v)*v), 
  -1/2*(ep*(64*m^4 - 80*m^3*u + 28*m^2*u^2 - 3*m*u^3 - 32*m^3*v + 
      24*m^2*u*v - 4*m*u^2*v + 4*m^2*v^2 - m*u*v^2 - 48*m^3*w + 40*m^2*u*w - 
      7*m*u^2*w + 24*m^2*v*w - 12*m*u*v*w + 2*u^2*v*w - 3*m*v^2*w + 
      12*m^2*w^2 - 5*m*u*w^2 - 4*m*v*w^2 + 2*u*v*w^2 - m*w^3))/
    ((-1 + 2*ep)*(4*m - v)*v*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 
  (-1 + 3*ep)/((4*m - v)*v), 
  -1/2*(ep*u*(48*m^3 - 24*m^2*u + 3*m*u^2 - 16*m^2*v + 4*m*u*v + m*v^2 - 
      16*m^2*w + 4*m*u*w + 6*m*v*w - 2*u*v*w + m*w^2))/
    ((-1 + 2*ep)*(4*m - v)*v*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-64*m^4 + 64*ep*m^4 + 32*m^3*u - 32*ep*m^3*u - 4*m^2*u^2 + 4*ep*m^2*u^2 + 
    64*m^3*v - 80*ep*m^3*v - 24*m^2*u*v + 40*ep*m^2*u*v + 2*m*u^2*v - 
    5*ep*m*u^2*v - 20*m^2*v^2 + 28*ep*m^2*v^2 + 4*m*u*v^2 - 8*ep*m*u*v^2 + 
    2*m*v^3 - 3*ep*m*v^3 + 32*m^3*w - 32*ep*m^3*w - 8*m^2*u*w + 
    8*ep*m^2*u*w - 24*m^2*v*w + 40*ep*m^2*v*w + 8*m*u*v*w - 10*ep*m*u*v*w + 
    4*m*v^2*w - 8*ep*m*v^2*w - 2*u*v^2*w + 4*ep*u*v^2*w - 4*m^2*w^2 + 
    4*ep*m^2*w^2 + 2*m*v*w^2 - 5*ep*m*v*w^2)/
   (2*(4*m - v)*v*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(64*m^5 - 80*m^4*u + 28*m^3*u^2 - 3*m^2*u^3 - 48*m^4*v + 72*m^3*u*v - 
     27*m^2*u^2*v + 3*m*u^3*v + 12*m^3*v^2 - 17*m^2*u*v^2 + 4*m*u^2*v^2 - 
     m^2*v^3 + m*u*v^3 - 48*m^4*w + 40*m^3*u*w - 7*m^2*u^2*w + 24*m^3*v*w - 
     30*m^2*u*v*w + 6*m*u^2*v*w - 3*m^2*v^2*w + 6*m*u*v^2*w - 2*u^2*v^2*w + 
     12*m^3*w^2 - 5*m^2*u*w^2 - 3*m^2*v*w^2 + 3*m*u*v*w^2 - m^2*w^3))/
   (2*(-1 + 2*ep)*(4*m - v)*v*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*
    (4*m^2 - m*u + m*v - u*v - m*w))/(ep*v*(-3*m + u + v + w)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)), ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*
    (4*m^2 - 7*m*u + 2*u^2 - m*v + u*v - m*w + 2*u*w))/
   (ep*u*(-3*m + u + v + w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 
     6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 
     2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)), 0, 
  -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(12*m^3 - 7*m^2*u + m*u^2 - 
      5*m^2*v + 4*m*u*v - u^2*v - 7*m^2*w + 2*m*u*w + m*v*w - u*v*w + m*w^2))/
    (ep*m*v*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 
      6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 
      2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2))), 0, 0, 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(-12*m^3 + 7*m^2*u - m*u^2 + 5*m^2*v - 4*m*u*v + 
      u^2*v + 7*m^2*w - 2*m*u*w - m*v*w + u*v*w - m*w^2))/
    (v*(-3*m + u + v + w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 
      2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 
      2*m^2*v*w - 2*m*u*v*w + m^2*w^2))), 
  (ep*(768*m^7 - 1216*m^6*u + 752*m^5*u^2 - 228*m^4*u^3 + 34*m^3*u^4 - 
     2*m^2*u^5 - 512*m^6*v + 432*m^5*u*v - 200*m^4*u^2*v + 83*m^3*u^3*v - 
     21*m^2*u^4*v + 2*m*u^5*v - 96*m^5*v^2 + 620*m^4*u*v^2 - 
     425*m^3*u^2*v^2 + 97*m^2*u^3*v^2 - 7*m*u^4*v^2 + 144*m^4*v^3 - 
     375*m^3*u*v^3 + 178*m^2*u^2*v^3 - 23*m*u^3*v^3 - 37*m^3*v^4 + 
     65*m^2*u*v^4 - 17*m*u^2*v^4 + 3*m^2*v^5 - 3*m*u*v^5 - 1024*m^6*w + 
     1296*m^5*u*w - 600*m^4*u^2*w + 121*m^3*u^3*w - 9*m^2*u^4*w + 
     448*m^5*v*w - 200*m^4*u*v*w + 114*m^3*u^2*v*w - 59*m^2*u^3*v*w + 
     9*m*u^4*v*w + 144*m^4*v^2*w - 567*m^3*u*v^2*w + 244*m^2*u^2*v^2*w - 
     22*m*u^3*v^2*w - 2*u^4*v^2*w - 92*m^3*v^3*w + 217*m^2*u*v^3*w - 
     79*m*u^2*v^3*w + 8*u^3*v^3*w + 11*m^2*v^4*w - 20*m*u*v^4*w + 
     6*u^2*v^4*w + 544*m^5*w^2 - 516*m^4*u*w^2 + 159*m^3*u^2*w^2 - 
     16*m^2*u^3*w^2 - 144*m^4*v*w^2 + 3*m^3*u*v*w^2 - 28*m^2*u^2*v*w^2 + 
     11*m*u^3*v*w^2 - 54*m^3*v^2*w^2 + 167*m^2*u*v^2*w^2 - 43*m*u^2*v^2*w^2 + 
     14*m^2*v^3*w^2 - 32*m*u*v^3*w^2 + 8*u^2*v^3*w^2 - 144*m^4*w^3 + 
     91*m^3*u*w^3 - 14*m^2*u^2*w^3 + 20*m^3*v*w^3 + 9*m^2*u*v*w^3 + 
     3*m*u^2*v*w^3 + 6*m^2*v^2*w^3 - 16*m*u*v^2*w^3 + 2*u^2*v^2*w^3 + 
     19*m^3*w^4 - 6*m^2*u*w^4 - m^2*v*w^4 - m*u*v*w^4 - m^2*w^5))/
   (2*v*(-3*m + u + v + w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)), 0, 0, 0, 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(4*m^2 - 7*m*u + 2*u^2 - m*v + u*v - m*w + 
      2*u*w))/((3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 
      6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 
      2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2))), 
  (ep*(2304*m^7 - 3072*m^6*u + 1632*m^5*u^2 - 432*m^4*u^3 + 57*m^3*u^4 - 
     3*m^2*u^5 - 1984*m^6*v + 1520*m^5*u*v - 116*m^4*u^2*v - 183*m^3*u^3*v + 
     57*m^2*u^4*v - 5*m*u^5*v + 624*m^5*v^2 - 280*m^4*u*v^2 - 
     49*m^3*u^2*v^2 + 40*m^2*u^3*v^2 - 5*m*u^4*v^2 - 84*m^4*v^3 + 
     59*m^3*u*v^3 - 29*m^2*u^2*v^3 + 5*m*u^3*v^3 + 4*m^3*v^4 - 9*m^2*u*v^4 + 
     5*m*u^2*v^4 - 3072*m^6*w + 3264*m^5*u*w - 1296*m^4*u^2*w + 
     228*m^3*u^3*w - 15*m^2*u^4*w + 2000*m^5*v*w - 1160*m^4*u*v*w + 
     m^3*u^2*v*w + 97*m^2*u^3*v*w - 14*m*u^4*v*w - 408*m^4*v^2*w + 
     174*m^3*u*v^2*w + 20*m^2*u^2*v^2*w - 17*m*u^3*v^2*w + 2*u^4*v^2*w + 
     21*m^3*v^3*w - 27*m^2*u*v^3*w + 10*m*u^2*v^3*w - 2*u^3*v^3*w + 
     m^2*v^4*w - m*u*v^4*w + 1632*m^5*w^2 - 1296*m^4*u*w^2 + 
     342*m^3*u^2*w^2 - 30*m^2*u^3*w^2 - 756*m^4*v*w^2 + 311*m^3*u*v*w^2 + 
     15*m^2*u^2*v*w^2 - 12*m*u^3*v*w^2 + 87*m^3*v^2*w^2 - 38*m^2*u*v^2*w^2 - 
     9*m*u^2*v^2*w^2 + 4*u^3*v^2*w^2 + m*u*v^3*w^2 - 2*u^2*v^3*w^2 - 
     432*m^4*w^3 + 228*m^3*u*w^3 - 30*m^2*u^2*w^3 + 127*m^3*v*w^3 - 
     33*m^2*u*v*w^3 - 2*m*u^2*v*w^3 - 6*m^2*v^2*w^3 + 3*m*u*v^2*w^3 + 
     2*u^2*v^2*w^3 + 57*m^3*w^4 - 15*m^2*u*w^4 - 8*m^2*v*w^4 + m*u*v*w^4 - 
     3*m^2*w^5))/(2*v*(-3*m + u + v + w)*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)), 0, 0, ((-1 + 2*ep)*(-1 + 3*ep)*(4*m^2 - m*u + m*v - u*v - 
     m*w))/(v*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
     m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
     2*m*u*v*w + m^2*w^2)), 
  -1/2*(ep*u*(64*m^5 - 48*m^4*u + 12*m^3*u^2 - m^2*u^3 + 176*m^4*v - 
      200*m^3*u*v + 67*m^2*u^2*v - 7*m*u^3*v - 52*m^3*v^2 + 45*m^2*u*v^2 - 
      8*m*u^2*v^2 + m^2*v^3 - m*u*v^3 - 48*m^4*w + 24*m^3*u*w - 3*m^2*u^2*w - 
      88*m^3*v*w + 62*m^2*u*v*w - 10*m*u^2*v*w + 13*m^2*v^2*w - 
      18*m*u*v^2*w + 4*u^2*v^2*w + 12*m^3*w^2 - 3*m^2*u*w^2 + 11*m^2*v*w^2 - 
      3*m*u*v*w^2 - m^2*w^3))/(v*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
      2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
      m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
      2*m*u*v*w + m^2*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (3*ep*(-1 + 2*ep)*(64*m^5 - 80*m^4*u + 28*m^3*u^2 - 3*m^2*u^3 - 
     48*m^4*v + 72*m^3*u*v - 27*m^2*u^2*v + 3*m*u^3*v + 12*m^3*v^2 - 
     17*m^2*u*v^2 + 4*m*u^2*v^2 - m^2*v^3 + m*u*v^3 - 48*m^4*w + 40*m^3*u*w - 
     7*m^2*u^2*w + 24*m^3*v*w - 30*m^2*u*v*w + 6*m*u^2*v*w - 3*m^2*v^2*w + 
     6*m*u*v^2*w - 2*u^2*v^2*w + 12*m^3*w^2 - 5*m^2*u*w^2 - 3*m^2*v*w^2 + 
     3*m*u*v*w^2 - m^2*w^3))/(2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)), -1/2*(-256*ep*m^7 + 256*ep*m^6*u - 96*ep*m^5*u^2 + 
     16*ep*m^4*u^3 - ep*m^3*u^4 - 128*m^6*v + 128*ep*m^6*v + 160*m^5*u*v + 
     96*ep*m^5*u*v - 88*m^4*u^2*v - 168*ep*m^4*u^2*v + 22*m^3*u^3*v + 
     58*ep*m^3*u^3*v - 2*m^2*u^4*v - 6*ep*m^2*u^4*v + 96*m^5*v^2 - 
     144*m^4*u*v^2 - 224*ep*m^4*u*v^2 + 94*m^3*u^2*v^2 + 224*ep*m^3*u^2*v^2 - 
     24*m^2*u^3*v^2 - 70*ep*m^2*u^3*v^2 + 2*m*u^4*v^2 + 7*ep*m*u^4*v^2 - 
     24*m^4*v^3 - 8*ep*m^4*v^3 + 42*m^3*u*v^3 + 54*ep*m^3*u*v^3 - 
     26*m^2*u^2*v^3 - 42*ep*m^2*u^2*v^3 + 4*m*u^3*v^3 + 8*ep*m*u^3*v^3 + 
     2*m^3*v^4 + ep*m^3*v^4 - 4*m^2*u*v^4 - 2*ep*m^2*u*v^4 + 2*m*u^2*v^4 + 
     ep*m*u^2*v^4 + 256*ep*m^6*w - 192*ep*m^5*u*w + 48*ep*m^4*u^2*w - 
     4*ep*m^3*u^3*w + 96*m^5*v*w - 96*ep*m^5*v*w - 112*m^4*u*v*w - 
     80*ep*m^4*u*v*w + 46*m^3*u^2*v*w + 82*ep*m^3*u^2*v*w - 6*m^2*u^3*v*w - 
     14*ep*m^2*u^3*v*w - 48*m^4*v^2*w + 76*m^3*u*v^2*w + 112*ep*m^3*u*v^2*w - 
     38*m^2*u^2*v^2*w - 84*ep*m^2*u^2*v^2*w + 6*m*u^3*v^2*w + 
     14*ep*m*u^3*v^2*w + 6*m^3*v^3*w + 2*ep*m^3*v^3*w - 12*m^2*u*v^3*w - 
     14*ep*m^2*u*v^3*w + 8*m*u^2*v^3*w + 16*ep*m*u^2*v^3*w - 2*u^3*v^3*w - 
     4*ep*u^3*v^3*w - 96*ep*m^5*w^2 + 48*ep*m^4*u*w^2 - 6*ep*m^3*u^2*w^2 - 
     24*m^4*v*w^2 + 24*ep*m^4*v*w^2 + 26*m^3*u*v*w^2 + 22*ep*m^3*u*v*w^2 - 
     6*m^2*u^2*v*w^2 - 10*ep*m^2*u^2*v*w^2 + 6*m^3*v^2*w^2 - 
     10*m^2*u*v^2*w^2 - 14*ep*m^2*u*v^2*w^2 + 4*m*u^2*v^2*w^2 + 
     7*ep*m*u^2*v^2*w^2 + 16*ep*m^4*w^3 - 4*ep*m^3*u*w^3 + 2*m^3*v*w^3 - 
     2*ep*m^3*v*w^3 - 2*m^2*u*v*w^3 - 2*ep*m^2*u*v*w^3 - ep*m^3*w^4)/
    (v*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
      8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*
    (-4*m + 2*u + v + w))/(ep^2*u*(-3*m + u + v + w)*
    (-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - w^2)), 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-4*m^2 + m*v + u*v + m*w + u*w))/
   (ep*u*(-3*m + u + v + w)*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - 
     w^2)), -(((-1 + 2*ep)*m*(-4*m + 2*u + v + w))/
    (ep*u*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - w^2))), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -(((-1 + 2*ep)*(-1 + 3*ep)*(2*m - v - w))/
    (ep*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2))), (2*m)/(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2), 
  ((-1 + 2*ep)^2*(2*m - v - w))/(ep*(3*m - u - v - w)*
    (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (12*m^2 + 8*ep*m^2 - 4*m*u - 7*m*v - 2*ep*m*v + 
    u*v - 2*ep*u*v + v^2 - 7*m*w - 2*ep*m*w + u*w - 2*ep*u*w + 2*v*w + w^2)/
   ((3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (2*(-1 + 2*ep))/(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2), 
  0, 0, -(((-1 + 2*ep)*(4*m - 2*u - v - w))/((3*m - u - v - w)*
     (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2))), 0, 0, 
  -(((-1 + 2*ep)*(2*m - v - w))/((3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + 
      v^2 - 8*m*w + 2*v*w + w^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (12*m^2 + 8*ep*m^2 - 4*m*u - 7*m*v - 2*ep*m*v + u*v - 2*ep*u*v + v^2 - 
    7*m*w - 2*ep*m*w + u*w - 2*ep*u*w + 2*v*w + w^2)/
   ((3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)), 
  0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(12*m^2 - 7*m*u + u^2 - 
      2*m*v - 7*m*w + 2*u*w + w^2))/(ep^2*m*v*(3*m - u - v - w)*
     (16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2))), 0, 0, 0, 0, 0, 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(10*m^2 - 6*m*u + u^2 - 2*m*v - 6*m*w + 2*u*w + 
      w^2))/(ep*m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2))), 
  -(((-1 + 2*ep)*(12*m^2 - 7*m*u + u^2 - 2*m*v - 7*m*w + 2*u*w + w^2))/
    (ep*m*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2))), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, ((-1 + 2*ep)*(-1 + 3*ep)*(2*m - u - w))/
   (ep*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)), (4*m - u - w)/(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
    w^2), -(((-1 + 2*ep)^2*(2*m - u - w))/(ep*(3*m - u - v - w)*
     (16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2))), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*(3*m^2 + 10*ep*m^2 - m*u - 6*ep*m*u + ep*u^2 - m*v - 2*ep*m*v - m*w - 
     6*ep*m*w + 2*ep*u*w + ep*w^2))/((3*m - u - v - w)*
    (16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)), 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((-1 + 2*ep)*(2*m - u - w))/
   ((3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)), 
  0, 0, 0, 0, 0, 0, -(((-1 + 2*ep)*(4*m - u - w))/
    (v*(-16*m^2 + 8*m*u - u^2 + 4*m*v + 8*m*w - 2*u*w - w^2))), 0, 0, 0, 0, 
  0, ((-1 + 2*ep)*(-12*m^2 + 7*m*u - u^2 + 2*m*v + 7*m*w - 2*u*w - w^2))/
   (v*(-3*m + u + v + w)*(-16*m^2 + 8*m*u - u^2 + 4*m*v + 8*m*w - 2*u*w - 
     w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((48*ep*m^3 - 40*ep*m^2*u + 11*ep*m*u^2 - ep*u^3 - 6*m^2*v - 48*ep*m^2*v + 
     2*m*u*v + 24*ep*m*u*v - 3*ep*u^2*v + 2*m*v^2 + 8*ep*m*v^2 - 
     40*ep*m^2*w + 22*ep*m*u*w - 3*ep*u^2*w + 2*m*v*w + 24*ep*m*v*w - 
     6*ep*u*v*w + 11*ep*m*w^2 - 3*ep*u*w^2 - 3*ep*v*w^2 - ep*w^3)/
    (v*(-3*m + u + v + w)*(-16*m^2 + 8*m*u - u^2 + 4*m*v + 8*m*w - 2*u*w - 
      w^2))), 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*(ep*(8*m^2 - 2*m*u - 2*m*v - 2*m*w + v*w))/
    ((-1 + 2*ep)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
      8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 
  (ep*(8*m^2 - 2*m*u - 2*m*v - 6*m*w + v*w + w^2))/
   (2*(-1 + 2*ep)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 
  -1/2*(ep*(8*m^2 - 2*m*u - 2*m*v - 6*m*w + u*w + w^2))/
    ((-1 + 2*ep)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
      8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (ep*(8*m^2 - 2*m*u - 2*m*v - 2*m*w + u*w))/
   (2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -1/2*(ep*(16*m^3 - 12*m^2*u + 2*m*u^2 - 4*m^2*v + 2*m*u*v - 8*m^2*w + 
      3*m*u*w + m*v*w - u*v*w + m*w^2))/((-1 + 2*ep)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0}, 
 {((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(4*m^2 - m*u + m*v - u*v - m*w))/
   (ep*v*(-3*m + u + v + w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 
     6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 
     2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)), 0, 
  -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(-4*m^2 + 7*m*u - 2*u^2 + m*v - 
      u*v + m*w - 2*u*w))/(ep*v*(-3*m + u + v + w)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
      m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
      2*m*u*v*w + m^2*w^2))), 
  -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(12*m^3 - 7*m^2*u + m*u^2 - 
      5*m^2*v + 4*m*u*v - u^2*v - 7*m^2*w + 2*m*u*w + m*v*w - u*v*w + m*w^2))/
    (ep*m*v*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 
      6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 
      2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2))), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, ((-1 + 2*ep)*(-1 + 3*ep)*(4*m^2 - m*u + m*v - u*v - m*w))/
   (v*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
     m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
     2*m*u*v*w + m^2*w^2)), 
  (ep*(128*m^5 - 192*m^4*u + 72*m^3*u^2 - 8*m^2*u^3 - 128*m^4*v + 
     224*m^3*u*v - 88*m^2*u^2*v + 10*m*u^3*v + 40*m^3*v^2 - 60*m^2*u*v^2 + 
     14*m*u^2*v^2 - 4*m^2*v^3 + 4*m*u*v^3 - 96*m^4*w + 96*m^3*u*w - 
     18*m^2*u^2*w + 64*m^3*v*w - 92*m^2*u*v*w + 19*m*u^2*v*w - 10*m^2*v^2*w + 
     21*m*u*v^2*w - 7*u^2*v^2*w + 24*m^3*w^2 - 12*m^2*u*w^2 - 8*m^2*v*w^2 + 
     9*m*u*v*w^2 - 2*m^2*w^3))/(2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)), 0, 0, 0, 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(4*m^2 - 7*m*u + 2*u^2 - m*v + u*v - m*w + 
      2*u*w))/((3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 
      6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 
      2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2))), 
  -1/2*(ep*(512*m^6 - 1152*m^5*u + 736*m^4*u^2 - 184*m^3*u^3 + 16*m^2*u^4 - 
      640*m^5*v + 1424*m^4*u*v - 836*m^3*u^2*v + 186*m^2*u^3*v - 14*m*u^4*v + 
      288*m^4*v^2 - 572*m^3*u*v^2 + 254*m^2*u^2*v^2 - 32*m*u^3*v^2 - 
      56*m^3*v^3 + 88*m^2*u*v^3 - 22*m*u^2*v^3 + 4*m^2*v^4 - 4*m*u*v^4 - 
      640*m^5*w + 1264*m^4*u*w - 588*m^3*u^2*w + 86*m^2*u^3*w - 2*m*u^4*w + 
      576*m^4*v*w - 1172*m^3*u*v*w + 501*m^2*u^2*v*w - 63*m*u^3*v*w - 
      168*m^3*v^2*w + 325*m^2*u*v^2*w - 113*m*u^2*v^2*w + 11*u^3*v^2*w + 
      16*m^2*v^3*w - 27*m*u*v^3*w + 7*u^2*v^3*w + 288*m^4*w^2 - 
      496*m^3*u*w^2 + 149*m^2*u^2*w^2 - 9*m*u^3*w^2 - 168*m^3*v*w^2 + 
      320*m^2*u*v*w^2 - 93*m*u^2*v*w^2 + 5*u^3*v*w^2 + 24*m^2*v^2*w^2 - 
      47*m*u*v^2*w^2 + 12*u^2*v^2*w^2 - 56*m^3*w^3 + 83*m^2*u*w^3 - 
      12*m*u^2*w^3 + 16*m^2*v*w^3 - 29*m*u*v*w^3 + 5*u^2*v*w^3 + 4*m^2*w^4 - 
      5*m*u*w^4))/((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
      2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
      m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
      2*m*u*v*w + m^2*w^2)), 0, 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(-12*m^3 + 7*m^2*u - m*u^2 + 5*m^2*v - 4*m*u*v + 
      u^2*v + 7*m^2*w - 2*m*u*w - m*v*w + u*v*w - m*w^2))/
    (v*(-3*m + u + v + w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 
      2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 
      2*m^2*v*w - 2*m*u*v*w + m^2*w^2))), 
  (ep*(3072*m^7 - 4096*m^6*u + 2176*m^5*u^2 - 576*m^4*u^3 + 76*m^3*u^4 - 
     4*m^2*u^5 - 3200*m^6*v + 3200*m^5*u*v - 1096*m^4*u^2*v + 116*m^3*u^3*v + 
     10*m^2*u^4*v - 2*m*u^5*v + 1280*m^5*v^2 - 1120*m^4*u*v^2 + 
     384*m^3*u^2*v^2 - 62*m^2*u^3*v^2 + 4*m*u^4*v^2 - 232*m^4*v^3 + 
     224*m^3*u*v^3 - 96*m^2*u^2*v^3 + 14*m*u^3*v^3 + 16*m^3*v^4 - 
     20*m^2*u*v^4 + 8*m*u^2*v^4 - 4096*m^6*w + 4352*m^5*u*w - 
     1728*m^4*u^2*w + 304*m^3*u^3*w - 20*m^2*u^4*w + 3296*m^5*v*w - 
     2704*m^4*u*v*w + 730*m^3*u^2*v*w - 61*m^2*u^3*v*w - m*u^4*v*w - 
     928*m^4*v^2*w + 796*m^3*u*v^2*w - 249*m^2*u^2*v^2*w + 31*m*u^3*v^2*w - 
     u^4*v^2*w + 98*m^3*v^3*w - 116*m^2*u*v^3*w + 39*m*u^2*v^3*w - 
     5*u^3*v^3*w - 2*m^2*v^4*w + 2*m*u*v^4*w + 2176*m^5*w^2 - 
     1728*m^4*u*w^2 + 456*m^3*u^2*w^2 - 40*m^2*u^3*w^2 - 1272*m^4*v*w^2 + 
     832*m^3*u*v*w^2 - 166*m^2*u^2*v*w^2 + 9*m*u^3*v*w^2 + 224*m^3*v^2*w^2 - 
     193*m^2*u*v^2*w^2 + 43*m*u^2*v^2*w^2 - 2*u^3*v^2*w^2 - 10*m^2*v^3*w^2 + 
     13*m*u*v^3*w^2 - 5*u^2*v^3*w^2 - 576*m^4*w^3 + 304*m^3*u*w^3 - 
     40*m^2*u^2*w^3 + 218*m^3*v*w^3 - 109*m^2*u*v*w^3 + 13*m*u^2*v*w^3 - 
     18*m^2*v^2*w^3 + 16*m*u*v^2*w^3 - u^2*v^2*w^3 + 76*m^3*w^4 - 
     20*m^2*u*w^4 - 14*m^2*v*w^4 + 5*m*u*v*w^4 - 4*m^2*w^5))/
   (2*v*(-3*m + u + v + w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*ep*(-1 + 2*ep)*(4*m - u)*u*(16*m^3 - 12*m^2*u + 2*m*u^2 - 4*m^2*v + 
     2*m*u*v - 8*m^2*w + 3*m*u*w + m*v*w - u*v*w + m*w^2))/
   (2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
     8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)), 
  (128*m^6 + 128*ep*m^6 - 160*m^5*u - 352*ep*m^5*u + 88*m^4*u^2 + 
    280*ep*m^4*u^2 - 22*m^3*u^3 - 82*ep*m^3*u^3 + 2*m^2*u^4 + 8*ep*m^2*u^4 - 
    96*m^5*v - 96*ep*m^5*v + 144*m^4*u*v + 336*ep*m^4*u*v - 94*m^3*u^2*v - 
    286*ep*m^3*u^2*v + 24*m^2*u^3*v + 84*ep*m^2*u^3*v - 2*m*u^4*v - 
    8*ep*m*u^4*v + 24*m^4*v^2 + 24*ep*m^4*v^2 - 42*m^3*u*v^2 - 
    78*ep*m^3*u*v^2 + 26*m^2*u^2*v^2 + 56*ep*m^2*u^2*v^2 - 4*m*u^3*v^2 - 
    10*ep*m*u^3*v^2 - 2*m^3*v^3 - 2*ep*m^3*v^3 + 4*m^2*u*v^3 + 
    4*ep*m^2*u*v^3 - 2*m*u^2*v^3 - 2*ep*m*u^2*v^3 - 96*m^5*w - 96*ep*m^5*w + 
    112*m^4*u*w + 256*ep*m^4*u*w - 46*m^3*u^2*w - 142*ep*m^3*u^2*w + 
    6*m^2*u^3*w + 21*ep*m^2*u^3*w + 48*m^4*v*w + 48*ep*m^4*v*w - 
    76*m^3*u*v*w - 172*ep*m^3*u*v*w + 38*m^2*u^2*v*w + 110*ep*m^2*u^2*v*w - 
    6*m*u^3*v*w - 18*ep*m*u^3*v*w - 6*m^3*v^2*w - 6*ep*m^3*v^2*w + 
    12*m^2*u*v^2*w + 21*ep*m^2*u*v^2*w - 8*m*u^2*v^2*w - 20*ep*m*u^2*v^2*w + 
    2*u^3*v^2*w + 5*ep*u^3*v^2*w + 24*m^4*w^2 + 24*ep*m^4*w^2 - 
    26*m^3*u*w^2 - 62*ep*m^3*u*w^2 + 6*m^2*u^2*w^2 + 18*ep*m^2*u^2*w^2 - 
    6*m^3*v*w^2 - 6*ep*m^3*v*w^2 + 10*m^2*u*v*w^2 + 22*ep*m^2*u*v*w^2 - 
    4*m*u^2*v*w^2 - 10*ep*m*u^2*v*w^2 - 2*m^3*w^3 - 2*ep*m^3*w^3 + 
    2*m^2*u*w^3 + 5*ep*m^2*u*w^3)/(2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)), 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, ep/(3*m - u - v - w), 0, 0, 0}, 
 {0, -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(16*m^3 - 12*m^2*u + 2*m*u^2 - 
      8*m^2*v + 5*m*u*v + m*v^2 - u*v^2 - 8*m^2*w + 3*m*u*w + 2*m*v*w - 
      u*v*w + m*w^2)*(12*m^3 - 7*m^2*u + m*u^2 + 4*m^2*v - 2*m*u*v - 
      9*m*v^2 + 3*u*v^2 + 2*v^3 - 7*m^2*w + 2*m*u*w - 5*m*v*w + u*v*w + 
      3*v^2*w + m*w^2 + v*w^2))/(ep^2*u*(-3*m + u + v + w)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
      2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
      2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2))), 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(18432*m^11 - 35328*m^10*u + 
     28928*m^9*u^2 - 13120*m^8*u^3 + 3560*m^7*u^4 - 578*m^6*u^5 + 
     52*m^5*u^6 - 2*m^4*u^7 + 45056*m^10*v - 99328*m^9*u*v + 
     90752*m^8*u^2*v - 44832*m^7*u^3*v + 12984*m^6*u^4*v - 2210*m^5*u^5*v + 
     205*m^4*u^6*v - 8*m^3*u^7*v - 116224*m^9*v^2 + 197824*m^8*u*v^2 - 
     138640*m^7*u^2*v^2 + 51332*m^6*u^3*v^2 - 10613*m^5*u^4*v^2 + 
     1164*m^4*u^5*v^2 - 53*m^3*u^6*v^2 + 95168*m^8*v^3 - 125808*m^7*u*v^3 + 
     65788*m^6*u^2*v^3 - 17179*m^5*u^3*v^3 + 2293*m^4*u^4*v^3 - 
     137*m^3*u^5*v^3 + 2*m^2*u^6*v^3 - 39176*m^7*v^4 + 36822*m^6*u*v^4 - 
     12413*m^5*u^2*v^4 + 1845*m^4*u^3*v^4 - 132*m^3*u^4*v^4 + 6*m^2*u^5*v^4 + 
     8836*m^6*v^5 - 4719*m^5*u*v^5 + 539*m^4*u^2*v^5 - 25*m^3*u^3*v^5 + 
     20*m^2*u^4*v^5 - 2*m*u^5*v^5 - 1046*m^5*v^6 + 81*m^4*u*v^6 + 
     83*m^3*u^2*v^6 + 7*m^2*u^3*v^6 - 3*m*u^4*v^6 + 51*m^4*v^7 + 
     28*m^3*u*v^7 - 10*m^2*u^2*v^7 - m^2*u*v^8 + m*u^2*v^8 - 35328*m^10*w + 
     57856*m^9*u*w - 39360*m^8*u^2*w + 14240*m^7*u^3*w - 2890*m^6*u^4*w + 
     312*m^5*u^5*w - 14*m^4*u^6*w - 90880*m^9*v*w + 167936*m^8*u*v*w - 
     125440*m^7*u^2*v*w + 48720*m^6*u^3*v*w - 10409*m^5*u^4*v*w + 
     1162*m^4*u^5*v*w - 53*m^3*u^6*v*w + 186624*m^8*v^2*w - 
     266704*m^7*u*v^2*w + 152840*m^6*u^2*v^2*w - 44525*m^5*u^3*v^2*w + 
     6809*m^4*u^4*v^2*w - 492*m^3*u^5*v^2*w + 11*m^2*u^6*v^2*w - 
     123360*m^7*v^3*w + 136000*m^6*u*v^3*w - 58360*m^5*u^2*v^3*w + 
     12281*m^4*u^3*v^3*w - 1289*m^3*u^4*v^3*w + 56*m^2*u^5*v^3*w + 
     39666*m^6*v^4*w - 31281*m^5*u*v^4*w + 9158*m^4*u^2*v^4*w - 
     1280*m^3*u^3*v^4*w + 89*m^2*u^4*v^4*w - 2*m*u^5*v^4*w - 6657*m^5*v^5*w + 
     3299*m^4*u*v^5*w - 590*m^3*u^2*v^5*w + 81*m^2*u^3*v^5*w - 
     11*m*u^4*v^5*w + 565*m^4*v^6*w - 175*m^3*u*v^6*w + 24*m^2*u^2*v^6*w - 
     8*m*u^3*v^6*w + u^4*v^6*w - 25*m^3*v^7*w + 15*m^2*u*v^7*w + m^2*v^8*w - 
     m*u*v^8*w + 28928*m^9*w^2 - 39360*m^8*u*w^2 + 21360*m^7*u^2*w^2 - 
     5780*m^6*u^3*w^2 + 780*m^5*u^4*w^2 - 42*m^4*u^5*w^2 + 77568*m^8*v*w^2 - 
     116992*m^7*u*v*w^2 + 68632*m^6*u^2*v*w^2 - 19650*m^5*u^3*v*w^2 + 
     2752*m^4*u^4*v*w^2 - 151*m^3*u^5*v*w^2 - 124032*m^7*v^2*w^2 + 
     144580*m^6*u*v^2*w^2 - 65133*m^5*u^2*v^2*w^2 + 14066*m^4*u^3*v^2*w^2 - 
     1429*m^3*u^4*v^2*w^2 + 52*m^2*u^5*v^2*w^2 + 63804*m^6*v^3*w^2 - 
     57409*m^5*u*v^3*w^2 + 19718*m^4*u^2*v^3*w^2 - 3203*m^3*u^3*v^3*w^2 + 
     233*m^2*u^4*v^3*w^2 - 4*m*u^5*v^3*w^2 - 15264*m^5*v^4*w^2 + 
     10216*m^4*u*v^4*w^2 - 2647*m^3*u^2*v^4*w^2 + 329*m^2*u^3*v^4*w^2 - 
     17*m*u^4*v^4*w^2 + 1815*m^4*v^5*w^2 - 946*m^3*u*v^5*w^2 + 
     225*m^2*u^2*v^5*w^2 - 37*m*u^3*v^5*w^2 + 2*u^4*v^5*w^2 - 
     115*m^3*v^6*w^2 + 70*m^2*u*v^6*w^2 - 16*m*u^2*v^6*w^2 + 2*u^3*v^6*w^2 + 
     5*m^2*v^7*w^2 - 4*m*u*v^7*w^2 - 13120*m^8*w^3 + 14240*m^7*u*w^3 - 
     5780*m^6*u^2*w^3 + 1040*m^5*u^3*w^3 - 70*m^4*u^4*w^3 - 36384*m^7*v*w^3 + 
     43040*m^6*u*v*w^3 - 18596*m^5*u^2*v*w^3 + 3488*m^4*u^3*v*w^3 - 
     240*m^3*u^4*v*w^3 + 43696*m^6*v^2*w^3 - 39831*m^5*u*v^2*w^3 + 
     13261*m^4*u^2*v^2*w^3 - 1904*m^3*u^3*v^2*w^3 + 98*m^2*u^4*v^2*w^3 - 
     16528*m^5*v^3*w^3 + 11850*m^4*u*v^3*w^3 - 3150*m^3*u^2*v^3*w^3 + 
     361*m^2*u^3*v^3*w^3 - 13*m*u^4*v^3*w^3 + 2725*m^4*v^4*w^3 - 
     1618*m^3*u*v^4*w^3 + 383*m^2*u^2*v^4*w^3 - 40*m*u^3*v^4*w^3 + 
     u^4*v^4*w^3 - 216*m^3*v^5*w^3 + 132*m^2*u*v^5*w^3 - 37*m*u^2*v^5*w^3 + 
     4*u^3*v^5*w^3 + 10*m^2*v^6*w^3 - 7*m*u*v^6*w^3 + u^2*v^6*w^3 + 
     3560*m^7*w^4 - 2890*m^6*u*w^4 + 780*m^5*u^2*w^4 - 70*m^4*u^3*w^4 + 
     10144*m^6*v*w^4 - 8828*m^5*u*v*w^4 + 2497*m^4*u^2*v*w^4 - 
     230*m^3*u^3*v*w^4 - 8610*m^5*v^2*w^4 + 5740*m^4*u*v^2*w^4 - 
     1263*m^3*u^2*v^2*w^4 + 92*m^2*u^3*v^2*w^4 + 2168*m^4*v^3*w^4 - 
     1220*m^3*u*v^3*w^4 + 238*m^2*u^2*v^3*w^4 - 15*m*u^3*v^3*w^4 - 
     214*m^3*v^4*w^4 + 127*m^2*u*v^4*w^4 - 29*m*u^2*v^4*w^4 + 2*u^3*v^4*w^4 + 
     10*m^2*v^5*w^4 - 7*m*u*v^5*w^4 + 2*u^2*v^5*w^4 - 578*m^6*w^5 + 
     312*m^5*u*w^5 - 42*m^4*u^2*w^5 - 1683*m^5*v*w^5 + 958*m^4*u*v*w^5 - 
     133*m^3*u^2*v*w^5 + 900*m^4*v^2*w^5 - 388*m^3*u*v^2*w^5 + 
     43*m^2*u^2*v^2*w^5 - 121*m^3*v^3*w^5 + 57*m^2*u*v^3*w^5 - 
     7*m*u^2*v^3*w^5 + 5*m^2*v^4*w^5 - 4*m*u*v^4*w^5 + u^2*v^4*w^5 + 
     52*m^5*w^6 - 14*m^4*u*w^6 + 154*m^4*v*w^6 - 43*m^3*u*v*w^6 - 
     39*m^3*v^2*w^6 + 8*m^2*u*v^2*w^6 + m^2*v^3*w^6 - m*u*v^3*w^6 - 
     2*m^4*w^7 - 6*m^3*v*w^7))/(ep^2*m*v^2*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 
     4*m^2*u*v + 20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 
     2*m^2*u*w + 12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 
     2*m*v*w^2 + v^2*w^2)), ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*
    (53248*m^10 - 92672*m^9*u + 65792*m^8*u^2 - 24064*m^7*u^3 + 
     4608*m^6*u^4 - 374*m^5*u^5 - 6*m^4*u^6 + 2*m^3*u^7 - 105472*m^9*v + 
     168320*m^8*u*v - 109728*m^7*u^2*v + 37048*m^6*u^3*v - 6634*m^5*u^4*v + 
     527*m^4*u^5*v + 2*m^3*u^6*v - 2*m^2*u^7*v + 78336*m^8*v^2 - 
     105632*m^7*u*v^2 + 57920*m^6*u^2*v^2 - 16602*m^5*u^3*v^2 + 
     2615*m^4*u^4*v^2 - 209*m^3*u^5*v^2 + 6*m^2*u^6*v^2 - 23424*m^7*v^3 + 
     18728*m^6*u*v^3 - 5422*m^5*u^2*v^3 + 1307*m^4*u^3*v^3 - 
     438*m^3*u^4*v^3 + 86*m^2*u^5*v^3 - 6*m*u^6*v^3 - 1136*m^6*v^4 + 
     8612*m^5*u*v^4 - 5399*m^4*u^2*v^4 + 835*m^3*u^3*v^4 + 62*m^2*u^4*v^4 - 
     16*m*u^5*v^4 + 2804*m^5*v^5 - 5256*m^4*u*v^5 + 2112*m^3*u^2*v^5 - 
     205*m^2*u^3*v^5 - 8*m*u^4*v^5 - 808*m^4*v^6 + 1158*m^3*u*v^6 - 
     305*m^2*u^2*v^6 + 13*m*u^3*v^6 + 102*m^3*v^7 - 121*m^2*u*v^7 + 
     16*m*u^2*v^7 - 5*m^2*v^8 + 5*m*u*v^8 - 102400*m^9*w + 148480*m^8*u*w - 
     84480*m^7*u^2*w + 23216*m^6*u^3*w - 2920*m^5*u^4*w + 87*m^4*u^5*w + 
     8*m^3*u^6*w + 166400*m^8*v*w - 223072*m^7*u*v*w + 118448*m^6*u^2*v*w - 
     30850*m^5*u^3*v*w + 3785*m^4*u^4*v*w - 128*m^3*u^5*v*w - 8*m^2*u^6*v*w - 
     92672*m^7*v^2*w + 104992*m^6*u*v^2*w - 48260*m^5*u^2*v^2*w + 
     11534*m^4*u^3*v^2*w - 1468*m^3*u^4*v^2*w + 81*m^2*u^5*v^2*w + 
     12864*m^6*v^3*w - 3690*m^5*u*v^3*w - 370*m^4*u^2*v^3*w - 
     467*m^3*u^3*v^3*w + 274*m^2*u^4*v^3*w - 32*m*u^5*v^3*w + 
     7152*m^5*v^4*w - 12374*m^4*u*v^4*w + 5116*m^3*u^2*v^4*w - 
     579*m^2*u^3*v^4*w - 34*m*u^4*v^4*w + 6*u^5*v^4*w - 3358*m^4*v^5*w + 
     4298*m^3*u*v^5*w - 1355*m^2*u^2*v^5*w + 118*m*u^3*v^5*w + 4*u^4*v^5*w + 
     544*m^3*v^6*w - 596*m^2*u*v^6*w + 134*m*u^2*v^6*w - 7*u^3*v^6*w - 
     32*m^2*v^7*w + 31*m*u*v^7*w - 4*u^2*v^7*w + 84224*m^8*w^2 - 
     98624*m^7*u*w^2 + 42880*m^6*u^2*w^2 - 8144*m^5*u^3*w^2 + 
     548*m^4*u^4*w^2 + 5*m^3*u^5*w^2 - 107648*m^7*v*w^2 + 
     118520*m^6*u*v*w^2 - 49502*m^5*u^2*v*w^2 + 9294*m^4*u^3*v*w^2 - 
     650*m^3*u^4*v*w^2 - 3*m^2*u^5*v*w^2 + 39616*m^6*v^2*w^2 - 
     37110*m^5*u*v^2*w^2 + 14199*m^4*u^2*v^2*w^2 - 2765*m^3*u^3*v^2*w^2 + 
     249*m^2*u^4*v^2*w^2 - 4*m*u^5*v^2*w^2 + 2920*m^5*v^3*w^2 - 
     6085*m^4*u*v^3*w^2 + 2190*m^3*u^2*v^3*w^2 - 55*m^2*u^3*v^3*w^2 - 
     50*m*u^4*v^3*w^2 + 2*u^5*v^3*w^2 - 5197*m^4*v^4*w^2 + 
     5759*m^3*u*v^4*w^2 - 1767*m^2*u^2*v^4*w^2 + 140*m*u^3*v^4*w^2 + 
     6*u^4*v^4*w^2 + 1184*m^3*v^5*w^2 - 1162*m^2*u*v^5*w^2 + 
     294*m*u^2*v^5*w^2 - 17*u^3*v^5*w^2 - 87*m^2*v^6*w^2 + 79*m*u*v^6*w^2 - 
     15*u^2*v^6*w^2 - 38400*m^7*w^3 + 34752*m^6*u*w^3 - 10736*m^5*u^2*w^3 + 
     1217*m^4*u^3*w^3 - 26*m^3*u^4*w^3 + 36096*m^6*v*w^3 - 
     31778*m^5*u*v*w^3 + 9927*m^4*u^2*v*w^3 - 1187*m^3*u^3*v*w^3 + 
     29*m^2*u^4*v*w^3 - 6112*m^5*v^2*w^3 + 4702*m^4*u*v^2*w^3 - 
     1554*m^3*u^2*v^2*w^3 + 242*m^2*u^3*v^2*w^3 - 10*m*u^4*v^2*w^3 - 
     3368*m^4*v^3*w^3 + 3047*m^3*u*v^3*w^3 - 753*m^2*u^2*v^3*w^3 + 
     32*m*u^3*v^3*w^3 + 2*u^4*v^3*w^3 + 1330*m^3*v^4*w^3 - 
     1116*m^2*u*v^4*w^3 + 258*m*u^2*v^4*w^3 - 13*u^3*v^4*w^3 - 
     130*m^2*v^5*w^3 + 106*m*u*v^5*w^3 - 21*u^2*v^5*w^3 + 10480*m^6*w^4 - 
     6850*m^5*u*w^4 + 1323*m^4*u^2*w^4 - 64*m^3*u^3*w^4 - 6396*m^5*v*w^4 + 
     4385*m^4*u*v*w^4 - 942*m^3*u^2*v*w^4 + 53*m^2*u^3*v*w^4 - 
     382*m^4*v^2*w^4 + 188*m^3*u*v^2*w^4 - 3*m^2*u^2*v^2*w^4 - 
     3*m*u^3*v^2*w^4 + 790*m^3*v^3*w^4 - 521*m^2*u*v^3*w^4 + 
     90*m*u^2*v^3*w^4 - 3*u^3*v^3*w^4 - 115*m^2*v^4*w^4 + 79*m*u*v^4*w^4 - 
     13*u^2*v^4*w^4 - 1712*m^5*w^5 + 716*m^4*u*w^5 - 64*m^3*u^2*w^5 + 
     494*m^4*v*w^5 - 271*m^3*u*v*w^5 + 33*m^2*u^2*v*w^5 + 212*m^3*v^2*w^5 - 
     88*m^2*u*v^2*w^5 + 8*m*u^2*v^2*w^5 - 60*m^2*v^3*w^5 + 31*m*u*v^3*w^5 - 
     3*u^2*v^3*w^5 + 155*m^4*w^6 - 31*m^3*u*w^6 + 4*m^3*v*w^6 + 
     4*m^2*u*v*w^6 - 17*m^2*v^2*w^6 + 5*m*u*v^2*w^6 - 6*m^3*w^7 - 
     2*m^2*v*w^7))/(ep^2*m*u*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
     2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
     2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2)), 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-53248*m^10 + 97280*m^9*u - 75776*m^8*u^2 + 
     32640*m^7*u^3 - 8400*m^6*u^4 + 1292*m^5*u^5 - 110*m^4*u^6 + 4*m^3*u^7 + 
     105472*m^9*v - 171776*m^8*u*v + 116544*m^7*u^2*v - 42176*m^6*u^3*v + 
     8584*m^5*u^4*v - 931*m^4*u^5*v + 42*m^3*u^6*v - 78336*m^8*v^2 + 
     102528*m^7*u*v^2 - 51840*m^6*u^2*v^2 + 12092*m^5*u^3*v^2 - 
     1043*m^4*u^4*v^2 - 49*m^3*u^5*v^2 + 10*m^2*u^6*v^2 + 23424*m^7*v^3 - 
     13904*m^6*u*v^3 - 2944*m^5*u^2*v^3 + 3807*m^4*u^3*v^3 - 
     946*m^3*u^4*v^3 + 76*m^2*u^5*v^3 + 1136*m^6*v^4 - 11052*m^5*u*v^4 + 
     9171*m^4*u^2*v^4 - 2681*m^3*u^3*v^4 + 290*m^2*u^4*v^4 - 6*m*u^5*v^4 - 
     2804*m^5*v^5 + 5870*m^4*u*v^5 - 2948*m^3*u^2*v^5 + 501*m^2*u^3*v^5 - 
     22*m*u^4*v^5 + 808*m^4*v^6 - 1236*m^3*u*v^6 + 397*m^2*u^2*v^6 - 
     31*m*u^3*v^6 - 102*m^3*v^7 + 125*m^2*u*v^7 - 20*m*u^2*v^7 + 5*m^2*v^8 - 
     5*m*u*v^8 + 102400*m^9*w - 156160*m^8*u*w + 98368*m^7*u^2*w - 
     32752*m^6*u^3*w + 6076*m^5*u^4*w - 595*m^4*u^5*w + 24*m^3*u^6*w - 
     166400*m^8*v*w + 226432*m^7*u*v*w - 124000*m^6*u^2*v*w + 
     34244*m^5*u^3*v*w - 4803*m^4*u^4*v*w + 284*m^3*u^5*v*w - 2*m^2*u^6*v*w + 
     92672*m^7*v^2*w - 98928*m^6*u*v^2*w + 38780*m^5*u^2*v^2*w - 
     6326*m^4*u^3*v^2*w + 258*m^3*u^4*v^2*w + 21*m^2*u^5*v^2*w - 
     12864*m^6*v^3*w - 2308*m^5*u*v^3*w + 8838*m^4*u^2*v^3*w - 
     3489*m^3*u^3*v^3*w + 478*m^2*u^4*v^3*w - 18*m*u^5*v^3*w - 
     7152*m^5*v^4*w + 14528*m^4*u*v^4*w - 7848*m^3*u^2*v^4*w + 
     1619*m^2*u^3*v^4*w - 114*m*u^4*v^4*w + 3358*m^4*v^5*w - 
     4650*m^3*u*v^5*w + 1753*m^2*u^2*v^5*w - 232*m*u^3*v^5*w + 6*u^4*v^5*w - 
     544*m^3*v^6*w + 618*m^2*u*v^6*w - 156*m*u^2*v^6*w + 11*u^3*v^6*w + 
     32*m^2*v^7*w - 31*m*u*v^7*w + 4*u^2*v^7*w - 84224*m^8*w^2 + 
     103936*m^7*u*w^2 - 50576*m^6*u^2*w^2 + 12104*m^5*u^3*w^2 - 
     1420*m^4*u^4*w^2 + 65*m^3*u^5*w^2 + 107648*m^7*v*w^2 - 
     119232*m^6*u*v*w^2 + 50488*m^5*u^2*v*w^2 - 9806*m^4*u^3*v*w^2 + 
     782*m^3*u^4*v*w^2 - 11*m^2*u^5*v*w^2 - 39616*m^6*v^2*w^2 + 
     32836*m^5*u*v^2*w^2 - 9001*m^4*u^2*v^2*w^2 + 737*m^3*u^3*v^2*w^2 + 
     35*m^2*u^4*v^2*w^2 - 4*m*u^5*v^2*w^2 - 2920*m^5*v^3*w^2 + 
     8819*m^4*u*v^3*w^2 - 5224*m^3*u^2*v^3*w^2 + 1083*m^2*u^3*v^3*w^2 - 
     70*m*u^4*v^3*w^2 + 5197*m^4*v^4*w^2 - 6385*m^3*u*v^4*w^2 + 
     2399*m^2*u^2*v^4*w^2 - 318*m*u^3*v^4*w^2 + 8*u^4*v^4*w^2 - 
     1184*m^3*v^5*w^2 + 1212*m^2*u*v^5*w^2 - 340*m*u^2*v^5*w^2 + 
     27*u^3*v^5*w^2 + 87*m^2*v^6*w^2 - 79*m*u*v^6*w^2 + 15*u^2*v^6*w^2 + 
     38400*m^7*w^3 - 36704*m^6*u*w^3 + 12860*m^5*u^2*w^3 - 1945*m^4*u^3*w^3 + 
     106*m^3*u^4*w^3 - 36096*m^6*v*w^3 + 31464*m^5*u*v*w^3 - 
     9645*m^4*u^2*v*w^3 + 1127*m^3*u^3*v*w^3 - 29*m^2*u^4*v*w^3 + 
     6112*m^5*v^2*w^3 - 3284*m^4*u*v^2*w^3 + 288*m^3*u^2*v^2*w^3 + 
     74*m^2*u^3*v^2*w^3 - 10*m*u^4*v^2*w^3 + 3368*m^4*v^3*w^3 - 
     3591*m^3*u*v^3*w^3 + 1201*m^2*u^2*v^3*w^3 - 130*m*u^3*v^3*w^3 + 
     2*u^4*v^3*w^3 - 1330*m^3*v^4*w^3 + 1176*m^2*u*v^4*w^3 - 
     304*m*u^2*v^4*w^3 + 21*u^3*v^4*w^3 + 130*m^2*v^5*w^3 - 106*m*u*v^5*w^3 + 
     21*u^2*v^5*w^3 - 10480*m^6*w^4 + 7252*m^5*u*w^4 - 1615*m^4*u^2*w^4 + 
     114*m^3*u^3*w^4 + 6396*m^5*v*w^4 - 4205*m^4*u*v*w^4 + 
     830*m^3*u^2*v*w^4 - 39*m^2*u^3*v*w^4 + 382*m^4*v^2*w^4 - 
     414*m^3*u*v^2*w^4 + 135*m^2*u^2*v^2*w^4 - 13*m*u^3*v^2*w^4 - 
     790*m^3*v^3*w^4 + 561*m^2*u*v^3*w^4 - 112*m*u^2*v^3*w^4 + 
     5*u^3*v^3*w^4 + 115*m^2*v^4*w^4 - 79*m*u*v^4*w^4 + 13*u^2*v^4*w^4 + 
     1712*m^5*w^5 - 760*m^4*u*w^5 + 80*m^3*u^2*w^5 - 494*m^4*v*w^5 + 
     239*m^3*u*v*w^5 - 23*m^2*u^2*v*w^5 - 212*m^3*v^2*w^5 + 
     102*m^2*u*v^2*w^5 - 12*m*u^2*v^2*w^5 + 60*m^2*v^3*w^5 - 31*m*u*v^3*w^5 + 
     3*u^2*v^3*w^5 - 155*m^4*w^6 + 33*m^3*u*w^6 - 4*m^3*v*w^6 - 
     2*m^2*u*v*w^6 + 17*m^2*v^2*w^6 - 5*m*u*v^2*w^6 + 6*m^3*w^7 + 
     2*m^2*v*w^7))/(ep*u*(-3*m + u + v + w)*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
     2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
     2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2)), 
  ((-1 + 2*ep)*(53248*m^10 - 91136*m^9*u + 64512*m^8*u^2 - 24192*m^7*u^3 + 
     5072*m^6*u^4 - 564*m^5*u^5 + 26*m^4*u^6 - 105472*m^9*v + 
     167680*m^8*u*v - 110016*m^7*u^2*v + 38176*m^6*u^3*v - 7392*m^5*u^4*v + 
     757*m^4*u^5*v - 32*m^3*u^6*v + 78336*m^8*v^2 - 106880*m^7*u*v^2 + 
     58784*m^6*u^2*v^2 - 16412*m^5*u^3*v^2 + 2333*m^4*u^4*v^2 - 
     135*m^3*u^5*v^2 - 23424*m^7*v^3 + 19920*m^6*u*v^3 - 5304*m^5*u^2*v^3 + 
     231*m^4*u^3*v^3 + 110*m^3*u^4*v^3 - 14*m^2*u^5*v^3 - 1136*m^6*v^4 + 
     8196*m^5*u*v^4 - 5705*m^4*u^2*v^4 + 1339*m^3*u^3*v^4 - 104*m^2*u^4*v^4 + 
     2804*m^5*v^5 - 5190*m^4*u*v^5 + 2202*m^3*u^2*v^5 - 287*m^2*u^3*v^5 + 
     6*m*u^4*v^5 - 808*m^4*v^6 + 1154*m^3*u*v^6 - 313*m^2*u^2*v^6 + 
     17*m*u^3*v^6 + 102*m^3*v^7 - 121*m^2*u*v^7 + 16*m*u^2*v^7 - 5*m^2*v^8 + 
     5*m*u*v^8 - 102400*m^9*w + 146432*m^8*u*w - 83520*m^7*u^2*w + 
     23856*m^6*u^3*w - 3452*m^5*u^4*w + 213*m^4*u^5*w - 2*m^3*u^6*w + 
     166400*m^8*v*w - 222848*m^7*u*v*w + 119104*m^6*u^2*v*w - 
     31796*m^5*u^3*v*w + 4241*m^4*u^4*v*w - 226*m^3*u^5*v*w - 
     92672*m^7*v^2*w + 106672*m^6*u*v^2*w - 48524*m^5*u^2*v^2*w + 
     10782*m^4*u^3*v^2*w - 1132*m^3*u^4*v^2*w + 41*m^2*u^5*v^2*w + 
     12864*m^6*v^3*w - 4732*m^5*u*v^3*w - 848*m^4*u^2*v^3*w + 
     447*m^3*u^3*v^3*w - 32*m^2*u^4*v^3*w + 7152*m^5*v^4*w - 
     12142*m^4*u*v^4*w + 5350*m^3*u^2*v^4*w - 835*m^2*u^3*v^4*w + 
     34*m*u^4*v^4*w - 3358*m^4*v^5*w + 4280*m^3*u*v^5*w - 
     1383*m^2*u^2*v^5*w + 140*m*u^3*v^5*w + 544*m^3*v^6*w - 596*m^2*u*v^6*w + 
     134*m*u^2*v^6*w - 7*u^3*v^6*w - 32*m^2*v^7*w + 31*m*u*v^7*w - 
     4*u^2*v^7*w + 84224*m^8*w^2 - 97536*m^7*u*w^2 + 42768*m^6*u^2*w^2 - 
     8600*m^5*u^3*w^2 + 732*m^4*u^4*w^2 - 15*m^3*u^5*w^2 - 107648*m^7*v*w^2 + 
     118720*m^6*u*v*w^2 - 49776*m^5*u^2*v*w^2 + 9492*m^4*u^3*v*w^2 - 
     724*m^3*u^4*v*w^2 + 7*m^2*u^5*v*w^2 + 39616*m^6*v^2*w^2 - 
     37908*m^5*u*v^2*w^2 + 13979*m^4*u^2*v^2*w^2 - 2349*m^3*u^3*v^2*w^2 + 
     151*m^2*u^4*v^2*w^2 + 2920*m^5*v^3*w^2 - 5787*m^4*u*v^3*w^2 + 
     2422*m^3*u^2*v^3*w^2 - 295*m^2*u^3*v^3*w^2 + 2*m*u^4*v^3*w^2 - 
     5197*m^4*v^4*w^2 + 5727*m^3*u*v^4*w^2 - 1807*m^2*u^2*v^4*w^2 + 
     174*m*u^3*v^4*w^2 + 1184*m^3*v^5*w^2 - 1162*m^2*u*v^5*w^2 + 
     294*m*u^2*v^5*w^2 - 17*u^3*v^5*w^2 - 87*m^2*v^6*w^2 + 79*m*u*v^6*w^2 - 
     15*u^2*v^6*w^2 - 38400*m^7*w^3 + 34464*m^6*u*w^3 - 10812*m^5*u^2*w^3 + 
     1333*m^4*u^3*w^3 - 46*m^3*u^4*w^3 + 36096*m^6*v*w^3 - 
     31912*m^5*u*v*w^3 + 9927*m^4*u^2*v*w^3 - 1179*m^3*u^3*v*w^3 + 
     31*m^2*u^4*v*w^3 - 6112*m^5*v^2*w^3 + 4864*m^4*u*v^2*w^3 - 
     1448*m^3*u^2*v^2*w^3 + 166*m^2*u^3*v^2*w^3 - 2*m*u^4*v^2*w^3 - 
     3368*m^4*v^3*w^3 + 3019*m^3*u*v^3*w^3 - 783*m^2*u^2*v^3*w^3 + 
     52*m*u^3*v^3*w^3 + 1330*m^3*v^4*w^3 - 1116*m^2*u*v^4*w^3 + 
     258*m*u^2*v^4*w^3 - 13*u^3*v^4*w^3 - 130*m^2*v^5*w^3 + 106*m*u*v^5*w^3 - 
     21*u^2*v^5*w^3 + 10480*m^6*w^4 - 6812*m^5*u*w^4 + 1347*m^4*u^2*w^4 - 
     74*m^3*u^3*w^4 - 6396*m^5*v*w^4 + 4413*m^4*u*v*w^4 - 926*m^3*u^2*v*w^4 + 
     49*m^2*u^3*v*w^4 - 382*m^4*v^2*w^4 + 176*m^3*u*v^2*w^4 - 
     15*m^2*u^2*v^2*w^4 + m*u^3*v^2*w^4 + 790*m^3*v^3*w^4 - 
     521*m^2*u*v^3*w^4 + 90*m*u^2*v^3*w^4 - 3*u^3*v^3*w^4 - 115*m^2*v^4*w^4 + 
     79*m*u*v^4*w^4 - 13*u^2*v^4*w^4 - 1712*m^5*w^5 + 714*m^4*u*w^5 - 
     66*m^3*u^2*w^5 + 494*m^4*v*w^5 - 273*m^3*u*v*w^5 + 31*m^2*u^2*v*w^5 + 
     212*m^3*v^2*w^5 - 88*m^2*u*v^2*w^5 + 8*m*u^2*v^2*w^5 - 60*m^2*v^3*w^5 + 
     31*m*u*v^3*w^5 - 3*u^2*v^3*w^5 + 155*m^4*w^6 - 31*m^3*u*w^6 + 
     4*m^3*v*w^6 + 4*m^2*u*v*w^6 - 17*m^2*v^2*w^6 + 5*m*u*v^2*w^6 - 
     6*m^3*w^7 - 2*m^2*v*w^7))/(ep*u*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
     2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
     2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2)), 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(12*m^3 - 7*m^2*u + m*u^2 + 4*m^2*v - 2*m*u*v - 
      9*m*v^2 + 3*u*v^2 + 2*v^3 - 7*m^2*w + 2*m*u*w - 5*m*v*w + u*v*w + 
      3*v^2*w + m*w^2 + v*w^2))/(ep*v*(-3*m + u + v + w)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
      2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
      2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2))), 
  -1/2*(768*m^7 - 1216*m^6*u + 752*m^5*u^2 - 228*m^4*u^3 + 34*m^3*u^4 - 
     2*m^2*u^5 - 1728*m^6*v + 1808*m^5*u*v - 692*m^4*u^2*v + 115*m^3*u^3*v - 
     7*m^2*u^4*v + 1456*m^5*v^2 - 844*m^4*u*v^2 + 44*m^3*u^2*v^2 + 
     43*m^2*u^3*v^2 - 6*m*u^4*v^2 - 628*m^4*v^3 + 169*m^3*u*v^3 + 
     50*m^2*u^2*v^3 - 13*m*u^3*v^3 + 150*m^3*v^4 - 17*m^2*u*v^4 - 
     7*m*u^2*v^4 - 19*m^2*v^5 + m*u*v^5 + m*v^6 - 1024*m^6*w + 1296*m^5*u*w - 
     600*m^4*u^2*w + 121*m^3*u^3*w - 9*m^2*u^4*w + 2000*m^5*v*w - 
     1488*m^4*u*v*w + 355*m^3*u^2*v*w - 27*m^2*u^3*v*w - 1400*m^4*v^2*w + 
     521*m^3*u*v^2*w + 26*m^2*u^2*v^2*w - 18*m*u^3*v^2*w + 469*m^3*v^3*w - 
     97*m^2*u*v^3*w - 25*m*u^2*v^3*w + 6*u^3*v^3*w - 77*m^2*v^4*w + 
     18*m*u*v^4*w + 2*u^2*v^4*w + 5*m*v^5*w - 2*u*v^5*w + 544*m^5*w^2 - 
     516*m^4*u*w^2 + 159*m^3*u^2*w^2 - 16*m^2*u^3*w^2 - 916*m^4*v*w^2 + 
     423*m^3*u*v*w^2 - 42*m^2*u^2*v*w^2 - m*u^3*v*w^2 + 507*m^3*v^2*w^2 - 
     101*m^2*u*v^2*w^2 - 17*m*u^2*v^2*w^2 + 2*u^3*v^2*w^2 - 118*m^2*v^3*w^2 + 
     22*m*u*v^3*w^2 + 4*u^2*v^3*w^2 + 10*m*v^4*w^2 - 4*u*v^4*w^2 - 
     144*m^4*w^3 + 91*m^3*u*w^3 - 14*m^2*u^2*w^3 + 207*m^3*v*w^3 - 
     45*m^2*u*v*w^3 - m*u^2*v*w^3 - 82*m^2*v^2*w^3 + 6*m*u*v^2*w^3 + 
     2*u^2*v^2*w^3 + 10*m*v^3*w^3 - 2*u*v^3*w^3 + 19*m^3*w^4 - 6*m^2*u*w^4 - 
     23*m^2*v*w^4 + m*u*v*w^4 + 5*m*v^2*w^4 - m^2*w^5 + m*v*w^5)/
    (v*(-3*m + u + v + w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
      2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
      2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2)), 
  ((-1 + 2*ep)*(-1 + 3*ep)*(18432*m^11 - 35328*m^10*u + 28928*m^9*u^2 - 
     13120*m^8*u^3 + 3560*m^7*u^4 - 578*m^6*u^5 + 52*m^5*u^6 - 2*m^4*u^7 + 
     43520*m^10*v - 94976*m^9*u*v + 86400*m^8*u^2*v - 42704*m^7*u^3*v + 
     12430*m^6*u^4*v - 2136*m^5*u^5*v + 201*m^4*u^6*v - 8*m^3*u^7*v - 
     114816*m^9*v^2 + 194272*m^8*u*v^2 - 135512*m^7*u^2*v^2 + 
     49978*m^6*u^3*v^2 - 10296*m^5*u^4*v^2 + 1125*m^4*u^5*v^2 - 
     51*m^3*u^6*v^2 + 96096*m^8*v^3 - 128416*m^7*u*v^3 + 68138*m^6*u^2*v^3 - 
     18106*m^5*u^3*v^3 + 2459*m^4*u^4*v^3 - 148*m^3*u^5*v^3 + 2*m^2*u^6*v^3 - 
     40992*m^7*v^4 + 41064*m^6*u*v^4 - 15508*m^5*u^2*v^4 + 2811*m^4*u^3*v^4 - 
     263*m^3*u^4*v^4 + 12*m^2*u^5*v^4 + 9848*m^6*v^5 - 6758*m^5*u*v^5 + 
     1714*m^4*u^2*v^5 - 284*m^3*u^3*v^5 + 39*m^2*u^4*v^5 - 2*m*u^5*v^5 - 
     1320*m^5*v^6 + 544*m^4*u*v^6 - 106*m^3*u^2*v^6 + 29*m^2*u^3*v^6 - 
     3*m*u^4*v^6 + 88*m^4*v^7 - 22*m^3*u*v^7 + m^2*u^2*v^7 - 2*m^3*v^8 + 
     m^2*u*v^8 + m*u^2*v^8 - 35328*m^10*w + 57856*m^9*u*w - 39360*m^8*u^2*w + 
     14240*m^7*u^3*w - 2890*m^6*u^4*w + 312*m^5*u^5*w - 14*m^4*u^6*w - 
     88064*m^9*v*w + 161472*m^8*u*v*w - 120352*m^7*u^2*v*w + 
     46876*m^6*u^3*v*w - 10092*m^5*u^4*v*w + 1141*m^4*u^5*v*w - 
     53*m^3*u^6*v*w + 185056*m^8*v^2*w - 263600*m^7*u*v^2*w + 
     150670*m^6*u^2*v^2*w - 43788*m^5*u^3*v^2*w + 6682*m^4*u^4*v^2*w - 
     483*m^3*u^5*v^2*w + 11*m^2*u^6*v^2*w - 125552*m^7*v^3*w + 
     140608*m^6*u*v^3*w - 61340*m^5*u^2*v^3*w + 13054*m^4*u^3*v^3*w - 
     1360*m^3*u^4*v^3*w + 56*m^2*u^5*v^3*w + 42144*m^6*v^4*w - 
     35754*m^5*u*v^4*w + 11593*m^4*u^2*v^4*w - 1809*m^3*u^3*v^4*w + 
     130*m^2*u^4*v^4*w - 2*m*u^5*v^4*w - 7618*m^5*v^5*w + 4782*m^4*u*v^5*w - 
     1238*m^3*u^2*v^5*w + 189*m^2*u^3*v^5*w - 17*m*u^4*v^5*w + 
     732*m^4*v^6*w - 388*m^3*u*v^6*w + 92*m^2*u^2*v^6*w - 15*m*u^3*v^6*w + 
     u^4*v^6*w - 36*m^3*v^7*w + 26*m^2*u*v^7*w - 2*m*u^2*v^7*w + m^2*v^8*w - 
     m*u*v^8*w + 28928*m^9*w^2 - 39360*m^8*u*w^2 + 21360*m^7*u^2*w^2 - 
     5780*m^6*u^3*w^2 + 780*m^5*u^4*w^2 - 42*m^4*u^5*w^2 + 75456*m^8*v*w^2 - 
     113200*m^7*u*v*w^2 + 66424*m^6*u^2*v*w^2 - 19122*m^5*u^3*v*w^2 + 
     2707*m^4*u^4*v*w^2 - 151*m^3*u^5*v*w^2 - 123576*m^7*v^2*w^2 + 
     143950*m^6*u*v^2*w^2 - 64778*m^5*u^2*v^2*w^2 + 13963*m^4*u^3*v^2*w^2 - 
     1417*m^3*u^4*v^2*w^2 + 52*m^2*u^5*v^2*w^2 + 65542*m^6*v^3*w^2 - 
     60118*m^5*u*v^3*w^2 + 20940*m^4*u^2*v^3*w^2 - 3394*m^3*u^3*v^3*w^2 + 
     239*m^2*u^4*v^3*w^2 - 4*m*u^5*v^3*w^2 - 16482*m^5*v^4*w^2 + 
     11849*m^4*u*v^4*w^2 - 3281*m^3*u^2*v^4*w^2 + 415*m^2*u^3*v^4*w^2 - 
     19*m*u^4*v^4*w^2 + 2112*m^4*v^5*w^2 - 1282*m^3*u*v^5*w^2 + 
     331*m^2*u^2*v^5*w^2 - 47*m*u^3*v^5*w^2 + 2*u^4*v^5*w^2 - 
     140*m^3*v^6*w^2 + 93*m^2*u*v^6*w^2 - 21*m*u^2*v^6*w^2 + 2*u^3*v^6*w^2 + 
     5*m^2*v^7*w^2 - 4*m*u*v^7*w^2 - 13120*m^8*w^3 + 14240*m^7*u*w^3 - 
     5780*m^6*u^2*w^3 + 1040*m^5*u^3*w^3 - 70*m^4*u^4*w^3 - 35552*m^7*v*w^3 + 
     41940*m^6*u*v*w^3 - 18174*m^5*u^2*v*w^3 + 3438*m^4*u^3*v*w^3 - 
     240*m^3*u^4*v*w^3 + 43786*m^6*v^2*w^3 - 39972*m^5*u*v^2*w^3 + 
     13295*m^4*u^2*v^2*w^3 - 1903*m^3*u^3*v^2*w^3 + 98*m^2*u^4*v^2*w^3 - 
     17156*m^5*v^3*w^3 + 12536*m^4*u*v^3*w^3 - 3346*m^3*u^2*v^3*w^3 + 
     375*m^2*u^3*v^3*w^3 - 13*m*u^4*v^3*w^3 + 2983*m^4*v^4*w^3 - 
     1857*m^3*u*v^4*w^3 + 442*m^2*u^2*v^4*w^3 - 43*m*u^3*v^4*w^3 + 
     u^4*v^4*w^3 - 246*m^3*v^5*w^3 + 155*m^2*u*v^5*w^3 - 41*m*u^2*v^5*w^3 + 
     4*u^3*v^5*w^3 + 10*m^2*v^6*w^3 - 7*m*u*v^6*w^3 + u^2*v^6*w^3 + 
     3560*m^7*w^4 - 2890*m^6*u*w^4 + 780*m^5*u^2*w^4 - 70*m^4*u^3*w^4 + 
     9962*m^6*v*w^4 - 8670*m^5*u*v*w^4 + 2467*m^4*u^2*v*w^4 - 
     230*m^3*u^3*v*w^4 - 8686*m^5*v^2*w^4 + 5804*m^4*u*v^2*w^4 - 
     1272*m^3*u^2*v^2*w^4 + 92*m^2*u^3*v^2*w^4 + 2275*m^4*v^3*w^4 - 
     1292*m^3*u*v^3*w^4 + 248*m^2*u^2*v^3*w^4 - 15*m*u^3*v^3*w^4 - 
     234*m^3*v^4*w^4 + 138*m^2*u*v^4*w^4 - 30*m*u^2*v^4*w^4 + 2*u^3*v^4*w^4 + 
     10*m^2*v^5*w^4 - 7*m*u*v^5*w^4 + 2*u^2*v^5*w^4 - 578*m^6*w^5 + 
     312*m^5*u*w^5 - 42*m^4*u^2*w^5 - 1662*m^5*v*w^5 + 949*m^4*u*v*w^5 - 
     133*m^3*u^2*v*w^5 + 915*m^4*v^2*w^5 - 394*m^3*u*v^2*w^5 + 
     43*m^2*u^2*v^2*w^5 - 128*m^3*v^3*w^5 + 59*m^2*u*v^3*w^5 - 
     7*m*u^2*v^3*w^5 + 5*m^2*v^4*w^5 - 4*m*u*v^4*w^5 + u^2*v^4*w^5 + 
     52*m^5*w^6 - 14*m^4*u*w^6 + 153*m^4*v*w^6 - 43*m^3*u*v*w^6 - 
     40*m^3*v^2*w^6 + 8*m^2*u*v^2*w^6 + m^2*v^3*w^6 - m*u*v^3*w^6 - 
     2*m^4*w^7 - 6*m^3*v*w^7))/(ep*m*v*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 
     4*m^2*u*v + 20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 
     2*m^2*u*w + 12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 
     2*m*v*w^2 + v^2*w^2)), 
  ((-1 + 2*ep)*(24576*m^11 - 45056*m^10*u + 35328*m^9*u^2 - 15360*m^8*u^3 + 
     4000*m^7*u^4 - 624*m^6*u^5 + 54*m^5*u^6 - 2*m^4*u^7 + 37888*m^10*v - 
     87040*m^9*u*v + 81536*m^8*u^2*v - 41024*m^7*u^3*v + 12084*m^6*u^4*v - 
     2096*m^5*u^5*v + 199*m^4*u^6*v - 8*m^3*u^7*v - 118528*m^9*v^2 + 
     199744*m^8*u*v^2 - 138576*m^7*u^2*v^2 + 50812*m^6*u^3*v^2 - 
     10408*m^5*u^4*v^2 + 1131*m^4*u^5*v^2 - 51*m^3*u^6*v^2 + 103360*m^8*v^3 - 
     136928*m^7*u*v^3 + 72124*m^6*u^2*v^3 - 19060*m^5*u^3*v^3 + 
     2577*m^4*u^4*v^3 - 154*m^3*u^5*v^3 + 2*m^2*u^6*v^3 - 45040*m^7*v^4 + 
     44756*m^6*u*v^4 - 16822*m^5*u^2*v^4 + 3037*m^4*u^3*v^4 - 
     279*m^3*u^4*v^4 + 12*m^2*u^5*v^4 + 10944*m^6*v^5 - 7448*m^5*u*v^5 + 
     1870*m^4*u^2*v^5 - 298*m^3*u^3*v^5 + 39*m^2*u^4*v^5 - 2*m*u^5*v^5 - 
     1468*m^5*v^6 + 592*m^4*u*v^6 - 110*m^3*u^2*v^6 + 29*m^2*u^3*v^6 - 
     3*m*u^4*v^6 + 96*m^4*v^7 - 22*m^3*u*v^7 + m^2*u^2*v^7 - 2*m^3*v^8 + 
     m^2*u*v^8 + m*u^2*v^8 - 45056*m^10*w + 70656*m^9*u*w - 46080*m^8*u^2*w + 
     16000*m^7*u^3*w - 3120*m^6*u^4*w + 324*m^5*u^5*w - 14*m^4*u^6*w - 
     82432*m^9*v*w + 154624*m^8*u*v*w - 116736*m^7*u^2*v*w + 
     45840*m^6*u^3*v*w - 9934*m^5*u^4*v*w + 1131*m^4*u^5*v*w - 
     53*m^3*u^6*v*w + 192576*m^8*v^2*w - 271968*m^7*u*v^2*w + 
     154148*m^6*u^2*v^2*w - 44436*m^5*u^3*v^2*w + 6728*m^4*u^4*v^2*w - 
     483*m^3*u^5*v^2*w + 11*m^2*u^6*v^2*w - 134272*m^7*v^3*w + 
     148856*m^6*u*v^3*w - 64386*m^5*u^2*v^3*w + 13586*m^4*u^3*v^3*w - 
     1398*m^3*u^4*v^3*w + 56*m^2*u^5*v^3*w + 45572*m^6*v^4*w - 
     38332*m^5*u*v^4*w + 12345*m^4*u^2*v^4*w - 1911*m^3*u^3*v^4*w + 
     136*m^2*u^4*v^4*w - 2*m*u^5*v^4*w - 8220*m^5*v^5*w + 5104*m^4*u*v^5*w - 
     1298*m^3*u^2*v^5*w + 193*m^2*u^3*v^5*w - 17*m*u^4*v^5*w + 
     772*m^4*v^6*w - 400*m^3*u*v^6*w + 92*m^2*u^2*v^6*w - 15*m*u^3*v^6*w + 
     u^4*v^6*w - 36*m^3*v^7*w + 26*m^2*u*v^7*w - 2*m*u^2*v^7*w + m^2*v^8*w - 
     m*u*v^8*w + 35328*m^9*w^2 - 46080*m^8*u*w^2 + 24000*m^7*u^2*w^2 - 
     6240*m^6*u^3*w^2 + 810*m^5*u^4*w^2 - 42*m^4*u^5*w^2 + 73856*m^8*v*w^2 - 
     111424*m^7*u*v*w^2 + 65560*m^6*u^2*v*w^2 - 18920*m^5*u^3*v*w^2 + 
     2689*m^4*u^4*v*w^2 - 151*m^3*u^5*v*w^2 - 128848*m^7*v^2*w^2 + 
     148452*m^6*u*v^2*w^2 - 66136*m^5*u^2*v^2*w^2 + 14121*m^4*u^3*v^2*w^2 - 
     1421*m^3*u^4*v^2*w^2 + 52*m^2*u^5*v^2*w^2 + 69372*m^6*v^3*w^2 - 
     63000*m^5*u*v^3*w^2 + 21740*m^4*u^2*v^3*w^2 - 3484*m^3*u^3*v^3*w^2 + 
     241*m^2*u^4*v^3*w^2 - 4*m*u^5*v^3*w^2 - 17438*m^5*v^4*w^2 + 
     12439*m^4*u*v^4*w^2 - 3411*m^3*u^2*v^4*w^2 + 427*m^2*u^3*v^4*w^2 - 
     19*m*u^4*v^4*w^2 + 2194*m^4*v^5*w^2 - 1320*m^3*u*v^5*w^2 + 
     335*m^2*u^2*v^5*w^2 - 47*m*u^3*v^5*w^2 + 2*u^4*v^5*w^2 - 
     140*m^3*v^6*w^2 + 93*m^2*u*v^6*w^2 - 21*m*u^2*v^6*w^2 + 2*u^3*v^6*w^2 + 
     5*m^2*v^7*w^2 - 4*m*u*v^7*w^2 - 15360*m^8*w^3 + 16000*m^7*u*w^3 - 
     6240*m^6*u^2*w^3 + 1080*m^5*u^3*w^3 - 70*m^4*u^4*w^3 - 35712*m^7*v*w^3 + 
     41936*m^6*u*v*w^3 - 18116*m^5*u^2*v*w^3 + 3426*m^4*u^3*v*w^3 - 
     240*m^3*u^4*v*w^3 + 45500*m^6*v^2*w^3 - 41060*m^5*u*v^2*w^3 + 
     13513*m^4*u^2*v^2*w^3 - 1915*m^3*u^3*v^2*w^3 + 98*m^2*u^4*v^2*w^3 - 
     17890*m^5*v^3*w^3 + 12962*m^4*u*v^3*w^3 - 3426*m^3*u^2*v^3*w^3 + 
     379*m^2*u^3*v^3*w^3 - 13*m*u^4*v^3*w^3 + 3071*m^4*v^4*w^3 - 
     1901*m^3*u*v^4*w^3 + 448*m^2*u^2*v^4*w^3 - 43*m*u^3*v^4*w^3 + 
     u^4*v^4*w^3 - 246*m^3*v^5*w^3 + 155*m^2*u*v^5*w^3 - 41*m*u^2*v^5*w^3 + 
     4*u^3*v^5*w^3 + 10*m^2*v^6*w^3 - 7*m*u*v^6*w^3 + u^2*v^6*w^3 + 
     4000*m^7*w^4 - 3120*m^6*u*w^4 + 810*m^5*u^2*w^4 - 70*m^4*u^3*w^4 + 
     10132*m^6*v*w^4 - 8728*m^5*u*v*w^4 + 2469*m^4*u^2*v*w^4 - 
     230*m^3*u^3*v*w^4 - 8952*m^5*v^2*w^4 + 5920*m^4*u*v^2*w^4 - 
     1284*m^3*u^2*v^2*w^4 + 92*m^2*u^3*v^2*w^4 + 2327*m^4*v^3*w^4 - 
     1314*m^3*u*v^3*w^4 + 250*m^2*u^2*v^3*w^4 - 15*m*u^3*v^3*w^4 - 
     234*m^3*v^4*w^4 + 138*m^2*u*v^4*w^4 - 30*m*u^2*v^4*w^4 + 2*u^3*v^4*w^4 + 
     10*m^2*v^5*w^4 - 7*m*u*v^5*w^4 + 2*u^2*v^5*w^4 - 624*m^6*w^5 + 
     324*m^5*u*w^5 - 42*m^4*u^2*w^5 - 1694*m^5*v*w^5 + 955*m^4*u*v*w^5 - 
     133*m^3*u^2*v*w^5 + 931*m^4*v^2*w^5 - 398*m^3*u*v^2*w^5 + 
     43*m^2*u^2*v^2*w^5 - 128*m^3*v^3*w^5 + 59*m^2*u*v^3*w^5 - 
     7*m*u^2*v^3*w^5 + 5*m^2*v^4*w^5 - 4*m*u*v^4*w^5 + u^2*v^4*w^5 + 
     54*m^5*w^6 - 14*m^4*u*w^6 + 155*m^4*v*w^6 - 43*m^3*u*v*w^6 - 
     40*m^3*v^2*w^6 + 8*m^2*u*v^2*w^6 + m^2*v^3*w^6 - m*u*v^3*w^6 - 
     2*m^4*w^7 - 6*m^3*v*w^7))/(ep*m*v*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
     2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
     2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2)), 
  -(((-1 + 2*ep)^2*(12*m^3 - 7*m^2*u + m*u^2 + 4*m^2*v - 2*m*u*v - 9*m*v^2 + 
      3*u*v^2 + 2*v^3 - 7*m^2*w + 2*m*u*w - 5*m*v*w + u*v*w + 3*v^2*w + 
      m*w^2 + v*w^2))/(ep*v*(-3*m + u + v + w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 
      8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + 
      m^2*w^2 - 2*m*v*w^2 + v^2*w^2))), 
  ((-1 + 2*ep)*(-1 + 3*ep)*(12*m^3 - 7*m^2*u + m*u^2 + 4*m^2*v - 2*m*u*v - 
     9*m*v^2 + 3*u*v^2 + 2*v^3 - 7*m^2*w + 2*m*u*w - 5*m*v*w + u*v*w + 
     3*v^2*w + m*w^2 + v*w^2))/(ep*v*(-3*m + u + v + w)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
     2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
     2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2)), 
  (-1152*m^7 + 1440*m^6*u - 712*m^5*u^2 + 174*m^4*u^3 - 21*m^3*u^4 + 
    m^2*u^5 + 1856*m^6*v - 1952*m^5*u*v + 772*m^4*u^2*v - 136*m^3*u^3*v + 
    9*m^2*u^4*v - 1320*m^5*v^2 + 1262*m^4*u*v^2 - 465*m^3*u^2*v^2 + 
    78*m^2*u^3*v^2 - 5*m*u^4*v^2 + 480*m^4*v^3 - 380*m^3*u*v^3 + 
    109*m^2*u^2*v^3 - 11*m*u^3*v^3 - 86*m^3*v^4 + 45*m^2*u*v^4 - 
    7*m*u^2*v^4 + 6*m^2*v^5 - m*u*v^5 + 1440*m^6*w - 1424*m^5*u*w + 
    522*m^4*u^2*w - 84*m^3*u^3*w + 5*m^2*u^4*w - 2048*m^5*v*w + 
    1792*m^4*u*v*w - 564*m^3*u^2*v*w + 73*m^2*u^3*v*w - 3*m*u^4*v*w + 
    1278*m^4*v^2*w - 1058*m^3*u*v^2*w + 300*m^2*u^2*v^2*w - 29*m*u^3*v^2*w - 
    394*m^3*v^3*w + 261*m^2*u*v^3*w - 54*m*u^2*v^3*w + 4*u^3*v^3*w + 
    57*m^2*v^4*w - 21*m*u*v^4*w + 2*u^2*v^4*w - 3*m*v^5*w - 712*m^5*w^2 + 
    522*m^4*u*w^2 - 126*m^3*u^2*w^2 + 10*m^2*u^3*w^2 + 900*m^4*v*w^2 - 
    626*m^3*u*v*w^2 + 141*m^2*u^2*v*w^2 - 10*m*u^3*v*w^2 - 485*m^3*v^2*w^2 + 
    326*m^2*u*v^2*w^2 - 61*m*u^2*v^2*w^2 + 2*u^3*v^2*w^2 + 116*m^2*v^3*w^2 - 
    57*m*u*v^3*w^2 + 8*u^2*v^3*w^2 - 10*m*v^4*w^2 + 2*u*v^4*w^2 + 
    174*m^4*w^3 - 84*m^3*u*w^3 + 10*m^2*u^2*w^3 - 198*m^3*v*w^3 + 
    99*m^2*u*v*w^3 - 12*m*u^2*v*w^3 + 86*m^2*v^2*w^3 - 43*m*u*v^2*w^3 + 
    4*u^2*v^2*w^3 - 12*m*v^3*w^3 + 4*u*v^3*w^3 - 21*m^3*w^4 + 5*m^2*u*w^4 + 
    22*m^2*v*w^4 - 6*m*u*v*w^4 - 6*m*v^2*w^4 + 2*u*v^2*w^4 + m^2*w^5 - 
    m*v*w^5)/(2*v*(-3*m + u + v + w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
     2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
     2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2)), 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(12*m^3 - 7*m^2*u + m*u^2 + 4*m^2*v - 2*m*u*v - 
      9*m*v^2 + 3*u*v^2 + 2*v^3 - 7*m^2*w + 2*m*u*w - 5*m*v*w + u*v*w + 
      3*v^2*w + m*w^2 + v*w^2)*(-16*m^4 + 8*m^3*u - m^2*u^2 + 20*m^3*v - 
      19*m^2*u*v + 5*m*u^2*v - 8*m^2*v^2 + 9*m*u*v^2 - 2*u^2*v^2 + m*v^3 - 
      u*v^3 + 8*m^3*w - 2*m^2*u*w - 9*m^2*v*w + 6*m*u*v*w + 2*m*v^2*w - 
      u*v^2*w - m^2*w^2 + m*v*w^2))/(ep*v*(-3*m + u + v + w)*
     (-16*m^4 + 8*m^3*u - m^2*u^2 + 28*m^3*v - 17*m^2*u*v + 3*m*u^2*v - 
      10*m^2*v^2 + 5*m*u*v^2 + m*v^3 - u*v^3 + 8*m^3*w - 2*m^2*u*w - 
      11*m^2*v*w + 4*m*u*v*w + 2*m*v^2*w - u*v^2*w - m^2*w^2 + m*v*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
      2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
      2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2))), 
  -1/2*(76800*m^10 - 123904*m^9*u + 83072*m^8*u^2 - 29632*m^7*u^3 + 
     5932*m^6*u^4 - 632*m^5*u^5 + 28*m^4*u^6 - 139520*m^9*v + 
     212032*m^8*u*v - 135856*m^7*u^2*v + 47020*m^6*u^3*v - 9268*m^5*u^4*v + 
     985*m^4*u^5*v - 44*m^3*u^6*v + 105536*m^8*v^2 - 144576*m^7*u*v^2 + 
     82308*m^6*u^2*v^2 - 24562*m^5*u^3*v^2 + 3951*m^4*u^4*v^2 - 
     309*m^3*u^5*v^2 + 8*m^2*u^6*v^2 - 39216*m^7*v^3 + 39828*m^6*u*v^3 - 
     12988*m^5*u^2*v^3 + 681*m^4*u^3*v^3 + 372*m^3*u^4*v^3 - 50*m^2*u^5*v^3 + 
     5088*m^6*v^4 + 2986*m^5*u*v^4 - 7211*m^4*u^2*v^4 + 3185*m^3*u^3*v^4 - 
     508*m^2*u^4*v^4 + 24*m*u^5*v^4 + 1320*m^5*v^5 - 4796*m^4*u*v^5 + 
     3590*m^3*u^2*v^5 - 905*m^2*u^3*v^5 + 70*m*u^4*v^5 - 618*m^4*v^6 + 
     1222*m^3*u*v^6 - 581*m^2*u^2*v^6 + 73*m*u^3*v^6 + 92*m^3*v^7 - 
     131*m^2*u*v^7 + 32*m*u^2*v^7 - 5*m^2*v^8 + 5*m*u*v^8 - 128512*m^9*w + 
     172288*m^8*u*w - 92160*m^7*u^2*w + 24592*m^6*u^3*w - 3274*m^5*u^4*w + 
     174*m^4*u^5*w + 191296*m^8*v*w - 245760*m^7*u*v*w + 128756*m^6*u^2*v*w - 
     34378*m^5*u^3*v*w + 4668*m^4*u^4*v*w - 257*m^3*u^5*v*w - 
     113440*m^7*v^2*w + 132840*m^6*u*v^2*w - 62180*m^5*u^2*v^2*w + 
     14351*m^4*u^3*v^2*w - 1610*m^3*u^4*v^2*w + 69*m^2*u^5*v^2*w + 
     29268*m^6*v^3*w - 23350*m^5*u*v^3*w + 4155*m^4*u^2*v^3*w + 
     604*m^3*u^3*v^3*w - 162*m^2*u^4*v^3*w - 314*m^5*v^4*w - 
     5618*m^4*u*v^4*w + 5676*m^3*u^2*v^4*w - 1720*m^2*u^3*v^4*w + 
     170*m*u^4*v^4*w - 1592*m^4*v^5*w + 3000*m^3*u*v^5*w - 
     1740*m^2*u^2*v^5*w + 377*m*u^3*v^5*w - 24*u^4*v^5*w + 340*m^3*v^6*w - 
     435*m^2*u*v^6*w + 164*m*u^2*v^6*w - 25*u^3*v^6*w - 23*m^2*v^7*w + 
     20*m*u*v^7*w - 2*u^2*v^7*w + 89216*m^8*w^2 - 95424*m^7*u*w^2 + 
     38184*m^6*u^2*w^2 - 6776*m^5*u^3*w^2 + 450*m^4*u^4*w^2 - 
     104528*m^7*v*w^2 + 110196*m^6*u*v*w^2 - 44814*m^5*u^2*v*w^2 + 
     8303*m^4*u^3*v*w^2 - 588*m^3*u^4*v*w^2 + 45844*m^6*v^2*w^2 - 
     44738*m^5*u*v^2*w^2 + 16272*m^4*u^2*v^2*w^2 - 2607*m^3*u^3*v^2*w^2 + 
     157*m^2*u^4*v^2*w^2 - 6958*m^5*v^3*w^2 + 3485*m^4*u*v^3*w^2 + 
     512*m^3*u^2*v^3*w^2 - 317*m^2*u^3*v^3*w^2 + 16*m*u^4*v^3*w^2 - 
     961*m^4*v^4*w^2 + 2177*m^3*u*v^4*w^2 - 1401*m^2*u^2*v^4*w^2 + 
     275*m*u^3*v^4*w^2 - 8*u^4*v^4*w^2 + 440*m^3*v^5*w^2 - 
     517*m^2*u*v^5*w^2 + 228*m*u^2*v^5*w^2 - 34*u^3*v^5*w^2 - 
     40*m^2*v^6*w^2 + 29*m*u*v^6*w^2 - 5*u^2*v^6*w^2 - 32896*m^7*w^3 + 
     26320*m^6*u*w^3 - 7004*m^5*u^2*w^3 + 620*m^4*u^3*w^3 + 28460*m^6*v*w^3 - 
     23566*m^5*u*v*w^3 + 6751*m^4*u^2*v*w^3 - 662*m^3*u^3*v*w^3 - 
     8440*m^5*v^2*w^3 + 6557*m^4*u*v^2*w^3 - 1648*m^3*u^2*v^2*w^3 + 
     139*m^2*u^3*v^2*w^3 + 523*m^4*v^3*w^3 + 110*m^3*u*v^3*w^3 - 
     242*m^2*u^2*v^3*w^3 + 31*m*u^3*v^3*w^3 + 200*m^3*v^4*w^3 - 
     249*m^2*u*v^4*w^3 + 110*m*u^2*v^4*w^3 - 9*u^3*v^4*w^3 - 30*m^2*v^5*w^3 + 
     17*m*u*v^5*w^3 - 4*u^2*v^5*w^3 + 6796*m^6*w^4 - 3616*m^5*u*w^4 + 
     480*m^4*u^2*w^4 - 3862*m^5*v*w^4 + 2340*m^4*u*v*w^4 - 
     368*m^3*u^2*v*w^4 + 685*m^4*v^2*w^4 - 370*m^3*u*v^2*w^4 + 
     45*m^2*u^2*v^2*w^4 - 20*m^3*v^3*w^4 - 32*m^2*u*v^3*w^4 + 
     14*m*u^2*v^3*w^4 - 5*m^2*v^4*w^4 + 2*m*u*v^4*w^4 - u^2*v^4*w^4 - 
     746*m^5*w^5 + 198*m^4*u*w^5 + 209*m^4*v*w^5 - 81*m^3*u*v*w^5 - 
     28*m^3*v^2*w^5 + 4*m^2*u*v^2*w^5 + 5*m^2*v^3*w^5 - m*u*v^3*w^5 + 
     34*m^4*w^6 + 2*m^2*v^2*w^6)/((3*m - u - v - w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 
      4*m^2*u*v + 20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 
      2*m^2*u*w + 12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 
      2*m*v*w^2 + v^2*w^2)), 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(12*m^3 - 7*m^2*u + m*u^2 + 4*m^2*v - 2*m*u*v - 
      9*m*v^2 + 3*u*v^2 + 2*v^3 - 7*m^2*w + 2*m*u*w - 5*m*v*w + u*v*w + 
      3*v^2*w + m*w^2 + v*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 + 4*m^3*v - 
      7*m^2*u*v + m*u^2*v - 6*m^2*v^2 + 5*m*u*v^2 + m*v^3 - u*v^3 - 8*m^3*w + 
      2*m^2*u*w - 5*m^2*v*w + 2*m*u*v*w + 2*m*v^2*w - u*v^2*w + m^2*w^2 + 
      m*v*w^2))/(ep*v*(-3*m + u + v + w)*(-16*m^4 + 8*m^3*u - m^2*u^2 + 
      28*m^3*v - 17*m^2*u*v + 3*m*u^2*v - 10*m^2*v^2 + 5*m*u*v^2 + m*v^3 - 
      u*v^3 + 8*m^3*w - 2*m^2*u*w - 11*m^2*v*w + 4*m*u*v*w + 2*m*v^2*w - 
      u*v^2*w - m^2*w^2 + m*v*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 
      4*m^2*u*v + 20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 
      2*m^2*u*w + 12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 
      2*m*v*w^2 + v^2*w^2))), 
  (u*(12*m^3 - 7*m^2*u + m*u^2 + 4*m^2*v - 2*m*u*v - 9*m*v^2 + 3*u*v^2 + 
     2*v^3 - 7*m^2*w + 2*m*u*w - 5*m*v*w + u*v*w + 3*v^2*w + m*w^2 + v*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 + 148*m^3*v - 91*m^2*u*v + 13*m*u^2*v - 
     54*m^2*v^2 + 17*m*u*v^2 + m*v^3 - u*v^3 - 8*m^3*w + 2*m^2*u*w - 
     53*m^2*v*w + 14*m*u*v*w + 2*m*v^2*w - u*v^2*w + m^2*w^2 + m*v*w^2))/
   (2*v*(-3*m + u + v + w)*(-16*m^4 + 8*m^3*u - m^2*u^2 + 28*m^3*v - 
     17*m^2*u*v + 3*m*u^2*v - 10*m^2*v^2 + 5*m*u*v^2 + m*v^3 - u*v^3 + 
     8*m^3*w - 2*m^2*u*w - 11*m^2*v*w + 4*m*u*v*w + 2*m*v^2*w - u*v^2*w - 
     m^2*w^2 + m*v*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 
     20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 
     12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + 
     v^2*w^2)), 0, 0, 0, 0, 0, 0, 
  (2*(-1 + 2*ep)^2*(16*m^3 - 12*m^2*u + 2*m*u^2 - 8*m^2*v + 5*m*u*v + m*v^2 - 
     u*v^2 - 8*m^2*w + 3*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (12*m^3 - 7*m^2*u + m*u^2 + 4*m^2*v - 2*m*u*v - 9*m*v^2 + 3*u*v^2 + 
     2*v^3 - 7*m^2*w + 2*m*u*w - 5*m*v*w + u*v*w + 3*v^2*w + m*w^2 + v*w^2))/
   (ep*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
     17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
     8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
     m^2*w^2 - m*v*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 
     20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 
     12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + 
     v^2*w^2)), (ep*(1408*m^6 - 1472*m^5*u + 568*m^4*u^2 - 96*m^3*u^3 + 
     6*m^2*u^4 - 2080*m^5*v + 1704*m^4*u*v - 460*m^3*u^2*v + 41*m^2*u^3*v + 
     1224*m^4*v^2 - 762*m^3*u*v^2 + 138*m^2*u^2*v^2 - 6*m*u^3*v^2 - 
     358*m^3*v^3 + 155*m^2*u*v^3 - 15*m*u^2*v^3 + 52*m^2*v^4 - 12*m*u*v^4 - 
     3*m*v^5 - 1888*m^5*w + 1464*m^4*u*w - 372*m^3*u^2*w + 31*m^2*u^3*w + 
     2240*m^4*v*w - 1364*m^3*u*v*w + 246*m^2*u^2*v*w - 11*m*u^3*v*w - 
     990*m^3*v^2*w + 477*m^2*u*v^2*w - 60*m*u^2*v^2*w + 193*m^2*v^3*w - 
     73*m*u*v^3*w + 5*u^2*v^3*w - 14*m*v^4*w + 4*u*v^4*w + 1016*m^4*w^2 - 
     538*m^3*u*w^2 + 74*m^2*u^2*w^2 - m*u^3*w^2 - 906*m^3*v*w^2 + 
     378*m^2*u*v*w^2 - 37*m*u^2*v*w^2 + 267*m^2*v^2*w^2 - 96*m*u*v^2*w^2 + 
     6*u^2*v^2*w^2 - 26*m*v^3*w^2 + 9*u*v^3*w^2 - 274*m^3*w^3 + 
     86*m^2*u*w^3 - 4*m*u^2*w^3 + 163*m^2*v*w^3 - 40*m*u*v*w^3 + u^2*v*w^3 - 
     24*m*v^2*w^3 + 6*u*v^2*w^3 + 37*m^2*w^4 - 5*m*u*w^4 - 11*m*v*w^4 + 
     u*v*w^4 - 2*m*w^5))/((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
     2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
     2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2)), 
  -((ep*(-1536*m^7 + 2048*m^6*u - 1088*m^5*u^2 + 288*m^4*u^3 - 38*m^3*u^4 + 
      2*m^2*u^5 + 1920*m^6*v - 2016*m^5*u*v + 792*m^4*u^2*v - 138*m^3*u^3*v + 
      9*m^2*u^4*v - 992*m^5*v^2 + 824*m^4*u*v^2 - 256*m^3*u^2*v^2 + 
      36*m^2*u^3*v^2 - 2*m*u^4*v^2 + 264*m^4*v^3 - 152*m^3*u*v^3 + 
      33*m^2*u^2*v^3 - 3*m*u^3*v^3 - 36*m^3*v^4 + 6*m^2*u*v^4 + 2*m^2*v^5 + 
      m*u*v^5 + 2048*m^6*w - 2176*m^5*u*w + 864*m^4*u^2*w - 152*m^3*u^3*w + 
      10*m^2*u^4*w - 2016*m^5*v*w + 1728*m^4*u*v*w - 534*m^3*u^2*v*w + 
      69*m^2*u^3*v*w - 3*m*u^4*v*w + 792*m^4*v^2*w - 580*m^3*u*v^2*w + 
      148*m^2*u^2*v^2*w - 13*m*u^3*v^2*w - 160*m^3*v^3*w + 86*m^2*u*v^3*w - 
      14*m*u^2*v^3*w + u^3*v^3*w + 18*m^2*v^4*w - 3*m*u*v^4*w - m*v^5*w - 
      1088*m^5*w^2 + 864*m^4*u*w^2 - 228*m^3*u^2*w^2 + 20*m^2*u^3*w^2 + 
      792*m^4*v*w^2 - 534*m^3*u*v*w^2 + 120*m^2*u^2*v*w^2 - 9*m*u^3*v*w^2 - 
      224*m^3*v^2*w^2 + 150*m^2*u*v^2*w^2 - 28*m*u^2*v^2*w^2 + u^3*v^2*w^2 + 
      35*m^2*v^3*w^2 - 16*m*u*v^3*w^2 + 2*u^2*v^3*w^2 - 3*m*v^4*w^2 + 
      288*m^4*w^3 - 152*m^3*u*w^3 + 20*m^2*u^2*w^3 - 138*m^3*v*w^3 + 
      69*m^2*u*v*w^3 - 9*m*u^2*v*w^3 + 26*m^2*v^2*w^3 - 18*m*u*v^2*w^3 + 
      2*u^2*v^2*w^3 - 3*m*v^3*w^3 + u*v^3*w^3 - 38*m^3*w^4 + 10*m^2*u*w^4 + 
      9*m^2*v*w^4 - 3*m*u*v*w^4 - m*v^2*w^4 + u*v^2*w^4 + 2*m^2*w^5))/
    (v*(-3*m + u + v + w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
      2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
      2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2))), 0, 
  -((12288*m^10 - 19456*m^9*u + 12800*m^8*u^2 - 4480*m^7*u^3 + 880*m^6*u^4 - 
     92*m^5*u^5 + 4*m^4*u^6 - 33792*m^9*v + 49408*m^8*u*v - 29920*m^7*u^2*v + 
     9584*m^6*u^3*v - 1706*m^5*u^4*v + 159*m^4*u^5*v - 6*m^3*u^6*v + 
     41984*m^8*v^2 - 56160*m^7*u*v^2 + 30432*m^6*u^2*v^2 - 8350*m^5*u^3*v^2 + 
     1159*m^4*u^4*v^2 - 65*m^3*u^5*v^2 - 28800*m^7*v^3 + 34336*m^6*u*v^3 - 
     15830*m^5*u^2*v^3 + 3421*m^4*u^3*v^3 - 322*m^3*u^4*v^3 + 8*m^2*u^5*v^3 + 
     11696*m^6*v^4 - 12226*m^5*u*v^4 + 4593*m^4*u^2*v^4 - 721*m^3*u^3*v^4 + 
     38*m^2*u^4*v^4 - 2868*m^5*v^5 + 2638*m^4*u*v^5 - 782*m^3*u^2*v^5 + 
     83*m^2*u^3*v^5 - 2*m*u^4*v^5 + 414*m^4*v^6 - 348*m^3*u*v^6 + 
     79*m^2*u^2*v^6 - 5*m*u^3*v^6 - 32*m^3*v^7 + 27*m^2*u*v^7 - 4*m*u^2*v^7 + 
     m^2*v^8 - m*u*v^8 - 20992*m^9*w + 27648*m^8*u*w - 14528*m^7*u^2*w + 
     3808*m^6*u^3*w - 498*m^5*u^4*w + 26*m^4*u^5*w + 49536*m^8*v*w - 
     60416*m^7*u*v*w + 29416*m^6*u^2*v*w - 7136*m^5*u^3*v*w + 
     860*m^4*u^4*v*w - 41*m^3*u^5*v*w - 52864*m^7*v^2*w + 59536*m^6*u*v^2*w - 
     25992*m^5*u^2*v^2*w + 5323*m^4*u^3*v^2*w - 474*m^3*u^4*v^2*w + 
     11*m^2*u^5*v^2*w + 30488*m^6*v^3*w - 31340*m^5*u*v^3*w + 
     11789*m^4*u^2*v^3*w - 1902*m^3*u^3*v^3*w + 110*m^2*u^4*v^3*w - 
     10002*m^5*v^4*w + 9486*m^4*u*v^4*w - 2986*m^3*u^2*v^4*w + 
     344*m^2*u^3*v^4*w - 8*m*u^4*v^4*w + 1856*m^4*v^5*w - 1698*m^3*u*v^5*w + 
     444*m^2*u^2*v^5*w - 31*m*u^3*v^5*w - 180*m^3*v^6*w + 173*m^2*u*v^6*w - 
     40*m*u^2*v^6*w + u^3*v^6*w + 7*m^2*v^7*w - 8*m*u*v^7*w + 2*u^2*v^7*w + 
     14848*m^8*w^2 - 15616*m^7*u*w^2 + 6144*m^6*u^2*w^2 - 1072*m^5*u^3*w^2 + 
     70*m^4*u^4*w^2 - 29536*m^7*v*w^2 + 28944*m^6*u*v*w^2 - 
     10672*m^5*u^2*v*w^2 + 1753*m^4*u^3*v*w^2 - 108*m^3*u^4*v*w^2 + 
     26736*m^6*v^2*w^2 - 24554*m^5*u*v^2*w^2 + 8116*m^4*u^2*v^2*w^2 - 
     1093*m^3*u^3*v^2*w^2 + 45*m^2*u^4*v^2*w^2 - 12658*m^5*v^3*w^2 + 
     10945*m^4*u*v^3*w^2 - 3134*m^3*u^2*v^3*w^2 + 323*m^2*u^3*v^3*w^2 - 
     6*m*u^4*v^3*w^2 + 3193*m^4*v^4*w^2 - 2701*m^3*u*v^4*w^2 + 
     657*m^2*u^2*v^4*w^2 - 45*m*u^3*v^4*w^2 - 404*m^3*v^5*w^2 + 
     361*m^2*u*v^5*w^2 - 78*m*u^2*v^5*w^2 + 2*u^3*v^5*w^2 + 20*m^2*v^6*w^2 - 
     21*m*u*v^6*w^2 + 5*u^2*v^6*w^2 - 5568*m^7*w^3 + 4384*m^6*u*w^3 - 
     1148*m^5*u^2*w^3 + 100*m^4*u^3*w^3 + 9112*m^6*v*w^3 - 6760*m^5*u*v*w^3 + 
     1689*m^4*u^2*v*w^3 - 142*m^3*u^3*v*w^3 - 6912*m^5*v^2*w^3 + 
     4911*m^4*u*v^2*w^3 - 1092*m^3*u^2*v^2*w^3 + 71*m^2*u^3*v^2*w^3 + 
     2589*m^4*v^3*w^3 - 1794*m^3*u*v^3*w^3 + 342*m^2*u^2*v^3*w^3 - 
     15*m*u^3*v^3*w^3 - 456*m^3*v^4*w^3 + 329*m^2*u*v^4*w^3 - 
     54*m*u^2*v^4*w^3 + u^3*v^4*w^3 + 30*m^2*v^5*w^3 - 25*m*u*v^5*w^3 + 
     4*u^2*v^5*w^3 + 1168*m^6*w^4 - 612*m^5*u*w^4 + 80*m^4*u^2*w^4 - 
     1518*m^5*v*w^4 + 764*m^4*u*v*w^4 - 98*m^3*u^2*v*w^4 + 959*m^4*v^2*w^4 - 
     476*m^3*u*v^2*w^4 + 53*m^2*u^2*v^2*w^4 - 264*m^3*v^3*w^4 + 
     132*m^2*u*v^3*w^4 - 12*m*u^2*v^3*w^4 + 25*m^2*v^4*w^4 - 14*m*u*v^4*w^4 + 
     u^2*v^4*w^4 - 130*m^5*w^5 + 34*m^4*u*w^5 + 127*m^4*v*w^5 - 
     33*m^3*u*v*w^5 - 68*m^3*v^2*w^5 + 18*m^2*u*v^2*w^5 + 11*m^2*v^3*w^5 - 
     3*m*u*v^3*w^5 + 6*m^4*w^6 - 4*m^3*v*w^6 + 2*m^2*v^2*w^6)/
    ((16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 
      4*m^2*u*v + 20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 
      2*m^2*u*w + 12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 
      2*m*v*w^2 + v^2*w^2))), 
  -1/2*(40960*ep*m^11 - 4608*m^10*u - 101376*ep*m^10*u + 7680*m^9*u^2 + 
     102144*ep*m^9*u^2 - 5312*m^8*u^3 - 55168*ep*m^8*u^3 + 1952*m^7*u^4 + 
     17408*ep*m^7*u^4 - 402*m^6*u^5 - 3228*ep*m^6*u^5 + 44*m^5*u^6 + 
     327*ep*m^5*u^6 - 2*m^4*u^7 - 14*ep*m^4*u^7 - 91136*ep*m^10*v + 
     5760*m^9*u*v + 194560*ep*m^9*u*v - 8928*m^8*u^2*v - 
     171968*ep*m^8*u^2*v + 5816*m^7*u^3*v + 82400*ep*m^7*u^3*v - 
     2042*m^6*u^4*v - 23272*ep*m^6*u^4*v + 408*m^5*u^5*v + 
     3892*ep*m^5*u^5*v - 44*m^4*u^6*v - 358*ep*m^4*u^6*v + 2*m^3*u^7*v + 
     14*ep*m^3*u^7*v + 82944*ep*m^9*v^2 + 1952*m^8*u*v^2 - 
     135296*ep*m^8*u*v^2 - 3088*m^7*u^2*v^2 + 91136*ep*m^7*u^2*v^2 + 
     1850*m^6*u^3*v^2 - 32840*ep*m^6*u^3*v^2 - 532*m^5*u^4*v^2 + 
     6760*ep*m^5*u^4*v^2 + 74*m^4*u^5*v^2 - 762*ep*m^4*u^5*v^2 - 
     4*m^3*u^6*v^2 + 37*ep*m^3*u^6*v^2 - 39808*ep*m^8*v^3 - 6664*m^7*u*v^3 + 
     35200*ep*m^7*u*v^3 + 8650*m^6*u^2*v^3 - 6052*ep*m^6*u^2*v^3 - 
     4386*m^5*u^3*v^3 - 3296*ep*m^5*u^3*v^3 + 1084*m^4*u^4*v^3 + 
     1608*ep*m^4*u^4*v^3 - 130*m^3*u^5*v^3 - 264*ep*m^3*u^5*v^3 + 
     6*m^2*u^6*v^3 + 16*ep*m^2*u^6*v^3 + 10592*ep*m^7*v^4 + 4392*m^6*u*v^4 + 
     3412*ep*m^6*u*v^4 - 4740*m^5*u^2*v^4 - 10375*ep*m^5*u^2*v^4 + 
     1902*m^4*u^3*v^4 + 4786*ep*m^4*u^3*v^4 - 336*m^3*u^4*v^4 - 
     874*ep*m^3*u^4*v^4 + 22*m^2*u^5*v^4 + 58*ep*m^2*u^5*v^4 - 
     1412*ep*m^6*v^5 - 1346*m^5*u*v^5 - 4080*ep*m^5*u*v^5 + 
     1136*m^4*u^2*v^5 + 3720*ep*m^4*u^2*v^5 - 320*m^3*u^3*v^5 - 
     964*ep*m^3*u^3*v^5 + 30*m^2*u^4*v^5 + 70*ep*m^2*u^4*v^5 + 
     2*ep*m*u^5*v^5 + 36*ep*m^5*v^6 + 202*m^4*u*v^6 + 908*ep*m^4*u*v^6 - 
     120*m^3*u^2*v^6 - 496*ep*m^3*u^2*v^6 + 18*m^2*u^3*v^6 + 
     54*ep*m^2*u^3*v^6 + 3*ep*m*u^4*v^6 + 12*ep*m^4*v^7 - 12*m^3*u*v^7 - 
     80*ep*m^3*u*v^7 + 4*m^2*u^2*v^7 + 28*ep*m^2*u^2*v^7 - ep*m^3*v^8 + 
     2*ep*m^2*u*v^8 - ep*m*u^2*v^8 - 76800*ep*m^10*w + 7680*m^9*u*w + 
     164608*ep*m^9*u*w - 10624*m^8*u^2*w - 138880*ep*m^8*u^2*w + 
     5856*m^7*u^3*w + 60128*ep*m^7*u^3*w - 1608*m^6*u^4*w - 
     14236*ep*m^6*u^4*w + 220*m^5*u^5*w + 1759*ep*m^5*u^5*w - 12*m^4*u^6*w - 
     89*ep*m^4*u^6*w + 145408*ep*m^9*v*w - 6624*m^8*u*v*w - 
     263936*ep*m^8*u*v*w + 8656*m^7*u^2*v*w + 193696*ep*m^7*u^2*v*w - 
     4622*m^6*u^3*v*w - 74456*ep*m^6*u^3*v*w + 1262*m^5*u^4*v*w + 
     15944*ep*m^5*u^4*v*w - 176*m^4*u^5*v*w - 1814*ep*m^4*u^5*v*w + 
     10*m^3*u^6*v*w + 86*ep*m^3*u^6*v*w - 108928*ep*m^8*v^2*w - 
     5488*m^7*u*v^2*w + 144048*ep*m^7*u*v^2*w + 6444*m^6*u^2*v^2*w - 
     77504*ep*m^6*u^2*v^2*w - 2796*m^5*u^3*v^2*w + 22015*ep*m^5*u^3*v^2*w + 
     534*m^4*u^4*v^2*w - 3529*ep*m^4*u^4*v^2*w - 38*m^3*u^5*v^2*w + 
     305*ep*m^3*u^5*v^2*w - 11*ep*m^2*u^6*v^2*w + 40704*ep*m^7*v^3*w + 
     8714*m^6*u*v^3*w - 23072*ep*m^6*u*v^3*w - 9004*m^5*u^2*v^3*w - 
     1852*ep*m^5*u^2*v^3*w + 3468*m^4*u^3*v^3*w + 3660*ep*m^4*u^3*v^3*w - 
     592*m^3*u^4*v^3*w - 854*ep*m^3*u^4*v^3*w + 38*m^2*u^5*v^3*w + 
     64*ep*m^2*u^5*v^3*w - 7516*ep*m^6*v^4*w - 3986*m^5*u*v^4*w - 
     5994*ep*m^5*u*v^4*w + 3460*m^4*u^2*v^4*w + 7832*ep*m^4*u^2*v^4*w - 
     1080*m^3*u^3*v^4*w - 2547*ep*m^3*u^3*v^4*w + 140*m^2*u^4*v^4*w + 
     333*ep*m^2*u^4*v^4*w - 6*m*u^5*v^4*w - 16*ep*m*u^5*v^4*w + 
     448*ep*m^5*v^5*w + 788*m^4*u*v^5*w + 2644*ep*m^4*u*v^5*w - 
     546*m^3*u^2*v^5*w - 1688*ep*m^3*u^2*v^5*w + 126*m^2*u^3*v^5*w + 
     326*ep*m^2*u^3*v^5*w - 10*m*u^4*v^5*w - 20*ep*m*u^4*v^5*w + 
     48*ep*m^4*v^6*w - 58*m^3*u*v^6*w - 303*ep*m^3*u*v^6*w + 
     30*m^2*u^2*v^6*w + 117*ep*m^2*u^2*v^6*w - 4*m*u^3*v^6*w - 
     7*ep*m*u^3*v^6*w - ep*u^4*v^6*w - 6*ep*m^3*v^7*w + 8*ep*m^2*u*v^7*w - 
     2*ep*m*u^2*v^7*w + 61696*ep*m^9*w^2 - 5312*m^8*u*w^2 - 
     111232*ep*m^8*u*w^2 + 5856*m^7*u^2*w^2 + 75392*ep*m^7*u^2*w^2 - 
     2412*m^6*u^3*w^2 - 24520*ep*m^6*u^3*w^2 + 440*m^5*u^4*w^2 + 
     3871*ep*m^5*u^4*w^2 - 30*m^4*u^5*w^2 - 239*ep*m^4*u^5*w^2 - 
     96640*ep*m^8*v*w^2 + 2552*m^7*u*v*w^2 + 143808*ep*m^7*u*v*w^2 - 
     2782*m^6*u^2*v*w^2 - 83900*ep*m^6*u^2*v*w^2 + 1192*m^5*u^3*v*w^2 + 
     24328*ep*m^5*u^3*v*w^2 - 236*m^4*u^4*v*w^2 - 3540*ep*m^4*u^4*v*w^2 + 
     18*m^3*u^5*v*w^2 + 208*ep*m^3*u^5*v*w^2 + 56992*ep*m^7*v^2*w^2 + 
     4522*m^6*u*v^2*w^2 - 57616*ep*m^6*u*v^2*w^2 - 4050*m^5*u^2*v^2*w^2 + 
     23260*ep*m^5*u^2*v^2*w^2 + 1256*m^4*u^3*v^2*w^2 - 
     4905*ep*m^4*u^3*v^2*w^2 - 148*m^3*u^4*v^2*w^2 + 573*ep*m^3*u^4*v^2*w^2 + 
     4*m^2*u^5*v^2*w^2 - 31*ep*m^2*u^5*v^2*w^2 - 15256*ep*m^6*v^3*w^2 - 
     4130*m^5*u*v^3*w^2 + 3760*ep*m^5*u*v^3*w^2 + 3310*m^4*u^2*v^3*w^2 + 
     2520*ep*m^4*u^2*v^3*w^2 - 920*m^3*u^3*v^3*w^2 - 
     1074*ep*m^3*u^3*v^3*w^2 + 96*m^2*u^4*v^3*w^2 + 120*ep*m^2*u^4*v^3*w^2 - 
     2*m*u^5*v^3*w^2 - 2*ep*m*u^5*v^3*w^2 + 1537*ep*m^5*v^4*w^2 + 
     1186*m^4*u*v^4*w^2 + 2374*ep*m^4*u*v^4*w^2 - 816*m^3*u^2*v^4*w^2 - 
     1737*ep*m^3*u^2*v^4*w^2 + 186*m^2*u^3*v^4*w^2 + 361*ep*m^2*u^3*v^4*w^2 - 
     14*m*u^4*v^4*w^2 - 25*ep*m*u^4*v^4*w^2 + 56*ep*m^4*v^5*w^2 - 
     114*m^3*u*v^5*w^2 - 426*ep*m^3*u*v^5*w^2 + 66*m^2*u^2*v^5*w^2 + 
     160*ep*m^2*u^2*v^5*w^2 - 10*m*u^3*v^5*w^2 - 8*ep*m*u^3*v^5*w^2 - 
     2*ep*u^4*v^5*w^2 - 15*ep*m^3*v^6*w^2 + 11*ep*m^2*u*v^6*w^2 + 
     2*ep*m*u^2*v^6*w^2 - ep*u^3*v^6*w^2 - 27520*ep*m^8*w^3 + 
     1952*m^7*u*w^3 + 40032*ep*m^7*u*w^3 - 1608*m^6*u^2*w^3 - 
     20424*ep*m^6*u^2*w^3 + 440*m^5*u^3*w^3 + 4434*ep*m^5*u^3*w^3 - 
     40*m^4*u^4*w^3 - 350*ep*m^4*u^4*w^3 + 34240*ep*m^7*v*w^3 - 
     202*m^6*u*v*w^3 - 39536*ep*m^6*u*v*w^3 + 230*m^5*u^2*v*w^3 + 
     17116*ep*m^5*u^2*v*w^3 - 92*m^4*u^3*v*w^3 - 3348*ep*m^4*u^3*v*w^3 + 
     12*m^3*u^4*v*w^3 + 252*ep*m^3*u^4*v*w^3 - 14792*ep*m^6*v^2*w^3 - 
     1642*m^5*u*v^2*w^3 + 10367*ep*m^5*u*v^2*w^3 + 1074*m^4*u^2*v^2*w^3 - 
     2807*ep*m^4*u^2*v^2*w^3 - 216*m^3*u^3*v^2*w^3 + 396*ep*m^3*u^3*v^2*w^3 + 
     12*m^2*u^4*v^2*w^3 - 28*ep*m^2*u^4*v^2*w^3 + 2388*ep*m^5*v^3*w^3 + 
     848*m^4*u*v^3*w^3 + 184*ep*m^4*u*v^3*w^3 - 504*m^3*u^2*v^3*w^3 - 
     484*ep*m^3*u^2*v^3*w^3 + 90*m^2*u^3*v^3*w^3 + 84*ep*m^2*u^3*v^3*w^3 - 
     4*m*u^4*v^3*w^3 - 2*ep*m*u^4*v^3*w^3 - 20*ep*m^4*v^4*w^3 - 
     116*m^3*u*v^4*w^3 - 256*ep*m^3*u*v^4*w^3 + 62*m^2*u^2*v^4*w^3 + 
     80*ep*m^2*u^2*v^4*w^3 - 8*m*u^3*v^4*w^3 + ep*m*u^3*v^4*w^3 - 
     ep*u^4*v^4*w^3 - 20*ep*m^3*v^5*w^3 + 4*ep*m^2*u*v^5*w^3 + 
     8*ep*m*u^2*v^5*w^3 - 2*ep*u^3*v^5*w^3 + 7360*ep*m^7*w^4 - 
     402*m^6*u*w^4 - 8092*ep*m^6*u*w^4 + 220*m^5*u^2*w^4 + 
     2761*ep*m^5*u^2*w^4 - 30*m^4*u^3*w^4 - 300*ep*m^4*u^3*w^4 - 
     6820*ep*m^6*v*w^4 - 108*m^5*u*v*w^4 + 5564*ep*m^5*u*v*w^4 + 
     40*m^4*u^2*v*w^4 - 1574*ep*m^4*u^2*v*w^4 - 2*m^3*u^3*v*w^4 + 
     158*ep*m^3*u^3*v*w^4 + 1882*ep*m^5*v^2*w^4 + 278*m^4*u*v^2*w^4 - 
     757*ep*m^4*u*v^2*w^4 - 120*m^3*u^2*v^2*w^4 + 107*ep*m^3*u^2*v^2*w^4 + 
     12*m^2*u^3*v^2*w^4 - 8*ep*m^2*u^3*v^2*w^4 - 100*ep*m^4*v^3*w^4 - 
     64*m^3*u*v^3*w^4 - 42*ep*m^3*u*v^3*w^4 + 26*m^2*u^2*v^3*w^4 + 
     8*ep*m^2*u^2*v^3*w^4 - 2*m*u^3*v^3*w^4 + 2*ep*m*u^3*v^3*w^4 - 
     15*ep*m^3*v^4*w^4 - 4*ep*m^2*u*v^4*w^4 + 7*ep*m*u^2*v^4*w^4 - 
     ep*u^3*v^4*w^4 - 1180*ep*m^6*w^5 + 44*m^5*u*w^5 + 871*ep*m^5*u*w^5 - 
     12*m^4*u^2*w^5 - 149*ep*m^4*u^2*w^5 + 724*ep*m^5*v*w^5 + 
     28*m^4*u*v*w^5 - 342*ep*m^4*u*v*w^5 - 6*m^3*u^2*v*w^5 + 
     46*ep*m^3*u^2*v*w^5 - 88*ep*m^4*v^2*w^5 - 18*m^3*u*v^2*w^5 + 
     15*ep*m^3*u*v^2*w^5 + 4*m^2*u^2*v^2*w^5 - ep*m^2*u^2*v^2*w^5 - 
     6*ep*m^3*v^3*w^5 - 4*ep*m^2*u*v^3*w^5 + 2*ep*m*u^2*v^3*w^5 + 
     105*ep*m^5*w^6 - 2*m^4*u*w^6 - 39*ep*m^4*u*w^6 - 32*ep*m^4*v*w^6 - 
     2*m^3*u*v*w^6 + 4*ep*m^3*u*v*w^6 - ep*m^3*v^2*w^6 - ep*m^2*u*v^2*w^6 - 
     4*ep*m^4*w^7)/(ep*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 
      8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + 
      m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
      3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
      2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
      m*v*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 
      20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 
      12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + 
      v^2*w^2)), -((m*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 
      2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 
      2*m^2*v*w - 2*m*u*v*w + m^2*w^2)*(12*m^3 - 7*m^2*u + m*u^2 + 4*m^2*v - 
      2*m*u*v - 9*m*v^2 + 3*u*v^2 + 2*v^3 - 7*m^2*w + 2*m*u*w - 5*m*v*w + 
      u*v*w + 3*v^2*w + m*w^2 + v*w^2))/
    (ep*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
      2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
      2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2))), 
  (2*m*(4*m - u)*u*(3*m - u - v - w)*(12*m^3 - 7*m^2*u + m*u^2 + 4*m^2*v - 
     2*m*u*v - 9*m*v^2 + 3*u*v^2 + 2*v^3 - 7*m^2*w + 2*m*u*w - 5*m*v*w + 
     u*v*w + 3*v^2*w + m*w^2 + v*w^2))/
   ((16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
     2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
     2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2)), 
  -1/2*(m*(34816*m^10 - 57344*m^9*u + 39168*m^8*u^2 - 14208*m^7*u^3 + 
      2888*m^6*u^4 - 312*m^5*u^5 + 14*m^4*u^6 - 87040*m^9*v + 
      135680*m^8*u*v - 87936*m^7*u^2*v + 30352*m^6*u^3*v - 5884*m^5*u^4*v + 
      607*m^4*u^5*v - 26*m^3*u^6*v + 87296*m^8*v^2 - 120608*m^7*u*v^2 + 
      67168*m^6*u^2*v^2 - 18878*m^5*u^3*v^2 + 2677*m^4*u^4*v^2 - 
      153*m^3*u^5*v^2 - 45824*m^7*v^3 + 52528*m^6*u*v^3 - 22856*m^5*u^2*v^3 + 
      4515*m^4*u^3*v^3 - 350*m^3*u^4*v^3 + 2*m^2*u^5*v^3 + 13448*m^6*v^4 - 
      11426*m^5*u*v^4 + 3209*m^4*u^2*v^4 - 295*m^3*u^3*v^4 - 2*m^2*u^4*v^4 - 
      2092*m^5*v^5 + 880*m^4*u*v^5 + 6*m^3*u^2*v^5 - 23*m^2*u^3*v^5 + 
      118*m^4*v^6 + 94*m^3*u*v^6 - 39*m^2*u^2*v^6 + m*u^3*v^6 + 8*m^3*v^7 - 
      21*m^2*u*v^7 + 2*m*u^2*v^7 - m^2*v^8 + m*u*v^8 - 67072*m^9*w + 
      91776*m^8*u*w - 50016*m^7*u^2*w + 13576*m^6*u^3*w - 1836*m^5*u^4*w + 
      99*m^4*u^5*w + 141824*m^8*v*w - 185728*m^7*u*v*w + 97600*m^6*u^2*v*w - 
      25732*m^5*u^3*v*w + 3401*m^4*u^4*v*w - 180*m^3*u^5*v*w - 
      116672*m^7*v^2*w + 136744*m^6*u*v^2*w - 62486*m^5*u^2*v^2*w + 
      13624*m^4*u^3*v^2*w - 1354*m^3*u^4*v^2*w + 43*m^2*u^5*v^2*w + 
      47744*m^6*v^3*w - 47076*m^5*u*v^3*w + 17106*m^4*u^2*v^3*w - 
      2699*m^3*u^3*v^3*w + 156*m^2*u^4*v^3*w - 9902*m^5*v^4*w + 
      7358*m^4*u*v^4*w - 1756*m^3*u^2*v^4*w + 119*m^2*u^3*v^4*w + 
      4*m*u^4*v^4*w + 818*m^4*v^5*w - 230*m^3*u*v^5*w - 35*m^2*u^2*v^5*w + 
      16*m*u^3*v^5*w + 26*m^3*v^6*w - 62*m^2*u*v^6*w + 12*m*u^2*v^6*w - 
      u^3*v^6*w - 6*m^2*v^7*w + 5*m*u*v^7*w + 55296*m^8*w^2 - 
      60896*m^7*u*w^2 + 25200*m^6*u^2*w^2 - 4686*m^5*u^3*w^2 + 
      344*m^4*u^4*w^2 - 3*m^3*u^5*w^2 - 96128*m^7*v*w^2 + 
      103248*m^6*u*v*w^2 - 42268*m^5*u^2*v*w^2 + 7874*m^4*u^3*v*w^2 - 
      584*m^3*u^4*v*w^2 + 5*m^2*u^5*v*w^2 + 62064*m^6*v^2*w^2 - 
      60640*m^5*u*v^2*w^2 + 21897*m^4*u^2*v^2*w^2 - 3417*m^3*u^3*v^2*w^2 + 
      191*m^2*u^4*v^2*w^2 - 18288*m^5*v^3*w^2 + 15369*m^4*u*v^3*w^2 - 
      4432*m^3*u^2*v^3*w^2 + 499*m^2*u^3*v^3*w^2 - 16*m*u^4*v^3*w^2 + 
      2195*m^4*v^4*w^2 - 1411*m^3*u*v^4*w^2 + 229*m^2*u^2*v^4*w^2 - 
      2*m*u^3*v^4*w^2 + 6*m^3*v^5*w^2 - 48*m^2*u*v^5*w^2 + 22*m*u^2*v^5*w^2 - 
      3*u^3*v^5*w^2 - 15*m^2*v^6*w^2 + 11*m*u*v^6*w^2 - u^2*v^6*w^2 - 
      25280*m^7*w^3 + 21432*m^6*u*w^3 - 6246*m^5*u^2*w^3 + 681*m^4*u^3*w^3 - 
      16*m^3*u^4*w^3 + 34688*m^6*v*w^3 - 29616*m^5*u*v*w^3 + 
      8889*m^4*u^2*v*w^3 - 1015*m^3*u^3*v*w^3 + 25*m^2*u^4*v*w^3 - 
      16372*m^5*v^2*w^3 + 13018*m^4*u*v^2*w^3 - 3470*m^3*u^2*v^2*w^3 + 
      326*m^2*u^3*v^2*w^3 - 4*m*u^4*v^2*w^3 + 2960*m^4*v^3*w^3 - 
      2069*m^3*u*v^3*w^3 + 411*m^2*u^2*v^3*w^3 - 24*m*u^3*v^3*w^3 - 
      80*m^3*v^4*w^3 + 28*m^2*u*v^4*w^3 + 14*m*u^2*v^4*w^3 - 3*u^3*v^4*w^3 - 
      20*m^2*v^5*w^3 + 14*m*u*v^5*w^3 - 3*u^2*v^5*w^3 + 6920*m^6*w^4 - 
      4218*m^5*u*w^4 + 759*m^4*u^2*w^4 - 34*m^3*u^3*w^4 - 7028*m^5*v*w^4 + 
      4567*m^4*u*v*w^4 - 902*m^3*u^2*v*w^4 + 45*m^2*u^3*v*w^4 + 
      2120*m^4*v^2*w^4 - 1314*m^3*u*v^2*w^4 + 221*m^2*u^2*v^2*w^4 - 
      7*m*u^3*v^2*w^4 - 140*m^3*v^3*w^4 + 67*m^2*u*v^3*w^4 - u^3*v^3*w^4 - 
      15*m^2*v^4*w^4 + 11*m*u*v^4*w^4 - 3*u^2*v^4*w^4 - 1134*m^5*w^5 + 
      440*m^4*u*w^5 - 36*m^3*u^2*w^5 + 758*m^4*v*w^5 - 351*m^3*u*v*w^5 + 
      35*m^2*u^2*v*w^5 - 102*m^3*v^2*w^5 + 42*m^2*u*v^2*w^5 - 
      2*m*u^2*v^2*w^5 - 6*m^2*v^3*w^5 + 5*m*u*v^3*w^5 - u^2*v^3*w^5 + 
      103*m^4*w^6 - 19*m^3*u*w^6 - 34*m^3*v*w^6 + 10*m^2*u*v*w^6 - 
      m^2*v^2*w^6 + m*u*v^2*w^6 - 4*m^3*w^7))/((3*m - u - v - w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 
      4*m^2*u*v + 20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 
      2*m^2*u*w + 12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 
      2*m*v*w^2 + v^2*w^2)), 
  -1/2*(m*(57344*m^10 - 114176*m^9*u + 97024*m^8*u^2 - 45632*m^7*u^3 + 
      12832*m^6*u^4 - 2158*m^5*u^5 + 201*m^4*u^6 - 8*m^3*u^7 - 102400*m^9*v + 
      170752*m^8*u*v - 118144*m^7*u^2*v + 43456*m^6*u^3*v - 8968*m^5*u^4*v + 
      985*m^4*u^5*v - 45*m^3*u^6*v + 76800*m^8*v^2 - 103456*m^7*u*v^2 + 
      55696*m^6*u^2*v^2 - 15110*m^5*u^3*v^2 + 2109*m^4*u^4*v^2 - 
      132*m^3*u^5*v^2 + 2*m^2*u^6*v^2 - 31232*m^7*v^3 + 32320*m^6*u*v^3 - 
      12856*m^5*u^2*v^3 + 2511*m^4*u^3*v^3 - 255*m^3*u^4*v^3 + 
      12*m^2*u^5*v^3 + 7392*m^6*v^4 - 5492*m^5*u*v^4 + 1600*m^4*u^2*v^4 - 
      296*m^3*u^3*v^4 + 39*m^2*u^4*v^4 - 2*m*u^5*v^4 - 1008*m^5*v^5 + 
      502*m^4*u*v^5 - 120*m^3*u^2*v^5 + 29*m^2*u^3*v^5 - 3*m*u^4*v^5 + 
      72*m^4*v^6 - 26*m^3*u*v^6 + m^2*u^2*v^6 - 2*m^3*v^7 + m^2*u*v^7 + 
      m*u^2*v^7 - 104960*m^9*w + 179456*m^8*u*w - 127296*m^7*u^2*w + 
      47968*m^6*u^3*w - 10130*m^5*u^4*w + 1137*m^4*u^5*w - 53*m^3*u^6*w + 
      157696*m^8*v*w - 223936*m^7*u*v*w + 128448*m^6*u^2*v*w - 
      37708*m^5*u^3*v*w + 5862*m^4*u^4*v*w - 439*m^3*u^5*v*w + 
      11*m^2*u^6*v*w - 96736*m^7*v^2*w + 110720*m^6*u*v^2*w - 
      49702*m^5*u^2*v^2*w + 10944*m^4*u^3*v^2*w - 1182*m^3*u^4*v^2*w + 
      50*m^2*u^5*v^2*w + 31088*m^6*v^3*w - 27848*m^5*u*v^3*w + 
      9709*m^4*u^2*v^3*w - 1643*m^3*u^3*v^3*w + 126*m^2*u^4*v^3*w - 
      2*m*u^5*v^3*w - 5596*m^5*v^4*w + 3944*m^4*u*v^4*w - 
      1174*m^3*u^2*v^4*w + 195*m^2*u^3*v^4*w - 17*m*u^4*v^4*w + 
      566*m^4*v^5*w - 364*m^3*u*v^5*w + 96*m^2*u^2*v^5*w - 15*m*u^3*v^5*w + 
      u^4*v^5*w - 32*m^3*v^6*w + 26*m^2*u*v^6*w - 2*m*u^2*v^6*w + m^2*v^7*w - 
      m*u*v^7*w + 81664*m^8*w^2 - 116672*m^7*u*w^2 + 66368*m^6*u^2*w^2 - 
      18796*m^5*u^3*w^2 + 2651*m^4*u^4*w^2 - 149*m^3*u^5*w^2 - 
      100416*m^7*v*w^2 + 118160*m^6*u*v*w^2 - 54076*m^5*u^2*v*w^2 + 
      11955*m^4*u^3*v*w^2 - 1263*m^3*u^4*v*w^2 + 50*m^2*u^5*v*w^2 + 
      48608*m^6*v^2*w^2 - 46398*m^5*u*v^2*w^2 + 16944*m^4*u^2*v^2*w^2 - 
      2894*m^3*u^3*v^2*w^2 + 215*m^2*u^4*v^2*w^2 - 4*m*u^5*v^2*w^2 - 
      11824*m^5*v^3*w^2 + 9251*m^4*u*v^3*w^2 - 2831*m^3*u^2*v^3*w^2 + 
      393*m^2*u^3*v^3*w^2 - 19*m*u^4*v^3*w^2 + 1560*m^4*v^4*w^2 - 
      1096*m^3*u*v^4*w^2 + 323*m^2*u^2*v^4*w^2 - 47*m*u^3*v^4*w^2 + 
      2*u^4*v^4*w^2 - 118*m^3*v^5*w^2 + 89*m^2*u*v^5*w^2 - 21*m*u^2*v^5*w^2 + 
      2*u^3*v^5*w^2 + 5*m^2*v^6*w^2 - 4*m*u*v^6*w^2 - 35008*m^7*w^3 + 
      40160*m^6*u*w^3 - 17188*m^5*u^2*w^3 + 3254*m^4*u^3*w^3 - 
      230*m^3*u^4*w^3 + 33840*m^6*v*w^3 - 31700*m^5*u*v*w^3 + 
      10897*m^4*u^2*v*w^3 - 1631*m^3*u^3*v*w^3 + 90*m^2*u^4*v*w^3 - 
      12246*m^5*v^2*w^3 + 9560*m^4*u*v^2*w^3 - 2752*m^3*u^2*v^2*w^3 + 
      335*m^2*u^3*v^2*w^3 - 13*m*u^4*v^2*w^3 + 2117*m^4*v^3*w^3 - 
      1493*m^3*u*v^3*w^3 + 406*m^2*u^2*v^3*w^3 - 43*m*u^3*v^3*w^3 + 
      u^4*v^3*w^3 - 196*m^3*v^4*w^3 + 141*m^2*u*v^4*w^3 - 41*m*u^2*v^4*w^3 + 
      4*u^3*v^4*w^3 + 10*m^2*v^5*w^3 - 7*m*u*v^5*w^3 + u^2*v^5*w^3 + 
      8928*m^6*w^4 - 7718*m^5*u*w^4 + 2211*m^4*u^2*w^4 - 210*m^3*u^3*w^4 - 
      6364*m^5*v*w^4 + 4452*m^4*u*v*w^4 - 1030*m^3*u^2*v*w^4 + 
      80*m^2*u^3*v*w^4 + 1571*m^4*v^2*w^4 - 996*m^3*u*v^2*w^4 + 
      216*m^2*u^2*v^2*w^4 - 15*m*u^3*v^2*w^4 - 174*m^3*v^3*w^4 + 
      120*m^2*u*v^3*w^4 - 30*m*u^2*v^3*w^4 + 2*u^3*v^3*w^4 + 10*m^2*v^4*w^4 - 
      7*m*u*v^4*w^4 + 2*u^2*v^4*w^4 - 1354*m^5*w^5 + 785*m^4*u*w^5 - 
      113*m^3*u^2*w^5 + 633*m^4*v*w^5 - 294*m^3*u*v*w^5 + 35*m^2*u^2*v*w^5 - 
      88*m^3*v^2*w^5 + 49*m^2*u*v^2*w^5 - 7*m*u^2*v^2*w^5 + 5*m^2*v^3*w^5 - 
      4*m*u*v^3*w^5 + u^2*v^3*w^5 + 113*m^4*w^6 - 33*m^3*u*w^6 - 
      26*m^3*v*w^6 + 6*m^2*u*v*w^6 + m^2*v^2*w^6 - m*u*v^2*w^6 - 4*m^3*w^7))/
    ((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
      2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
      2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2)), 
  -(((-1 + 2*ep)*(128*m^5 - 80*m^4*u + 16*m^3*u^2 - m^2*u^3 - 288*m^4*v + 
      144*m^3*u*v - 18*m^2*u^2*v + 168*m^3*v^2 - 63*m^2*u*v^2 + 5*m*u^2*v^2 - 
      38*m^2*v^3 + 8*m*u*v^3 + 3*m*v^4 - 112*m^4*w + 48*m^3*u*w - 
      5*m^2*u^2*w + 192*m^3*v*w - 60*m^2*u*v*w + 3*m*u^2*v*w - 77*m^2*v^2*w + 
      26*m*u*v^2*w + 9*m*v^3*w - 4*u*v^3*w + 32*m^3*w^2 - 7*m^2*u*w^2 - 
      42*m^2*v*w^2 + 6*m*u*v*w^2 + 9*m*v^2*w^2 - 2*u*v^2*w^2 - 3*m^2*w^3 + 
      3*m*v*w^3))/((16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
      8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
      2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
      2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2))), 
  (3*(-1 + 2*ep)*(128*m^5 - 80*m^4*u + 16*m^3*u^2 - m^2*u^3 - 288*m^4*v + 
     144*m^3*u*v - 18*m^2*u^2*v + 168*m^3*v^2 - 63*m^2*u*v^2 + 5*m*u^2*v^2 - 
     38*m^2*v^3 + 8*m*u*v^3 + 3*m*v^4 - 112*m^4*w + 48*m^3*u*w - 
     5*m^2*u^2*w + 192*m^3*v*w - 60*m^2*u*v*w + 3*m*u^2*v*w - 77*m^2*v^2*w + 
     26*m*u*v^2*w + 9*m*v^3*w - 4*u*v^3*w + 32*m^3*w^2 - 7*m^2*u*w^2 - 
     42*m^2*v*w^2 + 6*m*u*v*w^2 + 9*m*v^2*w^2 - 2*u*v^2*w^2 - 3*m^2*w^3 + 
     3*m*v*w^3))/(2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
     2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
     2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2)), 
  (768*m^8 - 1024*m^7*u + 544*m^6*u^2 - 144*m^5*u^3 + 19*m^4*u^4 - m^3*u^5 - 
    1728*m^7*v + 2096*m^6*u*v - 996*m^5*u^2*v + 229*m^4*u^3*v - 
    25*m^3*u^4*v + m^2*u^5*v + 1456*m^6*v^2 - 1800*m^5*u*v^2 + 
    851*m^4*u^2*v^2 - 179*m^3*u^3*v^2 + 14*m^2*u^4*v^2 - 628*m^5*v^3 + 
    863*m^4*u*v^3 - 416*m^3*u^2*v^3 + 80*m^2*u^3*v^3 - 5*m*u^4*v^3 + 
    150*m^4*v^4 - 224*m^3*u*v^4 + 93*m^2*u^2*v^4 - 11*m*u^3*v^4 - 
    19*m^3*v^5 + 27*m^2*u*v^5 - 7*m*u^2*v^5 + m^2*v^6 - m*u*v^6 - 
    1024*m^7*w + 1088*m^6*u*w - 432*m^5*u^2*w + 76*m^4*u^3*w - 5*m^3*u^4*w + 
    2000*m^6*v*w - 2008*m^5*u*v*w + 745*m^4*u^2*v*w - 120*m^3*u^3*v*w + 
    7*m^2*u^4*v*w - 1400*m^5*v^2*w + 1566*m^4*u*v^2*w - 592*m^3*u^2*v^2*w + 
    84*m^2*u^3*v^2*w - 3*m*u^4*v^2*w + 469*m^4*v^3*w - 626*m^3*u*v^3*w + 
    234*m^2*u^2*v^3*w - 28*m*u^3*v^3*w - 77*m^3*v^4*w + 118*m^2*u*v^4*w - 
    39*m*u^2*v^4*w + 4*u^3*v^4*w + 5*m^2*v^5*w - 8*m*u*v^5*w + 2*u^2*v^5*w + 
    544*m^6*w^2 - 432*m^5*u*w^2 + 114*m^4*u^2*w^2 - 10*m^3*u^3*w^2 - 
    916*m^5*v*w^2 + 723*m^4*u*v*w^2 - 188*m^3*u^2*v*w^2 + 16*m^2*u^3*v*w^2 + 
    507*m^4*v^2*w^2 - 495*m^3*u*v^2*w^2 + 131*m^2*u^2*v^2*w^2 - 
    9*m*u^3*v^2*w^2 - 118*m^3*v^3*w^2 + 150*m^2*u*v^3*w^2 - 
    41*m*u^2*v^3*w^2 + 2*u^3*v^3*w^2 + 10*m^2*v^4*w^2 - 16*m*u*v^4*w^2 + 
    4*u^2*v^4*w^2 - 144*m^5*w^3 + 76*m^4*u*w^3 - 10*m^3*u^2*w^3 + 
    207*m^4*v*w^3 - 116*m^3*u*v*w^3 + 16*m^2*u^2*v*w^3 - 82*m^3*v^2*w^3 + 
    66*m^2*u*v^2*w^3 - 9*m*u^2*v^2*w^3 + 10*m^2*v^3*w^3 - 12*m*u*v^3*w^3 + 
    2*u^2*v^3*w^3 + 19*m^4*w^4 - 5*m^3*u*w^4 - 23*m^3*v*w^4 + 7*m^2*u*v*w^4 + 
    5*m^2*v^2*w^4 - 3*m*u*v^2*w^4 - m^3*w^5 + m^2*v*w^5)/
   (2*v*(-3*m + u + v + w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
     2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
     2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2)), 0, 
  0, 0, 0, 0, 0, 0, (480*m^7 + 832*ep*m^7 - 496*m^6*u - 832*ep*m^6*u + 
    190*m^5*u^2 + 308*ep*m^5*u^2 - 32*m^4*u^3 - 50*ep*m^4*u^3 + 2*m^3*u^4 + 
    3*ep*m^3*u^4 - 1360*m^6*v - 2464*ep*m^6*v + 1196*m^5*u*v + 
    2160*ep*m^5*u*v - 374*m^4*u^2*v - 682*ep*m^4*u^2*v + 48*m^3*u^3*v + 
    90*ep*m^3*u^3*v - 2*m^2*u^4*v - 4*ep*m^2*u^4*v + 1486*m^5*v^2 + 
    2676*ep*m^5*v^2 - 1052*m^4*u*v^2 - 1896*ep*m^4*u*v^2 + 242*m^3*u^2*v^2 + 
    443*ep*m^3*u^2*v^2 - 18*m^2*u^3*v^2 - 34*ep*m^2*u^3*v^2 - 806*m^4*v^3 - 
    1408*ep*m^4*v^3 + 428*m^3*u*v^3 + 752*ep*m^3*u*v^3 - 64*m^2*u^2*v^3 - 
    116*ep*m^2*u^2*v^3 + 2*m*u^3*v^3 + 4*ep*m*u^3*v^3 + 232*m^3*v^4 + 
    388*ep*m^3*v^4 - 82*m^2*u*v^4 - 140*ep*m^2*u*v^4 + 6*m*u^2*v^4 + 
    11*ep*m*u^2*v^4 - 34*m^2*v^5 - 54*ep*m^2*v^5 + 6*m*u*v^5 + 
    10*ep*m*u*v^5 + 2*m*v^6 + 3*ep*m*v^6 - 688*m^6*w - 1216*ep*m^6*w + 
    588*m^5*u*w + 984*ep*m^5*u*w - 180*m^4*u^2*w - 278*ep*m^4*u^2*w + 
    23*m^3*u^3*w + 31*ep*m^3*u^3*w - m^2*u^4*w - ep*m^2*u^4*w + 
    1740*m^5*v*w + 3184*ep*m^5*v*w - 1226*m^4*u*v*w - 2196*ep*m^4*u*v*w + 
    282*m^3*u^2*v*w + 494*ep*m^3*u^2*v*w - 21*m^2*u^3*v*w - 
    36*ep*m^2*u^3*v*w - 1560*m^4*v^2*w - 2800*ep*m^4*v^2*w + 
    873*m^3*u*v^2*w + 1528*ep*m^3*u*v^2*w - 142*m^2*u^2*v^2*w - 
    240*ep*m^2*u^2*v^2*w + 5*m*u^3*v^2*w + 8*ep*m*u^3*v^2*w + 640*m^3*v^3*w + 
    1104*ep*m^3*v^3*w - 275*m^2*u*v^3*w - 472*ep*m^2*u*v^3*w + 
    29*m*u^2*v^3*w + 48*ep*m*u^2*v^3*w - 123*m^2*v^4*w - 202*ep*m^2*v^4*w + 
    39*m*u*v^4*w + 69*ep*m*u*v^4*w - 2*u^2*v^4*w - 3*ep*u^2*v^4*w + 
    9*m*v^5*w + 14*ep*m*v^5*w - 2*u*v^5*w - 4*ep*u*v^5*w + 398*m^5*w^2 + 
    724*ep*m^5*w^2 - 264*m^4*u*w^2 - 446*ep*m^4*u*w^2 + 57*m^3*u^2*w^2 + 
    86*ep*m^3*u^2*w^2 - 4*m^2*u^3*w^2 - 5*ep*m^2*u^3*w^2 - 870*m^4*v*w^2 - 
    1610*ep*m^4*v*w^2 + 456*m^3*u*v*w^2 + 798*ep*m^3*u*v*w^2 - 
    67*m^2*u^2*v*w^2 - 106*ep*m^2*u^2*v*w^2 + 2*m*u^3*v*w^2 + 
    2*ep*m*u^3*v*w^2 + 601*m^3*v^2*w^2 + 1077*ep*m^3*v^2*w^2 - 
    252*m^2*u*v^2*w^2 - 418*ep*m^2*u*v^2*w^2 + 25*m*u^2*v^2*w^2 + 
    37*ep*m*u^2*v^2*w^2 - 166*m^2*v^3*w^2 - 284*ep*m^2*v^3*w^2 + 
    58*m*u*v^3*w^2 + 96*ep*m*u*v^3*w^2 - 3*u^2*v^3*w^2 - 4*ep*u^2*v^3*w^2 + 
    16*m*v^4*w^2 + 26*ep*m*v^4*w^2 - 5*u*v^4*w^2 - 9*ep*u*v^4*w^2 - 
    116*m^4*w^3 - 218*ep*m^4*w^3 + 53*m^3*u*w^3 + 91*ep*m^3*u*w^3 - 
    6*m^2*u^2*w^3 - 9*ep*m^2*u^2*w^3 + 210*m^3*v*w^3 + 394*ep*m^3*v*w^3 - 
    72*m^2*u*v*w^3 - 120*ep*m^2*u*v*w^3 + 5*m*u^2*v*w^3 + 6*ep*m*u^2*v*w^3 - 
    100*m^2*v^2*w^3 - 180*ep*m^2*v^2*w^3 + 29*m*u*v^2*w^3 + 
    43*ep*m*u*v^2*w^3 - u^2*v^2*w^3 - ep*u^2*v^2*w^3 + 14*m*v^3*w^3 + 
    24*ep*m*v^3*w^3 - 4*u*v^3*w^3 - 6*ep*u*v^3*w^3 + 17*m^3*w^4 + 
    33*ep*m^3*w^4 - 4*m^2*u*w^4 - 7*ep*m^2*u*w^4 - 24*m^2*v*w^4 - 
    46*ep*m^2*v*w^4 + 4*m*u*v*w^4 + 6*ep*m*u*v*w^4 + 6*m*v^2*w^4 + 
    11*ep*m*v^2*w^4 - u*v^2*w^4 - ep*u*v^2*w^4 - m^2*w^5 - 2*ep*m^2*w^5 + 
    m*v*w^5 + 2*ep*m*v*w^5)/((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
     2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
     2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2)), 0, 
  0}, {0, ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*v*(-2*m^2 - 2*m*u + u^2 + 
     m*v + m*w + u*w)*(16*m^3 - 12*m^2*u + 2*m*u^2 - 8*m^2*v + 5*m*u*v + 
     m*v^2 - u*v^2 - 8*m^2*w + 3*m*u*w + 2*m*v*w - u*v*w + m*w^2))/
   (ep^2*u*(-3*m + u + v + w)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + 
     u^4 - 8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 
     10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + 
     u^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
     3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
     2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
     m*v*w^2)), ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*
    (3072*m^10 + 6656*m^9*u - 16768*m^8*u^2 + 13184*m^7*u^3 - 5204*m^6*u^4 + 
     1126*m^5*u^5 - 128*m^4*u^6 + 6*m^3*u^7 - 19712*m^8*u*v + 
     27584*m^7*u^2*v - 15824*m^6*u^3*v + 4836*m^5*u^4*v - 854*m^4*u^5*v + 
     86*m^3*u^6*v - 4*m^2*u^7*v - 3712*m^8*v^2 + 18656*m^7*u*v^2 - 
     18088*m^6*u^2*v^2 + 7814*m^5*u^3*v^2 - 1856*m^4*u^4*v^2 + 
     253*m^3*u^5*v^2 - 16*m^2*u^6*v^2 + 2752*m^7*v^3 - 8272*m^6*u*v^3 + 
     6032*m^5*u^2*v^3 - 2057*m^4*u^3*v^3 + 411*m^3*u^4*v^3 - 47*m^2*u^5*v^3 + 
     2*m*u^6*v^3 - 852*m^6*v^4 + 1916*m^5*u*v^4 - 1099*m^4*u^2*v^4 + 
     308*m^3*u^3*v^4 - 52*m^2*u^4*v^4 + 4*m*u^5*v^4 + 124*m^5*v^5 - 
     227*m^4*u*v^5 + 105*m^3*u^2*v^5 - 21*m^2*u^3*v^5 + 2*m*u^4*v^5 - 
     7*m^4*v^6 + 11*m^3*u*v^6 - 4*m^2*u^2*v^6 - 5632*m^9*w - 12928*m^8*u*w + 
     25888*m^7*u^2*w - 16440*m^6*u^3*w + 5036*m^5*u^4*w - 784*m^4*u^5*w + 
     55*m^3*u^6*w - m^2*u^7*w - 1664*m^8*v*w + 32224*m^7*u*v*w - 
     37432*m^6*u^2*v*w + 18502*m^5*u^3*v*w - 5051*m^4*u^4*v*w + 
     827*m^3*u^5*v*w - 77*m^2*u^6*v*w + 3*m*u^7*v*w + 6624*m^7*v^2*w - 
     24280*m^6*u*v^2*w + 19844*m^5*u^2*v^2*w - 7547*m^4*u^3*v^2*w + 
     1594*m^3*u^4*v^2*w - 180*m^2*u^5*v^2*w + 8*m*u^6*v^2*w - 
     3592*m^6*v^3*w + 8178*m^5*u*v^3*w - 5101*m^4*u^2*v^3*w + 
     1576*m^3*u^3*v^3*w - 279*m^2*u^4*v^3*w + 27*m*u^5*v^3*w - u^6*v^3*w + 
     800*m^5*v^4*w - 1340*m^4*u*v^4*w + 677*m^3*u^2*v^4*w - 
     169*m^2*u^3*v^4*w + 21*m*u^4*v^4*w - u^5*v^4*w - 75*m^4*v^5*w + 
     98*m^3*u*v^5*w - 39*m^2*u^2*v^5*w + 5*m*u^3*v^5*w + 2*m^3*v^6*w - 
     2*m^2*u*v^6*w + 4224*m^8*w^2 + 10464*m^7*u*w^2 - 16088*m^6*u^2*w^2 + 
     7850*m^5*u^3*w^2 - 1725*m^4*u^4*w^2 + 167*m^3*u^5*w^2 - 5*m^2*u^6*w^2 + 
     2208*m^7*v*w^2 - 20848*m^6*u*v*w^2 + 19962*m^5*u^2*v*w^2 - 
     8367*m^4*u^3*v*w^2 + 1932*m^3*u^4*v*w^2 - 245*m^2*u^5*v*w^2 + 
     13*m*u^6*v*w^2 - 4264*m^6*v^2*w^2 + 12020*m^5*u*v^2*w^2 - 
     8387*m^4*u^2*v^2*w^2 + 2773*m^3*u^3*v^2*w^2 - 483*m^2*u^4*v^2*w^2 + 
     40*m*u^5*v^2*w^2 - u^6*v^2*w^2 + 1614*m^5*v^3*w^2 - 2916*m^4*u*v^3*w^2 + 
     1615*m^3*u^2*v^3*w^2 - 441*m^2*u^3*v^3*w^2 + 66*m*u^4*v^3*w^2 - 
     4*u^5*v^3*w^2 - 228*m^4*v^4*w^2 + 308*m^3*u*v^4*w^2 - 
     141*m^2*u^2*v^4*w^2 + 27*m*u^3*v^4*w^2 - 2*u^4*v^4*w^2 + 
     10*m^3*v^5*w^2 - 11*m^2*u*v^5*w^2 + 3*m*u^2*v^5*w^2 - 1664*m^7*w^3 - 
     4488*m^6*u*w^3 + 5054*m^5*u^2*w^3 - 1749*m^4*u^3*w^3 + 238*m^3*u^4*w^3 - 
     10*m^2*u^5*w^3 - 1160*m^6*v*w^3 + 6814*m^5*u*v*w^3 - 
     5306*m^4*u^2*v*w^3 + 1822*m^3*u^3*v*w^3 - 316*m^2*u^4*v*w^3 + 
     22*m*u^5*v*w^3 + 1282*m^5*v^2*w^3 - 2843*m^4*u*v^2*w^3 + 
     1708*m^3*u^2*v^2*w^3 - 471*m^2*u^3*v^2*w^3 + 62*m*u^4*v^2*w^3 - 
     3*u^5*v^2*w^3 - 302*m^4*v^3*w^3 + 451*m^3*u*v^3*w^3 - 
     226*m^2*u^2*v^3*w^3 + 53*m*u^3*v^3*w^3 - 5*u^4*v^3*w^3 + 
     20*m^3*v^4*w^3 - 24*m^2*u*v^4*w^3 + 10*m*u^2*v^4*w^3 - u^3*v^4*w^3 + 
     364*m^6*w^4 + 1072*m^5*u*w^4 - 817*m^4*u^2*w^4 + 172*m^3*u^3*w^4 - 
     10*m^2*u^4*w^4 + 302*m^5*v*w^4 - 1175*m^4*u*v*w^4 + 728*m^3*u^2*v*w^4 - 
     188*m^2*u^3*v*w^4 + 18*m*u^4*v*w^4 - 183*m^4*v^2*w^4 + 
     322*m^3*u*v^2*w^4 - 166*m^2*u^2*v^2*w^4 + 36*m*u^3*v^2*w^4 - 
     3*u^4*v^2*w^4 + 20*m^3*v^3*w^4 - 26*m^2*u*v^3*w^4 + 12*m*u^2*v^3*w^4 - 
     2*u^3*v^3*w^4 - 42*m^5*w^5 - 135*m^4*u*w^5 + 59*m^3*u^2*w^5 - 
     5*m^2*u^3*w^5 - 39*m^4*v*w^5 + 99*m^3*u*v*w^5 - 47*m^2*u^2*v*w^5 + 
     7*m*u^3*v*w^5 + 10*m^3*v^2*w^5 - 14*m^2*u*v^2*w^5 + 6*m*u^2*v^2*w^5 - 
     u^3*v^2*w^5 + 2*m^4*w^6 + 7*m^3*u*w^6 - m^2*u^2*w^6 + 2*m^3*v*w^6 - 
     3*m^2*u*v*w^6 + m*u^2*v*w^6))/(ep^2*m*v*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 
     8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 
     12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 
     2*m*u*w^2 + u^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
     17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
     8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
     m^2*w^2 - m*v*w^2)), ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*
    (1024*m^9*u - 1152*m^7*u^3 + 832*m^6*u^4 - 252*m^5*u^5 + 36*m^4*u^6 - 
     2*m^3*u^7 + 5120*m^9*v - 4736*m^8*u*v - 4896*m^7*u^2*v + 
     7592*m^6*u^3*v - 3674*m^5*u^4*v + 846*m^4*u^5*v - 94*m^3*u^6*v + 
     4*m^2*u^7*v - 9728*m^8*v^2 + 8576*m^7*u*v^2 + 4688*m^6*u^2*v^2 - 
     7012*m^5*u^3*v^2 + 2572*m^4*u^4*v^2 - 342*m^3*u^5*v^2 + 2*m^2*u^6*v^2 + 
     2*m*u^7*v^2 + 7552*m^7*v^3 - 6920*m^6*u*v^3 - 1634*m^5*u^2*v^3 + 
     2856*m^4*u^3*v^3 - 798*m^3*u^4*v^3 + 58*m^2*u^5*v^3 + 2*m*u^6*v^3 - 
     3072*m^6*v^4 + 2896*m^5*u*v^4 + 224*m^4*u^2*v^4 - 600*m^3*u^3*v^4 + 
     118*m^2*u^4*v^4 - 4*m*u^5*v^4 + 692*m^5*v^5 - 664*m^4*u*v^5 + 
     60*m^2*u^3*v^5 - 6*m*u^4*v^5 - 82*m^4*v^6 + 80*m^3*u*v^6 - 
     2*m^2*u^2*v^6 - 2*m*u^3*v^6 + 4*m^3*v^7 - 4*m^2*u*v^7 - 1152*m^8*u*w - 
     1056*m^7*u^2*w + 1992*m^6*u^3*w - 918*m^5*u^4*w + 174*m^4*u^5*w - 
     12*m^3*u^6*w - 9728*m^8*v*w + 3936*m^7*u*v*w + 11040*m^6*u^2*v*w - 
     10126*m^5*u^3*v*w + 3366*m^4*u^4*v*w - 495*m^3*u^5*v*w + 
     27*m^2*u^6*v*w + 15104*m^7*v^2*w - 7368*m^6*u*v^2*w - 
     9626*m^5*u^2*v^2*w + 7889*m^4*u^3*v^2*w - 1934*m^3*u^4*v^2*w + 
     143*m^2*u^5*v^2*w + 3*m*u^6*v^2*w - 9216*m^6*v^3*w + 5462*m^5*u*v^3*w + 
     3333*m^4*u^2*v^3*w - 2673*m^3*u^3*v^3*w + 511*m^2*u^4*v^3*w - 
     18*m*u^5*v^3*w - 2*u^6*v^3*w + 2768*m^5*v^4*w - 1902*m^4*u*v^4*w - 
     516*m^3*u^2*v^4*w + 429*m^2*u^3*v^4*w - 63*m*u^4*v^4*w + u^5*v^4*w - 
     410*m^4*v^5*w + 319*m^3*u*v^5*w + 25*m^2*u^2*v^5*w - 26*m*u^3*v^5*w + 
     3*u^4*v^5*w + 24*m^3*v^6*w - 21*m^2*u*v^6*w + m*u^2*v^6*w + 
     288*m^7*u*w^2 + 1424*m^6*u^2*w^2 - 1326*m^5*u^3*w^2 + 394*m^4*u^4*w^2 - 
     43*m^3*u^5*w^2 + m^2*u^6*w^2 + 7552*m^7*v*w^2 + 472*m^6*u*v*w^2 - 
     8706*m^5*u^2*v*w^2 + 5126*m^4*u^3*v*w^2 - 1146*m^3*u^4*v*w^2 + 
     105*m^2*u^5*v*w^2 - 3*m*u^6*v*w^2 - 9216*m^6*v^2*w^2 + 
     1214*m^5*u*v^2*w^2 + 6288*m^4*u^2*v^2*w^2 - 3213*m^3*u^3*v^2*w^2 + 
     497*m^2*u^4*v^2*w^2 - 16*m*u^5*v^2*w^2 + 4152*m^5*v^3*w^2 - 
     1289*m^4*u*v^3*w^2 - 1762*m^3*u^2*v^3*w^2 + 867*m^2*u^3*v^3*w^2 - 
     105*m*u^4*v^3*w^2 - 820*m^4*v^4*w^2 + 393*m^3*u*v^4*w^2 + 
     201*m^2*u^2*v^4*w^2 - 100*m*u^3*v^4*w^2 + 8*u^4*v^4*w^2 + 
     60*m^3*v^5*w^2 - 39*m^2*u*v^5*w^2 - 5*m*u^2*v^5*w^2 + 3*u^3*v^5*w^2 + 
     120*m^6*u*w^3 - 738*m^5*u^2*w^3 + 425*m^4*u^3*w^3 - 78*m^3*u^4*w^3 + 
     4*m^2*u^5*w^3 - 3072*m^6*v*w^3 - 1430*m^5*u*v*w^3 + 3187*m^4*u^2*v*w^3 - 
     1224*m^3*u^3*v*w^3 + 180*m^2*u^4*v*w^3 - 10*m*u^5*v*w^3 + 
     2768*m^5*v^2*w^3 + 487*m^4*u*v^2*w^3 - 1794*m^3*u^2*v^2*w^3 + 
     582*m^2*u^3*v^2*w^3 - 50*m*u^4*v^2*w^3 + u^5*v^2*w^3 - 820*m^4*v^3*w^3 + 
     64*m^3*u*v^3*w^3 + 362*m^2*u^2*v^3*w^3 - 114*m*u^3*v^3*w^3 + 
     7*u^4*v^3*w^3 + 80*m^3*v^4*w^3 - 26*m^2*u*v^4*w^3 - 22*m*u^2*v^4*w^3 + 
     7*u^3*v^4*w^3 - 78*m^5*u*w^4 + 184*m^4*u^2*w^4 - 66*m^3*u^3*w^4 + 
     6*m^2*u^4*w^4 + 692*m^5*v*w^4 + 553*m^4*u*v*w^4 - 570*m^3*u^2*v*w^4 + 
     138*m^2*u^3*v*w^4 - 12*m*u^4*v*w^4 - 410*m^4*v^2*w^4 - 
     176*m^3*u*v^2*w^4 + 232*m^2*u^2*v^2*w^4 - 44*m*u^3*v^2*w^4 + 
     2*u^4*v^2*w^4 + 60*m^3*v^3*w^4 + 6*m^2*u*v^3*w^4 - 26*m*u^2*v^3*w^4 + 
     5*u^3*v^3*w^4 + 15*m^4*u*w^5 - 22*m^3*u^2*w^5 + 4*m^2*u^3*w^5 - 
     82*m^4*v*w^5 - 87*m^3*u*v*w^5 + 45*m^2*u^2*v*w^5 - 6*m*u^3*v*w^5 + 
     24*m^3*v^2*w^5 + 15*m^2*u*v^2*w^5 - 11*m*u^2*v^2*w^5 + u^3*v^2*w^5 - 
     m^3*u*w^6 + m^2*u^2*w^6 + 4*m^3*v*w^6 + 5*m^2*u*v*w^6 - m*u^2*v*w^6))/
   (ep^2*m*u*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
     2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
     2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(5120*m^9*v - 2688*m^8*u*v - 5024*m^7*u^2*v + 
      6152*m^6*u^3*v - 2866*m^5*u^4*v + 680*m^4*u^5*v - 82*m^3*u^6*v + 
      4*m^2*u^7*v - 9728*m^8*v^2 + 7040*m^7*u*v^2 + 4752*m^6*u^2*v^2 - 
      6436*m^5*u^3*v^2 + 2496*m^4*u^4*v^2 - 418*m^3*u^5*v^2 + 
      26*m^2*u^6*v^2 + 7552*m^7*v^3 - 6376*m^6*u*v^3 - 1578*m^5*u^2*v^3 + 
      2712*m^4*u^3*v^3 - 830*m^3*u^4*v^3 + 88*m^2*u^5*v^3 - 2*m*u^6*v^3 - 
      3072*m^6*v^4 + 2804*m^5*u*v^4 + 192*m^4*u^2*v^4 - 574*m^3*u^3*v^4 + 
      122*m^2*u^4*v^4 - 6*m*u^5*v^4 + 692*m^5*v^5 - 658*m^4*u*v^5 + 
      4*m^3*u^2*v^5 + 58*m^2*u^3*v^5 - 6*m*u^4*v^5 - 82*m^4*v^6 + 
      80*m^3*u*v^6 - 2*m^2*u^2*v^6 - 2*m*u^3*v^6 + 4*m^3*v^7 - 4*m^2*u*v^7 + 
      384*m^8*u*w - 800*m^7*u^2*w + 584*m^6*u^3*w - 198*m^5*u^4*w + 
      32*m^4*u^5*w - 2*m^3*u^6*w - 9728*m^8*v*w + 1504*m^7*u*v*w + 
      10720*m^6*u^2*v*w - 8678*m^5*u^3*v*w + 2822*m^4*u^4*v*w - 
      427*m^3*u^5*v*w + 25*m^2*u^6*v*w + 15104*m^7*v^2*w - 6024*m^6*u*v^2*w - 
      9402*m^5*u^2*v^2*w + 7453*m^4*u^3*v^2*w - 1932*m^3*u^4*v^2*w + 
      185*m^2*u^5*v^2*w - 3*m*u^6*v^2*w - 9216*m^6*v^3*w + 5150*m^5*u*v^3*w + 
      3245*m^4*u^2*v^3*w - 2613*m^3*u^3*v^3*w + 541*m^2*u^4*v^3*w - 
      34*m*u^5*v^3*w + 2768*m^5*v^4*w - 1876*m^4*u*v^4*w - 
      504*m^3*u^2*v^4*w + 423*m^2*u^3*v^4*w - 63*m*u^4*v^4*w + u^5*v^4*w - 
      410*m^4*v^5*w + 319*m^3*u*v^5*w + 25*m^2*u^2*v^5*w - 26*m*u^3*v^5*w + 
      3*u^4*v^5*w + 24*m^3*v^6*w - 21*m^2*u*v^6*w + m*u^2*v^6*w - 
      608*m^7*u*w^2 + 1104*m^6*u^2*w^2 - 678*m^5*u^3*w^2 + 186*m^4*u^4*w^2 - 
      23*m^3*u^5*w^2 + m^2*u^6*w^2 + 7552*m^7*v*w^2 + 1528*m^6*u*v*w^2 - 
      8362*m^5*u^2*v*w^2 + 4630*m^4*u^3*v*w^2 - 1036*m^3*u^4*v*w^2 + 
      99*m^2*u^5*v*w^2 - 3*m*u^6*v*w^2 - 9216*m^6*v^2*w^2 + 
      830*m^5*u*v^2*w^2 + 6156*m^4*u^2*v^2*w^2 - 3117*m^3*u^3*v^2*w^2 + 
      509*m^2*u^4*v^2*w^2 - 22*m*u^5*v^2*w^2 + 4152*m^5*v^3*w^2 - 
      1245*m^4*u*v^3*w^2 - 1744*m^3*u^2*v^3*w^2 + 859*m^2*u^3*v^3*w^2 - 
      111*m*u^4*v^3*w^2 + 2*u^5*v^3*w^2 - 820*m^4*v^4*w^2 + 
      393*m^3*u*v^4*w^2 + 201*m^2*u^2*v^4*w^2 - 100*m*u^3*v^4*w^2 + 
      8*u^4*v^4*w^2 + 60*m^3*v^5*w^2 - 39*m^2*u*v^5*w^2 - 5*m*u^2*v^5*w^2 + 
      3*u^3*v^5*w^2 + 376*m^6*u*w^3 - 594*m^5*u^2*w^3 + 293*m^4*u^3*w^3 - 
      58*m^3*u^4*w^3 + 4*m^2*u^5*w^3 - 3072*m^6*v*w^3 - 1630*m^5*u*v*w^3 + 
      3083*m^4*u^2*v*w^3 - 1160*m^3*u^3*v*w^3 + 174*m^2*u^4*v*w^3 - 
      10*m*u^5*v*w^3 + 2768*m^5*v^2*w^3 + 523*m^4*u*v^2*w^3 - 
      1776*m^3*u^2*v^2*w^3 + 576*m^2*u^3*v^2*w^3 - 52*m*u^4*v^2*w^3 + 
      u^5*v^2*w^3 - 820*m^4*v^3*w^3 + 64*m^3*u*v^3*w^3 + 
      362*m^2*u^2*v^3*w^3 - 114*m*u^3*v^3*w^3 + 7*u^4*v^3*w^3 + 
      80*m^3*v^4*w^3 - 26*m^2*u*v^4*w^3 - 22*m*u^2*v^4*w^3 + 7*u^3*v^4*w^3 - 
      114*m^5*u*w^4 + 156*m^4*u^2*w^4 - 56*m^3*u^3*w^4 + 6*m^2*u^4*w^4 + 
      692*m^5*v*w^4 + 567*m^4*u*v*w^4 - 560*m^3*u^2*v*w^4 + 
      136*m^2*u^3*v*w^4 - 12*m*u^4*v*w^4 - 410*m^4*v^2*w^4 - 
      176*m^3*u*v^2*w^4 + 232*m^2*u^2*v^2*w^4 - 44*m*u^3*v^2*w^4 + 
      2*u^4*v^2*w^4 + 60*m^3*v^3*w^4 + 6*m^2*u*v^3*w^4 - 26*m*u^2*v^3*w^4 + 
      5*u^3*v^3*w^4 + 17*m^4*u*w^5 - 20*m^3*u^2*w^5 + 4*m^2*u^3*w^5 - 
      82*m^4*v*w^5 - 87*m^3*u*v*w^5 + 45*m^2*u^2*v*w^5 - 6*m*u^3*v*w^5 + 
      24*m^3*v^2*w^5 + 15*m^2*u*v^2*w^5 - 11*m*u^2*v^2*w^5 + u^3*v^2*w^5 - 
      m^3*u*w^6 + m^2*u^2*w^6 + 4*m^3*v*w^6 + 5*m^2*u*v*w^6 - m*u^2*v*w^6))/
    (ep*u*(-3*m + u + v + w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
      2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
      2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -(((-1 + 2*ep)*(-1024*m^9*u + 1152*m^7*u^3 - 832*m^6*u^4 + 252*m^5*u^5 - 
      36*m^4*u^6 + 2*m^3*u^7 - 5120*m^9*v + 4480*m^8*u*v + 4704*m^7*u^2*v - 
      7320*m^6*u^3*v + 3686*m^5*u^4*v - 918*m^4*u^5*v + 116*m^3*u^6*v - 
      6*m^2*u^7*v + 9728*m^8*v^2 - 8256*m^7*u*v^2 - 4432*m^6*u^2*v^2 + 
      6808*m^5*u^3*v^2 - 2718*m^4*u^4*v^2 + 466*m^3*u^5*v^2 - 
      30*m^2*u^6*v^2 - 7552*m^7*v^3 + 6776*m^6*u*v^3 + 1478*m^5*u^2*v^3 - 
      2758*m^4*u^3*v^3 + 848*m^3*u^4*v^3 - 90*m^2*u^5*v^3 + 2*m*u^6*v^3 + 
      3072*m^6*v^4 - 2868*m^5*u*v^4 - 182*m^4*u^2*v^4 + 576*m^3*u^3*v^4 - 
      122*m^2*u^4*v^4 + 6*m*u^5*v^4 - 692*m^5*v^5 + 662*m^4*u*v^5 - 
      4*m^3*u^2*v^5 - 58*m^2*u^3*v^5 + 6*m*u^4*v^5 + 82*m^4*v^6 - 
      80*m^3*u*v^6 + 2*m^2*u^2*v^6 + 2*m*u^3*v^6 - 4*m^3*v^7 + 4*m^2*u*v^7 + 
      1152*m^8*u*w + 1056*m^7*u^2*w - 1992*m^6*u^3*w + 918*m^5*u^4*w - 
      174*m^4*u^5*w + 12*m^3*u^6*w + 9728*m^8*v*w - 3616*m^7*u*v*w - 
      10720*m^6*u^2*v*w + 9922*m^5*u^3*v*w - 3460*m^4*u^4*v*w + 
      557*m^3*u^5*v*w - 35*m^2*u^6*v*w - 15104*m^7*v^2*w + 7080*m^6*u*v^2*w + 
      9298*m^5*u^2*v^2*w - 7777*m^4*u^3*v^2*w + 2078*m^3*u^4*v^2*w - 
      211*m^2*u^5*v^2*w + 5*m*u^6*v^2*w + 9216*m^6*v^3*w - 5378*m^5*u*v^3*w - 
      3215*m^4*u^2*v^3*w + 2637*m^3*u^3*v^3*w - 547*m^2*u^4*v^3*w + 
      34*m*u^5*v^3*w - 2768*m^5*v^4*w + 1894*m^4*u*v^4*w + 
      502*m^3*u^2*v^4*w - 423*m^2*u^3*v^4*w + 63*m*u^4*v^4*w - u^5*v^4*w + 
      410*m^4*v^5*w - 319*m^3*u*v^5*w - 25*m^2*u^2*v^5*w + 26*m*u^3*v^5*w - 
      3*u^4*v^5*w - 24*m^3*v^6*w + 21*m^2*u*v^6*w - m*u^2*v^6*w - 
      288*m^7*u*w^2 - 1424*m^6*u^2*w^2 + 1326*m^5*u^3*w^2 - 394*m^4*u^4*w^2 + 
      43*m^3*u^5*w^2 - m^2*u^6*w^2 - 7552*m^7*v*w^2 - 616*m^6*u*v*w^2 + 
      8518*m^5*u^2*v*w^2 - 5100*m^4*u^3*v*w^2 + 1200*m^3*u^4*v*w^2 - 
      117*m^2*u^5*v*w^2 + 3*m*u^6*v*w^2 + 9216*m^6*v^2*w^2 - 
      1130*m^5*u*v^2*w^2 - 6166*m^4*u^2*v^2*w^2 + 3207*m^3*u^3*v^2*w^2 - 
      539*m^2*u^4*v^2*w^2 + 26*m*u^5*v^2*w^2 - 4152*m^5*v^3*w^2 + 
      1277*m^4*u*v^3*w^2 + 1742*m^3*u^2*v^3*w^2 - 863*m^2*u^3*v^3*w^2 + 
      111*m*u^4*v^3*w^2 - 2*u^5*v^3*w^2 + 820*m^4*v^4*w^2 - 
      393*m^3*u*v^4*w^2 - 201*m^2*u^2*v^4*w^2 + 100*m*u^3*v^4*w^2 - 
      8*u^4*v^4*w^2 - 60*m^3*v^5*w^2 + 39*m^2*u*v^5*w^2 + 5*m*u^2*v^5*w^2 - 
      3*u^3*v^5*w^2 - 120*m^6*u*w^3 + 738*m^5*u^2*w^3 - 425*m^4*u^3*w^3 + 
      78*m^3*u^4*w^3 - 4*m^2*u^5*w^3 + 3072*m^6*v*w^3 + 1458*m^5*u*v*w^3 - 
      3141*m^4*u^2*v*w^3 + 1234*m^3*u^3*v*w^3 - 188*m^2*u^4*v*w^3 + 
      10*m*u^5*v*w^3 - 2768*m^5*v^2*w^3 - 495*m^4*u*v^2*w^3 + 
      1780*m^3*u^2*v^2*w^3 - 584*m^2*u^3*v^2*w^3 + 54*m*u^4*v^2*w^3 - 
      u^5*v^2*w^3 + 820*m^4*v^3*w^3 - 64*m^3*u*v^3*w^3 - 
      362*m^2*u^2*v^3*w^3 + 114*m*u^3*v^3*w^3 - 7*u^4*v^3*w^3 - 
      80*m^3*v^4*w^3 + 26*m^2*u*v^4*w^3 + 22*m*u^2*v^4*w^3 - 7*u^3*v^4*w^3 + 
      78*m^5*u*w^4 - 184*m^4*u^2*w^4 + 66*m^3*u^3*w^4 - 6*m^2*u^4*w^4 - 
      692*m^5*v*w^4 - 555*m^4*u*v*w^4 + 566*m^3*u^2*v*w^4 - 
      140*m^2*u^3*v*w^4 + 12*m*u^4*v*w^4 + 410*m^4*v^2*w^4 + 
      176*m^3*u*v^2*w^4 - 232*m^2*u^2*v^2*w^4 + 44*m*u^3*v^2*w^4 - 
      2*u^4*v^2*w^4 - 60*m^3*v^3*w^4 - 6*m^2*u*v^3*w^4 + 26*m*u^2*v^3*w^4 - 
      5*u^3*v^3*w^4 - 15*m^4*u*w^5 + 22*m^3*u^2*w^5 - 4*m^2*u^3*w^5 + 
      82*m^4*v*w^5 + 87*m^3*u*v*w^5 - 45*m^2*u^2*v*w^5 + 6*m*u^3*v*w^5 - 
      24*m^3*v^2*w^5 - 15*m^2*u*v^2*w^5 + 11*m*u^2*v^2*w^5 - u^3*v^2*w^5 + 
      m^3*u*w^6 - m^2*u^2*w^6 - 4*m^3*v*w^6 - 5*m^2*u*v*w^6 + m*u^2*v*w^6))/
    (ep*u*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 
      8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 
      12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 
      2*m*u*w^2 + u^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
      17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
      8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
      m^2*w^2 - m*v*w^2))), 0, 0, 
  ((-1 + 2*ep)*(-1 + 3*ep)*(4096*m^10 + 6656*m^9*u - 17920*m^8*u^2 + 
     14016*m^7*u^3 - 5456*m^6*u^4 + 1162*m^5*u^5 - 130*m^4*u^6 + 6*m^3*u^7 - 
     3072*m^9*v - 18816*m^8*u*v + 30304*m^7*u^2*v - 18312*m^6*u^3*v + 
     5734*m^5*u^4*v - 1006*m^4*u^5*v + 96*m^3*u^6*v - 4*m^2*u^7*v - 
     512*m^8*v^2 + 17024*m^7*u*v^2 - 19696*m^6*u^2*v^2 + 9388*m^5*u^3*v^2 - 
     2340*m^4*u^4*v^2 + 312*m^3*u^5*v^2 - 18*m^2*u^6*v^2 + 1152*m^7*v^3 - 
     7224*m^6*u*v^3 + 6430*m^5*u^2*v^3 - 2494*m^4*u^3*v^3 + 514*m^3*u^4*v^3 - 
     54*m^2*u^5*v^3 + 2*m*u^6*v^3 - 432*m^6*v^4 + 1594*m^5*u*v^4 - 
     1140*m^4*u^2*v^4 + 366*m^3*u^3*v^4 - 60*m^2*u^4*v^4 + 4*m*u^5*v^4 + 
     68*m^5*v^5 - 178*m^4*u*v^5 + 106*m^3*u^2*v^5 - 24*m^2*u^3*v^5 + 
     2*m*u^4*v^5 - 4*m^4*v^6 + 8*m^3*u*v^6 - 4*m^2*u^2*v^6 - 7168*m^9*w - 
     13184*m^8*u*w + 27296*m^7*u^2*w - 17160*m^6*u^3*w + 5178*m^5*u^4*w - 
     794*m^4*u^5*w + 55*m^3*u^6*w - m^2*u^7*w + 2432*m^8*v*w + 
     31808*m^7*u*v*w - 40776*m^6*u^2*v*w + 20692*m^5*u^3*v*w - 
     5579*m^4*u^4*v*w + 872*m^3*u^5*v*w - 77*m^2*u^6*v*w + 3*m*u^7*v*w + 
     3168*m^7*v^2*w - 23224*m^6*u*v^2*w + 21724*m^5*u^2*v^2*w - 
     8791*m^4*u^3*v^2*w + 1859*m^3*u^4*v^2*w - 199*m^2*u^5*v^2*w + 
     8*m*u^6*v^2*w - 2296*m^6*v^3*w + 7568*m^5*u*v^3*w - 5524*m^4*u^2*v^3*w + 
     1852*m^3*u^3*v^3*w - 325*m^2*u^4*v^3*w + 29*m*u^5*v^3*w - u^6*v^3*w + 
     574*m^5*v^4*w - 1198*m^4*u*v^4*w + 713*m^3*u^2*v^4*w - 
     193*m^2*u^3*v^4*w + 24*m*u^4*v^4*w - u^5*v^4*w - 60*m^4*v^5*w + 
     86*m^3*u*v^5*w - 39*m^2*u^2*v^5*w + 5*m*u^3*v^5*w + 2*m^3*v^6*w - 
     2*m^2*u*v^6*w + 5120*m^8*w^2 + 10784*m^7*u*w^2 - 16736*m^6*u^2*w^2 + 
     8058*m^5*u^3*w^2 - 1745*m^4*u^4*w^2 + 167*m^3*u^5*w^2 - 5*m^2*u^6*w^2 + 
     96*m^7*v*w^2 - 21080*m^6*u*v*w^2 + 21504*m^5*u^2*v*w^2 - 
     9014*m^4*u^3*v*w^2 + 2010*m^3*u^4*v*w^2 - 245*m^2*u^5*v*w^2 + 
     13*m*u^6*v*w^2 - 2896*m^6*v^2*w^2 + 11890*m^5*u*v^2*w^2 - 
     9134*m^4*u^2*v^2*w^2 + 3091*m^3*u^3*v^2*w^2 - 521*m^2*u^4*v^2*w^2 + 
     40*m*u^5*v^2*w^2 - u^6*v^2*w^2 + 1270*m^5*v^3*w^2 - 2816*m^4*u*v^3*w^2 + 
     1744*m^3*u^2*v^3*w^2 - 495*m^2*u^3*v^3*w^2 + 71*m*u^4*v^3*w^2 - 
     4*u^5*v^3*w^2 - 198*m^4*v^4*w^2 + 293*m^3*u*v^4*w^2 - 
     147*m^2*u^2*v^4*w^2 + 30*m*u^3*v^4*w^2 - 2*u^4*v^4*w^2 + 
     10*m^3*v^5*w^2 - 11*m^2*u*v^5*w^2 + 3*m*u^2*v^5*w^2 - 1920*m^7*w^3 - 
     4632*m^6*u*w^3 + 5186*m^5*u^2*w^3 - 1769*m^4*u^3*w^3 + 238*m^3*u^4*w^3 - 
     10*m^2*u^5*w^3 - 632*m^6*v*w^3 + 7000*m^5*u*v*w^3 - 5621*m^4*u^2*v*w^3 + 
     1886*m^3*u^3*v*w^3 - 316*m^2*u^4*v*w^3 + 22*m*u^5*v*w^3 + 
     1046*m^5*v^2*w^3 - 2875*m^4*u*v^2*w^3 + 1826*m^3*u^2*v^2*w^3 - 
     498*m^2*u^3*v^2*w^3 + 62*m*u^4*v^2*w^3 - 3*u^5*v^2*w^3 - 
     272*m^4*v^3*w^3 + 448*m^3*u*v^3*w^3 - 238*m^2*u^2*v^3*w^3 + 
     56*m*u^3*v^3*w^3 - 5*u^4*v^3*w^3 + 20*m^3*v^4*w^3 - 24*m^2*u*v^4*w^3 + 
     10*m*u^2*v^4*w^3 - u^3*v^4*w^3 + 400*m^6*w^4 + 1100*m^5*u*w^4 - 
     827*m^4*u^2*w^4 + 172*m^3*u^3*w^4 - 10*m^2*u^4*w^4 + 238*m^5*v*w^4 - 
     1216*m^4*u*v*w^4 + 752*m^3*u^2*v*w^4 - 188*m^2*u^3*v*w^4 + 
     18*m*u^4*v*w^4 - 168*m^4*v^2*w^4 + 328*m^3*u*v^2*w^4 - 
     172*m^2*u^2*v^2*w^4 + 36*m*u^3*v^2*w^4 - 3*u^4*v^2*w^4 + 
     20*m^3*v^3*w^4 - 26*m^2*u*v^3*w^4 + 12*m*u^2*v^3*w^4 - 2*u^3*v^3*w^4 - 
     44*m^5*w^5 - 137*m^4*u*w^5 + 59*m^3*u^2*w^5 - 5*m^2*u^3*w^5 - 
     36*m^4*v*w^5 + 102*m^3*u*v*w^5 - 47*m^2*u^2*v*w^5 + 7*m*u^3*v*w^5 + 
     10*m^3*v^2*w^5 - 14*m^2*u*v^2*w^5 + 6*m*u^2*v^2*w^5 - u^3*v^2*w^5 + 
     2*m^4*w^6 + 7*m^3*u*w^6 - m^2*u^2*w^6 + 2*m^3*v*w^6 - 3*m^2*u*v*w^6 + 
     m*u^2*v*w^6))/(ep*m*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
     2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
     2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  ((-1 + 2*ep)*(4096*m^10 + 6656*m^9*u - 17920*m^8*u^2 + 14016*m^7*u^3 - 
     5456*m^6*u^4 + 1162*m^5*u^5 - 130*m^4*u^6 + 6*m^3*u^7 - 2048*m^9*v - 
     19072*m^8*u*v + 29088*m^7*u^2*v - 17208*m^6*u^3*v + 5342*m^5*u^4*v - 
     942*m^4*u^5*v + 92*m^3*u^6*v - 4*m^2*u^7*v - 2048*m^8*v^2 + 
     17728*m^7*u*v^2 - 18736*m^6*u^2*v^2 + 8584*m^5*u^3*v^2 - 
     2132*m^4*u^4*v^2 + 294*m^3*u^5*v^2 - 18*m^2*u^6*v^2 + 2048*m^7*v^3 - 
     7752*m^6*u*v^3 + 6130*m^5*u^2*v^3 - 2248*m^4*u^3*v^3 + 468*m^3*u^4*v^3 - 
     52*m^2*u^5*v^3 + 2*m*u^6*v^3 - 688*m^6*v^4 + 1774*m^5*u*v^4 - 
     1098*m^4*u^2*v^4 + 330*m^3*u^3*v^4 - 56*m^2*u^4*v^4 + 4*m*u^5*v^4 + 
     104*m^5*v^5 - 208*m^4*u*v^5 + 104*m^3*u^2*v^5 - 22*m^2*u^3*v^5 + 
     2*m*u^4*v^5 - 6*m^4*v^6 + 10*m^3*u*v^6 - 4*m^2*u^2*v^6 - 7168*m^9*w - 
     13184*m^8*u*w + 27296*m^7*u^2*w - 17160*m^6*u^3*w + 5178*m^5*u^4*w - 
     794*m^4*u^5*w + 55*m^3*u^6*w - m^2*u^7*w + 896*m^8*v*w + 
     31872*m^7*u*v*w - 39240*m^6*u^2*v*w + 19720*m^5*u^3*v*w - 
     5355*m^4*u^4*v*w + 854*m^3*u^5*v*w - 77*m^2*u^6*v*w + 3*m*u^7*v*w + 
     4960*m^7*v^2*w - 23640*m^6*u*v^2*w + 20612*m^5*u^2*v^2*w - 
     8155*m^4*u^3*v^2*w + 1745*m^3*u^4*v^2*w - 193*m^2*u^5*v^2*w + 
     8*m*u^6*v^2*w - 3064*m^6*v^3*w + 7876*m^5*u*v^3*w - 5234*m^4*u^2*v^3*w + 
     1696*m^3*u^3*v^3*w - 305*m^2*u^4*v^3*w + 29*m*u^5*v^3*w - u^6*v^3*w + 
     718*m^5*v^4*w - 1282*m^4*u*v^4*w + 685*m^3*u^2*v^4*w - 
     177*m^2*u^3*v^4*w + 22*m*u^4*v^4*w - u^5*v^4*w - 70*m^4*v^5*w + 
     94*m^3*u*v^5*w - 39*m^2*u^2*v^5*w + 5*m*u^3*v^5*w + 2*m^3*v^6*w - 
     2*m^2*u*v^6*w + 5120*m^8*w^2 + 10784*m^7*u*w^2 - 16736*m^6*u^2*w^2 + 
     8058*m^5*u^3*w^2 - 1745*m^4*u^4*w^2 + 167*m^3*u^5*w^2 - 5*m^2*u^6*w^2 + 
     992*m^7*v*w^2 - 20904*m^6*u*v*w^2 + 20772*m^5*u^2*v*w^2 - 
     8728*m^4*u^3*v*w^2 + 1978*m^3*u^4*v*w^2 - 245*m^2*u^5*v*w^2 + 
     13*m*u^6*v*w^2 - 3664*m^6*v^2*w^2 + 11902*m^5*u*v^2*w^2 - 
     8692*m^4*u^2*v^2*w^2 + 2927*m^3*u^3*v^2*w^2 - 505*m^2*u^4*v^2*w^2 + 
     40*m*u^5*v^2*w^2 - u^6*v^2*w^2 + 1486*m^5*v^3*w^2 - 2868*m^4*u*v^3*w^2 + 
     1658*m^3*u^2*v^3*w^2 - 463*m^2*u^3*v^3*w^2 + 69*m*u^4*v^3*w^2 - 
     4*u^5*v^3*w^2 - 218*m^4*v^4*w^2 + 303*m^3*u*v^4*w^2 - 
     143*m^2*u^2*v^4*w^2 + 28*m*u^3*v^4*w^2 - 2*u^4*v^4*w^2 + 
     10*m^3*v^5*w^2 - 11*m^2*u*v^5*w^2 + 3*m*u^2*v^5*w^2 - 1920*m^7*w^3 - 
     4632*m^6*u*w^3 + 5186*m^5*u^2*w^3 - 1769*m^4*u^3*w^3 + 238*m^3*u^4*w^3 - 
     10*m^2*u^5*w^3 - 888*m^6*v*w^3 + 6884*m^5*u*v*w^3 - 5467*m^4*u^2*v*w^3 + 
     1858*m^3*u^3*v*w^3 - 316*m^2*u^4*v*w^3 + 22*m*u^5*v*w^3 + 
     1190*m^5*v^2*w^3 - 2847*m^4*u*v^2*w^3 + 1754*m^3*u^2*v^2*w^3 - 
     484*m^2*u^3*v^2*w^3 + 62*m*u^4*v^2*w^3 - 3*u^5*v^2*w^3 - 
     292*m^4*v^3*w^3 + 450*m^3*u*v^3*w^3 - 230*m^2*u^2*v^3*w^3 + 
     54*m*u^3*v^3*w^3 - 5*u^4*v^3*w^3 + 20*m^3*v^4*w^3 - 24*m^2*u*v^4*w^3 + 
     10*m*u^2*v^4*w^3 - u^3*v^4*w^3 + 400*m^6*w^4 + 1100*m^5*u*w^4 - 
     827*m^4*u^2*w^4 + 172*m^3*u^3*w^4 - 10*m^2*u^4*w^4 + 274*m^5*v*w^4 - 
     1190*m^4*u*v*w^4 + 740*m^3*u^2*v*w^4 - 188*m^2*u^3*v*w^4 + 
     18*m*u^4*v*w^4 - 178*m^4*v^2*w^4 + 324*m^3*u*v^2*w^4 - 
     168*m^2*u^2*v^2*w^4 + 36*m*u^3*v^2*w^4 - 3*u^4*v^2*w^4 + 
     20*m^3*v^3*w^4 - 26*m^2*u*v^3*w^4 + 12*m*u^2*v^3*w^4 - 2*u^3*v^3*w^4 - 
     44*m^5*w^5 - 137*m^4*u*w^5 + 59*m^3*u^2*w^5 - 5*m^2*u^3*w^5 - 
     38*m^4*v*w^5 + 100*m^3*u*v*w^5 - 47*m^2*u^2*v*w^5 + 7*m*u^3*v*w^5 + 
     10*m^3*v^2*w^5 - 14*m^2*u*v^2*w^5 + 6*m*u^2*v^2*w^5 - u^3*v^2*w^5 + 
     2*m^4*w^6 + 7*m^3*u*w^6 - m^2*u^2*w^6 + 2*m^3*v*w^6 - 3*m^2*u*v*w^6 + 
     m*u^2*v*w^6))/(ep*m*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
     2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
     2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 
  0, 0, ((-1 + 2*ep)*(-1 + 3*ep)*(2*m^2 + 2*m*u - u^2 - m*v - m*w - u*w)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 19*m^2*u*v - 5*m*u^2*v + 
     8*m^2*v^2 - 9*m*u*v^2 + 2*u^2*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
     2*m^2*u*w + 9*m^2*v*w - 6*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
     m*v*w^2))/(ep*(3*m - u - v - w)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 
     8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 
     12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 
     2*m*u*w^2 + u^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
     17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
     8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
     m^2*w^2 - m*v*w^2)), -1/2*(v*(2*m^2 + 2*m*u - u^2 - m*v - m*w - u*w)*
     (304*m^4 - 176*m^3*u + 25*m^2*u^2 - 260*m^3*v + 181*m^2*u*v - 
      35*m*u^2*v + 74*m^2*v^2 - 63*m*u*v^2 + 8*u^2*v^2 - 7*m*v^3 + 7*u*v^3 - 
      176*m^3*w + 50*m^2*u*w + 99*m^2*v*w - 42*m*u*v*w - 14*m*v^2*w + 
      7*u*v^2*w + 25*m^2*w^2 - 7*m*v*w^2))/((3*m - u - v - w)*
     (16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
      2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
      2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(2*m^2 + 2*m*u - u^2 - m*v - m*w - u*w)*
     (16*m^4 - 8*m^3*u + m^2*u^2 + 4*m^3*v - 7*m^2*u*v + m*u^2*v - 
      6*m^2*v^2 + 5*m*u*v^2 + m*v^3 - u*v^3 - 8*m^3*w + 2*m^2*u*w - 
      5*m^2*v*w + 2*m*u*v*w + 2*m*v^2*w - u*v^2*w + m^2*w^2 + m*v*w^2))/
    (ep*(3*m - u - v - w)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 
      8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 
      10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + 
      u^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
      3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
      2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
      m*v*w^2))), -1/2*(u*(4096*m^9 - 10752*m^8*u + 9984*m^7*u^2 - 
      4544*m^6*u^3 + 1104*m^5*u^4 - 138*m^4*u^5 + 7*m^3*u^6 - 14976*m^8*v + 
      25504*m^7*u*v - 16968*m^6*u^2*v + 5774*m^5*u^3*v - 1087*m^4*u^4*v + 
      111*m^3*u^5*v - 5*m^2*u^6*v + 14272*m^7*v^2 - 19392*m^6*u*v^2 + 
      10344*m^5*u^2*v^2 - 2781*m^4*u^3*v^2 + 388*m^3*u^4*v^2 - 
      23*m^2*u^5*v^2 - 5864*m^6*v^3 + 6730*m^5*u*v^3 - 3167*m^4*u^2*v^3 + 
      774*m^3*u^3*v^3 - 98*m^2*u^4*v^3 + 5*m*u^5*v^3 + 1128*m^5*v^4 - 
      1135*m^4*u*v^4 + 514*m^3*u^2*v^4 - 114*m^2*u^3*v^4 + 10*m*u^4*v^4 - 
      88*m^4*v^5 + 81*m^3*u*v^5 - 35*m^2*u^2*v^5 + 5*m*u^3*v^5 + m^3*v^6 - 
      m^2*u*v^6 - 6528*m^8*w + 15200*m^7*u*w - 12152*m^6*u^2*w + 
      4626*m^5*u^3*w - 905*m^4*u^4*w + 86*m^3*u^5*w - 3*m^2*u^6*w + 
      21216*m^7*v*w - 31040*m^6*u*v*w + 18634*m^5*u^2*v*w - 
      6238*m^4*u^3*v*w + 1297*m^3*u^4*v*w - 161*m^2*u^5*v*w + 9*m*u^6*v*w - 
      15944*m^6*v^2*w + 18486*m^5*u*v^2*w - 8843*m^4*u^2*v^2*w + 
      2230*m^3*u^3*v^2*w - 295*m^2*u^4*v^2*w + 16*m*u^5*v^2*w + 
      4710*m^5*v^3*w - 4729*m^4*u*v^3*w + 2045*m^3*u^2*v^3*w - 
      456*m^2*u^3*v^3*w + 53*m*u^4*v^3*w - 3*u^5*v^3*w - 555*m^4*v^4*w + 
      536*m^3*u*v^4*w - 223*m^2*u^2*v^4*w + 40*m*u^3*v^4*w - 2*u^4*v^4*w + 
      17*m^3*v^5*w - 19*m^2*u*v^5*w + 3*m*u^2*v^5*w + 4064*m^7*w^2 - 
      8416*m^6*u*w^2 + 5622*m^5*u^2*w^2 - 1679*m^4*u^3*w^2 + 
      232*m^3*u^4*w^2 - 12*m^2*u^5*w^2 - 11320*m^6*v*w^2 + 
      14306*m^5*u*v*w^2 - 7804*m^4*u^2*v*w^2 + 2405*m^3*u^3*v*w^2 - 
      413*m^2*u^4*v*w^2 + 30*m*u^5*v*w^2 + 6222*m^5*v^2*w^2 - 
      6428*m^4*u*v^2*w^2 + 2830*m^3*u^2*v^2*w^2 - 641*m^2*u^3*v^2*w^2 + 
      72*m*u^4*v^2*w^2 - 3*u^5*v^2*w^2 - 1148*m^4*v^3*w^2 + 
      1129*m^3*u*v^3*w^2 - 457*m^2*u^2*v^3*w^2 + 92*m*u^3*v^3*w^2 - 
      8*u^4*v^3*w^2 + 58*m^3*v^4*w^2 - 65*m^2*u*v^4*w^2 + 22*m*u^2*v^4*w^2 - 
      2*u^3*v^4*w^2 - 1240*m^6*w^3 + 2286*m^5*u*w^3 - 1206*m^4*u^2*w^3 + 
      250*m^3*u^3*w^3 - 18*m^2*u^4*w^3 + 2826*m^5*v*w^3 - 3139*m^4*u*v*w^3 + 
      1538*m^3*u^2*v*w^3 - 377*m^2*u^3*v*w^3 + 36*m*u^4*v*w^3 - 
      994*m^4*v^2*w^3 + 990*m^3*u*v^2*w^3 - 400*m^2*u^2*v^2*w^3 + 
      78*m*u^3*v^2*w^3 - 6*u^4*v^2*w^3 + 82*m^3*v^3*w^3 - 91*m^2*u*v^3*w^3 + 
      38*m*u^2*v^3*w^3 - 5*u^3*v^3*w^3 + 186*m^5*w^4 - 305*m^4*u*w^4 + 
      113*m^3*u^2*w^4 - 12*m^2*u^3*w^4 - 324*m^4*v*w^4 + 332*m^3*u*v*w^4 - 
      134*m^2*u^2*v*w^4 + 18*m*u^3*v*w^4 + 53*m^3*v^2*w^4 - 
      58*m^2*u*v^2*w^4 + 22*m*u^2*v^2*w^4 - 3*u^3*v^2*w^4 - 11*m^4*w^5 + 
      16*m^3*u*w^5 - 3*m^2*u^2*w^5 + 13*m^3*v*w^5 - 14*m^2*u*v*w^5 + 
      3*m*u^2*v*w^5))/((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 
      8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + 
      m*w^2)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 
      4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 
      2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(2*m^2 + 2*m*u - u^2 - m*v - m*w - u*w))/
    (ep*(3*m - u - v - w)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 
      8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 
      10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + 
      u^2*w^2))), (64*m^6 - 32*m^5*u - 92*m^4*u^2 + 80*m^3*u^3 - 22*m^2*u^4 + 
    2*m*u^5 - 64*m^5*v + 80*m^4*u*v - 8*m^3*u^2*v - 10*m^2*u^3*v + 
    2*m*u^4*v + 20*m^4*v^2 - 34*m^3*u*v^2 + 16*m^2*u^2*v^2 - 2*m*u^3*v^2 - 
    2*m^3*v^3 + 4*m^2*u*v^3 - 2*m*u^2*v^3 - 64*m^5*w + 116*m^3*u^2*w - 
    60*m^2*u^3*w + 8*m*u^4*w + 40*m^4*v*w - 40*m^3*u*v*w - 8*m^2*u^2*v*w + 
    7*m*u^3*v*w - u^4*v*w - 6*m^3*v^2*w + 15*m^2*u*v^2*w - 7*m*u^2*v^2*w + 
    u^3*v^2*w - m*u*v^3*w + 20*m^4*w^2 + 22*m^3*u*w^2 - 56*m^2*u^2*w^2 + 
    17*m*u^3*w^2 - u^4*w^2 - 6*m^3*v*w^2 + 2*m^2*u*v*w^2 + 3*m*u^2*v*w^2 - 
    u^3*v*w^2 - m*u*v^2*w^2 + u^2*v^2*w^2 - 2*m^3*w^3 - 9*m^2*u*w^3 + 
    12*m*u^2*w^3 - 2*u^3*w^3 + m*u*v*w^3 + m*u*w^4 - u^2*w^4)/
   (2*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
     2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
     2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)), 
  ((-1 + 2*ep)^2*(2*m^2 + 2*m*u - u^2 - m*v - m*w - u*w))/
   (ep*(3*m - u - v - w)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 
     8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 
     10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + 
     u^2*w^2)), ((-1 + 2*ep)*(-1 + 3*ep)*(2*m^2 + 2*m*u - u^2 - m*v - m*w - 
     u*w))/(ep*(3*m - u - v - w)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + 
     u^4 - 8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 
     10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + 
     u^2*w^2)), (256*m^6 - 416*m^5*u + 320*m^4*u^2 - 130*m^3*u^3 + 
    26*m^2*u^4 - 2*m*u^5 - 288*m^5*v + 264*m^4*u*v - 104*m^3*u^2*v + 
    22*m^2*u^3*v - 2*m*u^4*v + 128*m^4*v^2 - 56*m^3*u*v^2 - 2*m^2*u^2*v^2 + 
    2*m*u^3*v^2 - 26*m^3*v^3 + 4*m^2*u*v^3 + 2*m*u^2*v^3 + 2*m^2*v^4 - 
    320*m^5*w + 488*m^4*u*w - 350*m^3*u^2*w + 122*m^2*u^3*w - 19*m*u^4*w + 
    u^5*w + 272*m^4*v*w - 204*m^3*u*v*w + 71*m^2*u^2*v*w - 13*m*u^3*v*w + 
    u^4*v*w - 80*m^3*v^2*w + 18*m^2*u*v^2*w + 7*m*u^2*v^2*w - 2*u^3*v^2*w + 
    8*m^2*v^3*w + 144*m^4*w^2 - 212*m^3*u*w^2 + 135*m^2*u^2*w^2 - 
    35*m*u^3*w^2 + 3*u^4*w^2 - 82*m^3*v*w^2 + 51*m^2*u*v*w^2 - 
    15*m*u^2*v*w^2 + 2*u^3*v*w^2 + 12*m^2*v^2*w^2 - m*u*v^2*w^2 - 
    2*u^2*v^2*w^2 - 28*m^3*w^3 + 41*m^2*u*w^3 - 21*m*u^2*w^3 + 3*u^3*w^3 + 
    8*m^2*v*w^3 - 4*m*u*v*w^3 + u^2*v*w^3 + 2*m^2*w^4 - 3*m*u*w^4 + u^2*w^4)/
   (2*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
     2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
     2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)), 
  (2*(-1 + 2*ep)^2*v*(2*m^2 + 2*m*u - u^2 - m*v - m*w - u*w)*
    (16*m^3 - 12*m^2*u + 2*m*u^2 - 8*m^2*v + 5*m*u*v + m*v^2 - u*v^2 - 
     8*m^2*w + 3*m*u*w + 2*m*v*w - u*v*w + m*w^2))/
   (ep*(3*m - u - v - w)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 
     8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 
     10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + 
     u^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
     3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
     2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
     m*v*w^2)), 0, 0, 0, -((v*(2*m^2 + 2*m*u - u^2 - m*v - m*w - u*w)*
     (32*m^4 - 20*m^3*u + 3*m^2*u^2 - 32*m^3*v + 21*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 7*m*u*v^2 - m*v^3 + u*v^3 - 20*m^3*w + 6*m^2*u*w + 
      13*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 3*m^2*w^2 - m*v*w^2))/
    ((16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
      2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
      2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -1/2*(4096*ep*m^11 - 6144*ep*m^10*u + 7680*ep*m^9*u^2 - 7936*ep*m^8*u^3 + 
     5008*ep*m^7*u^4 - 1832*ep*m^6*u^5 + 384*ep*m^5*u^6 - 43*ep*m^4*u^7 + 
     2*ep*m^3*u^8 - 8192*ep*m^10*v - 768*m^9*u*v + 9728*ep*m^9*u*v + 
     64*m^8*u^2*v - 19136*ep*m^8*u^2*v + 880*m^7*u^3*v + 24816*ep*m^7*u^3*v - 
     692*m^6*u^4*v - 16212*ep*m^6*u^4*v + 224*m^5*u^5*v + 5819*ep*m^5*u^5*v - 
     34*m^4*u^6*v - 1186*ep*m^4*u^6*v + 2*m^3*u^7*v + 130*ep*m^3*u^7*v - 
     6*ep*m^2*u^8*v + 5632*ep*m^9*v^2 + 1600*m^8*u*v^2 + 128*ep*m^8*u*v^2 - 
     384*m^7*u^2*v^2 + 8768*ep*m^7*u^2*v^2 - 1196*m^6*u^3*v^2 - 
     16544*ep*m^6*u^3*v^2 + 922*m^5*u^4*v^2 + 10436*ep*m^5*u^4*v^2 - 
     276*m^4*u^5*v^2 - 3130*ep*m^4*u^5*v^2 + 38*m^3*u^6*v^2 + 
     461*ep*m^3*u^6*v^2 - 2*m^2*u^7*v^2 - 27*ep*m^2*u^7*v^2 - 
     1536*ep*m^8*v^3 - 1264*m^7*u*v^3 - 5264*ep*m^7*u*v^3 + 452*m^6*u^2*v^3 + 
     740*ep*m^6*u^2*v^3 + 494*m^5*u^3*v^3 + 4372*ep*m^5*u^3*v^3 - 
     348*m^4*u^4*v^3 - 2823*ep*m^4*u^4*v^3 + 78*m^3*u^5*v^3 + 
     691*ep*m^3*u^5*v^3 - 6*m^2*u^6*v^3 - 70*ep*m^2*u^6*v^3 + 
     2*ep*m*u^7*v^3 + 16*ep*m^7*v^4 + 476*m^6*u*v^4 + 2888*ep*m^6*u*v^4 - 
     194*m^5*u^2*v^4 - 1368*ep*m^5*u^2*v^4 - 78*m^4*u^3*v^4 - 
     381*ep*m^4*u^3*v^4 + 48*m^3*u^4*v^4 + 316*ep*m^3*u^4*v^4 - 
     6*m^2*u^5*v^4 - 57*ep*m^2*u^5*v^4 + 3*ep*m*u^6*v^4 + 80*ep*m^6*v^5 - 
     86*m^5*u*v^5 - 651*ep*m^5*u*v^5 + 34*m^4*u^2*v^5 + 342*ep*m^4*u^2*v^5 + 
     4*m^3*u^3*v^5 - 33*ep*m^3*u^3*v^5 - 2*m^2*u^4*v^5 - 3*ep*m^2*u^4*v^5 - 
     16*ep*m^5*v^6 + 6*m^4*u*v^6 + 64*ep*m^4*u*v^6 - 2*m^3*u^2*v^6 - 
     33*ep*m^3*u^2*v^6 + 6*ep*m^2*u^3*v^6 - ep*m*u^4*v^6 + ep*m^4*v^7 - 
     2*ep*m^3*u*v^7 + ep*m^2*u^2*v^7 - 6144*ep*m^10*w + 7680*ep*m^9*u*w - 
     9920*ep*m^8*u^2*w + 9680*ep*m^7*u^3*w - 5084*ep*m^6*u^4*w + 
     1409*ep*m^5*u^5*w - 197*ep*m^4*u^6*w + 11*ep*m^3*u^7*w + 
     9472*ep*m^9*v*w + 1216*m^8*u*v*w - 9344*ep*m^8*u*v*w + 128*m^7*u^2*v*w + 
     24912*ep*m^7*u^2*v*w - 1156*m^6*u^3*v*w - 29224*ep*m^6*u^3*v*w + 
     638*m^5*u^4*v*w + 15326*ep*m^5*u^4*v*w - 134*m^4*u^5*v*w - 
     4091*ep*m^4*u^5*v*w + 10*m^3*u^6*v*w + 551*ep*m^3*u^6*v*w - 
     30*ep*m^2*u^7*v*w - 4352*ep*m^8*v^2*w - 2016*m^7*u*v^2*w - 
     2960*ep*m^7*u*v^2*w + 72*m^6*u^2*v^2*w - 11644*ep*m^6*u^2*v^2*w + 
     1340*m^5*u^3*v^2*w + 17676*ep*m^5*u^3*v^2*w - 716*m^4*u^4*v^2*w - 
     8603*ep*m^4*u^4*v^2*w + 142*m^3*u^5*v^2*w + 1884*ep*m^3*u^5*v^2*w - 
     10*m^2*u^6*v^2*w - 180*ep*m^2*u^6*v^2*w + 5*ep*m*u^7*v^2*w + 
     288*ep*m^7*v^3*w + 1180*m^6*u*v^3*w + 5608*ep*m^6*u*v^3*w - 
     182*m^5*u^2*v^3*w + 789*ep*m^5*u^2*v^3*w - 458*m^4*u^3*v^3*w - 
     4222*ep*m^4*u^3*v^3*w + 220*m^3*u^4*v^3*w + 1971*ep*m^3*u^4*v^3*w - 
     36*m^2*u^5*v^3*w - 355*ep*m^2*u^5*v^3*w + 2*m*u^6*v^3*w + 
     23*ep*m*u^6*v^3*w + 296*ep*m^6*v^4*w - 292*m^5*u*v^4*w - 
     2001*ep*m^5*u*v^4*w + 70*m^4*u^2*v^4*w + 538*ep*m^4*u^2*v^4*w + 
     50*m^3*u^3*v^4*w + 342*ep*m^3*u^3*v^4*w - 20*m^2*u^4*v^4*w - 
     169*ep*m^2*u^4*v^4*w + 2*m*u^5*v^4*w + 24*ep*m*u^5*v^4*w - 
     ep*u^6*v^4*w - 79*ep*m^5*v^5*w + 26*m^4*u*v^5*w + 269*ep*m^4*u*v^5*w - 
     8*m^3*u^2*v^5*w - 115*ep*m^3*u^2*v^5*w + 13*ep*m^2*u^3*v^5*w + 
     6*ep*m^4*v^6*w - 11*ep*m^3*u*v^6*w + 6*ep*m^2*u^2*v^6*w - 
     ep*m*u^3*v^6*w + 3840*ep*m^9*w^2 - 3840*ep*m^8*u*w^2 + 
     5392*ep*m^7*u^2*w^2 - 4744*ep*m^6*u^3*w^2 + 1926*ep*m^5*u^4*w^2 - 
     358*ep*m^4*u^5*w^2 + 25*ep*m^3*u^6*w^2 - 4096*ep*m^8*v*w^2 - 
     752*m^7*u*v*w^2 + 3616*ep*m^7*u*v*w^2 - 236*m^6*u^2*v*w^2 - 
     13924*ep*m^6*u^2*v*w^2 + 570*m^5*u^3*v*w^2 + 13495*ep*m^5*u^3*v*w^2 - 
     196*m^4*u^4*v*w^2 - 5241*ep*m^4*u^4*v*w^2 + 20*m^3*u^5*v*w^2 + 
     918*ep*m^3*u^5*v*w^2 - 61*ep*m^2*u^6*v*w^2 + 768*ep*m^7*v^2*w^2 + 
     932*m^6*u*v^2*w^2 + 1984*ep*m^6*u*v^2*w^2 + 158*m^5*u^2*v^2*w^2 + 
     6327*ep*m^5*u^2*v^2*w^2 - 524*m^4*u^3*v^2*w^2 - 
     7017*ep*m^4*u^3*v^2*w^2 + 178*m^3*u^4*v^2*w^2 + 
     2480*ep*m^3*u^4*v^2*w^2 - 18*m^2*u^5*v^2*w^2 - 357*ep*m^2*u^5*v^2*w^2 + 
     17*ep*m*u^6*v^2*w^2 + 384*ep*m^6*v^3*w^2 - 360*m^5*u*v^3*w^2 - 
     1885*ep*m^5*u*v^3*w^2 - 8*m^4*u^2*v^3*w^2 - 800*ep*m^4*u^2*v^3*w^2 + 
     130*m^3*u^3*v^3*w^2 + 1366*ep*m^3*u^3*v^3*w^2 - 42*m^2*u^4*v^3*w^2 - 
     454*ep*m^2*u^4*v^3*w^2 + 4*m*u^5*v^3*w^2 + 52*ep*m*u^5*v^3*w^2 - 
     ep*u^6*v^3*w^2 - 155*ep*m^5*v^4*w^2 + 44*m^4*u*v^4*w^2 + 
     395*ep*m^4*u*v^4*w^2 - 6*m^3*u^2*v^4*w^2 - 38*ep*m^3*u^2*v^4*w^2 - 
     8*m^2*u^3*v^4*w^2 - 83*ep*m^2*u^3*v^4*w^2 + 2*m*u^4*v^4*w^2 + 
     26*ep*m*u^4*v^4*w^2 - 2*ep*u^5*v^4*w^2 + 15*ep*m^4*v^5*w^2 - 
     22*ep*m^3*u*v^5*w^2 + 8*ep*m^2*u^2*v^5*w^2 - 1280*ep*m^8*w^3 + 
     960*ep*m^7*u*w^3 - 1588*ep*m^6*u^2*w^3 + 1165*ep*m^5*u^3*w^3 - 
     322*ep*m^4*u^4*w^3 + 30*ep*m^3*u^5*w^3 + 736*ep*m^7*v*w^3 + 
     228*m^6*u*v*w^3 - 856*ep*m^6*u*v*w^3 + 122*m^5*u^2*v*w^3 + 
     4175*ep*m^5*u^2*v*w^3 - 124*m^4*u^3*v*w^3 - 2983*ep*m^4*u^3*v*w^3 + 
     20*m^3*u^4*v*w^3 + 750*ep*m^3*u^4*v*w^3 - 64*ep*m^2*u^5*v*w^3 + 
     176*ep*m^6*v^2*w^3 - 188*m^5*u*v^2*w^3 - 365*ep*m^5*u*v^2*w^3 - 
     70*m^4*u^2*v^2*w^3 - 1647*ep*m^4*u^2*v^2*w^3 + 82*m^3*u^3*v^2*w^3 + 
     1244*ep*m^3*u^3*v^2*w^3 - 14*m^2*u^4*v^2*w^3 - 289*ep*m^2*u^4*v^2*w^3 + 
     21*ep*m*u^5*v^2*w^3 - 150*ep*m^5*v^3*w^3 + 36*m^4*u*v^3*w^3 + 
     211*ep*m^4*u*v^3*w^3 + 6*m^3*u^2*v^3*w^3 + 186*ep*m^3*u^2*v^3*w^3 - 
     12*m^2*u^3*v^3*w^3 - 172*ep*m^2*u^3*v^3*w^3 + 2*m*u^4*v^3*w^3 + 
     37*ep*m*u^4*v^3*w^3 - 2*ep*u^5*v^3*w^3 + 20*ep*m^4*v^4*w^3 - 
     18*ep*m^3*u*v^4*w^3 - 3*ep*m^2*u^2*v^4*w^3 + 5*ep*m*u^3*v^4*w^3 - 
     ep*u^4*v^4*w^3 + 240*ep*m^7*w^4 - 120*ep*m^6*u*w^4 + 
     269*ep*m^5*u^2*w^4 - 143*ep*m^4*u^3*w^4 + 20*ep*m^3*u^4*w^4 - 
     16*ep*m^6*v*w^4 - 34*m^5*u*v*w^4 + 176*ep*m^5*u*v*w^4 - 
     26*m^4*u^2*v*w^4 - 676*ep*m^4*u^2*v*w^4 + 10*m^3*u^3*v*w^4 + 
     302*ep*m^3*u^3*v*w^4 - 36*ep*m^2*u^4*v*w^4 - 70*ep*m^5*v^2*w^4 + 
     14*m^4*u*v^2*w^4 - 7*ep*m^4*u*v^2*w^4 + 8*m^3*u^2*v^2*w^4 + 
     192*ep*m^3*u^2*v^2*w^4 - 4*m^2*u^3*v^2*w^4 - 92*ep*m^2*u^3*v^2*w^4 + 
     11*ep*m*u^4*v^2*w^4 + 15*ep*m^4*v^3*w^4 - 2*ep*m^3*u*v^3*w^4 - 
     12*ep*m^2*u^2*v^3*w^4 + 6*ep*m*u^3*v^3*w^4 - ep*u^4*v^3*w^4 - 
     24*ep*m^6*w^5 + 6*ep*m^5*u*w^5 - 25*ep*m^4*u^2*w^5 + 7*ep*m^3*u^3*w^5 - 
     11*ep*m^5*v*w^5 + 2*m^4*u*v*w^5 - 28*ep*m^4*u*v*w^5 + 2*m^3*u^2*v*w^5 + 
     51*ep*m^3*u^2*v*w^5 - 10*ep*m^2*u^3*v*w^5 + 6*ep*m^4*v^2*w^5 + 
     5*ep*m^3*u*v^2*w^5 - 7*ep*m^2*u^2*v^2*w^5 + 2*ep*m*u^3*v^2*w^5 + 
     ep*m^5*w^6 + ep*m^3*u^2*w^6 + ep*m^4*v*w^6 + 2*ep*m^3*u*v*w^6 - 
     ep*m^2*u^2*v*w^6)/(ep*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 
      8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + 
      m*w^2)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 
      4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 
      2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -((m*v*(2*m^2 + 2*m*u - u^2 - m*v - m*w - u*w)*(16*m^4 - 8*m^3*u + 
      m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + 
      u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2))/
    (ep*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 
      4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 
      2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -(((4*m - u)*u*(3*m - u - v - w)*(128*m^7 - 224*m^6*u + 120*m^5*u^2 - 
      26*m^4*u^3 + 2*m^3*u^4 - 320*m^6*v + 432*m^5*u*v - 208*m^4*u^2*v + 
      46*m^3*u^3*v - 4*m^2*u^4*v + 200*m^5*v^2 - 222*m^4*u*v^2 + 
      88*m^3*u^2*v^2 - 12*m^2*u^3*v^2 - 48*m^4*v^3 + 48*m^3*u*v^3 - 
      20*m^2*u^2*v^3 + 2*m*u^3*v^3 + 4*m^3*v^4 - 4*m^2*u*v^4 + 2*m*u^2*v^4 - 
      160*m^6*w + 240*m^5*u*w - 106*m^4*u^2*w + 18*m^3*u^3*w - m^2*u^4*w + 
      352*m^5*v*w - 400*m^4*u*v*w + 177*m^3*u^2*v*w - 37*m^2*u^3*v*w + 
      3*m*u^4*v*w - 166*m^4*v^2*w + 153*m^3*u*v^2*w - 53*m^2*u^2*v^2*w + 
      5*m*u^3*v^2*w + 26*m^3*v^3*w - 23*m^2*u*v^3*w + 9*m*u^2*v^3*w - 
      u^3*v^3*w - m^2*v^4*w + m*u*v^4*w + 72*m^5*w^2 - 94*m^4*u*w^2 + 
      31*m^3*u^2*w^2 - 3*m^2*u^3*w^2 - 132*m^4*v*w^2 + 133*m^3*u*v*w^2 - 
      51*m^2*u^2*v*w^2 + 7*m*u^3*v*w^2 + 41*m^3*v^2*w^2 - 37*m^2*u*v^2*w^2 + 
      11*m*u^2*v^2*w^2 - u^3*v^2*w^2 - 3*m^2*v^3*w^2 + 3*m*u*v^3*w^2 - 
      u^2*v^3*w^2 - 14*m^4*w^3 + 16*m^3*u*w^3 - 3*m^2*u^2*w^3 + 
      20*m^3*v*w^3 - 19*m^2*u*v*w^3 + 5*m*u^2*v*w^3 - 3*m^2*v^2*w^3 + 
      3*m*u*v^2*w^3 - u^2*v^2*w^3 + m^3*w^4 - m^2*u*w^4 - m^2*v*w^4 + 
      m*u*v*w^4))/((16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
      8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 20*m^3*u + 
      20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + 
      m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 
      2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)*(16*m^4 - 8*m^3*u + 
      m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - 
      m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 
      2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  (m*(2048*m^10 - 1024*m^9*u - 2304*m^8*u^2 + 2816*m^7*u^3 - 1336*m^6*u^4 + 
     324*m^5*u^5 - 40*m^4*u^6 + 2*m^3*u^7 - 8192*m^9*v + 4864*m^8*u*v + 
     6400*m^7*u^2*v - 8272*m^6*u^3*v + 3896*m^5*u^4*v - 940*m^4*u^5*v + 
     117*m^3*u^6*v - 6*m^2*u^7*v + 11008*m^8*v^2 - 8032*m^7*u*v^2 - 
     4160*m^6*u^2*v^2 + 6094*m^5*u^3*v^2 - 2409*m^4*u^4*v^2 + 
     415*m^3*u^5*v^2 - 27*m^2*u^6*v^2 - 7296*m^7*v^3 + 6000*m^6*u*v^3 + 
     984*m^5*u^2*v^3 - 2123*m^4*u^3*v^3 + 672*m^3*u^4*v^3 - 75*m^2*u^5*v^3 + 
     2*m*u^6*v^3 + 2696*m^6*v^4 - 2370*m^5*u*v^4 - 29*m^4*u^2*v^4 + 
     398*m^3*u^3*v^4 - 90*m^2*u^4*v^4 + 5*m*u^5*v^4 - 568*m^5*v^5 + 
     521*m^4*u*v^5 - 24*m^3*u^2*v^5 - 36*m^2*u^3*v^5 + 4*m*u^4*v^5 + 
     64*m^4*v^6 - 61*m^3*u*v^6 + 3*m^2*u^2*v^6 + m*u^3*v^6 - 3*m^3*v^7 + 
     3*m^2*u*v^7 - 3584*m^9*w + 640*m^8*u*w + 4448*m^7*u^2*w - 
     3848*m^6*u^3*w + 1328*m^5*u^4*w - 212*m^4*u^5*w + 13*m^3*u^6*w + 
     13568*m^8*v*w - 3648*m^7*u*v*w - 12384*m^6*u^2*v*w + 10656*m^5*u^3*v*w - 
     3610*m^4*u^4*v*w + 575*m^3*u^5*v*w - 36*m^2*u^6*v*w - 15552*m^7*v^2*w + 
     6648*m^6*u*v^2*w + 8298*m^5*u^2*v^2*w - 6895*m^4*u^3*v^2*w + 
     1867*m^3*u^4*v^2*w - 196*m^2*u^5*v^2*w + 5*m*u^6*v^2*w + 
     8288*m^6*v^3*w - 4636*m^5*u*v^3*w - 2396*m^4*u^2*v^3*w + 
     2054*m^3*u^3*v^3*w - 439*m^2*u^4*v^3*w + 29*m*u^5*v^3*w - 
     2294*m^5*v^4*w + 1538*m^4*u*v^4*w + 313*m^3*u^2*v^4*w - 
     302*m^2*u^3*v^4*w + 47*m*u^4*v^4*w - u^5*v^4*w + 321*m^4*v^5*w - 
     249*m^3*u*v^5*w - 10*m^2*u^2*v^5*w + 17*m*u^3*v^5*w - 2*u^4*v^5*w - 
     18*m^3*v^6*w + 16*m^2*u*v^6*w - m*u^2*v^6*w + 2560*m^8*w^2 + 
     480*m^7*u*w^2 - 3424*m^6*u^2*w^2 + 2102*m^5*u^3*w^2 - 505*m^4*u^4*w^2 + 
     48*m^3*u^5*w^2 - m^2*u^6*w^2 - 9216*m^7*v*w^2 - 688*m^6*u*v*w^2 + 
     8992*m^5*u^2*v*w^2 - 5293*m^4*u^3*v*w^2 + 1243*m^3*u^4*v*w^2 - 
     121*m^2*u^5*v*w^2 + 3*m*u^6*v*w^2 + 8688*m^6*v^2*w^2 - 
     1076*m^5*u*v^2*w^2 - 5355*m^4*u^2*v^2*w^2 + 2833*m^3*u^3*v^2*w^2 - 
     496*m^2*u^4*v^2*w^2 + 26*m*u^5*v^2*w^2 - 3496*m^5*v^3*w^2 + 
     1079*m^4*u*v^3*w^2 + 1333*m^3*u^2*v^3*w^2 - 677*m^2*u^3*v^3*w^2 + 
     91*m*u^4*v^3*w^2 - 2*u^5*v^3*w^2 + 645*m^4*v^4*w^2 - 313*m^3*u*v^4*w^2 - 
     140*m^2*u^2*v^4*w^2 + 72*m*u^3*v^4*w^2 - 6*u^4*v^4*w^2 - 
     45*m^3*v^5*w^2 + 30*m^2*u*v^5*w^2 + 3*m*u^2*v^5*w^2 - 2*u^3*v^5*w^2 - 
     960*m^7*w^3 - 568*m^6*u*w^3 + 1326*m^5*u^2*w^3 - 569*m^4*u^3*w^3 + 
     88*m^3*u^4*w^3 - 4*m^2*u^5*w^3 + 3296*m^6*v*w^3 + 1396*m^5*u*v*w^3 - 
     3138*m^4*u^2*v*w^3 + 1255*m^3*u^3*v*w^3 - 193*m^2*u^4*v*w^3 + 
     10*m*u^5*v*w^3 - 2404*m^5*v^2*w^3 - 405*m^4*u*v^2*w^3 + 
     1516*m^3*u^2*v^2*w^3 - 518*m^2*u^3*v^2*w^3 + 52*m*u^4*v^2*w^3 - 
     u^5*v^2*w^3 + 650*m^4*v^3*w^3 - 53*m^3*u*v^3*w^3 - 279*m^2*u^2*v^3*w^3 + 
     90*m*u^3*v^3*w^3 - 6*u^4*v^3*w^3 - 60*m^3*v^4*w^3 + 20*m^2*u*v^4*w^3 + 
     16*m*u^2*v^4*w^3 - 5*u^3*v^4*w^3 + 200*m^6*w^4 + 206*m^5*u*w^4 - 
     270*m^4*u^2*w^4 + 76*m^3*u^3*w^4 - 6*m^2*u^4*w^4 - 656*m^5*v*w^4 - 
     500*m^4*u*v*w^4 + 547*m^3*u^2*v*w^4 - 141*m^2*u^3*v*w^4 + 
     12*m*u^4*v*w^4 + 330*m^4*v^2*w^4 + 144*m^3*u*v^2*w^4 - 
     194*m^2*u^2*v^2*w^4 + 40*m*u^3*v^2*w^4 - 2*u^4*v^2*w^4 - 
     45*m^3*v^3*w^4 - 5*m^2*u*v^3*w^4 + 20*m*u^2*v^3*w^4 - 4*u^3*v^3*w^4 - 
     22*m^5*w^5 - 33*m^4*u*w^5 + 27*m^3*u^2*w^5 - 4*m^2*u^3*w^5 + 
     69*m^4*v*w^5 + 74*m^3*u*v*w^5 - 43*m^2*u^2*v*w^5 + 6*m*u^3*v*w^5 - 
     18*m^3*v^2*w^5 - 12*m^2*u*v^2*w^5 + 9*m*u^2*v^2*w^5 - u^3*v^2*w^5 + 
     m^4*w^6 + 2*m^3*u*w^6 - m^2*u^2*w^6 - 3*m^3*v*w^6 - 4*m^2*u*v*w^6 + 
     m*u^2*v*w^6))/(2*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
     2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
     2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -1/2*(m*(2048*m^10 + 7168*m^9*u - 15616*m^8*u^2 + 11776*m^7*u^3 - 
      4536*m^6*u^4 + 964*m^5*u^5 - 108*m^4*u^6 + 5*m^3*u^7 - 1024*m^9*v - 
      18688*m^8*u*v + 29760*m^7*u^2*v - 19232*m^6*u^3*v + 6680*m^5*u^4*v - 
      1335*m^4*u^5*v + 147*m^3*u^6*v - 7*m^2*u^7*v - 768*m^8*v^2 + 
      15584*m^7*u*v^2 - 19744*m^6*u^2*v^2 + 10690*m^5*u^3*v^2 - 
      3063*m^4*u^4*v^2 + 462*m^3*u^5*v^2 - 29*m^2*u^6*v^2 + 768*m^7*v^3 - 
      6112*m^6*u*v^3 + 6348*m^5*u^2*v^3 - 2921*m^4*u^3*v^3 + 
      698*m^3*u^4*v^3 - 80*m^2*u^5*v^3 + 3*m*u^6*v^3 - 248*m^6*v^4 + 
      1242*m^5*u*v^4 - 1081*m^4*u^2*v^4 + 426*m^3*u^3*v^4 - 82*m^2*u^4*v^4 + 
      6*m*u^5*v^4 + 36*m^5*v^5 - 126*m^4*u*v^5 + 93*m^3*u^2*v^5 - 
      27*m^2*u^3*v^5 + 3*m*u^4*v^5 - 2*m^4*v^6 + 5*m^3*u*v^6 - 
      3*m^2*u^2*v^6 - 3584*m^9*w - 13440*m^8*u*w + 23776*m^7*u^2*w - 
      14600*m^6*u^3*w + 4408*m^5*u^4*w - 685*m^4*u^5*w + 49*m^3*u^6*w - 
      m^2*u^7*w + 256*m^8*v*w + 30848*m^7*u*v*w - 40848*m^6*u^2*v*w + 
      22388*m^5*u^3*v*w - 6551*m^4*u^4*v*w + 1076*m^3*u^5*v*w - 
      92*m^2*u^6*v*w + 3*m*u^7*v*w + 2432*m^7*v^2*w - 21224*m^6*u*v^2*w + 
      22650*m^5*u^2*v^2*w - 10492*m^4*u^3*v^2*w + 2490*m^3*u^4*v^2*w - 
      288*m^2*u^5*v^2*w + 12*m*u^6*v^2*w - 1424*m^6*v^3*w + 
      6460*m^5*u*v^3*w - 5760*m^4*u^2*v^3*w + 2299*m^3*u^3*v^3*w - 
      452*m^2*u^4*v^3*w + 40*m*u^5*v^3*w - u^6*v^3*w + 326*m^5*v^4*w - 
      934*m^4*u*v^4*w + 718*m^3*u^2*v^4*w - 241*m^2*u^3*v^4*w + 
      36*m*u^4*v^4*w - 2*u^5*v^4*w - 32*m^4*v^5*w + 58*m^3*u*v^5*w - 
      36*m^2*u^2*v^5*w + 6*m*u^3*v^5*w + m^3*v^6*w - m^2*u*v^6*w + 
      2560*m^8*w^2 + 10464*m^7*u*w^2 - 14576*m^6*u^2*w^2 + 6958*m^5*u^3*w^2 - 
      1530*m^4*u^4*w^2 + 152*m^3*u^5*w^2 - 5*m^2*u^6*w^2 + 704*m^7*v*w^2 - 
      20320*m^6*u*v*w^2 + 22180*m^5*u^2*v*w^2 - 10024*m^4*u^3*v*w^2 + 
      2330*m^3*u^4*v*w^2 - 276*m^2*u^5*v*w^2 + 13*m*u^6*v*w^2 - 
      1904*m^6*v^2*w^2 + 11044*m^5*u*v^2*w^2 - 10011*m^4*u^2*v^2*w^2 + 
      3856*m^3*u^3*v^2*w^2 - 704*m^2*u^4*v^2*w^2 + 54*m*u^5*v^2*w^2 - 
      u^6*v^2*w^2 + 740*m^5*v^3*w^2 - 2461*m^4*u*v^3*w^2 + 
      1942*m^3*u^2*v^3*w^2 - 653*m^2*u^3*v^3*w^2 + 99*m*u^4*v^3*w^2 - 
      5*u^5*v^3*w^2 - 107*m^4*v^4*w^2 + 230*m^3*u*v^4*w^2 - 
      160*m^2*u^2*v^4*w^2 + 42*m*u^3*v^4*w^2 - 4*u^4*v^4*w^2 + 
      5*m^3*v^5*w^2 - 7*m^2*u*v^5*w^2 + 3*m*u^2*v^5*w^2 - 960*m^7*w^3 - 
      4312*m^6*u*w^3 + 4526*m^5*u^2*w^3 - 1559*m^4*u^3*w^3 + 
      218*m^3*u^4*w^3 - 10*m^2*u^5*w^3 - 528*m^6*v*w^3 + 6840*m^5*u*v*w^3 - 
      6025*m^4*u^2*v*w^3 + 2131*m^3*u^3*v*w^3 - 350*m^2*u^4*v*w^3 + 
      22*m*u^5*v*w^3 + 624*m^5*v^2*w^3 - 2770*m^4*u*v^2*w^3 + 
      2124*m^3*u^2*v^2*w^3 - 643*m^2*u^3*v^2*w^3 + 80*m*u^4*v^2*w^3 - 
      3*u^5*v^2*w^3 - 148*m^4*v^3*w^3 + 407*m^3*u*v^3*w^3 - 
      288*m^2*u^2*v^3*w^3 + 78*m*u^3*v^3*w^3 - 7*u^4*v^3*w^3 + 
      10*m^3*v^4*w^3 - 19*m^2*u*v^4*w^3 + 12*m*u^2*v^4*w^3 - 2*u^3*v^4*w^3 + 
      200*m^6*w^4 + 990*m^5*u*w^4 - 727*m^4*u^2*w^4 + 157*m^3*u^3*w^4 - 
      10*m^2*u^4*w^4 + 152*m^5*v*w^4 - 1237*m^4*u*v*w^4 + 842*m^3*u^2*v*w^4 - 
      209*m^2*u^3*v*w^4 + 18*m*u^4*v*w^4 - 92*m^4*v^2*w^4 + 
      337*m^3*u*v^2*w^4 - 214*m^2*u^2*v^2*w^4 + 46*m*u^3*v^2*w^4 - 
      3*u^4*v^2*w^4 + 10*m^3*v^3*w^4 - 25*m^2*u*v^3*w^4 + 16*m*u^2*v^3*w^4 - 
      3*u^3*v^3*w^4 - 22*m^5*w^5 - 120*m^4*u*w^5 + 53*m^3*u^2*w^5 - 
      5*m^2*u^3*w^5 - 20*m^4*v*w^5 + 113*m^3*u*v*w^5 - 54*m^2*u^2*v*w^5 + 
      7*m*u^3*v*w^5 + 5*m^3*v^2*w^5 - 16*m^2*u*v^2*w^5 + 8*m*u^2*v^2*w^5 - 
      u^3*v^2*w^5 + m^4*w^6 + 6*m^3*u*w^6 - m^2*u^2*w^6 + m^3*v*w^6 - 
      4*m^2*u*v*w^6 + m*u^2*v*w^6))/((3*m - u - v - w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 
      8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 
      12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 
      2*m*u*w^2 + u^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
      17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
      8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
      m^2*w^2 - m*v*w^2)), 0, 0, 0, 
  -((ep*(128*m^6 - 152*m^4*u^2 + 100*m^3*u^3 - 24*m^2*u^4 + 2*m*u^5 - 
      160*m^5*v + 56*m^4*u*v + 44*m^3*u^2*v - 24*m^2*u^3*v + 3*m*u^4*v + 
      72*m^4*v^2 - 30*m^3*u*v^2 + 3*m^2*u^2*v^2 - 14*m^3*v^3 + 4*m^2*u*v^3 - 
      m*u^2*v^3 + m^2*v^4 - 160*m^5*w - 56*m^4*u*w + 184*m^3*u^2*w - 
      76*m^2*u^3*w + 9*m*u^4*w + 144*m^4*v*w - 4*m^3*u*v*w - 50*m^2*u^2*v*w + 
      14*m*u^3*v*w - u^4*v*w - 42*m^3*v^2*w + 9*m^2*u*v^2*w + 4*m^2*v^3*w - 
      m*u*v^3*w + 72*m^4*w^2 + 58*m^3*u*w^2 - 81*m^2*u^2*w^2 + 20*m*u^3*w^2 - 
      u^4*w^2 - 42*m^3*v*w^2 - 14*m^2*u*v*w^2 + 14*m*u^2*v*w^2 - 
      2*u^3*v*w^2 + 6*m^2*v^2*w^2 - 14*m^3*w^3 - 19*m^2*u*w^3 + 
      15*m*u^2*w^3 - 2*u^3*w^3 + 4*m^2*v*w^3 + 3*m*u*v*w^3 - u^2*v*w^3 + 
      m^2*w^4 + 2*m*u*w^4 - u^2*w^4))/((3*m - u - v - w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 
      8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 
      12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 
      2*m*u*w^2 + u^2*w^2))), 0, 
  -((ep*(128*m^6 - 448*m^5*u + 456*m^4*u^2 - 200*m^3*u^3 + 40*m^2*u^4 - 
      3*m*u^5 - 96*m^5*v + 280*m^4*u*v - 212*m^3*u^2*v + 61*m^2*u^3*v - 
      6*m*u^4*v + 24*m^4*v^2 - 54*m^3*u*v^2 + 24*m^2*u^2*v^2 - 3*m*u^3*v^2 - 
      2*m^3*v^3 + 3*m^2*u*v^3 - 160*m^5*w + 552*m^4*u*w - 476*m^3*u^2*w + 
      163*m^2*u^3*w - 23*m*u^4*w + u^5*w + 96*m^4*v*w - 252*m^3*u*v*w + 
      150*m^2*u^2*v*w - 31*m*u^3*v*w + 2*u^4*v*w - 18*m^3*v^2*w + 
      27*m^2*u*v^2*w - 6*m*u^2*v^2*w + m^2*v^3*w + 72*m^4*w^2 - 
      254*m^3*u*w^2 + 174*m^2*u^2*w^2 - 41*m*u^3*w^2 + 3*u^4*w^2 - 
      30*m^3*v*w^2 + 74*m^2*u*v*w^2 - 32*m*u^2*v*w^2 + 4*u^3*v*w^2 + 
      3*m^2*v^2*w^2 - 3*m*u*v^2*w^2 - 14*m^3*w^3 + 52*m^2*u*w^3 - 
      25*m*u^2*w^3 + 3*u^3*w^3 + 3*m^2*v*w^3 - 7*m*u*v*w^3 + 2*u^2*v*w^3 + 
      m^2*w^4 - 4*m*u*w^4 + u^2*w^4))/((3*m - u - v - w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 
      8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 
      12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 
      2*m*u*w^2 + u^2*w^2))), 0, 
  (3*(-1 + 2*ep)*(4*m - u)*u*(8*m^3 - 10*m^2*u + 2*m*u^2 - 2*m^2*v + 
     2*m*u*v - 6*m^2*w + 6*m*u*w - u^2*w + m*v*w + m*w^2 - u*w^2))/
   (2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 
     8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 
     12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 
     2*m*u*w^2 + u^2*w^2)), (128*m^7 - 288*m^6*u + 472*m^5*u^2 - 
    382*m^4*u^3 + 150*m^3*u^4 - 28*m^2*u^5 + 2*m*u^6 - 96*m^6*v + 
    96*m^5*u*v - 106*m^4*u^2*v + 70*m^3*u^3*v - 20*m^2*u^4*v + 2*m*u^5*v + 
    24*m^5*v^2 + 10*m^4*u*v^2 - 28*m^3*u^2*v^2 + 14*m^2*u^3*v^2 - 
    2*m*u^4*v^2 - 2*m^4*v^3 - 4*m^3*u*v^3 + 6*m^2*u^2*v^3 - 2*m*u^3*v^3 - 
    96*m^6*w + 256*m^5*u*w - 434*m^4*u^2*w + 282*m^3*u^3*w - 75*m^2*u^4*w + 
    7*m*u^5*w + 48*m^5*v*w - 64*m^4*u*v*w + 75*m^3*u^2*v*w - 44*m^2*u^3*v*w + 
    11*m*u^4*v*w - u^5*v*w - 6*m^4*v^2*w - 5*m^3*u*v^2*w + 15*m^2*u^2*v^2*w - 
    6*m*u^3*v^2*w + u^4*v^2*w + m^2*u*v^3*w - m*u^2*v^3*w + 24*m^5*w^2 - 
    90*m^4*u*w^2 + 147*m^3*u^2*w^2 - 67*m^2*u^3*w^2 + 9*m*u^4*w^2 - 
    6*m^4*v*w^2 + 14*m^3*u*v*w^2 - 16*m^2*u^2*v*w^2 + 10*m*u^3*v*w^2 - 
    2*u^4*v*w^2 + m^2*u*v^2*w^2 - m*u^2*v^2*w^2 + u^3*v^2*w^2 - 2*m^4*w^3 + 
    15*m^3*u*w^3 - 21*m^2*u^2*w^3 + 5*m*u^3*w^3 - m^2*u*v*w^3 + m*u^2*v*w^3 - 
    u^3*v*w^3 - m^2*u*w^4 + m*u^2*w^4)/(2*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 
     8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 
     12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 
     2*m*u*w^2 + u^2*w^2)), 
  -(((-1 + 2*ep)*(4*m - u)*u*(8*m^3 - 10*m^2*u + 2*m*u^2 - 2*m^2*v + 
      2*m*u*v - 6*m^2*w + 6*m*u*w - u^2*w + m*v*w + m*w^2 - u*w^2))/
    ((16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 
      8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 
      12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 
      2*m*u*w^2 + u^2*w^2))), 0, (192*m^7 + 256*ep*m^7 - 256*m^6*u - 
    256*ep*m^6*u + 172*m^5*u^2 + 48*ep*m^5*u^2 - 66*m^4*u^3 + 72*ep*m^4*u^3 + 
    13*m^3*u^4 - 50*ep*m^3*u^4 - m^2*u^5 + 12*ep*m^2*u^5 - ep*m*u^6 - 
    208*m^6*v - 256*ep*m^6*v + 208*m^5*u*v + 184*ep*m^5*u*v - 107*m^4*u^2*v - 
    6*ep*m^4*u^2*v + 29*m^3*u^3*v - 46*ep*m^3*u^3*v - 3*m^2*u^4*v + 
    18*ep*m^2*u^4*v - 2*ep*m*u^5*v + 84*m^5*v^2 + 96*ep*m^5*v^2 - 
    56*m^4*u*v^2 - 46*ep*m^4*u*v^2 + 20*m^3*u^2*v^2 - ep*m^3*u^2*v^2 - 
    3*m^2*u^3*v^2 + 6*ep*m^2*u^3*v^2 - ep*m*u^4*v^2 - 15*m^4*v^3 - 
    16*ep*m^4*v^3 + 5*m^3*u*v^3 + 4*ep*m^3*u*v^3 - m^2*u^2*v^3 + m^3*v^4 + 
    ep*m^3*v^4 - 208*m^6*w - 256*ep*m^6*w + 256*m^5*u*w + 168*ep*m^5*u*w - 
    147*m^4*u^2*w + 102*ep*m^4*u^2*w + 40*m^3*u^3*w - 176*ep*m^3*u^3*w - 
    4*m^2*u^4*w + 80*ep*m^2*u^4*w - 15*ep*m*u^5*w + ep*u^6*w + 168*m^5*v*w + 
    192*ep*m^5*v*w - 164*m^4*u*v*w - 108*ep*m^4*u*v*w + 72*m^3*u^2*v*w - 
    34*ep*m^3*u^2*v*w - 14*m^2*u^3*v*w + 36*ep*m^2*u^3*v*w + m*u^4*v*w - 
    6*ep*m*u^4*v*w - 45*m^4*v^2*w - 48*ep*m^4*v^2*w + 33*m^3*u*v^2*w + 
    25*ep*m^3*u*v^2*w - 9*m^2*u^2*v^2*w + ep*m^2*u^2*v^2*w + m*u^3*v^2*w + 
    4*m^3*v^3*w + 4*ep*m^3*v^3*w - 2*m^2*u*v^3*w - 2*ep*m^2*u*v^3*w + 
    84*m^5*w^2 + 96*ep*m^5*w^2 - 96*m^4*u*w^2 - 22*ep*m^4*u*w^2 + 
    42*m^3*u^2*w^2 - 105*ep*m^3*u^2*w^2 - 6*m^2*u^3*w^2 + 98*ep*m^2*u^3*w^2 - 
    30*ep*m*u^4*w^2 + 3*ep*u^5*w^2 - 45*m^4*v*w^2 - 48*ep*m^4*v*w^2 + 
    44*m^3*u*v*w^2 + 16*ep*m^3*u*v*w^2 - 15*m^2*u^2*v*w^2 + 
    18*ep*m^2*u^2*v*w^2 + 2*m*u^3*v*w^2 - 6*ep*m*u^3*v*w^2 + 6*m^3*v^2*w^2 + 
    6*ep*m^3*v^2*w^2 - 5*m^2*u*v^2*w^2 - 3*ep*m^2*u*v^2*w^2 + m*u^2*v^2*w^2 + 
    ep*m*u^2*v^2*w^2 - 15*m^4*w^3 - 16*ep*m^4*w^3 + 16*m^3*u*w^3 - 
    5*ep*m^3*u*w^3 - 4*m^2*u^2*w^3 + 31*ep*m^2*u^2*w^3 - 19*ep*m*u^3*w^3 + 
    3*ep*u^4*w^3 + 4*m^3*v*w^3 + 4*ep*m^3*v*w^3 - 4*m^2*u*v*w^3 + 
    m*u^2*v*w^3 - 2*ep*m*u^2*v*w^3 + m^3*w^4 + ep*m^3*w^4 - m^2*u*w^4 + 
    ep*m^2*u*w^4 - 3*ep*m*u^2*w^4 + ep*u^3*w^4)/
   ((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
     2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
     2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + 2*ep)*(4*m^2 - 7*m*u + 2*u^2 - m*v + u*v - m*w + 2*u*w))/
    ((3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 
      2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 
      2*m^2*v*w - 2*m*u*v*w + m^2*w^2))), 0, 0, 0, 0, 0, 0, 
  ((-1 + 2*ep)*(4*m^2 - m*u + m*v - u*v - m*w))/
   (v*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
     m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
     2*m*u*v*w + m^2*w^2)), 0, 0, 
  -(((-1 + 2*ep)*(4*m^2 - 7*m*u + 2*u^2 - m*v + u*v - m*w + 2*u*w))/
    ((3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 
      2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 
      2*m^2*v*w - 2*m*u*v*w + m^2*w^2))), 0, 0, 
  ((-1 + 2*ep)*(12*m^3 - 7*m^2*u + m*u^2 - 9*m^2*v + 11*m*u*v - 3*u^2*v + 
     m*v^2 - u*v^2 - 7*m^2*w + 2*m*u*w + 2*m*v*w - 3*u*v*w + m*w^2))/
   (v*(-3*m + u + v + w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 
     2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 
     2*m^2*v*w - 2*m*u*v*w + m^2*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(64*m^5 - 80*m^4*u + 28*m^3*u^2 - 3*m^2*u^3 - 48*m^4*v + 72*m^3*u*v - 
     27*m^2*u^2*v + 3*m*u^3*v + 12*m^3*v^2 - 17*m^2*u*v^2 + 4*m*u^2*v^2 - 
     m^2*v^3 + m*u*v^3 - 48*m^4*w + 40*m^3*u*w - 7*m^2*u^2*w + 24*m^3*v*w - 
     30*m^2*u*v*w + 6*m*u^2*v*w - 3*m^2*v^2*w + 6*m*u*v^2*w - 2*u^2*v^2*w + 
     12*m^3*w^2 - 5*m^2*u*w^2 - 3*m^2*v*w^2 + 3*m*u*v*w^2 - m^2*w^3))/
   ((16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
     8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)), 0, 0, 0, 
  -((ep*(128*m^6 - 288*m^5*u + 184*m^4*u^2 - 46*m^3*u^3 + 4*m^2*u^4 - 
      160*m^5*v + 368*m^4*u*v - 222*m^3*u^2*v + 51*m^2*u^3*v - 4*m*u^4*v + 
      72*m^4*v^2 - 150*m^3*u*v^2 + 69*m^2*u^2*v^2 - 9*m*u^3*v^2 - 
      14*m^3*v^3 + 23*m^2*u*v^3 - 6*m*u^2*v^3 + m^2*v^4 - m*u*v^4 - 
      160*m^5*w + 304*m^4*u*w - 134*m^3*u^2*w + 17*m^2*u^3*w + 144*m^4*v*w - 
      296*m^3*u*v*w + 127*m^2*u^2*v*w - 16*m*u^3*v*w - 42*m^3*v^2*w + 
      84*m^2*u*v^2*w - 30*m*u^2*v^2*w + 3*u^3*v^2*w + 4*m^2*v^3*w - 
      7*m*u*v^3*w + 2*u^2*v^3*w + 72*m^4*w^2 - 114*m^3*u*w^2 + 
      30*m^2*u^2*w^2 - m*u^3*w^2 - 42*m^3*v*w^2 + 79*m^2*u*v*w^2 - 
      22*m*u^2*v*w^2 + u^3*v*w^2 + 6*m^2*v^2*w^2 - 12*m*u*v^2*w^2 + 
      3*u^2*v^2*w^2 - 14*m^3*w^3 + 18*m^2*u*w^3 - 2*m*u^2*w^3 + 4*m^2*v*w^3 - 
      7*m*u*v*w^3 + u^2*v*w^3 + m^2*w^4 - m*u*w^4))/
    ((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
      m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
      2*m*u*v*w + m^2*w^2))), 0, 
  (ep*(768*m^7 - 1024*m^6*u + 544*m^5*u^2 - 144*m^4*u^3 + 19*m^3*u^4 - 
     m^2*u^5 - 704*m^6*v + 624*m^5*u*v - 148*m^4*u^2*v - 15*m^3*u^3*v + 
     10*m^2*u^4*v - m*u^5*v + 240*m^5*v^2 - 168*m^4*u*v^2 + 39*m^3*u^2*v^2 - 
     3*m^2*u^3*v^2 - 36*m^4*v^3 + 35*m^3*u*v^3 - 18*m^2*u^2*v^3 + 
     3*m*u^3*v^3 + 2*m^3*v^4 - 4*m^2*u*v^4 + 2*m*u^2*v^4 - 1024*m^6*w + 
     1088*m^5*u*w - 432*m^4*u^2*w + 76*m^3*u^3*w - 5*m^2*u^4*w + 
     720*m^5*v*w - 520*m^4*u*v*w + 97*m^3*u^2*v*w + 5*m^2*u^3*v*w - 
     2*m*u^4*v*w - 168*m^4*v^2*w + 126*m^3*u*v^2*w - 33*m^2*u^2*v^2*w + 
     3*m*u^3*v^2*w + 13*m^3*v^3*w - 19*m^2*u*v^3*w + 7*m*u^2*v^3*w - 
     u^3*v^3*w + 544*m^5*w^2 - 432*m^4*u*w^2 + 114*m^3*u^2*w^2 - 
     10*m^2*u^3*w^2 - 276*m^4*v*w^2 + 159*m^3*u*v*w^2 - 23*m^2*u^2*v*w^2 + 
     39*m^3*v^2*w^2 - 33*m^2*u*v^2*w^2 + 6*m*u^2*v^2*w^2 - m^2*v^3*w^2 + 
     2*m*u*v^3*w^2 - u^2*v^3*w^2 - 144*m^4*w^3 + 76*m^3*u*w^3 - 
     10*m^2*u^2*w^3 + 47*m^3*v*w^3 - 21*m^2*u*v*w^3 + 2*m*u^2*v*w^3 - 
     3*m^2*v^2*w^3 + 3*m*u*v^2*w^3 + 19*m^3*w^4 - 5*m^2*u*w^4 - 3*m^2*v*w^4 + 
     m*u*v*w^4 - m^2*w^5))/(v*(-3*m + u + v + w)*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)), 0, 0, 
  -((ep*(4*m - u)*u*(16*m^3 - 12*m^2*u + 2*m*u^2 - 4*m^2*v + 2*m*u*v - 
      8*m^2*w + 3*m*u*w + m*v*w - u*v*w + m*w^2))/
    ((16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
      8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2))), 0, 0, 
  (192*m^7 + 256*ep*m^7 - 304*m^6*u - 448*ep*m^6*u + 212*m^5*u^2 + 
    352*ep*m^5*u^2 - 77*m^4*u^3 - 140*ep*m^4*u^3 + 14*m^3*u^4 + 
    27*ep*m^3*u^4 - m^2*u^5 - 2*ep*m^2*u^5 - 208*m^6*v - 256*ep*m^6*v + 
    344*m^5*u*v + 512*ep*m^5*u*v - 257*m^4*u^2*v - 432*ep*m^4*u^2*v + 
    94*m^3*u^3*v + 168*ep*m^3*u^3*v - 16*m^2*u^4*v - 30*ep*m^2*u^4*v + 
    m*u^5*v + 2*ep*m*u^5*v + 84*m^5*v^2 + 96*ep*m^5*v^2 - 147*m^4*u*v^2 - 
    212*ep*m^4*u*v^2 + 107*m^3*u^2*v^2 + 168*ep*m^3*u^2*v^2 - 
    31*m^2*u^3*v^2 - 50*ep*m^2*u^3*v^2 + 3*m*u^4*v^2 + 5*ep*m*u^4*v^2 - 
    15*m^4*v^3 - 16*ep*m^4*v^3 + 28*m^3*u*v^3 + 36*ep*m^3*u*v^3 - 
    18*m^2*u^2*v^3 - 24*ep*m^2*u^2*v^3 + 3*m*u^3*v^3 + 4*ep*m*u^3*v^3 + 
    m^3*v^4 + ep*m^3*v^4 - 2*m^2*u*v^4 - 2*ep*m^2*u*v^4 + m*u^2*v^4 + 
    ep*m*u^2*v^4 - 208*m^6*w - 256*ep*m^6*w + 296*m^5*u*w + 400*ep*m^5*u*w - 
    169*m^4*u^2*w - 256*ep*m^4*u^2*w + 43*m^3*u^3*w + 71*ep*m^3*u^3*w - 
    4*m^2*u^4*w - 7*ep*m^2*u^4*w + 168*m^5*v*w + 192*ep*m^5*v*w - 
    266*m^4*u*v*w - 384*ep*m^4*u*v*w + 165*m^3*u^2*v*w + 260*ep*m^3*u^2*v*w - 
    43*m^2*u^3*v*w - 68*ep*m^2*u^3*v*w + 4*m*u^4*v*w + 6*ep*m*u^4*v*w - 
    45*m^4*v^2*w - 48*ep*m^4*v^2*w + 80*m^3*u*v^2*w + 113*ep*m^3*u*v^2*w - 
    50*m^2*u^2*v^2*w - 75*ep*m^2*u^2*v^2*w + 12*m*u^3*v^2*w + 
    17*ep*m*u^3*v^2*w - u^4*v^2*w - ep*u^4*v^2*w + 4*m^3*v^3*w + 
    4*ep*m^3*v^3*w - 8*m^2*u*v^3*w - 10*ep*m^2*u*v^3*w + 5*m*u^2*v^3*w + 
    8*ep*m*u^2*v^3*w - u^3*v^3*w - 2*ep*u^3*v^3*w + 84*m^5*w^2 + 
    96*ep*m^5*w^2 - 107*m^4*u*w^2 - 132*ep*m^4*u*w^2 + 45*m^3*u^2*w^2 + 
    62*ep*m^3*u^2*w^2 - 6*m^2*u^3*w^2 - 9*ep*m^2*u^3*w^2 - 45*m^4*v*w^2 - 
    48*ep*m^4*v*w^2 + 69*m^3*u*v*w^2 + 96*ep*m^3*u*v*w^2 - 33*m^2*u^2*v*w^2 - 
    46*ep*m^2*u^2*v*w^2 + 5*m*u^3*v*w^2 + 6*ep*m*u^3*v*w^2 + 6*m^3*v^2*w^2 + 
    6*ep*m^3*v^2*w^2 - 11*m^2*u*v^2*w^2 - 15*ep*m^2*u*v^2*w^2 + 
    6*m*u^2*v^2*w^2 + 9*ep*m*u^2*v^2*w^2 - u^3*v^2*w^2 - ep*u^3*v^2*w^2 - 
    15*m^4*w^3 - 16*ep*m^4*w^3 + 17*m^3*u*w^3 + 19*ep*m^3*u*w^3 - 
    4*m^2*u^2*w^3 - 5*ep*m^2*u^2*w^3 + 4*m^3*v*w^3 + 4*ep*m^3*v*w^3 - 
    6*m^2*u*v*w^3 - 8*ep*m^2*u*v*w^3 + 2*m*u^2*v*w^3 + 2*ep*m*u^2*v*w^3 + 
    m^3*w^4 + ep*m^3*w^4 - m^2*u*w^4 - ep*m^2*u*w^4)/
   ((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2))}}


==> anc/ibp/AmatrixW.m <==
{{(-1 + 2*ep)/(3*m - u - v - w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ((-2 + 3*ep)*(2*m - v - w))/((3*m - u - v - w)*
    (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)), 0, 
  -(((-2 + 3*ep)*(-6*m + 14*ep*m + 2*u - 4*ep*u + 2*v - 5*ep*v + 2*w - 
      5*ep*w))/(ep*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2))), (6*m^2 + 10*ep*m^2 - 2*m*u - 2*ep*m*u - 2*m*v - 
    9*ep*m*v + ep*u*v + 2*ep*v^2 - 2*m*w - 9*ep*m*w + ep*u*w + 4*ep*v*w + 
    2*ep*w^2)/((3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
     2*v*w + w^2)), (-2*m*(3*m - u - v - w))/(16*m^2 - 4*m*u - 8*m*v + v^2 - 
    8*m*w + 2*v*w + w^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-2*(-2 + 3*ep)*(-1 + 3*ep))/((3*m - u - v - w)*
    (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)), 0, 
  -(((-2 + 3*ep)*(-1 + 3*ep)*(-2*m + 2*ep*m + v - 2*ep*v + w - 2*ep*w))/
    (ep*m*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2))), -(((-1 + 3*ep)*(-2*m + 10*ep*m - 2*ep*u + v - 4*ep*v + w - 
      4*ep*w))/((3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2))), -((-22*m^2 + 2*ep*m^2 + 6*m*u - 2*ep*m*u + 13*m*v - 
     7*ep*m*v - u*v + 3*ep*u*v - 2*v^2 + 2*ep*v^2 + 13*m*w - 7*ep*m*w - u*w + 
     3*ep*u*w - 4*v*w + 4*ep*v*w - 2*w^2 + 2*ep*w^2)/
    ((3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-2 + 3*ep)*(4*m - 2*u - v - w))/((3*m - u - v - w)*
    (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)), 
  (-2*(-2 + 3*ep))/(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2), 0, 
  0, 0, 0, (ep*(4*m - v - w))/(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
    w^2), -((ep*u*(2*m - v - w))/((-1 + 2*ep)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 
      8*m*w + 2*v*w + w^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-2*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/(ep*(3*m - u - v - w)*
    (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)), 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(-4*m + 2*u + v + w))/
   (ep*u*(-3*m + u + v + w)*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - 
     w^2)), 0, 0, 0, 0, -(((-1 + 2*ep)*(-1 + 3*ep)*(2*m - v - w))/
    ((3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2))), -((-12*m^2 + 4*ep*m^2 + 4*m*u - 4*ep*m*u + 7*m*v - 5*ep*m*v - 
     u*v + 3*ep*u*v - v^2 + ep*v^2 + 7*m*w - 5*ep*m*w - u*w + 3*ep*u*w - 
     2*v*w + 2*ep*v*w - w^2 + ep*w^2)/((3*m - u - v - w)*
     (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2))), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -(((-2 + 3*ep)*(-6*m + 16*ep*m + 2*u - 5*ep*u + 2*v - 6*ep*v + 2*w - 
      5*ep*w))/(ep*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2))), ((-2 + 3*ep)*(4*m - u - 2*v - w))/
   ((3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)), 
  0, 0, 0, 0, (28*ep*m^2 - 15*ep*m*u + 2*ep*u^2 + 6*m*v - 26*ep*m*v - 2*u*v + 
    7*ep*u*v - 2*v^2 + 6*ep*v^2 - 15*ep*m*w + 4*ep*u*w - 2*v*w + 7*ep*v*w + 
    2*ep*w^2)/((3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
     2*u*w + w^2)), (-2*v*(3*m - u - v - w))/(16*m^2 - 8*m*u + u^2 - 4*m*v - 
    8*m*w + 2*u*w + w^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, ((-2 + 3*ep)*(-1 + 3*ep)*(4*m - 8*ep*m - u + 2*ep*u - 2*v + 6*ep*v - 
     w + 2*ep*w))/(ep*v*(-3*m + u + v + w)*(-16*m^2 + 8*m*u - u^2 + 4*m*v + 
     8*m*w - 2*u*w - w^2)), (-2*(-2 + 3*ep)*(-1 + 3*ep))/
   ((3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)), 
  0, 0, 0, 0, -(((-1 + 3*ep)*(-4*m + 14*ep*m + u - 4*ep*u + 2*v - 6*ep*v + 
      w - 4*ep*w))/((3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2))), -((-28*m^2 + 20*ep*m^2 + 15*m*u - 13*ep*m*u - 2*u^2 + 
     2*ep*u^2 + 14*m*v - 26*ep*m*v - 3*u*v + 9*ep*u*v - 2*v^2 + 6*ep*v^2 + 
     15*m*w - 13*ep*m*w - 4*u*w + 4*ep*u*w - 3*v*w + 9*ep*v*w - 2*w^2 + 
     2*ep*w^2)/((3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/(3*m - u - v - w), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {((-2 + 3*ep)*(2*m - u - w))/((3*m - u - v - w)*
    (16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)), 0, 0, 
  (-2*(-2 + 3*ep))/(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2), 0, 
  0, 0, 0, 0, 0, 0, (ep*(4*m - u - w))/(16*m^2 - 8*m*u + u^2 - 4*m*v - 
    8*m*w + 2*u*w + w^2), -((ep*m*(4*m - u - 2*v - w))/
    ((-1 + 2*ep)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2))), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {(-2*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/
   (ep*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)), 0, 0, -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(2*m - u - w))/
    (ep*m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2))), 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(4*m - u - 2*v - w))/
    ((3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2))), -((-12*m^2 + 4*ep*m^2 + 7*m*u - 5*ep*m*u - u^2 + ep*u^2 + 
     4*m*v - 4*ep*m*v - u*v + 3*ep*u*v + 7*m*w - 5*ep*m*w - 2*u*w + 
     2*ep*u*w - v*w + 3*ep*v*w - w^2 + ep*w^2)/((3*m - u - v - w)*
     (16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2))), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*ep)/(3*m - u - v - w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-2 + 3*ep)*(2*m - v - w))/((3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + 
     v^2 - 8*m*w + 2*v*w + w^2)), 0, 0, (-2*(-2 + 3*ep))/
   (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (ep*(4*m - v - w))/(16*m^2 - 4*m*u - 8*m*v + v^2 - 
    8*m*w + 2*v*w + w^2), -((ep*m*(4*m - 2*u - v - w))/
    ((-1 + 2*ep)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2))), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-2*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/(ep*(3*m - u - v - w)*
    (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)), 0, 0, 
  -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(2*m - v - w))/
    (ep*m*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(4*m - 2*u - v - w))/
    ((3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2))), -((-12*m^2 + 4*ep*m^2 + 4*m*u - 4*ep*m*u + 7*m*v - 5*ep*m*v - 
     u*v + 3*ep*u*v - v^2 + ep*v^2 + 7*m*w - 5*ep*m*w - u*w + 3*ep*u*w - 
     2*v*w + 2*ep*v*w - w^2 + ep*w^2)/((3*m - u - v - w)*
     (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2))), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ep/(3*m - u - v - w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {((-2 + 3*ep)*(4*m - u - 2*v - w))/
   ((3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)), 
  0, (-2*(-2 + 3*ep))/(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(4*m - u - w))/(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2), 
  -((ep*v*(2*m - u - w))/((-1 + 2*ep)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {(-2*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/
   (ep*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)), 0, ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(-4*m + u + 2*v + w))/
   (ep*v*(-3*m + u + v + w)*(-16*m^2 + 8*m*u - u^2 + 4*m*v + 8*m*w - 2*u*w - 
     w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(2*m - u - w))/((3*m - u - v - w)*
     (16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2))), 
  -((-12*m^2 + 4*ep*m^2 + 7*m*u - 5*ep*m*u - u^2 + ep*u^2 + 4*m*v - 
     4*ep*m*v - u*v + 3*ep*u*v + 7*m*w - 5*ep*m*w - 2*u*w + 2*ep*u*w - v*w + 
     3*ep*v*w - w^2 + ep*w^2)/((3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 
      4*m*v - 8*m*w + 2*u*w + w^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, ep/(3*m - u - v - w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(2*m - v - w))/
    (ep^2*m*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2))), (-2*(-1 + 2*ep)*(-1 + 3*ep))/
   (ep*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)), 
  -(((-1 + 2*ep)*(2*m - v - w))/(ep*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2))), -(((-1 + 2*ep)*(-1 + 3*ep)*(4*m - 2*u - v - w))/
    (ep*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2))), (-2*u)/(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - w^2), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + 2*ep)^2*(4*m - 2*u - v - w))/(ep*(3*m - u - v - w)*
    (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)), 
  (12*m^2 + 8*ep*m^2 - 4*m*u - 7*m*v - 2*ep*m*v + u*v - 2*ep*u*v + v^2 - 
    7*m*w - 2*ep*m*w + u*w - 2*ep*u*w + 2*v*w + w^2)/
   ((3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(-4*m + u + 2*v + w))/
   (ep^2*v*(-3*m + u + v + w)*(-16*m^2 + 8*m*u - u^2 + 4*m*v + 8*m*w - 
     2*u*w - w^2)), 0, 0, 0, 0, 0, (-2*(-1 + 2*ep)*(-1 + 3*ep))/
   (ep*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)), 
  -(((-1 + 2*ep)*(4*m - u - 2*v - w))/(ep*(16*m^2 - 8*m*u + u^2 - 4*m*v - 
      8*m*w + 2*u*w + w^2))), ((-1 + 2*ep)^2*(2*m - u - w))/
   (ep*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)), -(((-1 + 2*ep)*(-1 + 3*ep)*(2*m - u - w))/
    (ep*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2))), (2*m)/(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (12*m^2 + 8*ep*m^2 - 7*m*u - 2*ep*m*u + 
    u^2 - 4*m*v + u*v - 2*ep*u*v - 7*m*w - 2*ep*m*w + 2*u*w + v*w - 
    2*ep*v*w + w^2)/((3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 
     8*m*w + 2*u*w + w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*v*(-2*m + u + v)*
    (16*m^3 - 12*m^2*u + 2*m*u^2 - 8*m^2*v + 5*m*u*v + m*v^2 - u*v^2 - 
     8*m^2*w + 3*m*u*w + 2*m*v*w - u*v*w + m*w^2))/
   (ep^2*u*(-3*m + u + v + w)*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
     4*m*w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(14336*m^9 - 25600*m^8*u + 
     18688*m^7*u^2 - 7168*m^6*u^3 + 1528*m^5*u^4 - 172*m^4*u^5 + 8*m^3*u^6 - 
     22528*m^8*v + 29056*m^7*u*v - 13664*m^6*u^2*v + 2648*m^5*u^3*v - 
     90*m^4*u^4*v - 33*m^3*u^5*v + 3*m^2*u^6*v + 15104*m^7*v^2 - 
     13440*m^6*u*v^2 + 3936*m^5*u^2*v^2 - 572*m^4*u^3*v^2 + 144*m^3*u^4*v^2 - 
     36*m^2*u^5*v^2 + 3*m*u^6*v^2 - 6016*m^6*v^3 + 4088*m^5*u*v^3 - 
     1382*m^4*u^2*v^3 + 507*m^3*u^3*v^3 - 125*m^2*u^4*v^3 + 11*m*u^5*v^3 + 
     1656*m^5*v^4 - 1160*m^4*u*v^4 + 564*m^3*u^2*v^4 - 181*m^2*u^3*v^4 + 
     25*m*u^4*v^4 - u^5*v^4 - 320*m^4*v^5 + 268*m^3*u*v^5 - 117*m^2*u^2*v^5 + 
     24*m*u^3*v^5 - 2*u^4*v^5 + 38*m^3*v^6 - 36*m^2*u*v^6 + 9*m*u^2*v^6 - 
     u^3*v^6 - 2*m^2*v^7 + 2*m*u*v^7 - 18432*m^8*w + 28160*m^7*u*w - 
     16768*m^6*u^2*w + 4896*m^5*u^3*w - 704*m^4*u^4*w + 40*m^3*u^5*w + 
     23936*m^7*v*w - 25728*m^6*u*v*w + 9512*m^5*u^2*v*w - 1316*m^4*u^3*v*w + 
     19*m^3*u^4*v*w + 6*m^2*u^5*v*w - 12096*m^6*v^2*w + 8368*m^5*u*v^2*w - 
     1520*m^4*u^2*v^2*w - 19*m^3*u^3*v^2*w + 17*m^2*u^4*v^2*w + 
     3352*m^5*v^3*w - 1660*m^4*u*v^3*w + 312*m^3*u^2*v^3*w - 
     68*m^2*u^3*v^3*w + 16*m*u^4*v^3*w - u^5*v^3*w - 640*m^4*v^4*w + 
     388*m^3*u*v^4*w - 130*m^2*u^2*v^4*w + 30*m*u^3*v^4*w - 2*u^4*v^4*w + 
     88*m^3*v^5*w - 71*m^2*u*v^5*w + 19*m*u^2*v^5*w - 2*u^3*v^5*w - 
     6*m^2*v^6*w + 5*m*u*v^6*w - u^2*v^6*w + 9472*m^7*w^2 - 12032*m^6*u*w^2 + 
     5520*m^5*u^2*w^2 - 1096*m^4*u^3*w^2 + 80*m^3*u^4*w^2 - 9888*m^6*v*w^2 + 
     8472*m^5*u*v*w^2 - 2272*m^4*u^2*v*w^2 + 191*m^3*u^3*v*w^2 + 
     3344*m^5*v^2*w^2 - 1528*m^4*u*v^2*w^2 + 18*m^3*u^2*v^2*w^2 + 
     77*m^2*u^3*v^2*w^2 - 10*m*u^4*v^2*w^2 - 470*m^4*v^3*w^2 + 
     39*m^3*u*v^3*w^2 + 56*m^2*u^2*v^3*w^2 - 9*m*u^3*v^3*w^2 + 
     42*m^3*v^4*w^2 - 3*m^2*u*v^4*w^2 - 4*m^2*v^5*w^2 + m*u*v^5*w^2 - 
     2432*m^6*w^3 + 2464*m^5*u*w^3 - 784*m^4*u^2*w^3 + 80*m^3*u^3*w^3 + 
     1960*m^5*v*w^3 - 1228*m^4*u*v*w^3 + 199*m^3*u^2*v*w^3 - 
     6*m^2*u^3*v*w^3 - 316*m^4*v^2*w^3 + 33*m^3*u*v^2*w^3 + 
     31*m^2*u^2*v^2*w^3 - 8*m*u^3*v^2*w^3 - 22*m^3*v^3*w^3 + 
     41*m^2*u*v^3*w^3 - 13*m*u^2*v^3*w^3 + u^3*v^3*w^3 + 4*m^2*v^4*w^3 - 
     5*m*u*v^4*w^3 + u^2*v^4*w^3 + 312*m^5*w^4 - 236*m^4*u*w^4 + 
     40*m^3*u^2*w^4 - 182*m^4*v*w^4 + 66*m^3*u*v*w^4 - 3*m^2*u^2*v*w^4 - 
     8*m^3*v^2*w^4 + 9*m^2*u*v^2*w^4 - m*u^2*v^2*w^4 + 6*m^2*v^3*w^4 - 
     3*m*u*v^3*w^4 - 16*m^4*w^5 + 8*m^3*u*w^5 + 6*m^3*v*w^5 + 2*m^2*v^2*w^5))/
   (2*ep^2*m*v*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + 
     v^2 - 4*m*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(4096*m^9 - 7168*m^8*u + 
     5120*m^7*u^2 - 1920*m^6*u^3 + 400*m^5*u^4 - 44*m^4*u^5 + 2*m^3*u^6 - 
     2048*m^8*v + 2432*m^7*u*v - 2080*m^6*u^2*v + 1544*m^5*u^3*v - 
     654*m^4*u^4*v + 132*m^3*u^5*v - 10*m^2*u^6*v - 5632*m^7*v^2 + 
     9792*m^6*u*v^2 - 4864*m^5*u^2*v^2 + 328*m^4*u^3*v^2 + 319*m^3*u^4*v^2 - 
     73*m^2*u^5*v^2 + 4*m*u^6*v^2 + 7168*m^6*v^3 - 10504*m^5*u*v^3 + 
     4350*m^4*u^2*v^3 - 308*m^3*u^3*v^3 - 128*m^2*u^4*v^3 + 17*m*u^5*v^3 - 
     3568*m^5*v^4 + 4540*m^4*u*v^4 - 1343*m^3*u^2*v^4 + m^2*u^3*v^4 + 
     25*m*u^4*v^4 + 904*m^4*v^5 - 998*m^3*u*v^5 + 159*m^2*u^2*v^5 + 
     17*m*u^3*v^5 - u^4*v^5 - 116*m^3*v^6 + 111*m^2*u*v^6 - 2*u^3*v^6 + 
     6*m^2*v^7 - 5*m*u*v^7 - u^2*v^7 - 5120*m^8*w + 7296*m^7*u*w - 
     4064*m^6*u^2*w + 1112*m^5*u^3*w - 150*m^4*u^4*w + 8*m^3*u^5*w - 
     512*m^7*v*w + 1952*m^6*u*v*w - 592*m^5*u^2*v*w - 474*m^4*u^3*v*w + 
     243*m^3*u^4*v*w - 29*m^2*u^5*v*w + 9600*m^6*v^2*w - 12920*m^5*u*v^2*w + 
     5422*m^4*u^2*v^2*w - 582*m^3*u^3*v^2*w - 95*m^2*u^4*v^2*w + 
     17*m*u^5*v^2*w - 8128*m^5*v^3*w + 9590*m^4*u*v^3*w - 
     3518*m^3*u^2*v^3*w + 376*m^2*u^3*v^3*w + 24*m*u^4*v^3*w - 4*u^5*v^3*w + 
     2876*m^4*v^4*w - 3073*m^3*u*v^4*w + 926*m^2*u^2*v^4*w - 70*m*u^3*v^4*w - 
     6*u^4*v^4*w - 474*m^3*v^5*w + 468*m^2*u*v^5*w - 109*m*u^2*v^5*w + 
     3*u^3*v^5*w + 30*m^2*v^6*w - 28*m*u*v^6*w + 5*u^2*v^6*w + 2560*m^7*w^2 - 
     2784*m^6*u*w^2 + 1104*m^5*u^2*w^2 - 190*m^4*u^3*w^2 + 12*m^3*u^4*w^2 + 
     1792*m^6*v*w^2 - 2840*m^5*u*v*w^2 + 1058*m^4*u^2*v*w^2 - 
     42*m^3*u^3*v*w^2 - 19*m^2*u^4*v*w^2 - 5472*m^5*v^2*w^2 + 
     5830*m^4*u*v^2*w^2 - 2014*m^3*u^2*v^2*w^2 + 208*m^2*u^3*v^2*w^2 + 
     7*m*u^4*v^2*w^2 + 3200*m^4*v^3*w^2 - 3034*m^3*u*v^3*w^2 + 
     929*m^2*u^2*v^3*w^2 - 88*m*u^3*v^3*w^2 - u^4*v^3*w^2 - 736*m^3*v^4*w^2 + 
     664*m^2*u*v^4*w^2 - 175*m*u^2*v^4*w^2 + 12*u^3*v^4*w^2 + 
     60*m^2*v^5*w^2 - 54*m*u*v^5*w^2 + 13*u^2*v^5*w^2 - 640*m^6*w^3 + 
     472*m^5*u*w^3 - 110*m^4*u^2*w^3 + 8*m^3*u^3*w^3 - 832*m^5*v*w^3 + 
     1030*m^4*u*v*w^3 - 295*m^3*u^2*v*w^3 + 17*m^2*u^3*v*w^3 + 
     1384*m^4*v^2*w^3 - 1111*m^3*u*v^2*w^3 + 297*m^2*u^2*v^2*w^3 - 
     21*m*u^3*v^2*w^3 - 524*m^3*v^3*w^3 + 376*m^2*u*v^3*w^3 - 
     81*m*u^2*v^3*w^3 + 7*u^3*v^3*w^3 + 60*m^2*v^4*w^3 - 44*m*u*v^4*w^3 + 
     7*u^2*v^4*w^3 + 80*m^5*w^4 - 30*m^4*u*w^4 + 2*m^3*u^2*w^4 + 
     152*m^4*v*w^4 - 152*m^3*u*v*w^4 + 25*m^2*u^2*v*w^4 - 156*m^3*v^2*w^4 + 
     77*m^2*u*v^2*w^4 - 15*m*u^2*v^2*w^4 + 30*m^2*v^3*w^4 - 13*m*u*v^3*w^4 - 
     4*m^4*w^5 - 10*m^3*v*w^5 + 8*m^2*u*v*w^5 + 6*m^2*v^2*w^5))/
   (2*ep^2*m*u*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + 
     v^2 - 4*m*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -1/2*((-1 + 2*ep)*(-1 + 3*ep)*(4096*m^9 - 8192*m^8*u + 6656*m^7*u^2 - 
      2816*m^6*u^3 + 656*m^5*u^4 - 80*m^4*u^5 + 4*m^3*u^6 - 2048*m^8*v + 
      3712*m^7*u*v - 2912*m^6*u^2*v + 1336*m^5*u^3*v - 378*m^4*u^4*v + 
      60*m^3*u^5*v - 4*m^2*u^6*v - 5632*m^7*v^2 + 9472*m^6*u*v^2 - 
      5856*m^5*u^2*v^2 + 1572*m^4*u^3*v^2 - 165*m^3*u^4*v^2 + 3*m^2*u^5*v^2 + 
      7168*m^6*v^3 - 10712*m^5*u*v^3 + 5354*m^4*u^2*v^3 - 1016*m^3*u^3*v^3 + 
      46*m^2*u^4*v^3 + 3*m*u^5*v^3 - 3568*m^5*v^4 + 4676*m^4*u*v^4 - 
      1669*m^3*u^2*v^4 + 147*m^2*u^3*v^4 + 7*m*u^4*v^4 + 904*m^4*v^5 - 
      1026*m^3*u*v^5 + 203*m^2*u^2*v^5 + 7*m*u^3*v^5 - u^4*v^5 - 
      116*m^3*v^6 + 113*m^2*u*v^6 - 2*m*u^2*v^6 - 2*u^3*v^6 + 6*m^2*v^7 - 
      5*m*u*v^7 - u^2*v^7 - 5120*m^8*w + 8320*m^7*u*w - 5344*m^6*u^2*w + 
      1688*m^5*u^3*w - 262*m^4*u^4*w + 16*m^3*u^5*w - 512*m^7*v*w + 
      1120*m^6*u*v*w - 400*m^5*u^2*v*w - 142*m^4*u^3*v*w + 89*m^3*u^4*v*w - 
      11*m^2*u^5*v*w + 9600*m^6*v^2*w - 13048*m^5*u*v^2*w + 
      6390*m^4*u^2*v^2*w - 1300*m^3*u^3*v^2*w + 89*m^2*u^4*v^2*w + 
      m*u^5*v^2*w - 8128*m^5*v^3*w + 9874*m^4*u*v^3*w - 4104*m^3*u^2*v^3*w + 
      674*m^2*u^3*v^3*w - 34*m*u^4*v^3*w + 2876*m^4*v^4*w - 
      3159*m^3*u*v^4*w + 1046*m^2*u^2*v^4*w - 116*m*u^3*v^4*w - 
      474*m^3*v^5*w + 476*m^2*u*v^5*w - 117*m*u^2*v^5*w + 5*u^3*v^5*w + 
      30*m^2*v^6*w - 28*m*u*v^6*w + 5*u^2*v^6*w + 2560*m^7*w^2 - 
      3168*m^6*u*w^2 + 1488*m^5*u^2*w^2 - 310*m^4*u^3*w^2 + 24*m^3*u^4*w^2 + 
      1792*m^6*v*w^2 - 2696*m^5*u*v*w^2 + 1150*m^4*u^2*v*w^2 - 
      152*m^3*u^3*v*w^2 + m^2*u^4*v*w^2 - 5472*m^5*v^2*w^2 + 
      5986*m^4*u*v^2*w^2 - 2298*m^3*u^2*v^2*w^2 + 328*m^2*u^3*v^2*w^2 - 
      9*m*u^4*v^2*w^2 + 3200*m^4*v^3*w^2 - 3124*m^3*u*v^3*w^2 + 
      1029*m^2*u^2*v^3*w^2 - 118*m*u^3*v^3*w^2 + u^4*v^3*w^2 - 
      736*m^3*v^4*w^2 + 676*m^2*u*v^4*w^2 - 185*m*u^2*v^4*w^2 + 
      14*u^3*v^4*w^2 + 60*m^2*v^5*w^2 - 54*m*u*v^5*w^2 + 13*u^2*v^5*w^2 - 
      640*m^6*w^3 + 536*m^5*u*w^3 - 158*m^4*u^2*w^3 + 16*m^3*u^3*w^3 - 
      832*m^5*v*w^3 + 1034*m^4*u*v*w^3 - 325*m^3*u^2*v*w^3 + 
      27*m^2*u^3*v*w^3 + 1384*m^4*v^2*w^3 - 1145*m^3*u*v^2*w^3 + 
      323*m^2*u^2*v^2*w^3 - 25*m*u^3*v^2*w^3 - 524*m^3*v^3*w^3 + 
      384*m^2*u*v^3*w^3 - 85*m*u^2*v^3*w^3 + 7*u^3*v^3*w^3 + 60*m^2*v^4*w^3 - 
      44*m*u*v^4*w^3 + 7*u^2*v^4*w^3 + 80*m^5*w^4 - 34*m^4*u*w^4 + 
      4*m^3*u^2*w^4 + 152*m^4*v*w^4 - 154*m^3*u*v*w^4 + 27*m^2*u^2*v*w^4 - 
      156*m^3*v^2*w^4 + 79*m^2*u*v^2*w^4 - 15*m*u^2*v^2*w^4 + 
      30*m^2*v^3*w^4 - 13*m*u*v^3*w^4 - 4*m^4*w^5 - 10*m^3*v*w^5 + 
      8*m^2*u*v*w^5 + 6*m^2*v^2*w^5))/(ep*u*(-3*m + u + v + w)*
     (16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)), 
  ((-1 + 2*ep)*(4096*m^9 - 7168*m^8*u + 5120*m^7*u^2 - 1920*m^6*u^3 + 
     400*m^5*u^4 - 44*m^4*u^5 + 2*m^3*u^6 - 2048*m^8*v + 2944*m^7*u*v - 
     2464*m^6*u^2*v + 1448*m^5*u^3*v - 502*m^4*u^4*v + 88*m^3*u^5*v - 
     6*m^2*u^6*v - 5632*m^7*v^2 + 9152*m^6*u*v^2 - 4800*m^5*u^2*v^2 + 
     832*m^4*u^3*v^2 + 23*m^3*u^4*v^2 - 13*m^2*u^5*v^2 + 7168*m^6*v^3 - 
     10216*m^5*u*v^3 + 4518*m^4*u^2*v^3 - 636*m^3*u^3*v^3 - 12*m^2*u^4*v^3 + 
     5*m*u^5*v^3 - 3568*m^5*v^4 + 4484*m^4*u*v^4 - 1415*m^3*u^2*v^4 + 
     69*m^2*u^3*v^4 + 13*m*u^4*v^4 + 904*m^4*v^5 - 994*m^3*u*v^5 + 
     167*m^2*u^2*v^5 + 13*m*u^3*v^5 - u^4*v^5 - 116*m^3*v^6 + 111*m^2*u*v^6 - 
     2*u^3*v^6 + 6*m^2*v^7 - 5*m*u*v^7 - u^2*v^7 - 5120*m^8*w + 
     7296*m^7*u*w - 4064*m^6*u^2*w + 1112*m^5*u^3*w - 150*m^4*u^4*w + 
     8*m^3*u^5*w - 512*m^7*v*w + 1568*m^6*u*v*w - 464*m^5*u^2*v*w - 
     306*m^4*u^3*v*w + 151*m^3*u^4*v*w - 17*m^2*u^5*v*w + 9600*m^6*v^2*w - 
     12536*m^5*u*v^2*w + 5502*m^4*u^2*v^2*w - 858*m^3*u^3*v^2*w + 
     9*m^2*u^4*v^2*w + 5*m*u^5*v^2*w - 8128*m^5*v^3*w + 9470*m^4*u*v^3*w - 
     3610*m^3*u^2*v^3*w + 492*m^2*u^3*v^3*w - 12*m*u^4*v^3*w + 
     2876*m^4*v^4*w - 3061*m^3*u*v^4*w + 942*m^2*u^2*v^4*w - 86*m*u^3*v^4*w - 
     2*u^4*v^4*w - 474*m^3*v^5*w + 468*m^2*u*v^5*w - 109*m*u^2*v^5*w + 
     3*u^3*v^5*w + 30*m^2*v^6*w - 28*m*u*v^6*w + 5*u^2*v^6*w + 2560*m^7*w^2 - 
     2784*m^6*u*w^2 + 1104*m^5*u^2*w^2 - 190*m^4*u^3*w^2 + 12*m^3*u^4*w^2 + 
     1792*m^6*v*w^2 - 2744*m^5*u*v*w^2 + 1066*m^4*u^2*v*w^2 - 
     94*m^3*u^3*v*w^2 - 7*m^2*u^4*v*w^2 - 5472*m^5*v^2*w^2 + 
     5758*m^4*u*v^2*w^2 - 2054*m^3*u^2*v^2*w^2 + 248*m^2*u^3*v^2*w^2 - 
     m*u^4*v^2*w^2 + 3200*m^4*v^3*w^2 - 3022*m^3*u*v^3*w^2 + 
     941*m^2*u^2*v^3*w^2 - 96*m*u^3*v^3*w^2 - u^4*v^3*w^2 - 736*m^3*v^4*w^2 + 
     664*m^2*u*v^4*w^2 - 175*m*u^2*v^4*w^2 + 12*u^3*v^4*w^2 + 
     60*m^2*v^5*w^2 - 54*m*u*v^5*w^2 + 13*u^2*v^5*w^2 - 640*m^6*w^3 + 
     472*m^5*u*w^3 - 110*m^4*u^2*w^3 + 8*m^3*u^3*w^3 - 832*m^5*v*w^3 + 
     1022*m^4*u*v*w^3 - 299*m^3*u^2*v*w^3 + 21*m^2*u^3*v*w^3 + 
     1384*m^4*v^2*w^3 - 1107*m^3*u*v^2*w^3 + 301*m^2*u^2*v^2*w^3 - 
     21*m*u^3*v^2*w^3 - 524*m^3*v^3*w^3 + 376*m^2*u*v^3*w^3 - 
     81*m*u^2*v^3*w^3 + 7*u^3*v^3*w^3 + 60*m^2*v^4*w^3 - 44*m*u*v^4*w^3 + 
     7*u^2*v^4*w^3 + 80*m^5*w^4 - 30*m^4*u*w^4 + 2*m^3*u^2*w^4 + 
     152*m^4*v*w^4 - 152*m^3*u*v*w^4 + 25*m^2*u^2*v*w^4 - 156*m^3*v^2*w^4 + 
     77*m^2*u*v^2*w^4 - 15*m*u^2*v^2*w^4 + 30*m^2*v^3*w^4 - 13*m*u*v^3*w^4 - 
     4*m^4*w^5 - 10*m^3*v*w^5 + 8*m^2*u*v*w^5 + 6*m^2*v^2*w^5))/
   (2*ep*u*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 0, 
  ((-1 + 2*ep)*(-1 + 3*ep)*(15360*m^9 - 27136*m^8*u + 19584*m^7*u^2 - 
     7424*m^6*u^3 + 1564*m^5*u^4 - 174*m^4*u^5 + 8*m^3*u^6 - 25856*m^8*v + 
     34496*m^7*u*v - 17296*m^6*u^2*v + 3876*m^5*u^3*v - 298*m^4*u^4*v - 
     19*m^3*u^5*v + 3*m^2*u^6*v + 18752*m^7*v^2 - 19040*m^6*u*v^2 + 
     7252*m^5*u^2*v^2 - 1484*m^4*u^3*v^2 + 254*m^3*u^4*v^2 - 40*m^2*u^5*v^2 + 
     3*m*u^6*v^2 - 7920*m^6*v^3 + 6732*m^5*u*v^3 - 2662*m^4*u^2*v^3 + 
     757*m^3*u^3*v^3 - 141*m^2*u^4*v^3 + 11*m*u^5*v^3 + 2176*m^5*v^4 - 
     1806*m^4*u*v^4 + 794*m^3*u^2*v^4 - 205*m^2*u^3*v^4 + 25*m*u^4*v^4 - 
     u^5*v^4 - 392*m^4*v^5 + 348*m^3*u*v^5 - 133*m^2*u^2*v^5 + 24*m*u^3*v^5 - 
     2*u^4*v^5 + 42*m^3*v^6 - 40*m^2*u*v^6 + 9*m*u^2*v^6 - u^3*v^6 - 
     2*m^2*v^7 + 2*m*u*v^7 - 19456*m^8*w + 29440*m^7*u*w - 17344*m^6*u^2*w + 
     5008*m^5*u^3*w - 712*m^4*u^4*w + 40*m^3*u^5*w + 27072*m^7*v*w - 
     30080*m^6*u*v*w + 11820*m^5*u^2*v*w - 1862*m^4*u^3*v*w + 
     67*m^3*u^4*v*w + 6*m^2*u^5*v*w - 15040*m^6*v^2*w + 12168*m^5*u*v^2*w - 
     3298*m^4*u^2*v^2*w + 335*m^3*u^3*v^2*w - 9*m^2*u^4*v^2*w + 
     4556*m^5*v^3*w - 3070*m^4*u*v^3*w + 864*m^3*u^2*v^3*w - 
     154*m^2*u^3*v^3*w + 20*m*u^4*v^3*w - u^5*v^3*w - 866*m^4*v^4*w + 
     630*m^3*u*v^4*w - 206*m^2*u^2*v^4*w + 38*m*u^3*v^4*w - 2*u^4*v^4*w + 
     104*m^3*v^5*w - 87*m^2*u*v^5*w + 23*m*u^2*v^5*w - 2*u^3*v^5*w - 
     6*m^2*v^6*w + 5*m*u*v^6*w - u^2*v^6*w + 9856*m^7*w^2 - 12416*m^6*u*w^2 + 
     5640*m^5*u^2*w^2 - 1108*m^4*u^3*w^2 + 80*m^3*u^4*w^2 - 10992*m^6*v*w^2 + 
     9692*m^5*u*v*w^2 - 2734*m^4*u^2*v*w^2 + 249*m^3*u^3*v*w^2 + 
     4196*m^5*v^2*w^2 - 2368*m^4*u*v^2*w^2 + 290*m^3*u^2*v^2*w^2 + 
     47*m^2*u^3*v^2*w^2 - 10*m*u^4*v^2*w^2 - 716*m^4*v^3*w^2 + 
     257*m^3*u*v^3*w^2 - 2*m^2*u^2*v^3*w^2 - 5*m*u^3*v^3*w^2 + 
     66*m^3*v^4*w^2 - 23*m^2*u*v^4*w^2 + 4*m*u^2*v^4*w^2 - 4*m^2*v^5*w^2 + 
     m*u*v^5*w^2 - 2496*m^6*w^3 + 2512*m^5*u*w^3 - 792*m^4*u^2*w^3 + 
     80*m^3*u^3*w^3 + 2132*m^5*v*w^3 - 1362*m^4*u*v*w^3 + 227*m^3*u^2*v*w^3 - 
     6*m^2*u^3*v*w^3 - 418*m^4*v^2*w^3 + 93*m^3*u*v^2*w^3 + 
     23*m^2*u^2*v^2*w^3 - 8*m*u^3*v^2*w^3 - 6*m^3*v^3*w^3 + 
     33*m^2*u*v^3*w^3 - 13*m*u^2*v^3*w^3 + u^3*v^3*w^3 + 4*m^2*v^4*w^3 - 
     5*m*u*v^4*w^3 + u^2*v^4*w^3 + 316*m^5*w^4 - 238*m^4*u*w^4 + 
     40*m^3*u^2*w^4 - 192*m^4*v*w^4 + 70*m^3*u*v*w^4 - 3*m^2*u^2*v*w^4 - 
     4*m^3*v^2*w^4 + 9*m^2*u*v^2*w^4 - m*u^2*v^2*w^4 + 6*m^2*v^3*w^4 - 
     3*m*u*v^3*w^4 - 16*m^4*w^5 + 8*m^3*u*w^5 + 6*m^3*v*w^5 + 2*m^2*v^2*w^5))/
   (2*ep*m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
     4*m*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 
  ((-1 + 2*ep)*(16384*m^9 - 28672*m^8*u + 20480*m^7*u^2 - 7680*m^6*u^3 + 
     1600*m^5*u^4 - 176*m^4*u^5 + 8*m^3*u^6 - 26624*m^8*v + 34944*m^7*u*v - 
     17184*m^6*u^2*v + 3752*m^5*u^3*v - 270*m^4*u^4*v - 21*m^3*u^5*v + 
     3*m^2*u^6*v + 18432*m^7*v^2 - 17984*m^6*u*v^2 + 6512*m^5*u^2*v^2 - 
     1296*m^4*u^3*v^2 + 238*m^3*u^4*v^2 - 40*m^2*u^5*v^2 + 3*m*u^6*v^2 - 
     7424*m^6*v^3 + 5896*m^5*u*v^3 - 2282*m^4*u^2*v^3 + 699*m^3*u^3*v^3 - 
     139*m^2*u^4*v^3 + 11*m*u^5*v^3 + 1984*m^5*v^4 - 1552*m^4*u*v^4 + 
     716*m^3*u^2*v^4 - 199*m^2*u^3*v^4 + 25*m*u^4*v^4 - u^5*v^4 - 
     360*m^4*v^5 + 312*m^3*u*v^5 - 127*m^2*u^2*v^5 + 24*m*u^3*v^5 - 
     2*u^4*v^5 + 40*m^3*v^6 - 38*m^2*u*v^6 + 9*m*u^2*v^6 - u^3*v^6 - 
     2*m^2*v^7 + 2*m*u*v^7 - 20480*m^8*w + 30720*m^7*u*w - 17920*m^6*u^2*w + 
     5120*m^5*u^3*w - 720*m^4*u^4*w + 40*m^3*u^5*w + 27520*m^7*v*w - 
     30144*m^6*u*v*w + 11656*m^5*u^2*v*w - 1800*m^4*u^3*v*w + 
     61*m^3*u^4*v*w + 6*m^2*u^5*v*w - 14528*m^6*v^2*w + 11280*m^5*u*v^2*w - 
     2856*m^4*u^2*v^2*w + 255*m^3*u^3*v^2*w - 5*m^2*u^4*v^2*w + 
     4152*m^5*v^3*w - 2576*m^4*u*v^3*w + 682*m^3*u^2*v^3*w - 
     132*m^2*u^3*v^3*w + 20*m*u^4*v^3*w - u^5*v^3*w - 768*m^4*v^4*w + 
     526*m^3*u*v^4*w - 176*m^2*u^2*v^4*w + 36*m*u^3*v^4*w - 2*u^4*v^4*w + 
     96*m^3*v^5*w - 79*m^2*u*v^5*w + 21*m*u^2*v^5*w - 2*u^3*v^5*w - 
     6*m^2*v^6*w + 5*m*u*v^6*w - u^2*v^6*w + 10240*m^7*w^2 - 
     12800*m^6*u*w^2 + 5760*m^5*u^2*w^2 - 1120*m^4*u^3*w^2 + 80*m^3*u^4*w^2 - 
     11040*m^6*v*w^2 + 9608*m^5*u*v*w^2 - 2676*m^4*u^2*v*w^2 + 
     241*m^3*u^3*v*w^2 + 3968*m^5*v^2*w^2 - 2124*m^4*u*v^2*w^2 + 
     210*m^3*u^2*v^2*w^2 + 55*m^2*u^3*v^2*w^2 - 10*m*u^4*v^2*w^2 - 
     614*m^4*v^3*w^2 + 169*m^3*u*v^3*w^2 + 20*m^2*u^2*v^3*w^2 - 
     7*m*u^3*v^3*w^2 + 54*m^3*v^4*w^2 - 13*m^2*u*v^4*w^2 + 2*m*u^2*v^4*w^2 - 
     4*m^2*v^5*w^2 + m*u*v^5*w^2 - 2560*m^6*w^3 + 2560*m^5*u*w^3 - 
     800*m^4*u^2*w^3 + 80*m^3*u^3*w^3 + 2120*m^5*v*w^3 - 1336*m^4*u*v*w^3 + 
     221*m^3*u^2*v*w^3 - 6*m^2*u^3*v*w^3 - 380*m^4*v^2*w^3 + 
     71*m^3*u*v^2*w^3 + 27*m^2*u^2*v^2*w^3 - 8*m*u^3*v^2*w^3 - 
     14*m^3*v^3*w^3 + 37*m^2*u*v^3*w^3 - 13*m*u^2*v^3*w^3 + u^3*v^3*w^3 + 
     4*m^2*v^4*w^3 - 5*m*u*v^4*w^3 + u^2*v^4*w^3 + 320*m^5*w^4 - 
     240*m^4*u*w^4 + 40*m^3*u^2*w^4 - 190*m^4*v*w^4 + 68*m^3*u*v*w^4 - 
     3*m^2*u^2*v*w^4 - 6*m^3*v^2*w^4 + 9*m^2*u*v^2*w^4 - m*u^2*v^2*w^4 + 
     6*m^2*v^3*w^4 - 3*m*u*v^3*w^4 - 16*m^4*w^5 + 8*m^3*u*w^5 + 6*m^3*v*w^5 + 
     2*m^2*v^2*w^5))/(2*ep*m*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
     4*m*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 0, 0, 
  ((-1 + 2*ep)*(-1 + 3*ep)*(2*m - u - v)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     20*m^3*v + 19*m^2*u*v - 5*m*u^2*v + 8*m^2*v^2 - 9*m*u*v^2 + 2*u^2*v^2 - 
     m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 9*m^2*v*w - 6*m*u*v*w - 
     2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))/(ep*(3*m - u - v - w)*
    (16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -1/2*(v*(11264*m^8 - 17792*m^7*u + 10976*m^6*u^2 - 3320*m^5*u^3 + 
      494*m^4*u^4 - 29*m^3*u^5 - 22016*m^7*v + 32128*m^6*u*v - 
      18720*m^5*u^2*v + 5476*m^4*u^3*v - 807*m^3*u^4*v + 48*m^2*u^5*v + 
      17280*m^6*v^2 - 23304*m^5*u*v^2 + 12270*m^4*u^2*v^2 - 
      3056*m^3*u^3*v^2 + 338*m^2*u^4*v^2 - 11*m*u^5*v^2 - 7040*m^5*v^3 + 
      8836*m^4*u*v^3 - 3997*m^3*u^2*v^3 + 746*m^2*u^3*v^3 - 46*m*u^4*v^3 + 
      1580*m^4*v^4 - 1869*m^3*u*v^4 + 670*m^2*u^2*v^4 - 76*m*u^3*v^4 + 
      u^4*v^4 - 186*m^3*v^5 + 211*m^2*u*v^5 - 51*m*u^2*v^5 + 2*u^3*v^5 + 
      9*m^2*v^6 - 10*m*u*v^6 + u^2*v^6 - 12160*m^7*w + 15680*m^6*u*w - 
      7352*m^5*u^2*w + 1496*m^4*u^3*w - 112*m^3*u^4*w + 20352*m^6*v*w - 
      24112*m^5*u*v*w + 10828*m^4*u^2*v*w - 2191*m^3*u^3*v*w + 
      168*m^2*u^4*v*w - 13000*m^5*v^2*w + 14360*m^4*u*v^2*w - 
      5898*m^3*u^2*v^2*w + 1049*m^2*u^3*v^2*w - 69*m*u^4*v^2*w + 
      4020*m^4*v^3*w - 4228*m^3*u*v^3*w + 1528*m^2*u^2*v^3*w - 
      220*m*u^3*v^3*w + 9*u^4*v^3*w - 607*m^3*v^4*w + 623*m^2*u*v^4*w - 
      190*m*u^2*v^4*w + 18*u^3*v^4*w + 36*m^2*v^5*w - 37*m*u*v^5*w + 
      9*u^2*v^5*w + 4896*m^6*w^2 - 4904*m^5*u*w^2 + 1568*m^4*u^2*w^2 - 
      162*m^3*u^3*w^2 - 6832*m^5*v*w^2 + 6096*m^4*u*v*w^2 - 
      1882*m^3*u^2*v*w^2 + 199*m^2*u^3*v*w^2 + 3358*m^4*v^2*w^2 - 
      2797*m^3*u*v^2*w^2 + 774*m^2*u^2*v^2*w^2 - 73*m*u^3*v^2*w^2 - 
      705*m^3*v^3*w^2 + 571*m^2*u*v^3*w^2 - 133*m*u^2*v^3*w^2 + 
      8*u^3*v^3*w^2 + 54*m^2*v^4*w^2 - 44*m*u*v^4*w^2 + 8*u^2*v^4*w^2 - 
      872*m^5*w^3 + 624*m^4*u*w^3 - 104*m^3*u^2*w^3 + 976*m^4*v*w^3 - 
      547*m^3*u*v*w^3 + 86*m^2*u^2*v*w^3 - 333*m^3*v^2*w^3 + 
      166*m^2*u*v^2*w^3 - 15*m*u^2*v^2*w^3 + 36*m^2*v^3*w^3 - 
      17*m*u*v^3*w^3 + 58*m^4*w^4 - 25*m^3*u*w^4 - 49*m^3*v*w^4 + 
      7*m^2*u*v*w^4 + 9*m^2*v^2*w^4))/((3*m - u - v - w)*
     (16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(2*m - u - v)*(16*m^4 - 8*m^3*u + m^2*u^2 + 
      4*m^3*v - 7*m^2*u*v + m*u^2*v - 6*m^2*v^2 + 5*m*u*v^2 + m*v^3 - u*v^3 - 
      8*m^3*w + 2*m^2*u*w - 5*m^2*v*w + 2*m*u*v*w + 2*m*v^2*w - u*v^2*w + 
      m^2*w^2 + m*v*w^2))/(ep*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 
      8*m*v + 2*u*v + v^2 - 4*m*w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
      17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
      8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
      m^2*w^2 - m*v*w^2))), 
  -1/2*(u*(1024*m^8 - 1280*m^7*u + 640*m^6*u^2 - 160*m^5*u^3 + 20*m^4*u^4 - 
      m^3*u^5 - 8576*m^7*v + 12896*m^6*u*v - 7736*m^5*u^2*v + 
      2306*m^4*u^3*v - 341*m^3*u^4*v + 20*m^2*u^5*v + 10752*m^6*v^2 - 
      13584*m^5*u*v^2 + 6476*m^4*u^2*v^2 - 1410*m^3*u^3*v^2 + 
      130*m^2*u^4*v^2 - 3*m*u^5*v^2 - 5432*m^5*v^3 + 5566*m^4*u*v^3 - 
      2013*m^3*u^2*v^3 + 296*m^2*u^3*v^3 - 14*m*u^4*v^3 + 1296*m^4*v^4 - 
      1095*m^3*u*v^4 + 306*m^2*u^2*v^4 - 32*m*u^3*v^4 + u^4*v^4 - 
      140*m^3*v^5 + 113*m^2*u*v^5 - 27*m*u^2*v^5 + 2*u^3*v^5 + 5*m^2*v^6 - 
      6*m*u*v^6 + u^2*v^6 - 1152*m^7*w + 1120*m^6*u*w - 408*m^5*u^2*w + 
      66*m^4*u^3*w - 4*m^3*u^4*w + 7584*m^6*v*w - 9232*m^5*u*v*w + 
      4190*m^4*u^2*v*w - 837*m^3*u^3*v*w + 62*m^2*u^4*v*w - 7432*m^5*v^2*w + 
      7586*m^4*u*v^2*w - 2786*m^3*u^2*v^2*w + 431*m^2*u^3*v^2*w - 
      23*m*u^4*v^2*w + 2670*m^4*v^3*w - 2308*m^3*u*v^3*w + 
      680*m^2*u^2*v^3*w - 72*m*u^3*v^3*w + u^4*v^3*w - 381*m^3*v^4*w + 
      307*m^2*u*v^4*w - 70*m*u^2*v^4*w + 4*u^3*v^4*w + 16*m^2*v^5*w - 
      15*m*u*v^5*w + 3*u^2*v^5*w + 480*m^6*w^2 - 336*m^5*u*w^2 + 
      78*m^4*u^2*w^2 - 6*m^3*u^3*w^2 - 2328*m^5*v*w^2 + 2178*m^4*u*v*w^2 - 
      668*m^3*u^2*v*w^2 + 67*m^2*u^3*v*w^2 + 1646*m^4*v^2*w^2 - 
      1249*m^3*u*v^2*w^2 + 310*m^2*u^2*v^2*w^2 - 25*m*u^3*v^2*w^2 - 
      351*m^3*v^3*w^2 + 239*m^2*u*v^3*w^2 - 45*m*u^2*v^3*w^2 + 
      2*u^3*v^3*w^2 + 18*m^2*v^4*w^2 - 12*m*u*v^4*w^2 + 2*u^2*v^4*w^2 - 
      88*m^5*w^3 + 38*m^4*u*w^3 - 4*m^3*u^2*w^3 + 278*m^4*v*w^3 - 
      181*m^3*u*v*w^3 + 28*m^2*u^2*v*w^3 - 119*m^3*v^2*w^3 + 
      48*m^2*u*v^2*w^3 - 5*m*u^2*v^2*w^3 + 8*m^2*v^3*w^3 - 3*m*u*v^3*w^3 + 
      6*m^4*w^4 - m^3*u*w^4 - 9*m^3*v*w^4 + 3*m^2*u*v*w^4 + m^2*v^2*w^4))/
    ((3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 0, 0, 0, 0, 0, 
  ((-1 + 2*ep)^2*(2*m - u - v)*(16*m^4 - 8*m^3*u + m^2*u^2 + 4*m^3*v - 
     7*m^2*u*v + m*u^2*v - 6*m^2*v^2 + 5*m*u*v^2 + m*v^3 - u*v^3 - 8*m^3*w + 
     2*m^2*u*w - 5*m^2*v*w + 2*m*u*v*w + 2*m*v^2*w - u*v^2*w + m^2*w^2 + 
     m*v*w^2))/(ep*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + 
     v^2 - 4*m*w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
     3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
     2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
     m*v*w^2)), 0, 0, (96*m^5 + 576*ep*m^5 - 80*m^4*u - 800*ep*m^4*u + 
    22*m^3*u^2 + 404*ep*m^3*u^2 - 2*m^2*u^3 - 88*ep*m^2*u^3 + 7*ep*m*u^4 - 
    80*m^4*v - 800*ep*m^4*v + 44*m^3*u*v + 904*ep*m^3*u*v - 6*m^2*u^2*v - 
    344*ep*m^2*u^2*v + 50*ep*m*u^3*v - 2*ep*u^4*v + 22*m^3*v^2 + 
    404*ep*m^3*v^2 - 6*m^2*u*v^2 - 344*ep*m^2*u*v^2 + 86*ep*m*u^2*v^2 - 
    6*ep*u^3*v^2 - 2*m^2*v^3 - 88*ep*m^2*v^3 + 50*ep*m*u*v^3 - 6*ep*u^2*v^3 + 
    7*ep*m*v^4 - 2*ep*u*v^4 - 80*m^4*w - 416*ep*m^4*w + 44*m^3*u*w + 
    408*ep*m^3*u*w - 6*m^2*u^2*w - 132*ep*m^2*u^2*w + 14*ep*m*u^3*w + 
    44*m^3*v*w + 408*ep*m^3*v*w - 18*m^2*u*v*w - 308*ep*m^2*u*v*w + 
    2*m*u^2*v*w + 70*ep*m*u^2*v*w - 5*ep*u^3*v*w - 6*m^2*v^2*w - 
    132*ep*m^2*v^2*w + 2*m*u*v^2*w + 70*ep*m*u*v^2*w - 10*ep*u^2*v^2*w + 
    14*ep*m*v^3*w - 5*ep*u*v^3*w + 22*m^3*w^2 + 100*ep*m^3*w^2 - 
    6*m^2*u*w^2 - 52*ep*m^2*u*w^2 + 7*ep*m*u^2*w^2 - 6*m^2*v*w^2 - 
    52*ep*m^2*v*w^2 + 2*m*u*v*w^2 + 14*ep*m*u*v*w^2 + 7*ep*m*v^2*w^2 - 
    2*m^2*w^3 - 8*ep*m^2*w^3)/((3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 
     8*m*v + 2*u*v + v^2 - 4*m*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -1/2*(v*(3584*m^8 - 5760*m^7*u + 3616*m^6*u^2 - 1112*m^5*u^3 + 
      168*m^4*u^4 - 10*m^3*u^5 - 8064*m^7*v + 12256*m^6*u*v - 
      7336*m^5*u^2*v + 2174*m^4*u^3*v - 321*m^3*u^4*v + 19*m^2*u^5*v + 
      6880*m^6*v^2 - 9560*m^5*u*v^2 + 5012*m^4*u^2*v^2 - 1202*m^3*u^3*v^2 + 
      122*m^2*u^4*v^2 - 3*m*u^5*v^2 - 2952*m^5*v^3 + 3754*m^4*u*v^3 - 
      1663*m^3*u^2*v^3 + 297*m^2*u^3*v^3 - 17*m*u^4*v^3 + 684*m^4*v^4 - 
      818*m^3*u*v^4 + 299*m^2*u^2*v^4 - 37*m*u^3*v^4 + u^4*v^4 - 82*m^3*v^5 + 
      97*m^2*u*v^5 - 28*m*u^2*v^5 + 2*u^3*v^5 + 4*m^2*v^6 - 5*m*u*v^6 + 
      u^2*v^6 - 3968*m^7*w + 5056*m^6*u*w - 2360*m^5*u^2*w + 480*m^4*u^3*w - 
      36*m^3*u^4*w + 7648*m^6*v*w - 9104*m^5*u*v*w + 4034*m^4*u^2*v*w - 
      788*m^3*u^3*v*w + 57*m^2*u^4*v*w - 5288*m^5*v^2*w + 5756*m^4*u*v^2*w - 
      2249*m^3*u^2*v^2*w + 361*m^2*u^3*v^2*w - 19*m*u^4*v^2*w + 
      1714*m^4*v^3*w - 1745*m^3*u*v^3*w + 585*m^2*u^2*v^3*w - 
      69*m*u^3*v^3*w + u^4*v^3*w - 266*m^3*v^4*w + 267*m^2*u*v^4*w - 
      75*m*u^2*v^4*w + 5*u^3*v^4*w + 16*m^2*v^5*w - 17*m*u*v^5*w + 
      4*u^2*v^5*w + 1632*m^6*w^2 - 1544*m^5*u*w^2 + 476*m^4*u^2*w^2 - 
      48*m^3*u^3*w^2 - 2632*m^5*v*w^2 + 2254*m^4*u*v*w^2 - 
      641*m^3*u^2*v*w^2 + 59*m^2*u^3*v*w^2 + 1396*m^4*v^2*w^2 - 
      1091*m^3*u*v^2*w^2 + 270*m^2*u^2*v^2*w^2 - 21*m*u^3*v^2*w^2 - 
      306*m^3*v^3*w^2 + 231*m^2*u*v^3*w^2 - 46*m*u^2*v^3*w^2 + 
      3*u^3*v^3*w^2 + 24*m^2*v^4*w^2 - 19*m*u*v^4*w^2 + 3*u^2*v^4*w^2 - 
      296*m^5*w^3 + 184*m^4*u*w^3 - 28*m^3*u^2*w^3 + 386*m^4*v*w^3 - 
      194*m^3*u*v*w^3 + 23*m^2*u^2*v*w^3 - 142*m^3*v^2*w^3 + 
      63*m^2*u*v^2*w^3 - 5*m*u^2*v^2*w^3 + 16*m^2*v^3*w^3 - 7*m*u*v^3*w^3 + 
      20*m^4*w^4 - 6*m^3*u*w^4 - 20*m^3*v*w^4 + 2*m^2*u*v*w^4 + 
      4*m^2*v^2*w^4))/((16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -1/2*((2*m - u - v)*(64*ep*m^6 - 48*ep*m^5*u + 12*ep*m^4*u^2 - ep*m^3*u^3 - 
      32*ep*m^5*v - 24*m^4*u*v - 112*ep*m^4*u*v + 14*m^3*u^2*v + 
      70*ep*m^3*u^2*v - 2*m^2*u^3*v - 10*ep*m^2*u^3*v - 12*ep*m^4*v^2 + 
      26*m^3*u*v^2 + 155*ep*m^3*u*v^2 - 14*m^2*u^2*v^2 - 79*ep*m^2*u^2*v^2 + 
      2*m*u^3*v^2 + 11*ep*m*u^3*v^2 + 8*ep*m^3*v^3 - 6*m^2*u*v^3 - 
      42*ep*m^2*u*v^3 + 2*m*u^2*v^3 + 14*ep*m*u^2*v^3 - ep*m^2*v^4 + 
      2*ep*m*u*v^4 - ep*u^2*v^4 - 48*ep*m^5*w + 24*ep*m^4*u*w - 
      3*ep*m^3*u^2*w + 14*m^3*u*v*w + 76*ep*m^3*u*v*w - 4*m^2*u^2*v*w - 
      21*ep*m^2*u^2*v*w + 15*ep*m^3*v^2*w - 8*m^2*u*v^2*w - 
      54*ep*m^2*u*v^2*w + 2*m*u^2*v^2*w + 13*ep*m*u^2*v^2*w - 
      3*ep*m^2*v^3*w + 4*ep*m*u*v^3*w - ep*u^2*v^3*w + 12*ep*m^4*w^2 - 
      3*ep*m^3*u*w^2 + 6*ep*m^3*v*w^2 - 2*m^2*u*v*w^2 - 12*ep*m^2*u*v*w^2 - 
      3*ep*m^2*v^2*w^2 + 2*ep*m*u*v^2*w^2 - ep*m^3*w^3 - ep*m^2*v*w^3))/
    (ep*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
      4*m*w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
      3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
      2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
      m*v*w^2)), -((m*(2*m - u - v)*v*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 
      6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 
      2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2))/
    (ep*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -1/2*((4*m - u)*u*(3*m - u - v - w)*(128*m^6 - 96*m^5*u + 24*m^4*u^2 - 
      2*m^3*u^3 - 448*m^5*v + 384*m^4*u*v - 112*m^3*u^2*v + 11*m^2*u^3*v + 
      392*m^4*v^2 - 278*m^3*u*v^2 + 58*m^2*u^2*v^2 - 3*m*u^3*v^2 - 
      136*m^3*v^3 + 79*m^2*u*v^3 - 10*m*u^2*v^3 + 20*m^2*v^4 - 12*m*u*v^4 + 
      u^2*v^4 - m*v^5 + u*v^5 - 96*m^5*w + 48*m^4*u*w - 6*m^3*u^2*w + 
      256*m^4*v*w - 156*m^3*u*v*w + 24*m^2*u^2*v*w - 158*m^3*v^2*w + 
      83*m^2*u*v^2*w - 10*m*u^2*v^2*w + 33*m^2*v^3*w - 18*m*u*v^3*w + 
      u^2*v^3*w - 2*m*v^4*w + u*v^4*w + 24*m^4*w^2 - 6*m^3*u*w^2 - 
      44*m^3*v*w^2 + 15*m^2*u*v*w^2 + 15*m^2*v^2*w^2 - 3*m*u*v^2*w^2 - 
      m*v^3*w^2 - 2*m^3*w^3 + 2*m^2*v*w^3))/
    ((16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -1/2*(m*(2048*m^9 - 4096*m^8*u + 3328*m^7*u^2 - 1408*m^6*u^3 + 
      328*m^5*u^4 - 40*m^4*u^5 + 2*m^3*u^6 - 4096*m^8*v + 8448*m^7*u*v - 
      7104*m^6*u^2*v + 3168*m^5*u^3*v - 796*m^4*u^4*v + 107*m^3*u^5*v - 
      6*m^2*u^6*v + 2816*m^7*v^2 - 6048*m^6*u*v^2 + 4928*m^5*u^2*v^2 - 
      1974*m^4*u^3*v^2 + 389*m^3*u^4*v^2 - 30*m^2*u^5*v^2 - 640*m^6*v^3 + 
      1904*m^5*u*v^3 - 1748*m^4*u^2*v^3 + 678*m^3*u^3*v^3 - 108*m^2*u^4*v^3 + 
      5*m*u^5*v^3 - 120*m^5*v^4 - 250*m^4*u*v^4 + 451*m^3*u^2*v^4 - 
      172*m^2*u^3*v^4 + 18*m*u^4*v^4 + 88*m^4*v^5 + 5*m^3*u*v^5 - 
      100*m^2*u^2*v^5 + 28*m*u^3*v^5 - u^4*v^5 - 16*m^3*v^6 + m^2*u*v^6 + 
      15*m*u^2*v^6 - 2*u^3*v^6 + m^2*v^7 - u^2*v^7 - 2560*m^8*w + 
      3968*m^7*u*w - 2464*m^6*u^2*w + 760*m^5*u^3*w - 116*m^4*u^4*w + 
      7*m^3*u^5*w + 3840*m^7*v*w - 6144*m^6*u*v*w + 4112*m^5*u^2*v*w - 
      1428*m^4*u^3*v*w + 253*m^3*u^4*v*w - 18*m^2*u^5*v*w - 1600*m^6*v^2*w + 
      2920*m^5*u*v^2*w - 2010*m^4*u^2*v^2*w + 659*m^3*u^3*v^2*w - 
      98*m^2*u^4*v^2*w + 5*m*u^5*v^2*w - 160*m^5*v^3*w - 252*m^4*u*v^3*w + 
      357*m^3*u^2*v^3*w - 129*m^2*u^3*v^3*w + 15*m*u^4*v^3*w + 
      270*m^4*v^4*w - 159*m^3*u*v^4*w - 20*m^2*u^2*v^4*w + 16*m*u^3*v^4*w - 
      2*u^4*v^4*w - 65*m^3*v^5*w + 42*m^2*u*v^5*w + m*u^2*v^5*w - 
      2*u^3*v^5*w + 5*m^2*v^6*w - 3*m*u*v^6*w + 1280*m^7*w^2 - 
      1376*m^6*u*w^2 + 576*m^5*u^2*w^2 - 110*m^4*u^3*w^2 + 8*m^3*u^4*w^2 - 
      1280*m^6*v*w^2 + 1232*m^5*u*v*w^2 - 560*m^4*u^2*v*w^2 + 
      139*m^3*u^3*v*w^2 - 14*m^2*u^4*v*w^2 + 80*m^5*v^2*w^2 - 
      48*m^4*u*v^2*w^2 + 20*m^3*u^2*v^2*w^2 - 20*m^2*u^3*v^2*w^2 + 
      5*m*u^4*v^2*w^2 + 280*m^4*v^3*w^2 - 269*m^3*u*v^3*w^2 + 
      98*m^2*u^2*v^3*w^2 - 9*m*u^3*v^3*w^2 - u^4*v^3*w^2 - 100*m^3*v^4*w^2 + 
      92*m^2*u*v^4*w^2 - 29*m*u^2*v^4*w^2 + 2*u^3*v^4*w^2 + 10*m^2*v^5*w^2 - 
      9*m*u*v^5*w^2 + 3*u^2*v^5*w^2 - 320*m^6*w^3 + 184*m^5*u*w^3 - 
      34*m^4*u^2*w^3 + 2*m^3*u^3*w^3 + 160*m^5*v*w^3 + 56*m^4*u*v*w^3 - 
      46*m^3*u^2*v*w^3 + 5*m^2*u^3*v*w^3 + 100*m^4*v^2*w^3 - 
      144*m^3*u*v^2*w^3 + 62*m^2*u^2*v^2*w^3 - 5*m*u^3*v^2*w^3 - 
      70*m^3*v^3*w^3 + 65*m^2*u*v^3*w^3 - 20*m*u^2*v^3*w^3 + 2*u^3*v^3*w^3 + 
      10*m^2*v^4*w^3 - 9*m*u*v^4*w^3 + 2*u^2*v^4*w^3 + 40*m^5*w^4 - 
      2*m^4*u*w^4 - 2*m^3*u^2*w^4 - 40*m^3*u*v*w^4 + 10*m^2*u^2*v*w^4 - 
      20*m^3*v^2*w^4 + 17*m^2*u*v^2*w^4 - 5*m*u^2*v^2*w^4 + 5*m^2*v^3*w^4 - 
      3*m*u*v^3*w^4 - 2*m^4*w^5 - m^3*u*w^5 - m^3*v*w^5 + 3*m^2*u*v*w^5 + 
      m^2*v^2*w^5))/((3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 8*m*v + 
      2*u*v + v^2 - 4*m*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -1/2*(m*(6144*m^9 - 10752*m^8*u + 7680*m^7*u^2 - 2880*m^6*u^3 + 
      600*m^5*u^4 - 66*m^4*u^5 + 3*m^3*u^6 - 12800*m^8*v + 18816*m^7*u*v - 
      11168*m^6*u^2*v + 3448*m^5*u^3*v - 588*m^4*u^4*v + 53*m^3*u^5*v - 
      2*m^2*u^6*v + 11904*m^7*v^2 - 15520*m^6*u*v^2 + 8648*m^5*u^2*v^2 - 
      2738*m^4*u^3*v^2 + 532*m^3*u^4*v^2 - 60*m^2*u^5*v^2 + 3*m*u^6*v^2 - 
      6368*m^6*v^3 + 7592*m^5*u*v^3 - 4012*m^4*u^2*v^3 + 1173*m^3*u^3*v^3 - 
      184*m^2*u^4*v^3 + 12*m*u^5*v^3 + 2080*m^5*v^4 - 2284*m^4*u*v^4 + 
      1075*m^3*u^2*v^4 - 254*m^2*u^3*v^4 + 28*m*u^4*v^4 - u^5*v^4 - 
      408*m^4*v^5 + 416*m^3*u*v^5 - 157*m^2*u^2*v^5 + 27*m*u^3*v^5 - 
      2*u^4*v^5 + 44*m^3*v^6 - 43*m^2*u*v^6 + 10*m*u^2*v^6 - u^3*v^6 - 
      2*m^2*v^7 + 2*m*u*v^7 - 7680*m^8*w + 11520*m^7*u*w - 6720*m^6*u^2*w + 
      1920*m^5*u^3*w - 270*m^4*u^4*w + 15*m^3*u^5*w + 13440*m^7*v*w - 
      16768*m^6*u*v*w + 8072*m^5*u^2*v*w - 1892*m^4*u^3*v*w + 
      218*m^3*u^4*v*w - 10*m^2*u^5*v*w - 9952*m^6*v^2*w + 10960*m^5*u*v^2*w - 
      4914*m^4*u^2*v^2*w + 1134*m^3*u^3*v^2*w - 133*m^2*u^4*v^2*w + 
      6*m*u^5*v^2*w + 4088*m^5*v^3*w - 4184*m^4*u*v^3*w + 
      1775*m^3*u^2*v^3*w - 372*m^2*u^3*v^3*w + 36*m*u^4*v^3*w - u^5*v^3*w - 
      980*m^4*v^4*w + 950*m^3*u*v^4*w - 351*m^2*u^2*v^4*w + 58*m*u^3*v^4*w - 
      3*u^4*v^4*w + 128*m^3*v^5*w - 117*m^2*u*v^5*w + 32*m*u^2*v^5*w - 
      3*u^3*v^5*w - 7*m^2*v^6*w + 6*m*u*v^6*w - u^2*v^6*w + 3840*m^7*w^2 - 
      4800*m^6*u*w^2 + 2160*m^5*u^2*w^2 - 420*m^4*u^3*w^2 + 30*m^3*u^4*w^2 - 
      5472*m^6*v*w^2 + 5592*m^5*u*v*w^2 - 2052*m^4*u^2*v*w^2 + 
      325*m^3*u^3*v*w^2 - 19*m^2*u^4*v*w^2 + 2952*m^5*v^2*w^2 - 
      2602*m^4*u*v^2*w^2 + 861*m^3*u^2*v^2*w^2 - 117*m^2*u^3*v^2*w^2 + 
      4*m*u^4*v^2*w^2 - 820*m^4*v^3*w^2 + 675*m^3*u*v^3*w^2 - 
      211*m^2*u^2*v^3*w^2 + 27*m*u^3*v^3*w^2 - u^4*v^3*w^2 + 
      123*m^3*v^4*w^2 - 95*m^2*u*v^4*w^2 + 26*m*u^2*v^4*w^2 - 2*u^3*v^4*w^2 - 
      8*m^2*v^5*w^2 + 5*m*u*v^5*w^2 - u^2*v^5*w^2 - 960*m^6*w^3 + 
      960*m^5*u*w^3 - 300*m^4*u^2*w^3 + 30*m^3*u^3*w^3 + 1064*m^5*v*w^3 - 
      844*m^4*u*v*w^3 + 211*m^3*u^2*v*w^3 - 17*m^2*u^3*v*w^3 - 
      338*m^4*v^2*w^3 + 220*m^3*u*v^2*w^3 - 48*m^2*u^2*v^2*w^3 + 
      2*m*u^3*v^2*w^3 + 41*m^3*v^3*w^3 - 23*m^2*u*v^3*w^3 + 4*m*u^2*v^3*w^3 - 
      2*m^2*v^4*w^3 + 120*m^5*w^4 - 90*m^4*u*w^4 + 15*m^3*u^2*w^4 - 
      96*m^4*v*w^4 + 54*m^3*u*v*w^4 - 7*m^2*u^2*v*w^4 + 5*m^3*v^2*w^4 - 
      3*m^2*u*v^2*w^4 + m*u^2*v^2*w^4 + 2*m^2*v^3*w^4 - m*u*v^3*w^4 - 
      6*m^4*w^5 + 3*m^3*u*w^5 + 3*m^3*v*w^5 - m^2*u*v*w^5 + m^2*v^2*w^5))/
    ((3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (-3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(8*m^2 - 6*m*u + u^2 - 
     2*m*v - 2*m*w + u*w))/(2*ep*m*v*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (-3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(v - w))/
   (2*ep*m*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (-3*(-1 + 2*ep)*(-1 + 3*ep)*(v - w))/(2*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (-3*(-1 + 2*ep)*(v - w))/
   (2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 
  (-3*(-1 + 2*ep)*(-1 + 3*ep)*(8*m^2 - 6*m*u + u^2 - 2*m*v - 2*m*w + u*w))/
   (2*m*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (-3*(-1 + 2*ep)*(8*m^2 - 6*m*u + u^2 - 2*m*v - 2*m*w + u*w))/
   (2*m*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-3*ep^2*(8*m^2 - 6*m*u + u^2 - 2*m*v + u*v - 2*m*w))/
   ((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (32*m^3 + 8*ep*m^3 - 16*m^2*u - 2*ep*m^2*u + 2*m*u^2 - 16*m^2*v - 
    2*ep*m^2*v + 4*m*u*v - 3*ep*m*u*v + ep*u^2*v + 2*m*v^2 + ep*u*v^2 - 
    16*m^2*w - 2*ep*m^2*w + 4*m*u*w + 4*m*v*w - 2*u*v*w - ep*u*v*w + 2*m*w^2)/
   (2*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -1/2*(ep*u*(4*m^2 - m*u - 3*m*v + u*v - m*w))/((3*m - u - v - w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 
  (ep*(4*m - u)*u)/(2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*m*u*(v - w))/((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*m*(8*m^2 - 6*m*u + u^2 - 2*m*v - 2*m*w + u*w))/
   ((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, 
 {0, -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(-4*m^2 + m*u + 4*m*v - v^2 + 
      m*w - v*w))/(ep*u*(-3*m + u + v + w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(1024*m^6 - 1040*m^5*u + 
      392*m^4*u^2 - 65*m^3*u^3 + 4*m^2*u^4 - 1408*m^5*v + 704*m^4*u*v + 
      52*m^3*u^2*v - 71*m^2*u^3*v + 9*m*u^4*v + 688*m^4*v^2 - 31*m^3*u*v^2 - 
      129*m^2*u^2*v^2 + 23*m*u^3*v^2 - 144*m^3*v^3 - 52*m^2*u*v^3 + 
      31*m*u^2*v^3 - 3*u^3*v^3 + 11*m^2*v^4 + 8*m*u*v^4 - 3*u^2*v^4 - 
      1040*m^5*w + 784*m^4*u*w - 195*m^3*u^2*w + 16*m^2*u^3*w + 
      1344*m^4*v*w - 560*m^3*u*v*w + 6*m^2*u^2*v*w + 13*m*u^3*v*w - 
      555*m^3*v^2*w + 96*m^2*u*v^2*w + 23*m*u^2*v^2*w - 3*u^3*v^2*w + 
      87*m^2*v^3*w - 10*m*u*v^3*w - 5*u^2*v^3*w - 4*m*v^4*w + 3*u*v^4*w + 
      392*m^4*w^2 - 195*m^3*u*w^2 + 24*m^2*u^2*w^2 - 476*m^3*v*w^2 + 
      150*m^2*u*v*w^2 - 5*m*u^2*v*w^2 + 145*m^2*v^2*w^2 - 25*m*u*v^2*w^2 - 
      2*u^2*v^2*w^2 - 12*m*v^3*w^2 + 4*u*v^3*w^2 - 65*m^3*w^3 + 
      16*m^2*u*w^3 + 73*m^2*v*w^3 - 13*m*u*v*w^3 - 12*m*v^2*w^3 + u*v^2*w^3 + 
      4*m^2*w^4 - 4*m*v*w^4))/(ep*m*v*(3*m - u - v - w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(640*m^6 - 416*m^5*u + 56*m^4*u^2 + 
      10*m^3*u^3 - 2*m^2*u^4 - 1216*m^5*v + 512*m^4*u*v + 44*m^3*u^2*v - 
      40*m^2*u^3*v + 4*m*u^4*v + 904*m^4*v^2 - 190*m^3*u*v^2 - 
      83*m^2*u^2*v^2 + 19*m*u^3*v^2 - 328*m^3*v^3 - 14*m^2*u*v^3 + 
      31*m*u^2*v^3 + 58*m^2*v^4 + 21*m*u*v^4 - 3*u^2*v^4 - 4*m*v^5 - 
      3*u*v^5 - 736*m^5*w + 368*m^4*u*w - 38*m^3*u^2*w - 2*m^2*u^3*w + 
      1216*m^4*v*w - 480*m^3*u*v*w + 31*m^2*u^2*v*w + 3*m*u^3*v*w - 
      714*m^3*v^2*w + 239*m^2*u*v^2*w - 3*m*u^2*v^2*w - 4*u^3*v^2*w + 
      178*m^2*v^3*w - 41*m*u*v^3*w - 2*u^2*v^3*w - 16*m*v^4*w + u*v^4*w + 
      312*m^4*w^2 - 106*m^3*u*w^2 + 6*m^2*u^2*w^2 - 444*m^3*v*w^2 + 
      143*m^2*u*v*w^2 - 10*m*u^2*v*w^2 + 186*m^2*v^2*w^2 - 75*m*u*v^2*w^2 + 
      u^2*v^2*w^2 - 24*m*v^3*w^2 + 11*u*v^3*w^2 - 58*m^3*w^3 + 10*m^2*u*w^3 + 
      70*m^2*v*w^3 - 13*m*u*v*w^3 - 16*m*v^2*w^3 + 7*u*v^2*w^3 + 4*m^2*w^4 - 
      4*m*v*w^4))/(ep*m*u*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 
      8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + 
      m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
      3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
      2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
      m*v*w^2))), ((-1 + 2*ep)*(-1 + 3*ep)*(640*m^6 - 608*m^5*u + 
     216*m^4*u^2 - 34*m^3*u^3 + 2*m^2*u^4 - 1216*m^5*v + 864*m^4*u*v - 
     204*m^3*u^2*v + 16*m^2*u^3*v + 904*m^4*v^2 - 394*m^3*u*v^2 + 
     17*m^2*u^2*v^2 + 7*m*u^3*v^2 - 328*m^3*v^3 + 34*m^2*u*v^3 + 
     19*m*u^2*v^3 + 58*m^2*v^4 + 17*m*u*v^4 - 3*u^2*v^4 - 4*m*v^5 - 3*u*v^5 - 
     736*m^5*w + 528*m^4*u*w - 126*m^3*u^2*w + 10*m^2*u^3*w + 1216*m^4*v*w - 
     728*m^3*u*v*w + 155*m^2*u^2*v*w - 13*m*u^3*v*w - 714*m^3*v^2*w + 
     339*m^2*u*v^2*w - 43*m*u^2*v^2*w + 178*m^2*v^3*w - 53*m*u*v^3*w + 
     2*u^2*v^3*w - 16*m*v^4*w + u*v^4*w + 312*m^4*w^2 - 150*m^3*u*w^2 + 
     18*m^2*u^2*w^2 - 444*m^3*v*w^2 + 199*m^2*u*v*w^2 - 26*m*u^2*v*w^2 + 
     186*m^2*v^2*w^2 - 87*m*u*v^2*w^2 + 5*u^2*v^2*w^2 - 24*m*v^3*w^2 + 
     11*u*v^3*w^2 - 58*m^3*w^3 + 14*m^2*u*w^3 + 70*m^2*v*w^3 - 17*m*u*v*w^3 - 
     16*m*v^2*w^3 + 7*u*v^2*w^3 + 4*m^2*w^4 - 4*m*v*w^4))/
   (u*(-3*m + u + v + w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  ((-1 + 2*ep)*(-640*m^6 + 480*m^5*u - 120*m^4*u^2 + 10*m^3*u^3 + 
     1216*m^5*v - 672*m^4*u*v + 108*m^3*u^2*v - 4*m^2*u^3*v - 904*m^4*v^2 + 
     290*m^3*u*v^2 + 17*m^2*u^2*v^2 - 9*m*u^3*v^2 + 328*m^3*v^3 - 
     10*m^2*u*v^3 - 23*m*u^2*v^3 - 58*m^2*v^4 - 19*m*u*v^4 + 3*u^2*v^4 + 
     4*m*v^5 + 3*u*v^5 + 736*m^5*w - 432*m^4*u*w + 78*m^3*u^2*w - 
     4*m^2*u^3*w - 1216*m^4*v*w + 600*m^3*u*v*w - 107*m^2*u^2*v*w + 
     9*m*u^3*v*w + 714*m^3*v^2*w - 289*m^2*u*v^2*w + 27*m*u^2*v^2*w - 
     178*m^2*v^3*w + 47*m*u*v^3*w + 16*m*v^4*w - u*v^4*w - 312*m^4*w^2 + 
     126*m^3*u*w^2 - 12*m^2*u^2*w^2 + 444*m^3*v*w^2 - 171*m^2*u*v*w^2 + 
     20*m*u^2*v*w^2 - 186*m^2*v^2*w^2 + 81*m*u*v^2*w^2 - 3*u^2*v^2*w^2 + 
     24*m*v^3*w^2 - 11*u*v^3*w^2 + 58*m^3*w^3 - 12*m^2*u*w^3 - 70*m^2*v*w^3 + 
     15*m*u*v*w^3 + 16*m*v^2*w^3 - 7*u*v^2*w^3 - 4*m^2*w^4 + 4*m*v*w^4))/
   (u*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 0, 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(896*m^6 - 928*m^5*u + 360*m^4*u^2 - 
      62*m^3*u^3 + 4*m^2*u^4 - 1152*m^5*v + 504*m^4*u*v + 102*m^3*u^2*v - 
      75*m^2*u^3*v + 9*m*u^4*v + 536*m^4*v^2 + 52*m^3*u*v^2 - 
      140*m^2*u^2*v^2 + 23*m*u^3*v^2 - 108*m^3*v^3 - 62*m^2*u*v^3 + 
      31*m*u^2*v^3 - 3*u^3*v^3 + 8*m^2*v^4 + 8*m*u*v^4 - 3*u^2*v^4 - 
      928*m^5*w + 720*m^4*u*w - 186*m^3*u^2*w + 16*m^2*u^3*w + 1160*m^4*v*w - 
      460*m^3*u*v*w - 8*m^2*u^2*v*w + 13*m*u^3*v*w - 480*m^3*v^2*w + 
      64*m^2*u*v^2*w + 27*m*u^2*v^2*w - 3*u^3*v^2*w + 78*m^2*v^3*w - 
      7*m*u*v^3*w - 5*u^2*v^3*w - 4*m*v^4*w + 3*u*v^4*w + 360*m^4*w^2 - 
      186*m^3*u*w^2 + 24*m^2*u^2*w^2 - 434*m^3*v*w^2 + 137*m^2*u*v*w^2 - 
      5*m*u^2*v*w^2 + 136*m^2*v^2*w^2 - 22*m*u*v^2*w^2 - 2*u^2*v^2*w^2 - 
      12*m*v^3*w^2 + 4*u*v^3*w^2 - 62*m^3*w^3 + 16*m^2*u*w^3 + 70*m^2*v*w^3 - 
      13*m*u*v*w^3 - 12*m*v^2*w^3 + u*v^2*w^3 + 4*m^2*w^4 - 4*m*v*w^4))/
    (m*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -(((-1 + 2*ep)*(1024*m^6 - 1024*m^5*u + 384*m^4*u^2 - 64*m^3*u^3 + 
      4*m^2*u^4 - 1344*m^5*v + 600*m^4*u*v + 90*m^3*u^2*v - 75*m^2*u^3*v + 
      9*m*u^4*v + 640*m^4*v^2 + 18*m^3*u*v^2 - 138*m^2*u^2*v^2 + 
      23*m*u^3*v^2 - 132*m^3*v^3 - 58*m^2*u*v^3 + 31*m*u^2*v^3 - 3*u^3*v^3 + 
      10*m^2*v^4 + 8*m*u*v^4 - 3*u^2*v^4 - 1024*m^5*w + 768*m^4*u*w - 
      192*m^3*u^2*w + 16*m^2*u^3*w + 1288*m^4*v*w - 508*m^3*u*v*w - 
      4*m^2*u^2*v*w + 13*m*u^3*v*w - 530*m^3*v^2*w + 80*m^2*u*v^2*w + 
      27*m*u^2*v^2*w - 3*u^3*v^2*w + 84*m^2*v^3*w - 9*m*u*v^3*w - 
      5*u^2*v^3*w - 4*m*v^4*w + 3*u*v^4*w + 384*m^4*w^2 - 192*m^3*u*w^2 + 
      24*m^2*u^2*w^2 - 462*m^3*v*w^2 + 143*m^2*u*v*w^2 - 5*m*u^2*v*w^2 + 
      142*m^2*v^2*w^2 - 24*m*u*v^2*w^2 - 2*u^2*v^2*w^2 - 12*m*v^3*w^2 + 
      4*u*v^3*w^2 - 64*m^3*w^3 + 16*m^2*u*w^3 + 72*m^2*v*w^3 - 13*m*u*v*w^3 - 
      12*m*v^2*w^3 + u*v^2*w^3 + 4*m^2*w^4 - 4*m*v*w^4))/
    (m*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2))), 0, 0, 0, 
  (2*(-1 + 2*ep)*(-1 + 3*ep)*(2*m^2 - m*u - 4*m*v + 2*u*v + v^2 - m*w + v*w))/
   ((3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
     3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
     2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
     m*v*w^2)), (ep*v*(256*m^5 - 280*m^4*u + 98*m^3*u^2 - 11*m^2*u^3 - 
     160*m^4*v + 98*m^3*u*v - 17*m^2*u^2*v + m*u^3*v + 16*m^3*v^2 - 
     27*m^2*u*v^2 + 10*m*u^2*v^2 + 6*m^2*v^3 + 17*m*u*v^3 - 3*u^2*v^3 - 
     m*v^4 - 3*u*v^4 - 136*m^4*w + 112*m^3*u*w - 21*m^2*u^2*w + 30*m^3*v*w + 
     29*m^2*u*v*w - 12*m*u^2*v*w + 13*m^2*v^2*w - 18*m*u*v^2*w + 
     5*u^2*v^2*w - 3*m*v^3*w + u*v^3*w + 14*m^3*w^2 - 9*m^2*u*w^2 + 
     8*m^2*v*w^2 - 14*m*u*v*w^2 - 3*m*v^2*w^2 + 4*u*v^2*w^2 + m^2*w^3 - 
     m*v*w^3))/((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  (2*(-1 + 2*ep)*(-1 + 3*ep)*(4*m^2 - m*u - 4*m*v + v^2 - m*w + v*w))/
   ((3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
     3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
     2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
     m*v*w^2)), -((ep*u*(64*m^5 - 48*m^4*u + 12*m^3*u^2 - m^2*u^3 + 
      192*m^4*v - 228*m^3*u*v + 81*m^2*u^2*v - 9*m*u^3*v - 260*m^3*v^2 + 
      169*m^2*u*v^2 - 26*m*u^2*v^2 + 96*m^2*v^3 - 37*m*u*v^3 + 3*u^2*v^3 - 
      11*m*v^4 + 3*u*v^4 - 48*m^4*w + 24*m^3*u*w - 3*m^2*u^2*w - 68*m^3*v*w + 
      57*m^2*u*v*w - 10*m*u^2*v*w + 95*m^2*v^2*w - 34*m*u*v^2*w + 
      3*u^2*v^2*w - 21*m*v^3*w + 5*u*v^3*w + 12*m^3*w^2 - 3*m^2*u*w^2 - 
      2*m^2*v*w^2 - 9*m*v^2*w^2 + 2*u*v^2*w^2 - m^2*w^3 + m*v*w^3))/
    ((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 0, 
  0, 0, 0, 0, 0, (-2*(-1 + 2*ep)^2*(4*m^2 - m*u - 4*m*v + v^2 - m*w + v*w))/
   ((3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
     3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
     2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
     m*v*w^2)), 0, 0, 0, (ep*v*(64*m^5 - 88*m^4*u + 34*m^3*u^2 - 4*m^2*u^3 - 
     64*m^4*v + 86*m^3*u*v - 29*m^2*u^2*v + 3*m*u^3*v + 20*m^3*v^2 - 
     36*m^2*u*v^2 + 9*m*u^2*v^2 - 2*m^2*v^3 + 9*m*u*v^3 - u^2*v^3 - u*v^4 - 
     40*m^4*w + 40*m^3*u*w - 8*m^2*u^2*w + 26*m^3*v*w - 17*m^2*u*v*w + 
     2*m*u^2*v*w - 4*m^2*v^2*w + 2*m*u*v^2*w - u^2*v^2*w + 6*m^3*w^2 - 
     4*m^2*u*w^2 - 2*m^2*v*w^2 - m*u*v*w^2 + u*v^2*w^2))/
   ((16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 
  (64*m^6 + 64*ep*m^6 - 48*m^5*u - 48*ep*m^5*u + 12*m^4*u^2 + 12*ep*m^4*u^2 - 
    m^3*u^3 - ep*m^3*u^3 - 128*m^5*v - 96*ep*m^5*v + 96*m^4*u*v - 
    16*ep*m^4*u*v - 24*m^3*u^2*v + 34*ep*m^3*u^2*v + 2*m^2*u^3*v - 
    6*ep*m^2*u^3*v + 68*m^4*v^2 + 52*ep*m^4*v^2 - 37*m^3*u*v^2 + 
    79*ep*m^3*u*v^2 + 5*m^2*u^2*v^2 - 45*ep*m^2*u^2*v^2 + 6*ep*m*u^3*v^2 - 
    14*m^3*v^3 - 12*ep*m^3*v^3 + 4*m^2*u*v^3 - 42*ep*m^2*u*v^3 + 
    14*ep*m*u^2*v^3 + m^2*v^4 + ep*m^2*v^4 + 6*ep*m*u*v^4 - 2*ep*u^2*v^4 - 
    48*m^5*w - 48*ep*m^5*w + 24*m^4*u*w + 24*ep*m^4*u*w - 3*m^3*u^2*w - 
    3*ep*m^3*u^2*w + 80*m^4*v*w + 64*ep*m^4*v*w - 44*m^3*u*v*w + 
    6*m^2*u^2*v*w - 6*ep*m^2*u^2*v*w - 29*m^3*v^2*w - 25*ep*m^3*v^2*w + 
    14*m^2*u*v^2*w - 18*ep*m^2*u*v^2*w - 2*m*u^2*v^2*w + 4*ep*m*u^2*v^2*w + 
    3*m^2*v^3*w + 3*ep*m^2*v^3*w - m*u*v^3*w + 7*ep*m*u*v^3*w - 
    2*ep*u^2*v^3*w + 12*m^4*w^2 + 12*ep*m^4*w^2 - 3*m^3*u*w^2 - 
    3*ep*m^3*u*w^2 - 16*m^3*v*w^2 - 14*ep*m^3*v*w^2 + 5*m^2*u*v*w^2 + 
    ep*m^2*u*v*w^2 + 3*m^2*v^2*w^2 + 3*ep*m^2*v^2*w^2 - m*u*v^2*w^2 + 
    ep*m*u*v^2*w^2 - m^3*w^3 - ep*m^3*w^3 + m^2*v*w^3 + ep*m^2*v*w^3)/
   ((16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), (2*m*v*(m^2 - u*v))/
   (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
    10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
    11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2), 
  -((ep*(4*m - u)*u*v*(3*m - u - v - w)*(8*m^2 - 3*m*u - 6*m*v + v^2 - m*w + 
      v*w))/((16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
      8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  (ep*m*(128*m^6 - 96*m^5*u + 24*m^4*u^2 - 2*m^3*u^3 - 256*m^5*v + 
     144*m^4*u*v - 24*m^3*u^2*v + m^2*u^3*v + 200*m^4*v^2 - 58*m^3*u*v^2 - 
     9*m^2*u^2*v^2 + 3*m*u^3*v^2 - 76*m^3*v^3 - 5*m^2*u*v^3 + 8*m*u^2*v^3 + 
     14*m^2*v^4 + 7*m*u*v^4 - u^2*v^4 - m*v^5 - u*v^5 - 160*m^5*w + 
     96*m^4*u*w - 18*m^3*u^2*w + m^2*u^3*w + 272*m^4*v*w - 144*m^3*u*v*w + 
     30*m^2*u^2*v*w - 3*m*u^3*v*w - 166*m^3*v^2*w + 72*m^2*u*v^2*w - 
     8*m*u^2*v^2*w + 43*m^2*v^3*w - 11*m*u*v^3*w - 4*m*v^4*w + 72*m^4*w^2 - 
     30*m^3*u*w^2 + 3*m^2*u^2*w^2 - 104*m^3*v*w^2 + 44*m^2*u*v*w^2 - 
     6*m*u^2*v*w^2 + 45*m^2*v^2*w^2 - 22*m*u*v^2*w^2 + u^2*v^2*w^2 - 
     6*m*v^3*w^2 + 3*u*v^3*w^2 - 14*m^3*w^3 + 3*m^2*u*w^3 + 17*m^2*v*w^3 - 
     4*m*u*v*w^3 - 4*m*v^2*w^3 + 2*u*v^2*w^3 + m^2*w^4 - m*v*w^4))/
   ((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  (ep*m*(256*m^6 - 256*m^5*u + 96*m^4*u^2 - 16*m^3*u^3 + m^2*u^4 - 
     320*m^5*v + 104*m^4*u*v + 54*m^3*u^2*v - 27*m^2*u^3*v + 3*m*u^4*v + 
     144*m^4*v^2 + 46*m^3*u*v^2 - 53*m^2*u^2*v^2 + 8*m*u^3*v^2 - 28*m^3*v^3 - 
     26*m^2*u*v^3 + 11*m*u^2*v^3 - u^3*v^3 + 2*m^2*v^4 + 3*m*u*v^4 - 
     u^2*v^4 - 256*m^5*w + 192*m^4*u*w - 48*m^3*u^2*w + 4*m^2*u^3*w + 
     312*m^4*v*w - 100*m^3*u*v*w - 14*m^2*u^2*v*w + 5*m*u^3*v*w - 
     126*m^3*v^2*w + 2*m^2*u*v^2*w + 12*m*u^2*v^2*w - u^3*v^2*w + 
     20*m^2*v^3*w - 2*u^2*v^3*w - m*v^4*w + u*v^4*w + 96*m^4*w^2 - 
     48*m^3*u*w^2 + 6*m^2*u^2*w^2 - 114*m^3*v*w^2 + 31*m^2*u*v*w^2 + 
     35*m^2*v^2*w^2 - 3*m*u*v^2*w^2 - u^2*v^2*w^2 - 3*m*v^3*w^2 + u*v^3*w^2 - 
     16*m^3*w^3 + 4*m^2*u*w^3 + 18*m^2*v*w^3 - 3*m*u*v*w^3 - 3*m*v^2*w^3 + 
     m^2*w^4 - m*v*w^4))/((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(128*ep*m^6 + 32*m^5*u - 
      32*ep*m^5*u - 16*m^4*u^2 - 8*ep*m^4*u^2 + 2*m^3*u^3 + 2*ep*m^3*u^3 - 
      16*m^5*v - 256*ep*m^5*v - 28*m^4*u*v + 128*ep*m^4*u*v + 6*m^3*u^2*v - 
      42*ep*m^3*u^2*v + m^2*u^3*v + 8*ep*m^2*u^3*v + 8*m^4*v^2 + 
      136*ep*m^4*v^2 + 21*m^3*u*v^2 - 76*ep*m^3*u*v^2 - 5*m^2*u^2*v^2 + 
      30*ep*m^2*u^2*v^2 - m*u^3*v^2 - 8*ep*m*u^3*v^2 - m^3*v^3 - 
      28*ep*m^3*v^3 - 5*m^2*u*v^3 + 24*ep*m^2*u*v^3 + 2*m*u^2*v^3 - 
      6*ep*m*u^2*v^3 + 2*ep*m^2*v^4 - 4*ep*m*u*v^4 + 2*ep*u^2*v^4 - 
      96*ep*m^5*w - 16*m^4*u*w + 16*ep*m^4*u*w + 4*m^3*u^2*w + 
      2*ep*m^3*u^2*w + 8*m^4*v*w + 160*ep*m^4*v*w + 11*m^3*u*v*w - 
      64*ep*m^3*u*v*w + 14*ep*m^2*u^2*v*w - 2*m^3*v^2*w - 58*ep*m^3*v^2*w - 
      6*m^2*u*v^2*w + 32*ep*m^2*u*v^2*w + m*u^2*v^2*w - 6*ep*m*u^2*v^2*w + 
      6*ep*m^2*v^3*w - 8*ep*m*u*v^3*w + 2*ep*u^2*v^3*w + 24*ep*m^4*w^2 + 
      2*m^3*u*w^2 - 2*ep*m^3*u*w^2 - m^3*v*w^2 - 32*ep*m^3*v*w^2 - 
      m^2*u*v*w^2 + 8*ep*m^2*u*v*w^2 + 6*ep*m^2*v^2*w^2 - 4*ep*m*u*v^2*w^2 - 
      2*ep*m^3*w^3 + 2*ep*m^2*v*w^3))/(ep*m*u*(3*m - u - v - w)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
      m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
      2*m*u*v*w + m^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
      17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
      8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
      m^2*w^2 - m*v*w^2))), 
  -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(18432*ep*m^10 - 27136*ep*m^9*u + 
      16640*ep*m^8*u^2 - 5440*ep*m^7*u^3 + 1000*ep*m^6*u^4 - 98*ep*m^5*u^5 + 
      4*ep*m^4*u^6 - 2560*m^9*v - 46080*ep*m^9*v + 15104*m^8*u*v + 
      84480*ep*m^8*u*v - 17280*m^7*u^2*v - 64640*ep*m^7*u^2*v + 
      8592*m^6*u^3*v + 26112*ep*m^6*u^3*v - 2174*m^5*u^4*v - 
      5844*ep*m^5*u^4*v + 276*m^4*u^5*v + 686*ep*m^4*u^5*v - 14*m^3*u^6*v - 
      33*ep*m^3*u^6*v + 1280*m^8*v^2 + 39168*ep*m^8*v^2 - 20864*m^7*u*v^2 - 
      88384*ep*m^7*u*v^2 + 20336*m^6*u^2*v^2 + 64176*ep*m^6*u^2*v^2 - 
      7168*m^5*u^3*v^2 - 19580*ep*m^5*u^3*v^2 + 938*m^4*u^4*v^2 + 
      2132*ep*m^4*u^4*v^2 + 4*m^3*u^5*v^2 + 91*ep*m^3*u^5*v^2 - 
      7*m^2*u^6*v^2 - 24*ep*m^2*u^6*v^2 + 320*m^7*v^3 - 16128*ep*m^7*v^3 + 
      14272*m^6*u*v^3 + 51456*ep*m^6*u*v^3 - 11120*m^5*u^2*v^3 - 
      32336*ep*m^5*u^2*v^3 + 2395*m^4*u^3*v^3 + 5676*ep*m^4*u^3*v^3 + 
      96*m^3*u^4*v^3 + 681*ep*m^3*u^4*v^3 - 84*m^2*u^5*v^3 - 
      297*ep*m^2*u^5*v^3 + 7*m*u^6*v^3 + 23*ep*m*u^6*v^3 - 320*m^6*v^4 + 
      3528*ep*m^6*v^4 - 5304*m^5*u*v^4 - 17234*ep*m^5*u*v^4 + 
      2815*m^4*u^2*v^4 + 7530*ep*m^4*u^2*v^4 - 56*m^3*u^3*v^4 + 
      405*ep*m^3*u^3*v^4 - 166*m^2*u^4*v^4 - 611*ep*m^2*u^4*v^4 + 
      22*m*u^5*v^4 + 73*ep*m*u^5*v^4 + 70*m^5*v^5 - 396*ep*m^5*v^5 + 
      985*m^4*u*v^5 + 3002*ep*m^4*u*v^5 - 251*m^3*u^2*v^5 - 
      568*ep*m^3*u^2*v^5 - 118*m^2*u^3*v^5 - 425*ep*m^2*u^3*v^5 + 
      41*m*u^4*v^5 + 128*ep*m*u^4*v^5 - 3*u^5*v^5 - 9*ep*u^5*v^5 - 
      5*m^4*v^6 + 18*ep*m^4*v^6 - 71*m^3*u*v^6 - 208*ep*m^3*u*v^6 - 
      2*m^2*u^2*v^6 - 15*ep*m^2*u^2*v^6 + 17*m*u^3*v^6 + 54*ep*m*u^3*v^6 - 
      3*u^4*v^6 - 9*ep*u^4*v^6 - 27136*ep*m^9*w + 33280*ep*m^8*u*w - 
      16320*ep*m^7*u^2*w + 4000*ep*m^6*u^3*w - 490*ep*m^5*u^4*w + 
      24*ep*m^4*u^5*w + 4096*m^8*v*w + 62464*ep*m^8*v*w - 19776*m^7*u*v*w - 
      99712*ep*m^7*u*v*w + 17920*m^6*u^2*v*w + 62624*ep*m^6*u^2*v*w - 
      6628*m^5*u^3*v*w - 19240*ep*m^5*u^3*v*w + 1110*m^4*u^4*v*w + 
      2890*ep*m^4*u^4*v*w - 70*m^3*u^5*v*w - 170*ep*m^3*u^5*v*w - 
      2688*m^7*v^2*w - 47296*ep*m^7*v^2*w + 24944*m^6*u*v^2*w + 
      95424*ep*m^6*u*v^2*w - 19064*m^5*u^2*v^2*w - 56108*ep*m^5*u^2*v^2*w + 
      5061*m^4*u^3*v^2*w + 12690*ep*m^4*u^3*v^2*w - 461*m^3*u^4*v^2*w - 
      856*ep*m^3*u^4*v^2*w + 2*m^2*u^5*v^2*w - 29*ep*m^2*u^5*v^2*w + 
      608*m^6*v^3*w + 16928*ep*m^6*v^3*w - 14332*m^5*u*v^3*w - 
      47928*ep*m^5*u*v^3*w + 8994*m^4*u^2*v^3*w + 24776*ep*m^4*u^2*v^3*w - 
      1676*m^3*u^3*v^3*w - 3742*ep*m^3*u^3*v^3*w + 31*m^2*u^4*v^3*w - 
      118*ep*m^2*u^4*v^3*w + 12*m*u^5*v^3*w + 48*ep*m*u^5*v^3*w - 
      88*m^5*v^4*w - 3130*ep*m^5*v^4*w + 3993*m^4*u*v^4*w + 
      12454*ep*m^4*u*v^4*w - 1947*m^3*u^2*v^4*w - 5080*ep*m^3*u^2*v^4*w + 
      218*m^2*u^3*v^4*w + 308*ep*m^2*u^3*v^4*w + 9*m*u^4*v^4*w + 
      80*ep*m*u^4*v^4*w - u^5*v^4*w - 5*ep*u^5*v^4*w + 18*m^4*v^5*w + 
      286*ep*m^4*v^5*w - 471*m^3*u*v^5*w - 1424*ep*m^3*u*v^5*w + 
      191*m^2*u^2*v^5*w + 500*ep*m^2*u^2*v^5*w - 4*m*u^3*v^5*w + 
      16*ep*m*u^3*v^5*w - 5*u^4*v^5*w - 18*ep*u^4*v^5*w - 2*m^3*v^6*w - 
      10*ep*m^3*v^6*w + 14*m^2*u*v^6*w + 43*ep*m^2*u*v^6*w - 11*m*u^2*v^6*w - 
      32*ep*m*u^2*v^6*w + 3*u^3*v^6*w + 9*ep*u^3*v^6*w + 16640*ep*m^8*w^2 - 
      16320*ep*m^7*u*w^2 + 6000*ep*m^6*u^2*w^2 - 980*ep*m^5*u^3*w^2 + 
      60*ep*m^4*u^4*w^2 - 2496*m^7*v*w^2 - 34688*ep*m^7*v*w^2 + 
      10064*m^6*u*v*w^2 + 46560*ep*m^6*u*v*w^2 - 6840*m^5*u^2*v*w^2 - 
      22536*ep*m^5*u^2*v*w^2 + 1680*m^4*u^3*v*w^2 + 4682*ep*m^4*u^3*v*w^2 - 
      140*m^3*u^4*v*w^2 - 354*ep*m^3*u^4*v*w^2 + 1664*m^6*v^2*w^2 + 
      22448*ep*m^6*v^2*w^2 - 11360*m^5*u*v^2*w^2 - 39796*ep*m^5*u*v^2*w^2 + 
      6539*m^4*u^2*v^2*w^2 + 17912*ep*m^4*u^2*v^2*w^2 - 
      1185*m^3*u^3*v^2*w^2 - 2682*ep*m^3*u^3*v^2*w^2 + 58*m^2*u^4*v^2*w^2 + 
      83*ep*m^2*u^4*v^2*w^2 - 492*m^5*v^3*w^2 - 6464*ep*m^5*v^3*w^2 + 
      5207*m^4*u*v^3*w^2 + 16446*ep*m^4*u*v^3*w^2 - 2571*m^3*u^2*v^3*w^2 - 
      6725*ep*m^3*u^2*v^3*w^2 + 364*m^2*u^3*v^3*w^2 + 
      762*ep*m^2*u^3*v^3*w^2 - 8*m*u^4*v^3*w^2 + 5*ep*m*u^4*v^3*w^2 + 
      90*m^4*v^4*w^2 + 866*ep*m^4*v^4*w^2 - 972*m^3*u*v^4*w^2 - 
      2973*ep*m^3*u*v^4*w^2 + 411*m^2*u^2*v^4*w^2 + 1054*ep*m^2*u^2*v^4*w^2 - 
      36*m*u^3*v^4*w^2 - 49*ep*m*u^3*v^4*w^2 - 5*ep*u^4*v^4*w^2 - 
      8*m^3*v^5*w^2 - 44*ep*m^3*v^5*w^2 + 54*m^2*u*v^5*w^2 + 
      167*ep*m^2*u*v^5*w^2 - 25*m*u^2*v^5*w^2 - 74*ep*m*u^2*v^5*w^2 + 
      2*u^3*v^5*w^2 + 5*ep*u^3*v^5*w^2 - 5440*ep*m^7*w^3 + 
      4000*ep*m^6*u*w^3 - 980*ep*m^5*u^2*w^3 + 80*ep*m^4*u^3*w^3 + 
      736*m^6*v*w^3 + 10048*ep*m^6*v*w^3 - 2492*m^5*u*v*w^3 - 
      10728*ep*m^5*u*v*w^3 + 1140*m^4*u^2*v*w^3 + 3566*ep*m^4*u^2*v*w^3 - 
      140*m^3*u^3*v*w^3 - 376*ep*m^3*u^3*v*w^3 - 440*m^5*v^2*w^3 - 
      5220*ep*m^5*v^2*w^3 + 2467*m^4*u*v^2*w^3 + 7946*ep*m^4*u*v^2*w^3 - 
      973*m^3*u^2*v^2*w^3 - 2458*ep*m^3*u^2*v^2*w^3 + 92*m^2*u^3*v^2*w^3 + 
      183*ep*m^2*u^3*v^2*w^3 + 112*m^4*v^3*w^3 + 1066*ep*m^4*v^3*w^3 - 
      813*m^3*u*v^3*w^3 - 2452*ep*m^3*u*v^3*w^3 + 295*m^2*u^2*v^3*w^3 + 
      716*ep*m^2*u^2*v^3*w^3 - 24*m*u^3*v^3*w^3 - 42*ep*m*u^3*v^3*w^3 - 
      12*m^3*v^4*w^3 - 76*ep*m^3*v^4*w^3 + 76*m^2*u*v^4*w^3 + 
      231*ep*m^2*u*v^4*w^3 - 25*m*u^2*v^4*w^3 - 64*ep*m*u^2*v^4*w^3 + 
      u^3*v^4*w^3 + 1000*ep*m^6*w^4 - 490*ep*m^5*u*w^4 + 60*ep*m^4*u^2*w^4 - 
      106*m^5*v*w^4 - 1588*ep*m^5*v*w^4 + 300*m^4*u*v*w^4 + 
      1216*ep*m^4*u*v*w^4 - 70*m^3*u^2*v*w^4 - 209*ep*m^3*u^2*v*w^4 + 
      51*m^4*v^2*w^4 + 592*ep*m^4*v^2*w^4 - 255*m^3*u*v^2*w^4 - 
      749*ep*m^3*u*v^2*w^4 + 53*m^2*u^2*v^2*w^4 + 121*ep*m^2*u^2*v^2*w^4 - 
      8*m^3*v^3*w^4 - 64*ep*m^3*v^3*w^4 + 46*m^2*u*v^3*w^4 + 
      133*ep*m^2*u*v^3*w^4 - 11*m*u^2*v^3*w^4 - 22*ep*m*u^2*v^3*w^4 - 
      98*ep*m^5*w^5 + 24*ep*m^4*u*w^5 + 6*m^4*v*w^5 + 128*ep*m^4*v*w^5 - 
      14*m^3*u*v*w^5 - 54*ep*m^3*u*v*w^5 - 2*m^3*v^2*w^5 - 
      26*ep*m^3*v^2*w^5 + 10*m^2*u*v^2*w^5 + 26*ep*m^2*u*v^2*w^5 + 
      4*ep*m^4*w^6 - 4*ep*m^3*v*w^6))/(ep*m*v^2*(3*m - u - v - w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
      8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(2048*ep*m^10*u - 2560*ep*m^9*u^2 + 
      1280*ep*m^8*u^3 - 320*ep*m^7*u^4 + 40*ep*m^6*u^5 - 2*ep*m^5*u^6 + 
      6144*m^10*v + 14336*ep*m^10*v - 2048*m^9*u*v - 9728*ep*m^9*u*v - 
      1536*m^8*u^2*v + 2304*ep*m^8*u^2*v + 704*m^7*u^3*v - 
      1216*ep*m^7*u^3*v + 8*m^6*u^4*v + 728*ep*m^6*u^4*v - 36*m^5*u^5*v - 
      174*ep*m^5*u^5*v + 4*m^4*u^6*v + 14*ep*m^4*u^6*v - 17920*m^9*v^2 - 
      39936*ep*m^9*v^2 + 8064*m^8*u*v^2 + 18816*ep*m^8*u*v^2 - 
      480*m^7*u^2*v^2 - 544*ep*m^7*u^2*v^2 + 1064*m^6*u^3*v^2 + 
      1624*ep*m^6*u^3*v^2 - 788*m^5*u^4*v^2 - 1522*ep*m^5*u^4*v^2 + 
      172*m^4*u^5*v^2 + 357*ep*m^4*u^5*v^2 - 12*m^3*u^6*v^2 - 
      26*ep*m^3*u^6*v^2 + 16640*m^8*v^3 + 40704*ep*m^8*v^3 - 1536*m^7*u*v^3 - 
      10560*ep*m^7*u*v^3 - 3488*m^6*u^2*v^3 - 3840*ep*m^6*u^2*v^3 - 
      304*m^5*u^3*v^3 - 1780*ep*m^5*u^3*v^3 + 793*m^4*u^4*v^3 + 
      1939*ep*m^4*u^4*v^3 - 191*m^3*u^5*v^3 - 432*ep*m^3*u^5*v^3 + 
      14*m^2*u^6*v^3 + 30*ep*m^2*u^6*v^3 - 7360*m^7*v^4 - 21248*ep*m^7*v^4 - 
      3144*m^6*u*v^4 + 2032*ep*m^6*u*v^4 + 3558*m^5*u^2*v^4 + 
      2532*ep*m^5*u^2*v^4 - 87*m^4*u^3*v^4 + 1265*ep*m^4*u^3*v^4 - 
      325*m^3*u^4*v^4 - 885*ep*m^3*u^4*v^4 + 59*m^2*u^5*v^4 + 
      133*ep*m^2*u^5*v^4 - 2*m*u^6*v^4 - 4*ep*m*u^6*v^4 + 1720*m^6*v^5 + 
      6328*ep*m^6*v^5 + 1812*m^5*u*v^5 - 434*ep*m^5*u*v^5 - 
      1166*m^4*u^2*v^5 + 53*ep*m^4*u^2*v^5 - 2*m^3*u^3*v^5 - 
      593*ep*m^3*u^3*v^5 + 58*m^2*u^4*v^5 + 161*ep*m^2*u^4*v^5 - 
      4*m*u^5*v^5 - 6*ep*m*u^5*v^5 - 206*m^5*v^6 - 1092*ep*m^5*v^6 - 
      366*m^4*u*v^6 + 310*ep*m^4*u*v^6 + 147*m^3*u^2*v^6 - 
      335*ep*m^3*u^2*v^6 + 17*m^2*u^3*v^6 + 146*ep*m^2*u^3*v^6 - 
      5*m*u^4*v^6 - 13*ep*m*u^4*v^6 + 10*m^4*v^7 + 102*ep*m^4*v^7 + 
      26*m^3*u*v^7 - 89*ep*m^3*u*v^7 - 5*m^2*u^2*v^7 + 72*ep*m^2*u^2*v^7 - 
      3*m*u^3*v^7 - 15*ep*m*u^3*v^7 - 4*ep*m^3*v^8 + 8*ep*m^2*u*v^8 - 
      4*ep*m*u^2*v^8 - 2560*ep*m^9*u*w + 2560*ep*m^8*u^2*w - 
      960*ep*m^7*u^3*w + 160*ep*m^6*u^4*w - 10*ep*m^5*u^5*w - 7680*m^9*v*w - 
      22016*ep*m^9*v*w + 768*m^8*u*v*w + 11136*ep*m^8*u*v*w + 
      1984*m^7*u^2*v*w - 2080*ep*m^7*u^2*v*w - 432*m^6*u^3*v*w + 
      1208*ep*m^6*u^3*v*w - 54*m^5*u^4*v*w - 480*ep*m^5*u^4*v*w + 
      14*m^4*u^5*v*w + 55*ep*m^4*u^5*v*w + 20480*m^8*v^2*w + 
      54784*ep*m^8*v^2*w - 6400*m^7*u*v^2*w - 23008*ep*m^7*u*v^2*w + 
      416*m^6*u^2*v^2*w + 3120*ep*m^6*u^2*v^2*w - 1052*m^5*u^3*v^2*w - 
      2318*ep*m^5*u^3*v^2*w + 437*m^4*u^4*v^2*w + 922*ep*m^4*u^4*v^2*w - 
      45*m^3*u^5*v^2*w - 98*ep*m^3*u^5*v^2*w - 15680*m^7*v^3*w - 
      47296*ep*m^7*v^3*w - 224*m^6*u*v^3*w + 14344*ep*m^6*u*v^3*w + 
      2940*m^5*u^2*v^3*w + 722*ep*m^5*u^2*v^3*w + 249*m^4*u^3*v^3*w + 
      1432*ep*m^4*u^3*v^3*w - 372*m^3*u^4*v^3*w - 830*ep*m^3*u^4*v^3*w + 
      47*m^2*u^5*v^3*w + 95*ep*m^2*u^5*v^3*w + 5280*m^6*v^4*w + 
      19904*ep*m^6*v^4*w + 2700*m^5*u*v^4*w - 5212*ep*m^5*u*v^4*w - 
      2663*m^4*u^2*v^4*w - 950*ep*m^4*u^2*v^4*w + 274*m^3*u^3*v^4*w - 
      176*ep*m^3*u^3*v^4*w + 101*m^2*u^4*v^4*w + 238*ep*m^2*u^4*v^4*w - 
      18*m*u^5*v^4*w - 36*ep*m*u^5*v^4*w - 830*m^5*v^5*w - 
      4462*ep*m^5*v^5*w - 932*m^4*u*v^5*w + 1829*ep*m^4*u*v^5*w + 
      710*m^3*u^2*v^5*w - 282*ep*m^3*u^2*v^5*w - 103*m^2*u^3*v^5*w + 
      43*ep*m^2*u^3*v^5*w - 10*m*u^4*v^5*w - 22*ep*m*u^4*v^5*w + 
      2*u^5*v^5*w + 4*ep*u^5*v^5*w + 50*m^4*v^6*w + 514*ep*m^4*v^6*w + 
      92*m^3*u*v^6*w - 452*ep*m^3*u*v^6*w - 60*m^2*u^2*v^6*w + 
      204*ep*m^2*u^2*v^6*w + 11*m*u^3*v^6*w - 24*ep*m*u^3*v^6*w - 
      2*ep*u^4*v^6*w - 24*ep*m^3*v^7*w + 44*ep*m^2*u*v^7*w - 
      24*ep*m*u^2*v^7*w + 4*ep*u^3*v^7*w + 1280*ep*m^8*u*w^2 - 
      960*ep*m^7*u^2*w^2 + 240*ep*m^6*u^3*w^2 - 20*ep*m^5*u^4*w^2 + 
      3840*m^8*v*w^2 + 14080*ep*m^8*v*w^2 + 320*m^7*u*v*w^2 - 
      5344*ep*m^7*u*v*w^2 - 768*m^6*u^2*v*w^2 + 912*ep*m^6*u^2*v*w^2 + 
      48*m^5*u^3*v*w^2 - 430*ep*m^5*u^3*v*w^2 + 16*m^4*u^4*v*w^2 + 
      79*ep*m^4*u^4*v*w^2 - 9280*m^7*v^2*w^2 - 30848*ep*m^7*v^2*w^2 + 
      2072*m^6*u*v^2*w^2 + 12024*ep*m^6*u*v^2*w^2 - 382*m^5*u^2*v^2*w^2 - 
      2426*ep*m^5*u^2*v^2*w^2 + 372*m^4*u^3*v^2*w^2 + 
      898*ep*m^4*u^3*v^2*w^2 - 65*m^3*u^4*v^2*w^2 - 141*ep*m^3*u^4*v^2*w^2 + 
      5520*m^6*v^3*w^2 + 21744*ep*m^6*v^3*w^2 + 480*m^5*u*v^3*w^2 - 
      7858*ep*m^5*u*v^3*w^2 - 876*m^4*u^2*v^3*w^2 + 594*ep*m^4*u^2*v^3*w^2 - 
      101*m^3*u^3*v^3*w^2 - 439*ep*m^3*u^3*v^3*w^2 + 53*m^2*u^4*v^3*w^2 + 
      113*ep*m^2*u^4*v^3*w^2 - 1260*m^5*v^4*w^2 - 6928*ep*m^5*v^4*w^2 - 
      722*m^4*u*v^4*w^2 + 3153*ep*m^4*u*v^4*w^2 + 684*m^3*u^2*v^4*w^2 - 
      98*ep*m^3*u^2*v^4*w^2 - 65*m^2*u^3*v^4*w^2 + 13*ep*m^2*u^3*v^4*w^2 - 
      15*m*u^4*v^4*w^2 - 31*ep*m*u^4*v^4*w^2 + 100*m^4*v^5*w^2 + 
      1040*ep*m^4*v^5*w^2 + 118*m^3*u*v^5*w^2 - 846*ep*m^3*u*v^5*w^2 - 
      110*m^2*u^2*v^5*w^2 + 208*ep*m^2*u^2*v^5*w^2 + 21*m*u^3*v^5*w^2 - 
      3*ep*m*u^3*v^5*w^2 - 2*ep*u^4*v^5*w^2 - 60*ep*m^3*v^6*w^2 + 
      96*ep*m^2*u*v^6*w^2 - 48*ep*m*u^2*v^6*w^2 + 8*ep*u^3*v^6*w^2 - 
      320*ep*m^7*u*w^3 + 160*ep*m^6*u^2*w^3 - 20*ep*m^5*u^3*w^3 - 
      960*m^7*v*w^3 - 4800*ep*m^7*v*w^3 - 208*m^6*u*v*w^3 + 
      1352*ep*m^6*u*v*w^3 + 108*m^5*u^2*v*w^3 - 210*ep*m^5*u^2*v*w^3 + 
      4*m^4*u^3*v*w^3 + 51*ep*m^4*u^3*v*w^3 + 2080*m^6*v^2*w^3 + 
      9088*ep*m^6*v^2*w^3 - 372*m^5*u*v^2*w^3 - 3258*ep*m^5*u*v^2*w^3 + 
      137*m^4*u^2*v^2*w^3 + 656*ep*m^4*u^2*v^2*w^3 - 45*m^3*u^3*v^2*w^3 - 
      108*ep*m^3*u^3*v^2*w^3 - 860*m^5*v^3*w^3 - 4932*ep*m^5*v^3*w^3 - 
      114*m^4*u*v^3*w^3 + 2069*ep*m^4*u*v^3*w^3 + 106*m^3*u^2*v^3*w^3 - 
      210*ep*m^3*u^2*v^3*w^3 + 15*m^2*u^3*v^3*w^3 + 52*ep*m^2*u^3*v^3*w^3 + 
      100*m^4*v^4*w^3 + 1060*ep*m^4*v^4*w^3 + 62*m^3*u*v^4*w^3 - 
      716*ep*m^3*u*v^4*w^3 - 60*m^2*u^2*v^4*w^3 + 92*ep*m^2*u^2*v^4*w^3 + 
      7*m*u^3*v^4*w^3 + 6*ep*m*u^3*v^4*w^3 - 80*ep*m^3*v^5*w^3 + 
      104*ep*m^2*u*v^5*w^3 - 40*ep*m*u^2*v^5*w^3 + 4*ep*u^3*v^5*w^3 + 
      40*ep*m^6*u*w^4 - 10*ep*m^5*u^2*w^4 + 120*m^6*v*w^4 + 
      920*ep*m^6*v*w^4 + 36*m^5*u*v*w^4 - 180*ep*m^5*u*v*w^4 - 
      4*m^4*u^2*v*w^4 + 19*ep*m^4*u^2*v*w^4 - 230*m^5*v^2*w^4 - 
      1468*ep*m^5*v^2*w^4 + 40*m^4*u*v^2*w^4 + 445*ep*m^4*u*v^2*w^4 - 
      15*m^3*u^2*v^2*w^4 - 59*ep*m^3*u^2*v^2*w^4 + 50*m^4*v^3*w^4 + 
      550*ep*m^4*v^3*w^4 + 8*m^3*u*v^3*w^4 - 257*ep*m^3*u*v^3*w^4 - 
      5*m^2*u^2*v^3*w^4 + 16*ep*m^2*u^2*v^3*w^4 - 60*ep*m^3*v^4*w^4 + 
      56*ep*m^2*u*v^4*w^4 - 12*ep*m*u^2*v^4*w^4 - 2*ep*m^5*u*w^5 - 
      6*m^5*v*w^5 - 94*ep*m^5*v*w^5 - 2*m^4*u*v*w^5 + 10*ep*m^4*u*v*w^5 + 
      10*m^4*v^2*w^5 + 122*ep*m^4*v^2*w^5 - 2*m^3*u*v^2*w^5 - 
      24*ep*m^3*u*v^2*w^5 - 24*ep*m^3*v^3*w^5 + 12*ep*m^2*u*v^3*w^5 + 
      4*ep*m^4*v*w^6 - 4*ep*m^3*v^2*w^6))/(ep*m^2*u*v*(3*m - u - v - w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
      8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(6144*m^10 + 14336*ep*m^10 - 2560*m^9*u - 
      7680*ep*m^9*u - 2304*m^8*u^2 - 2816*ep*m^8*u^2 + 1984*m^7*u^3 + 
      3136*ep*m^7*u^3 - 584*m^6*u^4 - 936*ep*m^6*u^4 + 78*m^5*u^5 + 
      122*ep*m^5*u^5 - 4*m^4*u^6 - 6*ep*m^4*u^6 - 17920*m^9*v - 
      39936*ep*m^9*v + 9600*m^8*u*v + 22400*ep*m^8*u*v + 864*m^7*u^2*v + 
      736*ep*m^7*u^2*v - 1304*m^6*u^3*v - 2216*ep*m^6*u^3*v + 208*m^5*u^4*v + 
      222*ep*m^5*u^4*v + 4*m^4*u^5*v + 55*ep*m^4*u^5*v - 2*m^3*u^6*v - 
      8*ep*m^3*u^6*v + 16640*m^8*v^2 + 40704*ep*m^8*v^2 - 2752*m^7*u*v^2 - 
      15872*ep*m^7*u*v^2 - 5424*m^6*u^2*v^2 - 3424*ep*m^6*u^2*v^2 + 
      2304*m^5*u^3*v^2 + 1088*ep*m^5*u^3*v^2 - 255*m^4*u^4*v^2 + 
      463*ep*m^4*u^4*v^2 - 9*m^3*u^5*v^2 - 148*ep*m^3*u^5*v^2 + 
      2*m^2*u^6*v^2 + 10*ep*m^2*u^6*v^2 - 7360*m^7*v^3 - 21248*ep*m^7*v^3 - 
      2728*m^6*u*v^3 + 4728*ep*m^6*u*v^3 + 4674*m^5*u^2*v^3 + 
      2098*ep*m^5*u^2*v^3 - 1243*m^4*u^3*v^3 + 357*ep*m^4*u^3*v^3 + 
      63*m^3*u^4*v^3 - 427*ep*m^3*u^4*v^3 + 7*m^2*u^5*v^3 + 
      55*ep*m^2*u^5*v^3 + 1720*m^6*v^4 + 6328*ep*m^6*v^4 + 1746*m^5*u*v^4 - 
      1102*ep*m^5*u*v^4 - 1430*m^4*u^2*v^4 + 325*ep*m^4*u^2*v^4 + 
      204*m^3*u^3*v^4 - 605*ep*m^3*u^3*v^4 + 6*m^2*u^4*v^4 + 
      137*ep*m^2*u^4*v^4 - 2*ep*m*u^5*v^4 - 206*m^5*v^5 - 1092*ep*m^5*v^5 - 
      362*m^4*u*v^5 + 392*ep*m^4*u*v^5 + 169*m^3*u^2*v^5 - 
      415*ep*m^3*u^2*v^5 + 5*m^2*u^3*v^5 + 188*ep*m^2*u^3*v^5 - 3*m*u^4*v^5 - 
      17*ep*m*u^4*v^5 + 10*m^4*v^6 + 102*ep*m^4*v^6 + 26*m^3*u*v^6 - 
      93*ep*m^3*u*v^6 - 5*m^2*u^2*v^6 + 80*ep*m^2*u^2*v^6 - 3*m*u^3*v^6 - 
      19*ep*m*u^3*v^6 - 4*ep*m^3*v^7 + 8*ep*m^2*u*v^7 - 4*ep*m*u^2*v^7 - 
      7680*m^9*w - 22016*ep*m^9*w + 1280*m^8*u*w + 9600*ep*m^8*u*w + 
      3072*m^7*u^2*w + 2656*ep*m^7*u^2*w - 1584*m^6*u^3*w - 
      2152*ep*m^6*u^3*w + 286*m^5*u^4*w + 408*ep*m^5*u^4*w - 18*m^4*u^5*w - 
      25*ep*m^4*u^5*w + 20480*m^8*v*w + 54784*ep*m^8*v*w - 7808*m^7*u*v*w - 
      28384*ep*m^7*u*v*w - 1248*m^6*u^2*v*w + 2800*ep*m^6*u^2*v*w + 
      772*m^5*u^3*v*w + 98*ep*m^5*u^3*v*w - 69*m^4*u^4*v*w + 
      126*ep*m^4*u^4*v*w - m^3*u^5*v*w - 24*ep*m^3*u^5*v*w - 
      15680*m^7*v^2*w - 47296*ep*m^7*v^2*w + 640*m^6*u*v^2*w + 
      19880*ep*m^6*u*v^2*w + 4560*m^5*u^2*v^2*w - 494*ep*m^5*u^2*v^2*w - 
      1311*m^4*u^3*v^2*w + 238*ep*m^4*u^3*v^2*w + 72*m^3*u^4*v^2*w - 
      300*ep*m^3*u^4*v^2*w + 5*m^2*u^5*v^2*w + 35*ep*m^2*u^5*v^2*w + 
      5280*m^6*v^3*w + 19904*ep*m^6*v^3*w + 2500*m^5*u*v^3*w - 
      7246*ep*m^5*u*v^3*w - 3253*m^4*u^2*v^3*w - 58*ep*m^4*u^2*v^3*w + 
      778*m^3*u^3*v^3*w - 110*ep*m^3*u^3*v^3*w - 45*m^2*u^4*v^3*w + 
      110*ep*m^2*u^4*v^3*w - 2*m*u^5*v^3*w - 12*ep*m*u^5*v^3*w - 
      830*m^5*v^4*w - 4462*ep*m^5*v^4*w - 916*m^4*u*v^4*w + 
      2159*ep*m^4*u*v^4*w + 778*m^3*u^2*v^4*w - 584*ep*m^3*u^2*v^4*w - 
      157*m^2*u^3*v^4*w + 149*ep*m^2*u^3*v^4*w + 6*m*u^4*v^4*w - 
      24*ep*m*u^4*v^4*w + 50*m^4*v^5*w + 514*ep*m^4*v^5*w + 92*m^3*u*v^5*w - 
      472*ep*m^3*u*v^5*w - 60*m^2*u^2*v^5*w + 240*ep*m^2*u^2*v^5*w + 
      11*m*u^3*v^5*w - 44*ep*m*u^3*v^5*w + 2*ep*u^4*v^5*w - 24*ep*m^3*v^6*w + 
      44*ep*m^2*u*v^6*w - 24*ep*m*u^2*v^6*w + 4*ep*u^3*v^6*w + 3840*m^8*w^2 + 
      14080*ep*m^8*w^2 + 128*m^7*u*w^2 - 5088*ep*m^7*u*w^2 - 
      1296*m^6*u^2*w^2 - 720*ep*m^6*u^2*w^2 + 384*m^5*u^3*w^2 + 
      434*ep*m^5*u^3*w^2 - 32*m^4*u^4*w^2 - 39*ep*m^4*u^4*w^2 - 
      9280*m^7*v*w^2 - 30848*ep*m^7*v*w^2 + 2552*m^6*u*v*w^2 + 
      14968*ep*m^6*u*v*w^2 + 294*m^5*u^2*v*w^2 - 2730*ep*m^5*u^2*v*w^2 - 
      80*m^4*u^3*v*w^2 + 446*ep*m^4*u^3*v*w^2 - m^3*u^4*v*w^2 - 
      53*ep*m^3*u^4*v*w^2 + 5520*m^6*v^2*w^2 + 21744*ep*m^6*v^2*w^2 + 
      276*m^5*u*v^2*w^2 - 9950*ep*m^5*u*v^2*w^2 - 1304*m^4*u^2*v^2*w^2 + 
      1360*ep*m^4*u^2*v^2*w^2 + 185*m^3*u^3*v^2*w^2 - 
      383*ep*m^3*u^3*v^2*w^2 + 9*m^2*u^4*v^2*w^2 + 79*ep*m^2*u^4*v^2*w^2 - 
      1260*m^5*v^3*w^2 - 6928*ep*m^5*v^3*w^2 - 698*m^4*u*v^3*w^2 + 
      3653*ep*m^4*u*v^3*w^2 + 760*m^3*u^2*v^3*w^2 - 476*ep*m^3*u^2*v^3*w^2 - 
      121*m^2*u^3*v^3*w^2 + 95*ep*m^2*u^3*v^3*w^2 - 5*m*u^4*v^3*w^2 - 
      33*ep*m*u^4*v^3*w^2 + 100*m^4*v^4*w^2 + 1040*ep*m^4*v^4*w^2 + 
      118*m^3*u*v^4*w^2 - 886*ep*m^3*u*v^4*w^2 - 110*m^2*u^2*v^4*w^2 + 
      268*ep*m^2*u^2*v^4*w^2 + 21*m*u^3*v^4*w^2 - 31*ep*m*u^3*v^4*w^2 + 
      2*ep*u^4*v^4*w^2 - 60*ep*m^3*v^5*w^2 + 96*ep*m^2*u*v^5*w^2 - 
      48*ep*m*u^2*v^5*w^2 + 8*ep*u^3*v^5*w^2 - 960*m^7*w^3 - 
      4800*ep*m^7*w^3 - 176*m^6*u*w^3 + 1416*ep*m^6*u*w^3 + 216*m^5*u^2*w^3 + 
      38*ep*m^5*u^2*w^3 - 28*m^4*u^3*w^3 - 23*ep*m^4*u^3*w^3 + 
      2080*m^6*v*w^3 + 9088*ep*m^6*v*w^3 - 444*m^5*u*v*w^3 - 
      4010*ep*m^5*u*v*w^3 + 27*m^4*u^2*v*w^3 + 788*ep*m^4*u^2*v*w^3 - 
      9*m^3*u^3*v*w^3 - 86*ep*m^3*u^3*v*w^3 - 860*m^5*v^2*w^3 - 
      4932*ep*m^5*v^2*w^3 - 98*m^4*u*v^2*w^3 + 2409*ep*m^4*u*v^2*w^3 + 
      142*m^3*u^2*v^2*w^3 - 380*ep*m^3*u^2*v^2*w^3 + m^2*u^3*v^2*w^3 + 
      70*ep*m^2*u^3*v^2*w^3 + 100*m^4*v^3*w^3 + 1060*ep*m^4*v^3*w^3 + 
      62*m^3*u*v^3*w^3 - 756*ep*m^3*u*v^3*w^3 - 60*m^2*u^2*v^3*w^3 + 
      136*ep*m^2*u^2*v^3*w^3 + 7*m*u^3*v^3*w^3 - 6*ep*m*u^3*v^3*w^3 - 
      80*ep*m^3*v^4*w^3 + 104*ep*m^2*u*v^4*w^3 - 40*ep*m*u^2*v^4*w^3 + 
      4*ep*u^3*v^4*w^3 + 120*m^6*w^4 + 920*ep*m^6*w^4 + 34*m^5*u*w^4 - 
      204*ep*m^5*u*w^4 - 12*m^4*u^2*w^4 + 5*ep*m^4*u^2*w^4 - 230*m^5*v*w^4 - 
      1468*ep*m^5*v*w^4 + 44*m^4*u*v*w^4 + 535*ep*m^4*u*v*w^4 - 
      9*m^3*u^2*v*w^4 - 73*ep*m^3*u^2*v*w^4 + 50*m^4*v^2*w^4 + 
      550*ep*m^4*v^2*w^4 + 8*m^3*u*v^2*w^4 - 277*ep*m^3*u*v^2*w^4 - 
      5*m^2*u^2*v^2*w^4 + 28*ep*m^2*u^2*v^2*w^4 - 60*ep*m^3*v^3*w^4 + 
      56*ep*m^2*u*v^3*w^4 - 12*ep*m*u^2*v^3*w^4 - 6*m^5*w^5 - 94*ep*m^5*w^5 - 
      2*m^4*u*w^5 + 12*ep*m^4*u*w^5 + 10*m^4*v*w^5 + 122*ep*m^4*v*w^5 - 
      2*m^3*u*v*w^5 - 28*ep*m^3*u*v*w^5 - 24*ep*m^3*v^2*w^5 + 
      12*ep*m^2*u*v^2*w^5 + 4*ep*m^4*w^6 - 4*ep*m^3*v*w^6))/
    (m*u*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
      m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
      2*m*u*v*w + m^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
      17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
      8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
      m^2*w^2 - m*v*w^2))), 
  -(((-1 + 2*ep)*(6144*m^10 + 14336*ep*m^10 - 2560*m^9*u - 6656*ep*m^9*u - 
      1280*m^8*u^2 - 2304*ep*m^8*u^2 + 960*m^7*u^3 + 1984*ep*m^7*u^3 - 
      200*m^6*u^4 - 424*ep*m^6*u^4 + 14*m^5*u^5 + 30*ep*m^5*u^5 - 
      17920*m^9*v - 39936*ep*m^9*v + 9088*m^8*u*v + 19584*ep*m^8*u*v - 
      288*m^7*u^2*v + 672*ep*m^7*u^2*v - 312*m^6*u^3*v - 1400*ep*m^6*u^3*v - 
      8*m^5*u^4*v + 130*ep*m^5*u^4*v + 8*m^4*u^5*v + 7*ep*m^4*u^5*v + 
      16640*m^8*v^2 + 40704*ep*m^8*v^2 - 2240*m^7*u*v^2 - 
      13120*ep*m^7*u*v^2 - 4432*m^6*u^2*v^2 - 3712*ep*m^6*u^2*v^2 + 
      1584*m^5*u^3*v^2 + 1020*ep*m^5*u^3*v^2 - 153*m^4*u^4*v^2 + 
      191*ep*m^4*u^4*v^2 + m^3*u^5*v^2 - 42*ep*m^3*u^5*v^2 - 7360*m^7*v^3 - 
      21248*ep*m^7*v^3 - 2920*m^6*u*v^3 + 3432*ep*m^6*u*v^3 + 
      4170*m^5*u^2*v^3 + 2350*ep*m^5*u^2*v^3 - 925*m^4*u^3*v^3 + 
      261*ep*m^4*u^3*v^3 + 19*m^3*u^4*v^3 - 315*ep*m^3*u^4*v^3 + 
      7*m^2*u^5*v^3 + 35*ep*m^2*u^5*v^3 + 1720*m^6*v^4 + 6328*ep*m^6*v^4 + 
      1778*m^5*u*v^4 - 782*ep*m^5*u*v^4 - 1312*m^4*u^2*v^4 + 
      183*ep*m^4*u^2*v^4 + 142*m^3*u^3*v^4 - 521*ep*m^3*u^3*v^4 + 
      12*m^2*u^4*v^4 + 107*ep*m^2*u^4*v^4 - 206*m^5*v^5 - 1092*ep*m^5*v^5 - 
      364*m^4*u*v^5 + 352*ep*m^4*u*v^5 + 159*m^3*u^2*v^5 - 
      375*ep*m^3*u^2*v^5 + 9*m^2*u^3*v^5 + 164*ep*m^2*u^3*v^5 - 3*m*u^4*v^5 - 
      13*ep*m*u^4*v^5 + 10*m^4*v^6 + 102*ep*m^4*v^6 + 26*m^3*u*v^6 - 
      91*ep*m^3*u*v^6 - 5*m^2*u^2*v^6 + 76*ep*m^2*u^2*v^6 - 3*m*u^3*v^6 - 
      17*ep*m*u^3*v^6 - 4*ep*m^3*v^7 + 8*ep*m^2*u*v^7 - 4*ep*m*u^2*v^7 - 
      7680*m^9*w - 22016*ep*m^9*w + 1280*m^8*u*w + 8064*ep*m^8*u*w + 
      2048*m^7*u^2*w + 2400*ep*m^7*u^2*w - 816*m^6*u^3*w - 
      1384*ep*m^6*u^3*w + 94*m^5*u^4*w + 168*ep*m^5*u^4*w - 2*m^4*u^5*w - 
      3*ep*m^4*u^5*w + 20480*m^8*v*w + 54784*ep*m^8*v*w - 7296*m^7*u*v*w - 
      24736*ep*m^7*u*v*w - 256*m^6*u^2*v*w + 2064*ep*m^6*u^2*v*w + 
      148*m^5*u^3*v*w - 10*ep*m^5*u^3*v*w + 17*m^4*u^4*v*w + 
      62*ep*m^4*u^4*v*w - m^3*u^5*v*w - 4*ep*m^3*u^5*v*w - 15680*m^7*v^2*w - 
      47296*ep*m^7*v^2*w + 256*m^6*u*v^2*w + 17032*ep*m^6*u*v^2*w + 
      3840*m^5*u^2*v^2*w + 362*ep*m^5*u^2*v^2*w - 891*m^4*u^3*v^2*w + 
      30*ep*m^4*u^3*v^2*w + 32*m^3*u^4*v^2*w - 144*ep*m^3*u^4*v^2*w + 
      m^2*u^5*v^2*w + 5*ep*m^2*u^5*v^2*w + 5280*m^6*v^3*w + 
      19904*ep*m^6*v^3*w + 2596*m^5*u*v^3*w - 6250*ep*m^5*u*v^3*w - 
      2999*m^4*u^2*v^3*w - 542*ep*m^4*u^2*v^3*w + 624*m^3*u^3*v^3*w + 
      44*ep*m^3*u^3*v^3*w - 27*m^2*u^4*v^3*w + 52*ep*m^2*u^4*v^3*w - 
      830*m^5*v^4*w - 4462*ep*m^5*v^4*w - 924*m^4*u*v^4*w + 
      1997*ep*m^4*u*v^4*w + 748*m^3*u^2*v^4*w - 432*ep*m^3*u^2*v^4*w - 
      137*m^2*u^3*v^4*w + 87*ep*m^2*u^3*v^4*w + 2*m*u^4*v^4*w - 
      16*ep*m*u^4*v^4*w + 50*m^4*v^5*w + 514*ep*m^4*v^5*w + 92*m^3*u*v^5*w - 
      462*ep*m^3*u*v^5*w - 60*m^2*u^2*v^5*w + 222*ep*m^2*u^2*v^5*w + 
      11*m*u^3*v^5*w - 34*ep*m*u^3*v^5*w - 24*ep*m^3*v^6*w + 
      44*ep*m^2*u*v^6*w - 24*ep*m*u^2*v^6*w + 4*ep*u^3*v^6*w + 3840*m^8*w^2 + 
      14080*ep*m^8*w^2 + 128*m^7*u*w^2 - 4192*ep*m^7*u*w^2 - 
      912*m^6*u^2*w^2 - 720*ep*m^6*u^2*w^2 + 192*m^5*u^3*w^2 + 
      266*ep*m^5*u^3*w^2 - 8*m^4*u^4*w^2 - 11*ep*m^4*u^4*w^2 - 
      9280*m^7*v*w^2 - 30848*ep*m^7*v*w^2 + 2360*m^6*u*v*w^2 + 
      13160*ep*m^6*u*v*w^2 - 18*m^5*u^2*v*w^2 - 2190*ep*m^5*u^2*v*w^2 + 
      46*m^4*u^3*v*w^2 + 350*ep*m^4*u^3*v*w^2 - 9*m^3*u^4*v*w^2 - 
      31*ep*m^3*u^4*v*w^2 + 5520*m^6*v^2*w^2 + 21744*ep*m^6*v^2*w^2 + 
      372*m^5*u*v^2*w^2 - 8882*ep*m^5*u*v^2*w^2 - 1130*m^4*u^2*v^2*w^2 + 
      892*ep*m^4*u^2*v^2*w^2 + 109*m^3*u^3*v^2*w^2 - 271*ep*m^3*u^3*v^2*w^2 + 
      11*m^2*u^4*v^2*w^2 + 51*ep*m^2*u^4*v^2*w^2 - 1260*m^5*v^3*w^2 - 
      6928*ep*m^5*v^3*w^2 - 710*m^4*u*v^3*w^2 + 3405*ep*m^4*u*v^3*w^2 + 
      728*m^3*u^2*v^3*w^2 - 282*ep*m^3*u^2*v^3*w^2 - 101*m^2*u^3*v^3*w^2 + 
      43*ep*m^2*u^3*v^3*w^2 - 7*m*u^4*v^3*w^2 - 27*ep*m*u^4*v^3*w^2 + 
      100*m^4*v^4*w^2 + 1040*ep*m^4*v^4*w^2 + 118*m^3*u*v^4*w^2 - 
      866*ep*m^3*u*v^4*w^2 - 110*m^2*u^2*v^4*w^2 + 238*ep*m^2*u^2*v^4*w^2 + 
      21*m*u^3*v^4*w^2 - 17*ep*m*u^3*v^4*w^2 - 60*ep*m^3*v^5*w^2 + 
      96*ep*m^2*u*v^5*w^2 - 48*ep*m*u^2*v^5*w^2 + 8*ep*u^3*v^5*w^2 - 
      960*m^7*w^3 - 4800*ep*m^7*w^3 - 176*m^6*u*w^3 + 1160*ep*m^6*u*w^3 + 
      152*m^5*u^2*w^3 + 54*ep*m^5*u^2*w^3 - 12*m^4*u^3*w^3 - 
      11*ep*m^4*u^3*w^3 + 2080*m^6*v*w^3 + 9088*ep*m^6*v*w^3 - 
      412*m^5*u*v*w^3 - 3582*ep*m^5*u*v*w^3 + 69*m^4*u^2*v*w^3 + 
      660*ep*m^4*u^2*v*w^3 - 17*m^3*u^3*v*w^3 - 68*ep*m^3*u^3*v*w^3 - 
      860*m^5*v^2*w^3 - 4932*ep*m^5*v^2*w^3 - 106*m^4*u*v^2*w^3 + 
      2237*ep*m^4*u*v^2*w^3 + 128*m^3*u^2*v^2*w^3 - 288*ep*m^3*u^2*v^2*w^3 + 
      5*m^2*u^3*v^2*w^3 + 56*ep*m^2*u^3*v^2*w^3 + 100*m^4*v^3*w^3 + 
      1060*ep*m^4*v^3*w^3 + 62*m^3*u*v^3*w^3 - 736*ep*m^3*u*v^3*w^3 - 
      60*m^2*u^2*v^3*w^3 + 114*ep*m^2*u^2*v^3*w^3 + 7*m*u^3*v^3*w^3 - 
      80*ep*m^3*v^4*w^3 + 104*ep*m^2*u*v^4*w^3 - 40*ep*m*u^2*v^4*w^3 + 
      4*ep*u^3*v^4*w^3 + 120*m^6*w^4 + 920*ep*m^6*w^4 + 34*m^5*u*w^4 - 
      168*ep*m^5*u*w^4 - 8*m^4*u^2*w^4 + 3*ep*m^4*u^2*w^4 - 230*m^5*v*w^4 - 
      1468*ep*m^5*v*w^4 + 42*m^4*u*v*w^4 + 487*ep*m^4*u*v*w^4 - 
      11*m^3*u^2*v*w^4 - 63*ep*m^3*u^2*v*w^4 + 50*m^4*v^2*w^4 + 
      550*ep*m^4*v^2*w^4 + 8*m^3*u*v^2*w^4 - 267*ep*m^3*u*v^2*w^4 - 
      5*m^2*u^2*v^2*w^4 + 22*ep*m^2*u^2*v^2*w^4 - 60*ep*m^3*v^3*w^4 + 
      56*ep*m^2*u*v^3*w^4 - 12*ep*m*u^2*v^3*w^4 - 6*m^5*w^5 - 94*ep*m^5*w^5 - 
      2*m^4*u*w^5 + 10*ep*m^4*u*w^5 + 10*m^4*v*w^5 + 122*ep*m^4*v*w^5 - 
      2*m^3*u*v*w^5 - 26*ep*m^3*u*v*w^5 - 24*ep*m^3*v^2*w^5 + 
      12*ep*m^2*u*v^2*w^5 + 4*ep*m^4*w^6 - 4*ep*m^3*v*w^6))/
    (m*u*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
      8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 0, 
  0, -(((-1 + 2*ep)*(-1 + 3*ep)*(14336*ep*m^10 - 22016*ep*m^9*u + 
      14080*ep*m^8*u^2 - 4800*ep*m^7*u^3 + 920*ep*m^6*u^4 - 94*ep*m^5*u^5 + 
      4*ep*m^4*u^6 - 3072*m^9*v - 35840*ep*m^9*v + 14848*m^8*u*v + 
      70400*ep*m^8*u*v - 16512*m^7*u^2*v - 56384*ep*m^7*u^2*v + 
      8192*m^6*u^3*v + 23600*ep*m^6*u^3*v - 2092*m^5*u^4*v - 
      5456*ep*m^5*u^4*v + 270*m^4*u^5*v + 662*ep*m^4*u^5*v - 14*m^3*u^6*v - 
      33*ep*m^3*u^6*v + 2560*m^8*v^2 + 30464*ep*m^8*v^2 - 20096*m^7*u*v^2 - 
      74240*ep*m^7*u*v^2 + 18464*m^6*u^2*v^2 + 54672*ep*m^6*u^2*v^2 - 
      6280*m^5*u^3*v^2 - 16488*ep*m^5*u^3*v^2 + 772*m^4*u^4*v^2 + 
      1654*ep*m^4*u^4*v^2 + 15*m^3*u^5*v^2 + 119*ep*m^3*u^5*v^2 - 
      7*m^2*u^6*v^2 - 24*ep*m^2*u^6*v^2 - 640*m^7*v^3 - 12544*ep*m^7*v^3 + 
      12832*m^6*u*v^3 + 42448*ep*m^6*u*v^3 - 8872*m^5*u^2*v^3 - 
      24972*ep*m^5*u^2*v^3 + 1398*m^4*u^3*v^3 + 2934*ep*m^4*u^3*v^3 + 
      283*m^3*u^4*v^3 + 1169*ep*m^3*u^4*v^3 - 97*m^2*u^5*v^3 - 
      331*ep*m^2*u^5*v^3 + 7*m*u^6*v^3 + 23*ep*m*u^6*v^3 + 2744*ep*m^6*v^4 - 
      4440*m^5*u*v^4 - 13770*ep*m^5*u*v^4 + 1818*m^4*u^2*v^4 + 
      4756*ep*m^4*u^2*v^4 + 310*m^3*u^3*v^4 + 1317*ep*m^3*u^3*v^4 - 
      218*m^2*u^4*v^4 - 733*ep*m^2*u^4*v^4 + 24*m*u^5*v^4 + 77*ep*m*u^5*v^4 + 
      20*m^5*v^5 - 308*ep*m^5*v^5 + 780*m^4*u*v^5 + 2320*ep*m^4*u*v^5 - 
      76*m^3*u^2*v^5 - 128*ep*m^3*u^2*v^5 - 167*m^2*u^3*v^5 - 
      535*ep*m^2*u^3*v^5 + 45*m*u^4*v^5 + 136*ep*m*u^4*v^5 - 3*u^5*v^5 - 
      9*ep*u^5*v^5 - 2*m^4*v^6 + 14*ep*m^4*v^6 - 54*m^3*u*v^6 - 
      156*ep*m^3*u*v^6 - 12*m^2*u^2*v^6 - 37*ep*m^2*u^2*v^6 + 19*m*u^3*v^6 + 
      58*ep*m*u^3*v^6 - 3*u^4*v^6 - 9*ep*u^4*v^6 - 22016*ep*m^9*w + 
      28160*ep*m^8*u*w - 14400*ep*m^7*u^2*w + 3680*ep*m^6*u^3*w - 
      470*ep*m^5*u^4*w + 24*ep*m^4*u^5*w + 4608*m^8*v*w + 51200*ep*m^8*v*w - 
      19200*m^7*u*v*w - 86336*ep*m^7*u*v*w + 17152*m^6*u^2*v*w + 
      56384*ep*m^6*u^2*v*w - 6384*m^5*u^3*v*w - 17924*ep*m^5*u^3*v*w + 
      1086*m^4*u^4*v*w + 2786*ep*m^4*u^4*v*w - 70*m^3*u^5*v*w - 
      170*ep*m^3*u^5*v*w - 3840*m^7*v^2*w - 39488*ep*m^7*v^2*w + 
      23776*m^6*u*v^2*w + 83296*ep*m^6*u*v^2*w - 17552*m^5*u^2*v^2*w - 
      49484*ep*m^5*u^2*v^2*w + 4598*m^4*u^3*v^2*w + 11174*ep*m^4*u^3*v^2*w - 
      417*m^3*u^4*v^2*w - 732*ep*m^3*u^4*v^2*w + 2*m^2*u^5*v^2*w - 
      29*ep*m^2*u^5*v^2*w + 1280*m^6*v^3*w + 14496*ep*m^6*v^3*w - 
      13072*m^5*u*v^3*w - 41460*ep*m^5*u*v^3*w + 7644*m^4*u^2*v^3*w + 
      20552*ep*m^4*u^2*v^3*w - 1252*m^3*u^3*v^3*w - 2604*ep*m^3*u^3*v^3*w - 
      13*m^2*u^4*v^3*w - 230*ep*m^2*u^4*v^3*w + 12*m*u^5*v^3*w + 
      48*ep*m*u^5*v^3*w - 240*m^5*v^4*w - 2774*ep*m^5*v^4*w + 
      3530*m^4*u*v^4*w + 10702*ep*m^4*u*v^4*w - 1520*m^3*u^2*v^4*w - 
      3914*ep*m^3*u^2*v^4*w + 81*m^2*u^3*v^4*w - 28*ep*m^2*u^3*v^4*w + 
      26*m*u^4*v^4*w + 122*ep*m*u^4*v^4*w - u^5*v^4*w - 5*ep*u^5*v^4*w + 
      30*m^4*v^5*w + 266*ep*m^4*v^5*w - 418*m^3*u*v^5*w - 
      1248*ep*m^3*u*v^5*w + 147*m^2*u^2*v^5*w + 388*ep*m^2*u^2*v^5*w + 
      10*m*u^3*v^5*w + 46*ep*m*u^3*v^5*w - 7*u^4*v^5*w - 22*ep*u^4*v^5*w - 
      2*m^3*v^6*w - 10*ep*m^3*v^6*w + 14*m^2*u*v^6*w + 43*ep*m^2*u*v^6*w - 
      11*m*u^2*v^6*w - 32*ep*m*u^2*v^6*w + 3*u^3*v^6*w + 9*ep*u^3*v^6*w + 
      14080*ep*m^8*w^2 - 14400*ep*m^7*u*w^2 + 5520*ep*m^6*u^2*w^2 - 
      940*ep*m^5*u^3*w^2 + 60*ep*m^4*u^4*w^2 - 2688*m^7*v*w^2 - 
      29824*ep*m^7*v*w^2 + 9728*m^6*u*v*w^2 + 41808*ep*m^6*u*v*w^2 - 
      6600*m^5*u^2*v*w^2 - 20964*ep*m^5*u^2*v*w^2 + 1644*m^4*u^3*v*w^2 + 
      4510*ep*m^4*u^3*v*w^2 - 140*m^3*u^4*v*w^2 - 354*ep*m^3*u^4*v*w^2 + 
      2048*m^6*v^2*w^2 + 19856*ep*m^6*v^2*w^2 - 10840*m^5*u*v^2*w^2 - 
      36064*ep*m^5*u*v^2*w^2 + 6150*m^4*u^2*v^2*w^2 + 
      16418*ep*m^4*u^2*v^2*w^2 - 1125*m^3*u^3*v^2*w^2 - 
      2498*ep*m^3*u^3*v^2*w^2 + 58*m^2*u^4*v^2*w^2 + 83*ep*m^2*u^4*v^2*w^2 - 
      648*m^5*v^3*w^2 - 5920*ep*m^5*v^3*w^2 + 4866*m^4*u*v^3*w^2 + 
      14944*ep*m^4*u*v^3*w^2 - 2323*m^3*u^2*v^3*w^2 - 
      5993*ep*m^3*u^2*v^3*w^2 + 321*m^2*u^3*v^3*w^2 + 
      652*ep*m^2*u^3*v^3*w^2 - 8*m*u^4*v^3*w^2 + 5*ep*m*u^4*v^3*w^2 + 
      108*m^4*v^4*w^2 + 826*ep*m^4*v^4*w^2 - 912*m^3*u*v^4*w^2 - 
      2757*ep*m^3*u*v^4*w^2 + 365*m^2*u^2*v^4*w^2 + 932*ep*m^2*u^2*v^4*w^2 - 
      27*m*u^3*v^4*w^2 - 29*ep*m*u^3*v^4*w^2 - 5*ep*u^4*v^4*w^2 - 
      8*m^3*v^5*w^2 - 44*ep*m^3*v^5*w^2 + 54*m^2*u*v^5*w^2 + 
      167*ep*m^2*u*v^5*w^2 - 25*m*u^2*v^5*w^2 - 74*ep*m*u^2*v^5*w^2 + 
      2*u^3*v^5*w^2 + 5*ep*u^3*v^5*w^2 - 4800*ep*m^7*w^3 + 
      3680*ep*m^6*u*w^3 - 940*ep*m^5*u^2*w^3 + 80*ep*m^4*u^3*w^3 + 
      768*m^6*v*w^3 + 9024*ep*m^6*v*w^3 - 2416*m^5*u*v*w^3 - 
      9980*ep*m^5*u*v*w^3 + 1116*m^4*u^2*v*w^3 + 3434*ep*m^4*u^2*v*w^3 - 
      140*m^3*u^3*v*w^3 - 376*ep*m^3*u^3*v*w^3 - 496*m^5*v^2*w^3 - 
      4844*ep*m^5*v^2*w^3 + 2378*m^4*u*v^2*w^3 + 7470*ep*m^4*u*v^2*w^3 - 
      941*m^3*u^2*v^2*w^3 - 2350*ep*m^3*u^2*v^2*w^3 + 92*m^2*u^3*v^2*w^3 + 
      183*ep*m^2*u^3*v^2*w^3 + 124*m^4*v^3*w^3 + 1026*ep*m^4*v^3*w^3 - 
      784*m^3*u*v^3*w^3 - 2340*ep*m^3*u*v^3*w^3 + 283*m^2*u^2*v^3*w^3 + 
      684*ep*m^2*u^2*v^3*w^3 - 24*m*u^3*v^3*w^3 - 42*ep*m*u^3*v^3*w^3 - 
      12*m^3*v^4*w^3 - 76*ep*m^3*v^4*w^3 + 76*m^2*u*v^4*w^3 + 
      231*ep*m^2*u*v^4*w^3 - 25*m*u^2*v^4*w^3 - 64*ep*m*u^2*v^4*w^3 + 
      u^3*v^4*w^3 + 920*ep*m^6*w^4 - 470*ep*m^5*u*w^4 + 60*ep*m^4*u^2*w^4 - 
      108*m^5*v*w^4 - 1484*ep*m^5*v*w^4 + 294*m^4*u*v*w^4 + 
      1172*ep*m^4*u*v*w^4 - 70*m^3*u^2*v*w^4 - 209*ep*m^3*u^2*v*w^4 + 
      54*m^4*v^2*w^4 + 572*ep*m^4*v^2*w^4 - 250*m^3*u*v^2*w^4 - 
      729*ep*m^3*u*v^2*w^4 + 53*m^2*u^2*v^2*w^4 + 121*ep*m^2*u^2*v^2*w^4 - 
      8*m^3*v^3*w^4 - 64*ep*m^3*v^3*w^4 + 46*m^2*u*v^3*w^4 + 
      133*ep*m^2*u*v^3*w^4 - 11*m*u^2*v^3*w^4 - 22*ep*m*u^2*v^3*w^4 - 
      94*ep*m^5*w^5 + 24*ep*m^4*u*w^5 + 6*m^4*v*w^5 + 124*ep*m^4*v*w^5 - 
      14*m^3*u*v*w^5 - 54*ep*m^3*u*v*w^5 - 2*m^3*v^2*w^5 - 
      26*ep*m^3*v^2*w^5 + 10*m^2*u*v^2*w^5 + 26*ep*m^2*u*v^2*w^5 + 
      4*ep*m^4*w^6 - 4*ep*m^3*v*w^6))/(m*v*(3*m - u - v - w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
      8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -(((-1 + 2*ep)*(16384*ep*m^10 - 24576*ep*m^9*u + 15360*ep*m^8*u^2 - 
      5120*ep*m^7*u^3 + 960*ep*m^6*u^4 - 96*ep*m^5*u^5 + 4*ep*m^4*u^6 - 
      3072*m^9*v - 40960*ep*m^9*v + 15872*m^8*u*v + 78336*ep*m^8*u*v - 
      17536*m^7*u^2*v - 61184*ep*m^7*u^2*v + 8576*m^6*u^3*v + 
      25024*ep*m^6*u^3*v - 2156*m^5*u^4*v - 5664*ep*m^5*u^4*v + 
      274*m^4*u^5*v + 674*ep*m^4*u^5*v - 14*m^3*u^6*v - 33*ep*m^3*u^6*v + 
      2048*m^8*v^2 + 34816*ep*m^8*v^2 - 21248*m^7*u*v^2 - 
      82560*ep*m^7*u*v^2 + 19456*m^6*u^2*v^2 + 59200*ep*m^6*u^2*v^2 - 
      6496*m^5*u^3*v^2 - 17368*ep*m^5*u^3*v^2 + 776*m^4*u^4*v^2 + 
      1680*ep*m^4*u^4*v^2 + 17*m^3*u^5*v^2 + 125*ep*m^3*u^5*v^2 - 
      7*m^2*u^6*v^2 - 24*ep*m^2*u^6*v^2 - 128*m^7*v^3 - 14336*ep*m^7*v^3 + 
      13824*m^6*u*v^3 + 47712*ep*m^6*u*v^3 - 9592*m^5*u^2*v^3 - 
      27728*ep*m^5*u^2*v^3 + 1500*m^4*u^3*v^3 + 3338*ep*m^4*u^3*v^3 + 
      293*m^3*u^4*v^3 + 1181*ep*m^3*u^4*v^3 - 99*m^2*u^5*v^3 - 
      335*ep*m^2*u^5*v^3 + 7*m*u^6*v^3 + 23*ep*m*u^6*v^3 - 192*m^6*v^4 + 
      3136*ep*m^6*v^4 - 4944*m^5*u*v^4 - 15800*ep*m^5*u*v^4 + 
      2136*m^4*u^2*v^4 + 5776*ep*m^4*u^2*v^4 + 266*m^3*u^3*v^4 + 
      1179*ep*m^3*u^3*v^4 - 218*m^2*u^4*v^4 - 731*ep*m^2*u^4*v^4 + 
      24*m*u^5*v^4 + 77*ep*m*u^5*v^4 + 52*m^5*v^5 - 352*ep*m^5*v^5 + 
      898*m^4*u*v^5 + 2728*ep*m^4*u*v^5 - 138*m^3*u^2*v^5 - 
      304*ep*m^3*u^2*v^5 - 161*m^2*u^3*v^5 - 519*ep*m^2*u^3*v^5 + 
      45*m*u^4*v^5 + 136*ep*m*u^4*v^5 - 3*u^5*v^5 - 9*ep*u^5*v^5 - 
      4*m^4*v^6 + 16*ep*m^4*v^6 - 64*m^3*u*v^6 - 188*ep*m^3*u*v^6 - 
      8*m^2*u^2*v^6 - 27*ep*m^2*u^2*v^6 + 19*m*u^3*v^6 + 58*ep*m*u^3*v^6 - 
      3*u^4*v^6 - 9*ep*u^4*v^6 - 24576*ep*m^9*w + 30720*ep*m^8*u*w - 
      15360*ep*m^7*u^2*w + 3840*ep*m^6*u^3*w - 480*ep*m^5*u^4*w + 
      24*ep*m^4*u^5*w + 4608*m^8*v*w + 56832*ep*m^8*v*w - 20224*m^7*u*v*w - 
      93696*ep*m^7*u*v*w + 17920*m^6*u^2*v*w + 59840*ep*m^6*u^2*v*w - 
      6576*m^5*u^3*v*w - 18624*ep*m^5*u^3*v*w + 1102*m^4*u^4*v*w + 
      2838*ep*m^4*u^4*v*w - 70*m^3*u^5*v*w - 170*ep*m^3*u^5*v*w - 
      3328*m^7*v^2*w - 43392*ep*m^7*v^2*w + 24768*m^6*u*v^2*w + 
      90016*ep*m^6*u*v^2*w - 18176*m^5*u^2*v^2*w - 52280*ep*m^5*u^2*v^2*w + 
      4684*m^4*u^3*v^2*w + 11522*ep*m^4*u^3*v^2*w - 417*m^3*u^4*v^2*w - 
      734*ep*m^3*u^4*v^2*w + 2*m^2*u^5*v^2*w - 29*ep*m^2*u^5*v^2*w + 
      896*m^6*v^3*w + 15712*ep*m^6*v^3*w - 13792*m^5*u*v^3*w - 
      45072*ep*m^5*u*v^3*w + 8064*m^4*u^2*v^3*w + 22122*ep*m^4*u^2*v^3*w - 
      1292*m^3*u^3*v^3*w - 2766*ep*m^3*u^3*v^3*w - 17*m^2*u^4*v^3*w - 
      238*ep*m^2*u^4*v^3*w + 12*m*u^5*v^3*w + 48*ep*m*u^5*v^3*w - 
      144*m^5*v^4*w - 2952*ep*m^5*v^4*w + 3784*m^4*u*v^4*w + 
      11714*ep*m^4*u*v^4*w - 1674*m^3*u^2*v^4*w - 4400*ep*m^3*u^2*v^4*w + 
      99*m^2*u^3*v^4*w + 28*ep*m^2*u^3*v^4*w + 28*m*u^4*v^4*w + 
      126*ep*m*u^4*v^4*w - u^5*v^4*w - 5*ep*u^5*v^4*w + 22*m^4*v^5*w + 
      276*ep*m^4*v^5*w - 448*m^3*u*v^5*w - 1354*ep*m^3*u*v^5*w + 
      167*m^2*u^2*v^5*w + 446*ep*m^2*u^2*v^5*w + 6*m*u^3*v^5*w + 
      36*ep*m*u^3*v^5*w - 7*u^4*v^5*w - 22*ep*u^4*v^5*w - 2*m^3*v^6*w - 
      10*ep*m^3*v^6*w + 14*m^2*u*v^6*w + 43*ep*m^2*u*v^6*w - 11*m*u^2*v^6*w - 
      32*ep*m*u^2*v^6*w + 3*u^3*v^6*w + 9*ep*u^3*v^6*w + 15360*ep*m^8*w^2 - 
      15360*ep*m^7*u*w^2 + 5760*ep*m^6*u^2*w^2 - 960*ep*m^5*u^3*w^2 + 
      60*ep*m^4*u^4*w^2 - 2688*m^7*v*w^2 - 32256*ep*m^7*v*w^2 + 
      10112*m^6*u*v*w^2 + 44352*ep*m^6*u*v*w^2 - 6792*m^5*u^2*v*w^2 - 
      21792*ep*m^5*u^2*v*w^2 + 1668*m^4*u^3*v*w^2 + 4596*ep*m^4*u^3*v*w^2 - 
      140*m^3*u^4*v*w^2 - 354*ep*m^3*u^4*v*w^2 + 1856*m^6*v^2*w^2 + 
      21152*ep*m^6*v^2*w^2 - 11152*m^5*u*v^2*w^2 - 38024*ep*m^5*u*v^2*w^2 + 
      6276*m^4*u^2*v^2*w^2 + 16970*ep*m^4*u^2*v^2*w^2 - 
      1133*m^3*u^3*v^2*w^2 - 2530*ep*m^3*u^3*v^2*w^2 + 58*m^2*u^4*v^2*w^2 + 
      83*ep*m^2*u^4*v^2*w^2 - 552*m^5*v^3*w^2 - 6192*ep*m^5*v^3*w^2 + 
      5040*m^4*u*v^3*w^2 + 15766*ep*m^4*u*v^3*w^2 - 2399*m^3*u^2*v^3*w^2 - 
      6269*ep*m^3*u^2*v^3*w^2 + 323*m^2*u^3*v^3*w^2 + 
      662*ep*m^2*u^3*v^3*w^2 - 8*m*u^4*v^3*w^2 + 5*ep*m*u^4*v^3*w^2 + 
      96*m^4*v^4*w^2 + 846*ep*m^4*v^4*w^2 - 944*m^3*u*v^4*w^2 - 
      2883*ep*m^3*u*v^4*w^2 + 385*m^2*u^2*v^4*w^2 + 994*ep*m^2*u^2*v^4*w^2 - 
      29*m*u^3*v^4*w^2 - 35*ep*m*u^3*v^4*w^2 - 5*ep*u^4*v^4*w^2 - 
      8*m^3*v^5*w^2 - 44*ep*m^3*v^5*w^2 + 54*m^2*u*v^5*w^2 + 
      167*ep*m^2*u*v^5*w^2 - 25*m*u^2*v^5*w^2 - 74*ep*m*u^2*v^5*w^2 + 
      2*u^3*v^5*w^2 + 5*ep*u^3*v^5*w^2 - 5120*ep*m^7*w^3 + 
      3840*ep*m^6*u*w^3 - 960*ep*m^5*u^2*w^3 + 80*ep*m^4*u^3*w^3 + 
      768*m^6*v*w^3 + 9536*ep*m^6*v*w^3 - 2480*m^5*u*v*w^3 - 
      10368*ep*m^5*u*v*w^3 + 1132*m^4*u^2*v*w^3 + 3500*ep*m^4*u^2*v*w^3 - 
      140*m^3*u^3*v*w^3 - 376*ep*m^3*u^3*v*w^3 - 464*m^5*v^2*w^3 - 
      5032*ep*m^5*v^2*w^3 + 2420*m^4*u*v^2*w^3 + 7710*ep*m^4*u*v^2*w^3 - 
      949*m^3*u^2*v^2*w^3 - 2384*ep*m^3*u^2*v^2*w^3 + 92*m^2*u^3*v^2*w^3 + 
      183*ep*m^2*u^3*v^2*w^3 + 116*m^4*v^3*w^3 + 1046*ep*m^4*v^3*w^3 - 
      798*m^3*u*v^3*w^3 - 2402*ep*m^3*u*v^3*w^3 + 287*m^2*u^2*v^3*w^3 + 
      698*ep*m^2*u^2*v^3*w^3 - 24*m*u^3*v^3*w^3 - 42*ep*m*u^3*v^3*w^3 - 
      12*m^3*v^4*w^3 - 76*ep*m^3*v^4*w^3 + 76*m^2*u*v^4*w^3 + 
      231*ep*m^2*u*v^4*w^3 - 25*m*u^2*v^4*w^3 - 64*ep*m*u^2*v^4*w^3 + 
      u^3*v^4*w^3 + 960*ep*m^6*w^4 - 480*ep*m^5*u*w^4 + 60*ep*m^4*u^2*w^4 - 
      108*m^5*v*w^4 - 1536*ep*m^5*v*w^4 + 298*m^4*u*v*w^4 + 
      1194*ep*m^4*u*v*w^4 - 70*m^3*u^2*v*w^4 - 209*ep*m^3*u^2*v*w^4 + 
      52*m^4*v^2*w^4 + 582*ep*m^4*v^2*w^4 - 252*m^3*u*v^2*w^4 - 
      739*ep*m^3*u*v^2*w^4 + 53*m^2*u^2*v^2*w^4 + 121*ep*m^2*u^2*v^2*w^4 - 
      8*m^3*v^3*w^4 - 64*ep*m^3*v^3*w^4 + 46*m^2*u*v^3*w^4 + 
      133*ep*m^2*u*v^3*w^4 - 11*m*u^2*v^3*w^4 - 22*ep*m*u^2*v^3*w^4 - 
      96*ep*m^5*w^5 + 24*ep*m^4*u*w^5 + 6*m^4*v*w^5 + 126*ep*m^4*v*w^5 - 
      14*m^3*u*v*w^5 - 54*ep*m^3*u*v*w^5 - 2*m^3*v^2*w^5 - 
      26*ep*m^3*v^2*w^5 + 10*m^2*u*v^2*w^5 + 26*ep*m^2*u*v^2*w^5 + 
      4*ep*m^4*w^6 - 4*ep*m^3*v*w^6))/(m*v*(16*m^3 - 8*m^2*u + m*u^2 - 
      8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + 
      m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
      m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
      2*m*u*v*w + m^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
      17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
      8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
      m^2*w^2 - m*v*w^2))), 0, 0, 0, 
  (2*(-1 + 2*ep)*(-1 + 3*ep)*(16*m^6 + 40*ep*m^5*u - 9*m^4*u^2 - 
     34*ep*m^4*u^2 + 2*m^3*u^3 + 6*ep*m^3*u^3 - 24*m^5*v - 20*m^4*u*v - 
     118*ep*m^4*u*v + 30*m^3*u^2*v + 104*ep*m^3*u^2*v - 6*m^2*u^3*v - 
     20*ep*m^2*u^3*v + 9*m^4*v^2 + 27*m^3*u*v^2 + 92*ep*m^3*u*v^2 - 
     28*m^2*u^2*v^2 - 78*ep*m^2*u^2*v^2 + 7*m*u^3*v^2 + 18*ep*m*u^3*v^2 - 
     m^3*v^3 - 6*m^2*u*v^3 - 18*ep*m^2*u*v^3 + 4*m*u^2*v^3 + 
     10*ep*m*u^2*v^3 - u^3*v^3 - 2*ep*u^3*v^3 - 8*m^5*w - 8*m^4*u*w - 
     34*ep*m^4*u*w + 4*m^3*u^2*w + 12*ep*m^3*u^2*w + 10*m^4*v*w + 
     17*m^3*u*v*w + 64*ep*m^3*u*v*w - 8*m^2*u^2*v*w - 26*ep*m^2*u^2*v*w - 
     2*m^3*v^2*w - 8*m^2*u*v^2*w - 24*ep*m^2*u*v^2*w + 3*m*u^2*v^2*w + 
     8*ep*m*u^2*v^2*w + m^4*w^2 + 2*m^3*u*w^2 + 6*ep*m^3*u*w^2 - m^3*v*w^2 - 
     2*m^2*u*v*w^2 - 6*ep*m^2*u*v*w^2))/(m*(3*m - u - v - w)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
     3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
     2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
     m*v*w^2)), (ep*(3072*m^10 + 6144*ep*m^10 - 3072*m^9*u - 6144*ep*m^9*u + 
     1152*m^8*u^2 + 2304*ep*m^8*u^2 - 192*m^7*u^3 - 384*ep*m^7*u^3 + 
     12*m^6*u^4 + 24*ep*m^6*u^4 - 10240*m^9*v - 15360*ep*m^9*v + 
     12416*m^8*u*v + 17792*ep*m^8*u*v - 6688*m^7*u^2*v - 9792*ep*m^7*u^2*v + 
     2008*m^6*u^3*v + 3192*ep*m^6*u^3*v - 326*m^5*u^4*v - 572*ep*m^5*u^4*v + 
     22*m^4*u^5*v + 42*ep*m^4*u^5*v + 10112*m^8*v^2 + 13056*ep*m^8*v^2 - 
     9312*m^7*u*v^2 - 11232*ep*m^7*u*v^2 + 2456*m^6*u^2*v^2 + 
     2512*ep*m^6*u^2*v^2 + 78*m^5*u^3*v^2 + 198*ep*m^5*u^3*v^2 - 
     115*m^4*u^4*v^2 - 114*ep*m^4*u^4*v^2 + 12*m^3*u^5*v^2 + 
     8*ep*m^3*u^5*v^2 - 4672*m^7*v^3 - 5376*ep*m^7*v^3 + 1928*m^6*u*v^3 + 
     712*ep*m^6*u*v^3 + 1790*m^5*u^2*v^3 + 4172*ep*m^5*u^2*v^3 - 
     1316*m^4*u^3*v^3 - 2524*ep*m^4*u^3*v^3 + 294*m^3*u^4*v^3 + 
     550*ep*m^3*u^4*v^3 - 22*m^2*u^5*v^3 - 42*ep*m^2*u^5*v^3 + 1132*m^6*v^4 + 
     1176*ep*m^6*v^4 + 306*m^5*u*v^4 + 1334*ep*m^5*u*v^4 - 1109*m^4*u^2*v^4 - 
     2104*ep*m^4*u^2*v^4 + 502*m^3*u^3*v^4 + 852*ep*m^3*u^3*v^4 - 
     80*m^2*u^4*v^4 - 134*ep*m^2*u^4*v^4 + 4*m*u^5*v^4 + 8*ep*m*u^5*v^4 - 
     140*m^5*v^5 - 132*ep*m^5*v^5 - 157*m^4*u*v^5 - 410*ep*m^4*u*v^5 + 
     180*m^3*u^2*v^5 + 254*ep*m^3*u^2*v^5 - 56*m^2*u^3*v^5 - 
     54*ep*m^2*u^3*v^5 + 5*m*u^4*v^5 + 4*ep*m*u^4*v^5 + 7*m^4*v^6 + 
     6*ep*m^4*v^6 + 15*m^3*u*v^6 + 36*ep*m^3*u*v^6 - 7*m^2*u^2*v^6 + 
     2*ep*m^2*u^2*v^6 + m*u^3*v^6 - 4*ep*m*u^3*v^6 - 3072*m^9*w - 
     6144*ep*m^9*w + 2304*m^8*u*w + 4608*ep*m^8*u*w - 576*m^7*u^2*w - 
     1152*ep*m^7*u^2*w + 48*m^6*u^3*w + 96*ep*m^6*u^3*w + 9472*m^8*v*w + 
     13440*ep*m^8*v*w - 9568*m^7*u*v*w - 12192*ep*m^7*u*v*w + 
     4128*m^6*u^2*v*w + 5256*ep*m^6*u^2*v*w - 886*m^5*u^3*v*w - 
     1242*ep*m^5*u^3*v*w + 76*m^4*u^4*v*w + 120*ep*m^4*u^4*v*w - 
     7744*m^7*v^2*w - 9312*ep*m^7*v^2*w + 5568*m^6*u*v^2*w + 
     4688*ep*m^6*u*v^2*w - 576*m^5*u^2*v^2*w + 1494*ep*m^5*u^2*v^2*w - 
     285*m^4*u^3*v^2*w - 1064*ep*m^4*u^3*v^2*w + 49*m^3*u^4*v^2*w + 
     132*ep*m^3*u^4*v^2*w + 2736*m^6*v^3*w + 2904*ep*m^6*v^3*w - 
     570*m^5*u*v^3*w + 1278*ep*m^5*u*v^3*w - 1437*m^4*u^2*v^3*w - 
     4010*ep*m^4*u^2*v^3*w + 724*m^3*u^3*v^3*w + 1772*ep*m^3*u^3*v^3*w - 
     95*m^2*u^4*v^3*w - 232*ep*m^2*u^4*v^3*w - 448*m^5*v^4*w - 
     426*ep*m^5*v^4*w - 213*m^4*u*v^4*w - 872*ep*m^4*u*v^4*w + 
     544*m^3*u^2*v^4*w + 1276*ep*m^3*u^2*v^4*w - 247*m^2*u^3*v^4*w - 
     562*ep*m^2*u^3*v^4*w + 36*m*u^4*v^4*w + 82*ep*m*u^4*v^4*w + 
     28*m^4*v^5*w + 24*ep*m^4*v^5*w + 37*m^3*u*v^5*w + 108*ep*m^3*u*v^5*w - 
     53*m^2*u^2*v^5*w - 112*ep*m^2*u^2*v^5*w + 24*m*u^3*v^5*w + 
     50*ep*m*u^3*v^5*w - 4*u^4*v^5*w - 8*ep*u^4*v^5*w + 1152*m^8*w^2 + 
     2304*ep*m^8*w^2 - 576*m^7*u*w^2 - 1152*ep*m^7*u*w^2 + 72*m^6*u^2*w^2 + 
     144*ep*m^6*u^2*w^2 - 3264*m^7*v*w^2 - 4320*ep*m^7*v*w^2 + 
     2616*m^6*u*v*w^2 + 2664*ep*m^6*u*v*w^2 - 822*m^5*u^2*v*w^2 - 
     798*ep*m^5*u^2*v*w^2 + 96*m^4*u^3*v*w^2 + 108*ep*m^4*u^3*v*w^2 + 
     2088*m^6*v^2*w^2 + 2304*ep*m^6*v^2*w^2 - 1054*m^5*u*v^2*w^2 - 
     94*ep*m^5*u*v^2*w^2 - 112*m^4*u^2*v^2*w^2 - 1074*ep*m^4*u^2*v^2*w^2 + 
     61*m^3*u^3*v^2*w^2 + 246*ep*m^3*u^3*v^2*w^2 - 504*m^5*v^3*w^2 - 
     486*ep*m^5*v^3*w^2 - m^4*u*v^3*w^2 - 574*ep*m^4*u*v^3*w^2 + 
     303*m^3*u^2*v^3*w^2 + 918*ep*m^3*u^2*v^3*w^2 - 84*m^2*u^3*v^3*w^2 - 
     228*ep*m^2*u^3*v^3*w^2 + 42*m^4*v^4*w^2 + 36*ep*m^4*v^4*w^2 + 
     28*m^3*u*v^4*w^2 + 114*ep*m^3*u*v^4*w^2 - 57*m^2*u^2*v^4*w^2 - 
     152*ep*m^2*u^2*v^4*w^2 + 16*m*u^3*v^4*w^2 + 40*ep*m*u^3*v^4*w^2 - 
     192*m^7*w^3 - 384*ep*m^7*w^3 + 48*m^6*u*w^3 + 96*ep*m^6*u*w^3 + 
     496*m^6*v*w^3 + 600*ep*m^6*v*w^3 - 290*m^5*u*v*w^3 - 
     158*ep*m^5*u*v*w^3 + 52*m^4*u^2*v*w^3 + 24*ep*m^4*u^2*v*w^3 - 
     224*m^5*v^2*w^3 - 222*ep*m^5*v^2*w^3 + 65*m^4*u*v^2*w^3 - 
     118*ep*m^4*u*v^2*w^3 + 23*m^3*u^2*v^2*w^3 + 128*ep*m^3*u^2*v^2*w^3 + 
     28*m^4*v^3*w^3 + 24*ep*m^4*v^3*w^3 + 5*m^3*u*v^3*w^3 + 
     48*ep*m^3*u*v^3*w^3 - 11*m^2*u^2*v^3*w^3 - 38*ep*m^2*u^2*v^3*w^3 + 
     12*m^6*w^4 + 24*ep*m^6*w^4 - 28*m^5*v*w^4 - 30*ep*m^5*v*w^4 + 
     10*m^4*u*v*w^4 - 6*ep*m^4*u*v*w^4 + 7*m^4*v^2*w^4 + 6*ep*m^4*v^2*w^4 - 
     m^3*u*v^2*w^4 + 6*ep*m^3*u*v^2*w^4))/(m*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
     8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  (2*(-1 + 2*ep)*(-1 + 3*ep)*(32*ep*m^5 + 32*m^4*u + 48*ep*m^4*u - 
     16*m^3*u^2 - 30*ep*m^3*u^2 + 2*m^2*u^3 + 4*ep*m^2*u^3 - 16*m^4*v - 
     56*ep*m^4*v - 28*m^3*u*v - 78*ep*m^3*u*v + 6*m^2*u^2*v + 
     28*ep*m^2*u^2*v + m*u^3*v + 8*m^3*v^2 + 20*ep*m^3*v^2 + 21*m^2*u*v^2 + 
     64*ep*m^2*u*v^2 - 5*m*u^2*v^2 - 20*ep*m*u^2*v^2 - u^3*v^2 - 
     2*ep*u^3*v^2 - m^2*v^3 - 2*ep*m^2*v^3 - 5*m*u*v^3 - 14*ep*m*u*v^3 + 
     2*u^2*v^3 + 6*ep*u^2*v^3 - 16*ep*m^4*w - 16*m^3*u*w - 28*ep*m^3*u*w + 
     4*m^2*u^2*w + 8*ep*m^2*u^2*w + 8*m^3*v*w + 22*ep*m^3*v*w + 
     11*m^2*u*v*w + 36*ep*m^2*u*v*w - 4*ep*m*u^2*v*w - 2*m^2*v^2*w - 
     4*ep*m^2*v^2*w - 6*m*u*v^2*w - 18*ep*m*u*v^2*w + u^2*v^2*w + 
     4*ep*u^2*v^2*w + 2*ep*m^3*w^2 + 2*m^2*u*w^2 + 4*ep*m^2*u*w^2 - 
     m^2*v*w^2 - 2*ep*m^2*v*w^2 - m*u*v*w^2 - 4*ep*m*u*v*w^2))/
   ((3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 
     2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 
     2*m^2*v*w - 2*m*u*v*w + m^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 
  (ep*u*(3072*m^8 + 1024*ep*m^8 - 5120*m^7*u - 3584*ep*m^7*u + 3200*m^6*u^2 + 
     2944*ep*m^6*u^2 - 960*m^5*u^3 - 1024*ep*m^5*u^3 + 140*m^4*u^4 + 
     164*ep*m^4*u^4 - 8*m^3*u^5 - 10*ep*m^3*u^5 - 6272*m^7*v - 
     3456*ep*m^7*v + 8160*m^6*u*v + 4960*ep*m^6*u*v - 3592*m^5*u^2*v - 
     1160*ep*m^5*u^2*v + 594*m^4*u^3*v - 518*ep*m^4*u^3*v - 11*m^3*u^4*v + 
     234*ep*m^3*u^4*v - 4*m^2*u^5*v - 24*ep*m^2*u^5*v + 5120*m^6*v^2 + 
     3904*ep*m^6*v^2 - 4912*m^5*u*v^2 - 896*ep*m^5*u*v^2 + 1404*m^4*u^2*v^2 - 
     2564*ep*m^4*u^2*v^2 - 36*m^3*u^3*v^2 + 1620*ep*m^3*u^3*v^2 - 
     38*m^2*u^4*v^2 - 350*ep*m^2*u^4*v^2 + 4*m*u^5*v^2 + 26*ep*m*u^5*v^2 - 
     1944*m^5*v^3 - 1720*ep*m^5*v^3 + 882*m^4*u*v^3 - 2086*ep*m^4*u*v^3 + 
     171*m^3*u^2*v^3 + 2688*ep*m^3*u^2*v^3 - 140*m^2*u^3*v^3 - 
     892*ep*m^2*u^3*v^3 + 18*m*u^4*v^3 + 94*ep*m*u^4*v^3 + 344*m^4*v^4 + 
     324*ep*m^4*v^4 + 79*m^3*u*v^4 + 1010*ep*m^3*u*v^4 - 158*m^2*u^2*v^4 - 
     798*ep*m^2*u^2*v^4 + 42*m*u^3*v^4 + 182*ep*m*u^3*v^4 - 3*u^4*v^4 - 
     12*ep*u^4*v^4 - 23*m^3*v^5 - 22*ep*m^3*v^5 - 25*m^2*u*v^5 - 
     124*ep*m^2*u*v^5 + 19*m*u^2*v^5 + 78*ep*m*u^2*v^5 - 3*u^3*v^5 - 
     12*ep*u^3*v^5 - 3840*m^7*w - 2176*ep*m^7*w + 4928*m^6*u*w + 
     4192*ep*m^6*u*w - 2256*m^5*u^2*w - 2328*ep*m^5*u^2*w + 444*m^4*u^3*w + 
     514*ep*m^4*u^3*w - 32*m^3*u^4*w - 40*ep*m^3*u^4*w + 6848*m^6*v*w + 
     5152*ep*m^6*v*w - 7072*m^5*u*v*w - 5680*ep*m^5*u*v*w + 
     2424*m^4*u^2*v*w + 1514*ep*m^4*u^2*v*w - 307*m^3*u^3*v*w + 
     8*ep*m^3*u^3*v*w + 9*m^2*u^4*v*w - 28*ep*m^2*u^4*v*w - 4224*m^5*v^2*w - 
     3720*ep*m^5*v^2*w + 3276*m^4*u*v^2*w + 1250*ep*m^4*u*v^2*w - 
     879*m^3*u^2*v^2*w + 426*ep*m^3*u^2*v^2*w + 86*m^2*u^3*v^2*w - 
     220*ep*m^2*u^3*v^2*w - m*u^4*v^2*w + 24*ep*m*u^4*v^2*w + 
     1056*m^4*v^3*w + 994*ep*m^4*v^3*w - 391*m^3*u*v^3*w + 
     872*ep*m^3*u*v^3*w + 26*m^2*u^2*v^3*w - 636*ep*m^2*u^2*v^3*w - 
     9*m*u^3*v^3*w + 90*ep*m*u^3*v^3*w + 2*u^4*v^3*w - 2*ep*u^4*v^3*w - 
     92*m^3*v^4*w - 88*ep*m^3*v^4*w - 21*m^2*u*v^4*w - 244*ep*m^2*u*v^4*w + 
     29*m*u^2*v^4*w + 144*ep*m*u^2*v^4*w - 4*u^3*v^4*w - 18*ep*u^3*v^4*w + 
     1728*m^6*w^2 + 1248*ep*m^6*w^2 - 1632*m^5*u*w^2 - 1584*ep*m^5*u*w^2 + 
     492*m^4*u^2*w^2 + 558*ep*m^4*u^2*w^2 - 48*m^3*u^3*w^2 - 
     60*ep*m^3*u^3*w^2 - 2616*m^5*v*w^2 - 2280*ep*m^5*v*w^2 + 
     2094*m^4*u*v*w^2 + 2046*ep*m^4*u*v*w^2 - 510*m^3*u^2*v*w^2 - 
     478*ep*m^3*u^2*v*w^2 + 37*m^2*u^3*v*w^2 + 26*ep*m^2*u^3*v*w^2 + 
     1104*m^4*v^2*w^2 + 1038*ep*m^4*v^2*w^2 - 699*m^3*u*v^2*w^2 - 
     402*ep*m^3*u*v^2*w^2 + 155*m^2*u^2*v^2*w^2 + 74*ep*m^2*u^2*v^2*w^2 - 
     10*m*u^3*v^2*w^2 - 4*ep*m*u^3*v^2*w^2 - 138*m^3*v^3*w^2 - 
     132*ep*m^3*v^3*w^2 + 40*m^2*u*v^3*w^2 - 106*ep*m^2*u*v^3*w^2 + 
     5*m*u^2*v^3*w^2 + 64*ep*m*u^2*v^3*w^2 - 2*u^3*v^3*w^2 - 
     8*ep*u^3*v^3*w^2 - 336*m^5*w^3 - 280*ep*m^5*w^3 + 212*m^4*u*w^3 + 
     230*ep*m^4*u*w^3 - 32*m^3*u^2*w^3 - 40*ep*m^3*u^2*w^3 + 416*m^4*v*w^3 + 
     390*ep*m^4*v*w^3 - 237*m^3*u*v*w^3 - 274*ep*m^3*u*v*w^3 + 
     31*m^2*u^2*v*w^3 + 40*ep*m^2*u^2*v*w^3 - 92*m^3*v^2*w^3 - 
     88*ep*m^3*v^2*w^3 + 43*m^2*u*v^2*w^3 + 24*ep*m^2*u*v^2*w^3 - 
     5*m*u^2*v^2*w^3 - 2*ep*m*u^2*v^2*w^3 + 24*m^4*w^4 + 22*ep*m^4*w^4 - 
     8*m^3*u*w^4 - 10*ep*m^3*u*w^4 - 23*m^3*v*w^4 - 22*ep*m^3*v*w^4 + 
     7*m^2*u*v*w^4 + 10*ep*m^2*u*v*w^4))/((3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
     8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 
  0, 0, 0, 0, 0, (-2*(-1 + 2*ep)^2*(32*m^4*u + 64*ep*m^4*u - 16*m^3*u^2 - 
     32*ep*m^3*u^2 + 2*m^2*u^3 + 4*ep*m^2*u^3 - 16*m^4*v - 28*m^3*u*v - 
     112*ep*m^3*u*v + 6*m^2*u^2*v + 34*ep*m^2*u^2*v + m*u^3*v + 8*m^3*v^2 + 
     21*m^2*u*v^2 + 74*ep*m^2*u*v^2 - 5*m*u^2*v^2 - 20*ep*m*u^2*v^2 - 
     u^3*v^2 - 2*ep*u^3*v^2 - m^2*v^3 - 5*m*u*v^3 - 16*ep*m*u*v^3 + 
     2*u^2*v^3 + 6*ep*u^2*v^3 - 16*m^3*u*w - 32*ep*m^3*u*w + 4*m^2*u^2*w + 
     8*ep*m^2*u^2*w + 8*m^3*v*w + 11*m^2*u*v*w + 44*ep*m^2*u*v*w - 
     4*ep*m*u^2*v*w - 2*m^2*v^2*w - 6*m*u*v^2*w - 20*ep*m*u*v^2*w + 
     u^2*v^2*w + 4*ep*u^2*v^2*w + 2*m^2*u*w^2 + 4*ep*m^2*u*w^2 - m^2*v*w^2 - 
     m*u*v*w^2 - 4*ep*m*u*v*w^2))/((3*m - u - v - w)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
     3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
     2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
     m*v*w^2)), 0, 0, (-6*ep^3*u*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + 
     v^2 - 4*m*w)*(4*m^2 - m*u - 3*m*v + u*v - m*w))/
   ((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)), (ep*(1024*m^9 + 2048*ep*m^9 - 1024*m^8*u - 2560*ep*m^8*u + 
     384*m^7*u^2 + 1280*ep*m^7*u^2 - 64*m^6*u^3 - 320*ep*m^6*u^3 + 
     4*m^5*u^4 + 40*ep*m^5*u^4 - 2*ep*m^4*u^5 - 3072*m^8*v - 5120*ep*m^8*v + 
     3456*m^7*u*v + 7424*ep*m^7*u*v - 1888*m^6*u^2*v - 5152*ep*m^6*u^2*v + 
     616*m^5*u^3*v + 1936*ep*m^5*u^3*v - 110*m^4*u^4*v - 366*ep*m^4*u^4*v + 
     8*m^3*u^5*v + 27*ep*m^3*u^5*v + 2944*m^7*v^2 + 4352*ep*m^7*v^2 - 
     2656*m^6*u*v^2 - 6400*ep*m^6*u*v^2 + 1240*m^5*u^2*v^2 + 
     5104*ep*m^5*u^2*v^2 - 386*m^4*u^3*v^2 - 2156*ep*m^4*u^3*v^2 + 
     69*m^3*u^4*v^2 + 439*ep*m^3*u^4*v^2 - 5*m^2*u^5*v^2 - 
     34*ep*m^2*u^5*v^2 - 1344*m^6*v^3 - 1792*ep*m^6*v^3 + 776*m^5*u*v^3 + 
     2544*ep*m^5*u*v^3 - 302*m^4*u^2*v^3 - 2506*ep*m^4*u^2*v^3 + 
     141*m^3*u^3*v^3 + 1165*ep*m^3*u^3*v^3 - 35*m^2*u^4*v^3 - 
     227*ep*m^2*u^4*v^3 + 3*m*u^5*v^3 + 15*ep*m*u^5*v^3 + 324*m^5*v^4 + 
     392*ep*m^5*v^4 - 54*m^4*u*v^4 - 470*ep*m^4*u*v^4 + 30*m^3*u^2*v^4 + 
     715*ep*m^3*u^2*v^4 - 40*m^2*u^3*v^4 - 341*ep*m^2*u^3*v^4 + 8*m*u^4*v^4 + 
     47*ep*m*u^4*v^4 - 40*m^4*v^5 - 44*ep*m^4*v^5 - 14*m^3*u*v^5 + 
     28*ep*m^3*u*v^5 - 5*m^2*u^2*v^5 - 131*ep*m^2*u^2*v^5 + 9*m*u^3*v^5 + 
     60*ep*m*u^3*v^5 - u^4*v^5 - 5*ep*u^4*v^5 + 2*m^3*v^6 + 2*ep*m^3*v^6 + 
     2*m^2*u*v^6 + ep*m^2*u*v^6 + m*u^2*v^6 + 12*ep*m*u^2*v^6 - u^3*v^6 - 
     5*ep*u^3*v^6 - 1024*m^8*w - 2048*ep*m^8*w + 768*m^7*u*w + 
     2048*ep*m^7*u*w - 192*m^6*u^2*w - 768*ep*m^6*u^2*w + 16*m^5*u^3*w + 
     128*ep*m^5*u^3*w - 8*ep*m^4*u^4*w + 2816*m^7*v*w + 4480*ep*m^7*v*w - 
     2720*m^6*u*v*w - 5568*ep*m^6*u*v*w + 1248*m^5*u^2*v*w + 
     3192*ep*m^5*u^2*v*w - 298*m^4*u^3*v*w - 860*ep*m^4*u^3*v*w + 
     28*m^3*u^4*v*w + 85*ep*m^3*u^4*v*w - 2240*m^6*v^2*w - 
     3104*ep*m^6*v^2*w + 1808*m^5*u*v^2*w + 3952*ep*m^5*u*v^2*w - 
     680*m^4*u^2*v^2*w - 2418*ep*m^4*u^2*v^2*w + 142*m^3*u^3*v^2*w + 
     677*ep*m^3*u^3*v^2*w - 13*m^2*u^4*v^2*w - 69*ep*m^2*u^4*v^2*w + 
     784*m^5*v^3*w + 968*ep*m^5*v^3*w - 430*m^4*u*v^3*w - 
     1116*ep*m^4*u*v^3*w + 71*m^3*u^2*v^3*w + 661*ep*m^3*u^2*v^3*w - 
     8*m^2*u^3*v^3*w - 175*ep*m^2*u^3*v^3*w + m*u^4*v^3*w + 
     15*ep*m*u^4*v^3*w - 128*m^4*v^4*w - 142*ep*m^4*v^4*w + 26*m^3*u*v^4*w + 
     107*ep*m^3*u*v^4*w + 25*m^2*u^2*v^4*w - 59*ep*m^2*u^2*v^4*w - 
     6*m*u^3*v^4*w + 17*ep*m*u^3*v^4*w - u^4*v^4*w - 5*ep*u^4*v^4*w + 
     8*m^3*v^5*w + 8*ep*m^3*v^5*w + 2*m^2*u*v^5*w + ep*m^2*u*v^5*w - 
     5*m*u^2*v^5*w - 2*ep*m*u^2*v^5*w + 2*u^3*v^5*w + 3*ep*u^3*v^5*w + 
     384*m^7*w^2 + 768*ep*m^7*w^2 - 192*m^6*u*w^2 - 576*ep*m^6*u*w^2 + 
     24*m^5*u^2*w^2 + 144*ep*m^5*u^2*w^2 - 12*ep*m^4*u^3*w^2 - 
     960*m^6*v*w^2 - 1440*ep*m^6*v*w^2 + 776*m^5*u*v*w^2 + 
     1456*ep*m^5*u*v*w^2 - 274*m^4*u^2*v*w^2 - 632*ep*m^4*u^2*v*w^2 + 
     36*m^3*u^3*v*w^2 + 93*ep*m^3*u^3*v*w^2 + 600*m^5*v^2*w^2 + 
     768*ep*m^5*v^2*w^2 - 438*m^4*u*v^2*w^2 - 792*ep*m^4*u*v^2*w^2 + 
     117*m^3*u^2*v^2*w^2 + 295*ep*m^3*u^2*v^2*w^2 - 13*m^2*u^3*v^2*w^2 - 
     38*ep*m^2*u^3*v^2*w^2 - 144*m^4*v^3*w^2 - 162*ep*m^4*v^3*w^2 + 
     82*m^3*u*v^3*w^2 + 134*ep*m^3*u*v^3*w^2 - m^2*u^2*v^3*w^2 - 
     ep*m^2*u^2*v^3*w^2 - m*u^3*v^3*w^2 - 2*ep*m*u^3*v^3*w^2 + 
     12*m^3*v^4*w^2 + 12*ep*m^3*v^4*w^2 - 4*m^2*u*v^4*w^2 - 
     3*ep*m^2*u*v^4*w^2 - 5*m*u^2*v^4*w^2 - 16*ep*m*u^2*v^4*w^2 + 
     u^3*v^4*w^2 + 4*ep*u^3*v^4*w^2 - 64*m^6*w^3 - 128*ep*m^6*w^3 + 
     16*m^5*u*w^3 + 64*ep*m^5*u*w^3 - 8*ep*m^4*u^2*w^3 + 144*m^5*v*w^3 + 
     200*ep*m^5*v*w^3 - 94*m^4*u*v*w^3 - 148*ep*m^4*u*v*w^3 + 
     20*m^3*u^2*v*w^3 + 39*ep*m^3*u^2*v*w^3 - 64*m^4*v^2*w^3 - 
     74*ep*m^4*v^2*w^3 + 46*m^3*u*v^2*w^3 + 59*ep*m^3*u*v^2*w^3 - 
     7*m^2*u^2*v^2*w^3 - 5*ep*m^2*u^2*v^2*w^3 + 8*m^3*v^3*w^3 + 
     8*ep*m^3*v^3*w^3 - 6*m^2*u*v^3*w^3 - 5*ep*m^2*u*v^3*w^3 + 
     m*u^2*v^3*w^3 - 2*ep*m*u^2*v^3*w^3 + 4*m^5*w^4 + 8*ep*m^5*w^4 - 
     2*ep*m^4*u*w^4 - 8*m^4*v*w^4 - 10*ep*m^4*v*w^4 + 4*m^3*u*v*w^4 + 
     4*ep*m^3*u*v*w^4 + 2*m^3*v^2*w^4 + 2*ep*m^3*v^2*w^4 - 2*m^2*u*v^2*w^4 - 
     2*ep*m^2*u*v^2*w^4))/((16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
     3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
     2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
     m*v*w^2)), (1024*ep*m^10 + 2048*ep^2*m^10 + 512*m^9*u + 2304*ep*m^9*u + 
    1536*ep^2*m^9*u - 768*m^8*u^2 - 4736*ep*m^8*u^2 - 5120*ep^2*m^8*u^2 + 
    448*m^7*u^3 + 2976*ep*m^7*u^3 + 3520*ep^2*m^7*u^3 - 128*m^6*u^4 - 
    876*ep*m^6*u^4 - 1080*ep^2*m^6*u^4 + 18*m^5*u^5 + 125*ep*m^5*u^5 + 
    158*ep^2*m^5*u^5 - m^4*u^6 - 7*ep*m^4*u^6 - 9*ep^2*m^4*u^6 - 
    3328*ep*m^9*v - 5120*ep^2*m^9*v - 1856*m^8*u*v - 6848*ep*m^8*u*v - 
    7168*ep^2*m^8*u*v + 2576*m^7*u^2*v + 12208*ep*m^7*u^2*v + 
    13472*ep^2*m^7*u^2*v - 1372*m^6*u^3*v - 6452*ep*m^6*u^3*v - 
    6544*ep^2*m^6*u^3*v + 351*m^5*u^4*v + 1510*ep*m^5*u^4*v + 
    1246*ep^2*m^5*u^4*v - 43*m^4*u^5*v - 155*ep*m^4*u^5*v - 
    68*ep^2*m^4*u^5*v + 2*m^3*u^6*v + 5*ep*m^3*u^6*v - 3*ep^2*m^3*u^6*v + 
    3200*ep*m^8*v^2 + 4352*ep^2*m^8*v^2 + 2608*m^7*u*v^2 + 
    11344*ep*m^7*u*v^2 + 13472*ep^2*m^7*u*v^2 - 3448*m^6*u^2*v^2 - 
    16080*ep*m^6*u^2*v^2 - 15952*ep^2*m^6*u^2*v^2 + 1831*m^5*u^3*v^2 + 
    7841*ep*m^5*u^3*v^2 + 5382*ep^2*m^5*u^3*v^2 - 495*m^4*u^4*v^2 - 
    1837*ep*m^4*u^4*v^2 - 400*ep^2*m^4*u^4*v^2 + 69*m^3*u^5*v^2 + 
    213*ep*m^3*u^5*v^2 - 104*ep^2*m^3*u^5*v^2 - 4*m^2*u^6*v^2 - 
    10*ep*m^2*u^6*v^2 + 15*ep^2*m^2*u^6*v^2 - 1440*ep*m^7*v^3 - 
    1792*ep^2*m^7*v^3 - 1676*m^6*u*v^3 - 8164*ep*m^6*u*v^3 - 
    9968*ep^2*m^6*u*v^3 + 1937*m^5*u^2*v^3 + 8707*ep*m^5*u^2*v^3 + 
    6910*ep^2*m^5*u^2*v^3 - 916*m^4*u^3*v^3 - 3324*ep*m^4*u^3*v^3 - 
    252*ep^2*m^4*u^3*v^3 + 218*m^3*u^4*v^3 + 575*ep*m^3*u^4*v^3 - 
    725*ep^2*m^3*u^4*v^3 - 25*m^2*u^5*v^3 - 39*ep*m^2*u^5*v^3 + 
    181*ep^2*m^2*u^5*v^3 + m*u^6*v^3 - 13*ep^2*m*u^6*v^3 + 340*ep*m^6*v^4 + 
    392*ep^2*m^6*v^4 + 535*m^5*u*v^4 + 2786*ep*m^5*u*v^4 + 
    3436*ep^2*m^5*u*v^4 - 482*m^4*u^2*v^4 - 1872*ep*m^4*u^2*v^4 - 
    521*ep^2*m^4*u^2*v^4 + 178*m^3*u^3*v^4 + 307*ep*m^3*u^3*v^4 - 
    1195*ep^2*m^3*u^3*v^4 - 31*m^2*u^4*v^4 + 29*ep*m^2*u^4*v^4 + 
    502*ep^2*m^2*u^4*v^4 + 2*m*u^5*v^4 - 9*ep*m*u^5*v^4 - 58*ep^2*m*u^5*v^4 - 
    41*ep*m^5*v^5 - 44*ep^2*m^5*v^5 - 83*m^4*u*v^5 - 451*ep*m^4*u*v^5 - 
    560*ep^2*m^4*u*v^5 + 48*m^3*u^2*v^5 + 96*ep*m^3*u^2*v^5 - 
    280*ep^2*m^3*u^2*v^5 - 11*m^2*u^3*v^5 + 73*ep*m^2*u^3*v^5 + 
    401*ep^2*m^2*u^3*v^5 + m*u^4*v^5 - 26*ep*m*u^4*v^5 - 104*ep^2*m*u^4*v^5 + 
    2*ep*u^5*v^5 + 7*ep^2*u^5*v^5 + 2*ep*m^4*v^6 + 2*ep^2*m^4*v^6 + 
    5*m^3*u*v^6 + 28*ep*m^3*u*v^6 + 35*ep^2*m^3*u*v^6 - m^2*u^2*v^6 + 
    9*ep*m^2*u^2*v^6 + 45*ep^2*m^2*u^2*v^6 - 11*ep*m*u^3*v^6 - 
    39*ep^2*m*u^3*v^6 + 2*ep*u^4*v^6 + 7*ep^2*u^4*v^6 - 1280*ep*m^9*w - 
    2560*ep^2*m^9*w - 768*m^8*u*w - 4096*ep*m^8*u*w - 3584*ep^2*m^8*u*w + 
    896*m^7*u^2*w + 5792*ep*m^7*u^2*w + 6464*ep^2*m^7*u^2*w - 384*m^6*u^3*w - 
    2608*ep*m^6*u^3*w - 3104*ep^2*m^6*u^3*w + 72*m^5*u^4*w + 
    499*ep*m^5*u^4*w + 614*ep^2*m^5*u^4*w - 5*m^4*u^5*w - 35*ep*m^4*u^5*w - 
    44*ep^2*m^4*u^5*w + 3840*ep*m^8*v*w + 5632*ep^2*m^8*v*w + 
    2352*m^7*u*v*w + 10128*ep*m^7*u*v*w + 11456*ep^2*m^7*u*v*w - 
    2536*m^6*u^2*v*w - 12680*ep*m^6*u^2*v*w - 14272*ep^2*m^6*u^2*v*w + 
    991*m^5*u^3*v*w + 4825*ep*m^5*u^3*v*w + 4952*ep^2*m^5*u^3*v*w - 
    166*m^4*u^4*v*w - 735*ep*m^4*u^4*v*w - 611*ep^2*m^4*u^4*v*w + 
    10*m^3*u^5*v*w + 37*ep*m^3*u^5*v*w + 16*ep^2*m^3*u^5*v*w - 
    3040*ep*m^7*v^2*w - 3904*ep^2*m^7*v^2*w - 2680*m^6*u*v^2*w - 
    12632*ep*m^6*u*v^2*w - 15200*ep^2*m^6*u*v^2*w + 2766*m^5*u^2*v^2*w + 
    13364*ep*m^5*u^2*v^2*w + 13476*ep^2*m^5*u^2*v^2*w - 1111*m^4*u^3*v^2*w - 
    4960*ep*m^4*u^3*v^2*w - 3731*ep^2*m^4*u^3*v^2*w + 207*m^3*u^4*v^2*w + 
    832*ep*m^3*u^4*v^2*w + 360*ep^2*m^3*u^4*v^2*w - 15*m^2*u^5*v^2*w - 
    54*ep*m^2*u^5*v^2*w - 3*ep^2*m^2*u^5*v^2*w + 1040*ep*m^6*v^3*w + 
    1216*ep^2*m^6*v^3*w + 1291*m^5*u*v^3*w + 6565*ep*m^5*u*v^3*w + 
    8016*ep^2*m^5*u*v^3*w - 1157*m^4*u^2*v^3*w - 5342*ep*m^4*u^2*v^3*w - 
    4325*ep^2*m^4*u^2*v^3*w + 430*m^3*u^3*v^3*w + 1702*ep*m^3*u^3*v^3*w + 
    528*ep^2*m^3*u^3*v^3*w - 79*m^2*u^4*v^3*w - 287*ep*m^2*u^4*v^3*w + 
    6*m*u^5*v^3*w + 23*ep*m*u^5*v^3*w + 4*ep^2*m*u^5*v^3*w - 
    165*ep*m^5*v^4*w - 178*ep^2*m^5*v^4*w - 273*m^4*u*v^4*w - 
    1458*ep*m^4*u*v^4*w - 1795*ep^2*m^4*u*v^4*w + 189*m^3*u^2*v^4*w + 
    740*ep*m^3*u^2*v^4*w + 172*ep^2*m^3*u^2*v^4*w - 59*m^2*u^3*v^4*w - 
    137*ep*m^2*u^3*v^4*w + 292*ep^2*m^2*u^3*v^4*w + 11*m*u^4*v^4*w + 
    27*ep*m*u^4*v^4*w - 50*ep^2*m*u^4*v^4*w - u^5*v^4*w - 4*ep*u^5*v^4*w - 
    ep^2*u^5*v^4*w + 10*ep*m^4*v^5*w + 10*ep^2*m^4*v^5*w + 21*m^3*u*v^5*w + 
    116*ep*m^3*u*v^5*w + 144*ep^2*m^3*u*v^5*w - 9*m^2*u^2*v^5*w - 
    14*ep*m^2*u^2*v^5*w + 71*ep^2*m^2*u^2*v^5*w + m*u^3*v^5*w - 
    16*ep*m*u^3*v^5*w - 72*ep^2*m*u^3*v^5*w + 3*ep*u^4*v^5*w + 
    11*ep^2*u^4*v^5*w + 640*ep*m^8*w^2 + 1280*ep^2*m^8*w^2 + 448*m^7*u*w^2 + 
    2656*ep*m^7*u*w^2 + 2624*ep^2*m^7*u*w^2 - 384*m^6*u^2*w^2 - 
    2568*ep*m^6*u^2*w^2 - 2928*ep^2*m^6*u^2*w^2 + 108*m^5*u^3*w^2 + 
    746*ep*m^5*u^3*w^2 + 892*ep^2*m^5*u^3*w^2 - 10*m^4*u^4*w^2 - 
    70*ep*m^4*u^4*w^2 - 86*ep^2*m^4*u^4*w^2 - 1760*ep*m^7*v*w^2 - 
    2432*ep^2*m^7*v*w^2 - 1132*m^6*u*v*w^2 - 5412*ep*m^6*u*v*w^2 - 
    6416*ep^2*m^6*u*v*w^2 + 897*m^5*u^2*v*w^2 + 4691*ep*m^5*u^2*v*w^2 + 
    5394*ep^2*m^5*u^2*v*w^2 - 230*m^4*u^3*v*w^2 - 1159*ep*m^4*u^3*v*w^2 - 
    1213*ep^2*m^4*u^3*v*w^2 + 19*m^3*u^4*v*w^2 + 87*ep*m^3*u^4*v*w^2 + 
    74*ep^2*m^3*u^4*v*w^2 + 1080*ep*m^6*v^2*w^2 + 1296*ep^2*m^6*v^2*w^2 + 
    995*m^5*u*v^2*w^2 + 4989*ep*m^5*u*v^2*w^2 + 6082*ep^2*m^5*u*v^2*w^2 - 
    760*m^4*u^2*v^2*w^2 - 3808*ep*m^4*u^2*v^2*w^2 - 
    3940*ep^2*m^4*u^2*v^2*w^2 + 208*m^3*u^3*v^2*w^2 + 
    981*ep*m^3*u^3*v^2*w^2 + 841*ep^2*m^3*u^3*v^2*w^2 - 20*m^2*u^4*v^2*w^2 - 
    89*ep*m^2*u^4*v^2*w^2 - 63*ep^2*m^2*u^4*v^2*w^2 - 250*ep*m^5*v^3*w^2 - 
    272*ep^2*m^5*v^3*w^2 - 322*m^4*u*v^3*w^2 - 1699*ep*m^4*u*v^3*w^2 - 
    2085*ep^2*m^4*u*v^3*w^2 + 213*m^3*u^2*v^3*w^2 + 1016*ep*m^3*u^2*v^3*w^2 + 
    843*ep^2*m^3*u^2*v^3*w^2 - 55*m^2*u^3*v^3*w^2 - 238*ep*m^2*u^3*v^3*w^2 - 
    124*ep^2*m^2*u^3*v^3*w^2 + 6*m*u^4*v^3*w^2 + 27*ep*m*u^4*v^3*w^2 + 
    17*ep^2*m*u^4*v^3*w^2 + 20*ep*m^4*v^4*w^2 + 20*ep^2*m^4*v^4*w^2 + 
    34*m^3*u*v^4*w^2 + 186*ep*m^3*u*v^4*w^2 + 230*ep^2*m^3*u*v^4*w^2 - 
    17*m^2*u^2*v^4*w^2 - 66*ep*m^2*u^2*v^4*w^2 - 5*ep^2*m^2*u^2*v^4*w^2 + 
    2*m*u^3*v^4*w^2 - ep*m*u^3*v^4*w^2 - 33*ep^2*m*u^3*v^4*w^2 + 
    ep*u^4*v^4*w^2 + 4*ep^2*u^4*v^4*w^2 - 160*ep*m^7*w^3 - 320*ep^2*m^7*w^3 - 
    128*m^6*u*w^3 - 816*ep*m^6*u*w^3 - 864*ep^2*m^6*u*w^3 + 72*m^5*u^2*w^3 + 
    494*ep*m^5*u^2*w^3 + 572*ep^2*m^5*u^2*w^3 - 10*m^4*u^3*w^3 - 
    70*ep*m^4*u^3*w^3 - 84*ep^2*m^4*u^3*w^3 + 400*ep*m^6*v*w^3 + 
    512*ep^2*m^6*v*w^3 + 257*m^5*u*v*w^3 + 1331*ep*m^5*u*v*w^3 + 
    1636*ep^2*m^5*u*v*w^3 - 134*m^4*u^2*v*w^3 - 731*ep*m^4*u^2*v*w^3 - 
    863*ep^2*m^4*u^2*v*w^3 + 17*m^3*u^3*v*w^3 + 89*ep*m^3*u^3*v*w^3 + 
    96*ep^2*m^3*u^3*v*w^3 - 170*ep*m^5*v^2*w^3 - 188*ep^2*m^5*v^2*w^3 - 
    158*m^4*u*v^2*w^3 - 835*ep*m^4*u*v^2*w^3 - 1033*ep^2*m^4*u*v^2*w^3 + 
    79*m^3*u^2*v^2*w^3 + 412*ep*m^3*u^2*v^2*w^3 + 440*ep^2*m^3*u^2*v^2*w^3 - 
    11*m^2*u^3*v^2*w^3 - 56*ep*m^2*u^3*v^2*w^3 - 57*ep^2*m^2*u^3*v^2*w^3 + 
    20*ep*m^4*v^3*w^3 + 20*ep^2*m^4*v^3*w^3 + 26*m^3*u*v^3*w^3 + 
    142*ep*m^3*u*v^3*w^3 + 176*ep^2*m^3*u*v^3*w^3 - 11*m^2*u^2*v^3*w^3 - 
    54*ep*m^2*u^2*v^3*w^3 - 43*ep^2*m^2*u^2*v^3*w^3 + m*u^3*v^3*w^3 + 
    4*ep*m*u^3*v^3*w^3 + 20*ep*m^6*w^4 + 40*ep^2*m^6*w^4 + 18*m^5*u*w^4 + 
    121*ep*m^5*u*w^4 + 134*ep^2*m^5*u*w^4 - 5*m^4*u^2*w^4 - 
    35*ep*m^4*u^2*w^4 - 41*ep^2*m^4*u^2*w^4 - 45*ep*m^5*v*w^4 - 
    52*ep^2*m^5*v*w^4 - 27*m^4*u*v*w^4 - 150*ep*m^4*u*v*w^4 - 
    191*ep^2*m^4*u*v*w^4 + 7*m^3*u^2*v*w^4 + 40*ep*m^3*u^2*v*w^4 + 
    49*ep^2*m^3*u^2*v*w^4 + 10*ep*m^4*v^2*w^4 + 10*ep^2*m^4*v^2*w^4 + 
    9*m^3*u*v^2*w^4 + 50*ep*m^3*u*v^2*w^4 + 63*ep^2*m^3*u*v^2*w^4 - 
    2*m^2*u^2*v^2*w^4 - 11*ep*m^2*u^2*v^2*w^4 - 12*ep^2*m^2*u^2*v^2*w^4 - 
    ep*m^5*w^5 - 2*ep^2*m^5*w^5 - m^4*u*w^5 - 7*ep*m^4*u*w^5 - 
    8*ep^2*m^4*u*w^5 + 2*ep*m^4*v*w^5 + 2*ep^2*m^4*v*w^5 + m^3*u*v*w^5 + 
    6*ep*m^3*u*v*w^5 + 8*ep^2*m^3*u*v*w^5)/((3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
     8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  (256*m^8 + 64*ep*m^8 - 256*m^7*u - 48*ep*m^7*u + 96*m^6*u^2 + 
    12*ep*m^6*u^2 - 16*m^5*u^3 - ep*m^5*u^3 + m^4*u^4 - 624*m^7*v - 
    128*ep*m^7*v + 768*m^6*u*v + 192*ep*m^6*u*v - 353*m^5*u^2*v - 
    72*ep*m^5*u^2*v + 70*m^4*u^3*v + 4*ep*m^4*u^3*v - 5*m^3*u^4*v + 
    ep*m^3*u^4*v + 440*m^6*v^2 + 68*ep*m^6*v^2 - 568*m^5*u*v^2 - 
    97*ep*m^5*u*v^2 + 208*m^4*u^2*v^2 - 141*ep*m^4*u^2*v^2 - 22*m^3*u^3*v^2 + 
    103*ep*m^3*u^3*v^2 - 16*ep*m^2*u^4*v^2 - 135*m^5*v^3 - 14*ep*m^5*v^3 + 
    188*m^4*u*v^3 - 12*ep*m^4*u*v^3 - 25*m^3*u^2*v^3 + 201*ep*m^3*u^2*v^3 - 
    20*m^2*u^3*v^3 - 113*ep*m^2*u^3*v^3 + 5*m*u^4*v^3 + 17*ep*m*u^4*v^3 + 
    19*m^4*v^4 + ep*m^4*v^4 - 30*m^3*u*v^4 + 12*ep*m^3*u*v^4 - 
    2*m^2*u^2*v^4 - 55*ep*m^2*u^2*v^4 + 6*m*u^3*v^4 + 24*ep*m*u^3*v^4 - 
    u^4*v^4 - 2*ep*u^4*v^4 - m^3*v^5 + 2*m^2*u*v^5 - ep*m^2*u*v^5 - 
    m*u^2*v^5 + 2*ep*m*u^2*v^5 - ep*u^3*v^5 - 256*m^7*w - 48*ep*m^7*w + 
    192*m^6*u*w + 24*ep*m^6*u*w - 48*m^5*u^2*w - 3*ep*m^5*u^2*w + 
    4*m^4*u^3*w + 536*m^6*v*w + 80*ep*m^6*v*w - 520*m^5*u*v*w - 
    88*ep*m^5*u*v*w + 162*m^4*u^2*v*w + 9*ep*m^4*u^2*v*w - 16*m^3*u^3*v*w + 
    3*ep*m^3*u^3*v*w - 286*m^5*v^2*w - 29*ep*m^5*v^2*w + 298*m^4*u*v^2*w - 
    6*ep*m^4*u*v^2*w - 64*m^3*u^2*v^2*w + 117*ep*m^3*u^2*v^2*w + 
    2*m^2*u^3*v^2*w - 33*ep*m^2*u^3*v^2*w + 58*m^4*v^3*w + 3*ep*m^4*v^3*w - 
    68*m^3*u*v^3*w + 25*ep*m^3*u*v^3*w + 2*m^2*u^2*v^3*w - 
    73*ep*m^2*u^2*v^3*w + 4*m*u^3*v^3*w + 19*ep*m*u^3*v^3*w - 4*m^3*v^4*w + 
    6*m^2*u*v^4*w - 3*ep*m^2*u*v^4*w - 2*m*u^2*v^4*w + 4*ep*m*u^2*v^4*w - 
    ep*u^3*v^4*w + 96*m^6*w^2 + 12*ep*m^6*w^2 - 48*m^5*u*w^2 - 
    3*ep*m^5*u*w^2 + 6*m^4*u^2*w^2 - 167*m^5*v*w^2 - 16*ep*m^5*v*w^2 + 
    114*m^4*u*v*w^2 + 6*ep*m^4*u*v*w^2 - 18*m^3*u^2*v*w^2 + 
    3*ep*m^3*u^2*v*w^2 + 60*m^4*v^2*w^2 + 3*ep*m^4*v^2*w^2 - 
    46*m^3*u*v^2*w^2 + 14*ep*m^3*u*v^2*w^2 + 4*m^2*u^2*v^2*w^2 - 
    18*ep*m^2*u^2*v^2*w^2 - 6*m^3*v^3*w^2 + 6*m^2*u*v^3*w^2 - 
    3*ep*m^2*u*v^3*w^2 - m*u^2*v^3*w^2 + 2*ep*m*u^2*v^3*w^2 - 16*m^5*w^3 - 
    ep*m^5*w^3 + 4*m^4*u*w^3 + 22*m^4*v*w^3 + ep*m^4*v*w^3 - 8*m^3*u*v*w^3 + 
    ep*m^3*u*v*w^3 - 4*m^3*v^2*w^3 + 2*m^2*u*v^2*w^3 - ep*m^2*u*v^2*w^3 + 
    m^4*w^4 - m^3*v*w^4)/((3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
     8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  (ep*(4*m - u)*u*(256*m^7 + 128*ep*m^7 - 320*m^6*u - 160*ep*m^6*u + 
     144*m^5*u^2 + 72*ep*m^5*u^2 - 28*m^4*u^3 - 14*ep*m^4*u^3 + 2*m^3*u^4 + 
     ep*m^3*u^4 - 544*m^6*v - 320*ep*m^6*v + 496*m^5*u*v - 16*ep*m^5*u*v - 
     134*m^4*u^2*v + 236*ep*m^4*u^2*v + 7*m^3*u^3*v - 101*ep*m^3*u^3*v + 
     m^2*u^4*v + 12*ep*m^2*u^4*v + 448*m^5*v^2 + 264*ep*m^5*v^2 - 
     256*m^4*u*v^2 + 442*ep*m^4*u*v^2 + 23*m^3*u^2*v^2 - 461*ep*m^3*u^2*v^2 + 
     7*m^2*u^3*v^2 + 127*ep*m^2*u^3*v^2 - m*u^4*v^2 - 11*ep*m*u^4*v^2 - 
     170*m^4*v^3 - 96*ep*m^4*v^3 + 10*m^3*u*v^3 - 407*ep*m^3*u*v^3 + 
     30*m^2*u^2*v^3 + 263*ep*m^2*u^2*v^3 - 6*m*u^3*v^3 - 41*ep*m*u^3*v^3 + 
     30*m^3*v^4 + 16*ep*m^3*v^4 + 19*m^2*u*v^4 + 131*ep*m^2*u*v^4 - 
     11*m*u^2*v^4 - 60*ep*m*u^2*v^4 + u^3*v^4 + 5*ep*u^3*v^4 - 2*m^2*v^5 - 
     ep*m^2*v^5 - 3*m*u*v^5 - 14*ep*m*u*v^5 + u^2*v^5 + 5*ep*u^2*v^5 - 
     320*m^6*w - 224*ep*m^6*w + 288*m^5*u*w + 192*ep*m^5*u*w - 84*m^4*u^2*w - 
     54*ep*m^4*u^2*w + 8*m^3*u^3*w + 5*ep*m^3*u^3*w + 592*m^5*v*w + 
     464*ep*m^5*v*w - 400*m^4*u*v*w - 112*ep*m^4*u*v*w + 76*m^3*u^2*v*w - 
     79*ep*m^3*u^2*v*w - 3*m^2*u^3*v*w + 21*ep*m^2*u^3*v*w - 368*m^4*v^2*w - 
     274*ep*m^4*v^2*w + 151*m^3*u*v^2*w - 203*ep*m^3*u*v^2*w - 
     18*m^2*u^2*v^2*w + 129*ep*m^2*u^2*v^2*w + m*u^3*v^2*w - 
     13*ep*m*u^3*v^2*w + 92*m^3*v^3*w + 63*ep*m^3*v^3*w + m^2*u*v^3*w + 
     165*ep*m^2*u*v^3*w - 4*m*u^2*v^3*w - 55*ep*m*u^2*v^3*w - u^3*v^3*w + 
     ep*u^3*v^3*w - 8*m^2*v^4*w - 5*ep*m^2*v^4*w - 5*m*u*v^4*w - 
     30*ep*m*u*v^4*w + 2*u^2*v^4*w + 9*ep*u^2*v^4*w + 144*m^5*w^2 + 
     120*ep*m^5*w^2 - 84*m^4*u*w^2 - 66*ep*m^4*u*w^2 + 12*m^3*u^2*w^2 + 
     9*ep*m^3*u^2*w^2 - 226*m^4*v*w^2 - 204*ep*m^4*v*w^2 + 105*m^3*u*v*w^2 + 
     57*ep*m^3*u*v*w^2 - 11*m^2*u^2*v*w^2 + 4*ep*m^2*u^2*v*w^2 + 
     96*m^3*v^2*w^2 + 80*ep*m^3*v^2*w^2 - 27*m^2*u*v^2*w^2 + 
     27*ep*m^2*u*v^2*w^2 + 3*m*u^2*v^2*w^2 - 4*ep*m*u^2*v^2*w^2 - 
     12*m^2*v^3*w^2 - 9*ep*m^2*v^3*w^2 - m*u*v^3*w^2 - 18*ep*m*u*v^3*w^2 + 
     u^2*v^3*w^2 + 4*ep*u^2*v^3*w^2 - 28*m^4*w^3 - 26*ep*m^4*w^3 + 
     8*m^3*u*w^3 + 7*ep*m^3*u*w^3 + 36*m^3*v*w^3 + 35*ep*m^3*v*w^3 - 
     9*m^2*u*v*w^3 - 7*ep*m^2*u*v*w^3 - 8*m^2*v^2*w^3 - 7*ep*m^2*v^2*w^3 + 
     m*u*v^2*w^3 - 2*ep*m*u*v^2*w^3 + 2*m^3*w^4 + 2*ep*m^3*w^4 - 
     2*m^2*v*w^4 - 2*ep*m^2*v*w^4))/((16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
     3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
     2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
     m*v*w^2)), (ep*m*(2048*m^9 + 2048*ep*m^9 - 1536*m^8*u + 1024*ep*m^8*u + 
     256*m^7*u^2 - 2304*ep*m^7*u^2 + 64*m^6*u^3 + 1024*ep*m^6*u^3 - 
     24*m^5*u^4 - 184*ep*m^5*u^4 + 2*m^4*u^5 + 12*ep*m^4*u^5 - 5632*m^8*v - 
     5120*ep*m^8*v + 3968*m^7*u*v - 4864*ep*m^7*u*v - 928*m^6*u^2*v + 
     7360*ep*m^6*u^2*v + 104*m^5*u^3*v - 2896*ep*m^5*u^3*v - 16*m^4*u^4*v + 
     472*ep*m^4*u^4*v + 2*m^3*u^5*v - 28*ep*m^3*u^5*v + 5120*m^7*v^2 + 
     4352*ep*m^7*v^2 - 1600*m^6*u*v^2 + 9248*ep*m^6*u*v^2 - 832*m^5*u^2*v^2 - 
     10240*ep*m^5*u^2*v^2 + 424*m^4*u^3*v^2 + 3434*ep*m^4*u^3*v^2 - 
     57*m^3*u^4*v^2 - 460*ep*m^3*u^4*v^2 + 2*m^2*u^5*v^2 + 
     20*ep*m^2*u^5*v^2 - 2240*m^6*v^3 - 1792*ep*m^6*v^3 - 472*m^5*u*v^3 - 
     6880*ep*m^5*u*v^3 + 1058*m^4*u^2*v^3 + 5920*ep*m^4*u^2*v^3 - 
     262*m^3*u^3*v^3 - 1462*ep*m^3*u^3*v^3 + 8*m^2*u^4*v^3 + 
     96*ep*m^2*u^4*v^3 + 2*m*u^5*v^3 + 4*ep*m*u^5*v^3 + 520*m^5*v^4 + 
     392*ep*m^5*v^4 + 430*m^4*u*v^4 + 2406*ep*m^4*u*v^4 - 343*m^3*u^2*v^4 - 
     1554*ep*m^3*u^2*v^4 + 36*m^2*u^3*v^4 + 222*ep*m^2*u^3*v^4 + 
     4*m*u^4*v^4 + 4*ep*m*u^4*v^4 - 62*m^4*v^5 - 44*ep*m^4*v^5 - 
     95*m^3*u*v^5 - 402*ep*m^3*u*v^5 + 40*m^2*u^2*v^5 + 176*ep*m^2*u^2*v^5 + 
     4*m*u^3*v^5 - 2*ep*m*u^3*v^5 - u^4*v^5 - 2*ep*u^4*v^5 + 3*m^3*v^6 + 
     2*ep*m^3*v^6 + 7*m^2*u*v^6 + 26*ep*m^2*u*v^6 - m*u^2*v^6 - 
     6*ep*m*u^2*v^6 - u^3*v^6 - 2*ep*u^3*v^6 - 2560*m^8*w - 2560*ep*m^8*w + 
     1280*m^7*u*w - 1920*ep*m^7*u*w + 2400*ep*m^6*u^2*w - 80*m^5*u^3*w - 
     680*ep*m^5*u^3*w + 10*m^4*u^4*w + 60*ep*m^4*u^4*w + 6400*m^7*v*w + 
     5632*ep*m^7*v*w - 3456*m^6*u*v*w + 6208*ep*m^6*u*v*w + 624*m^5*u^2*v*w - 
     6240*ep*m^5*u^2*v*w - 76*m^4*u^3*v*w + 1604*ep*m^4*u^3*v*w + 
     9*m^3*u^4*v*w - 130*ep*m^3*u^4*v*w - 4800*m^6*v^2*w - 
     3904*ep*m^6*v^2*w + 896*m^5*u*v^2*w - 8936*ep*m^5*u*v^2*w + 
     776*m^4*u^2*v^2*w + 7598*ep*m^4*u^2*v^2*w - 239*m^3*u^3*v^2*w - 
     1792*ep*m^3*u^3*v^2*w + 15*m^2*u^4*v^2*w + 126*ep*m^2*u^4*v^2*w + 
     1600*m^5*v^3*w + 1216*ep*m^5*v^3*w + 492*m^4*u*v^3*w + 
     4996*ep*m^4*u*v^3*w - 774*m^3*u^2*v^3*w - 3790*ep*m^3*u^2*v^3*w + 
     182*m^2*u^3*v^3*w + 804*ep*m^2*u^3*v^3*w - 11*m*u^4*v^3*w - 
     46*ep*m*u^4*v^3*w - 250*m^4*v^4*w - 178*ep*m^4*v^4*w - 226*m^3*u*v^4*w - 
     1180*ep*m^3*u*v^4*w + 200*m^2*u^2*v^4*w + 790*ep*m^2*u^2*v^4*w - 
     39*m*u^3*v^4*w - 142*ep*m*u^3*v^4*w + u^4*v^4*w + 2*ep*u^4*v^4*w + 
     15*m^3*v^5*w + 10*ep*m^3*v^5*w + 24*m^2*u*v^5*w + 100*ep*m^2*u*v^5*w - 
     16*m*u^2*v^5*w - 58*ep*m*u^2*v^5*w + 3*u^3*v^5*w + 10*ep*u^3*v^5*w + 
     1280*m^7*w^2 + 1280*ep*m^7*w^2 - 384*m^6*u*w^2 + 1184*ep*m^6*u*w^2 - 
     48*m^5*u^2*w^2 - 864*ep*m^5*u^2*w^2 + 16*m^4*u^3*w^2 + 
     130*ep*m^4*u^3*w^2 - 2*ep*m^3*u^4*w^2 - 2880*m^6*v*w^2 - 
     2432*ep*m^6*v*w^2 + 1224*m^5*u*v*w^2 - 2864*ep*m^5*u*v*w^2 - 
     226*m^4*u^2*v*w^2 + 1828*ep*m^4*u^2*v*w^2 + 39*m^3*u^3*v*w^2 - 
     248*ep*m^3*u^3*v*w^2 - 3*m^2*u^4*v*w^2 + 2*ep*m^2*u^4*v*w^2 + 
     1680*m^5*v^2*w^2 + 1296*ep*m^5*v^2*w^2 - 164*m^4*u*v^2*w^2 + 
     3152*ep*m^4*u*v^2*w^2 - 235*m^3*u^2*v^2*w^2 - 2052*ep*m^3*u^2*v^2*w^2 + 
     27*m^2*u^3*v^2*w^2 + 276*ep*m^2*u^3*v^2*w^2 + 3*m*u^4*v^2*w^2 + 
     2*ep*m*u^4*v^2*w^2 - 380*m^4*v^3*w^2 - 272*ep*m^4*v^3*w^2 - 
     144*m^3*u*v^3*w^2 - 1208*ep*m^3*u*v^3*w^2 + 191*m^2*u^2*v^3*w^2 + 
     842*ep*m^2*u^2*v^3*w^2 - 29*m*u^3*v^3*w^2 - 124*ep*m*u^3*v^3*w^2 - 
     2*u^4*v^3*w^2 - 4*ep*u^4*v^3*w^2 + 30*m^3*v^4*w^2 + 20*ep*m^3*v^4*w^2 + 
     29*m^2*u*v^4*w^2 + 146*ep*m^2*u*v^4*w^2 - 30*m*u^2*v^4*w^2 - 
     108*ep*m*u^2*v^4*w^2 + 6*u^3*v^4*w^2 + 20*ep*u^3*v^4*w^2 - 320*m^6*w^3 - 
     320*ep*m^6*w^3 + 48*m^5*u*w^3 - 328*ep*m^5*u*w^3 + 8*m^4*u^2*w^3 + 
     126*ep*m^4*u^2*w^3 - 6*ep*m^3*u^3*w^3 + 640*m^5*v*w^3 + 
     512*ep*m^5*v*w^3 - 228*m^4*u*v*w^3 + 604*ep*m^4*u*v*w^3 + 
     52*m^3*u^2*v*w^3 - 206*ep*m^3*u^2*v*w^3 - 7*m^2*u^3*v*w^3 + 
     6*ep*m^2*u^3*v*w^3 - 260*m^4*v^2*w^3 - 188*ep*m^4*v^2*w^3 + 
     10*m^3*u*v^2*w^3 - 486*ep*m^3*u*v^2*w^3 + 26*m^2*u^2*v^2*w^3 + 
     234*ep*m^2*u^2*v^2*w^3 + 2*m*u^3*v^2*w^3 - 8*ep*m*u^3*v^2*w^3 + 
     30*m^3*v^3*w^3 + 20*ep*m^3*v^3*w^3 + 13*m^2*u*v^3*w^3 + 
     98*ep*m^2*u*v^3*w^3 - 16*m*u^2*v^3*w^3 - 66*ep*m*u^2*v^3*w^3 + 
     2*u^3*v^3*w^3 + 8*ep*u^3*v^3*w^3 + 40*m^5*w^4 + 40*ep*m^5*w^4 - 
     2*m^4*u*w^4 + 42*ep*m^4*u*w^4 - 6*ep*m^3*u^2*w^4 - 70*m^4*v*w^4 - 
     52*ep*m^4*v*w^4 + 23*m^3*u*v*w^4 - 58*ep*m^3*u*v*w^4 - 5*m^2*u^2*v*w^4 + 
     6*ep*m^2*u^2*v*w^4 + 15*m^3*v^2*w^4 + 10*ep*m^3*v^2*w^4 + 
     28*ep*m^2*u*v^2*w^4 - m*u^2*v^2*w^4 - 10*ep*m*u^2*v^2*w^4 - 2*m^4*w^5 - 
     2*ep*m^4*w^5 - 2*ep*m^3*u*w^5 + 3*m^3*v*w^5 + 2*ep*m^3*v*w^5 - 
     m^2*u*v*w^5 + 2*ep*m^2*u*v*w^5))/((3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
     8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -((ep*m*(1024*m^9 - 4608*m^8*u - 6144*ep*m^8*u + 4992*m^7*u^2 + 
      8192*ep*m^7*u^2 - 2432*m^6*u^3 - 4352*ep*m^6*u^3 + 612*m^5*u^4 + 
      1152*ep*m^5*u^4 - 78*m^4*u^5 - 152*ep*m^4*u^5 + 4*m^3*u^6 + 
      8*ep*m^3*u^6 - 1024*m^8*v + 6400*m^7*u*v + 13056*ep*m^7*u*v - 
      5632*m^6*u^2*v - 13920*ep*m^6*u^2*v + 1856*m^5*u^3*v + 
      5536*ep*m^5*u^3*v - 220*m^4*u^4*v - 974*ep*m^4*u^4*v - 5*m^3*u^5*v + 
      64*ep*m^3*u^5*v + 2*m^2*u^6*v + 384*m^7*v^2 - 4032*m^6*u*v^2 - 
      10560*ep*m^6*u*v^2 + 2552*m^5*u^2*v^2 + 8336*ep*m^5*u^2*v^2 - 
      312*m^4*u^3*v^2 - 1976*ep*m^4*u^3*v^2 - 108*m^3*u^4*v^2 + 
      26*ep*m^3*u^4*v^2 + 30*m^2*u^5*v^2 + 44*ep*m^2*u^5*v^2 - 2*m*u^6*v^2 - 
      4*ep*m*u^6*v^2 - 64*m^6*v^3 + 1344*m^5*u*v^3 + 3952*ep*m^5*u*v^3 - 
      416*m^4*u^2*v^3 - 1862*ep*m^4*u^2*v^3 - 171*m^3*u^3*v^3 - 
      90*ep*m^3*u^3*v^3 + 80*m^2*u^4*v^3 + 142*ep*m^2*u^4*v^3 - 8*m*u^5*v^3 - 
      16*ep*m*u^5*v^3 + 4*m^5*v^4 - 226*m^4*u*v^4 - 692*ep*m^4*u*v^4 - 
      15*m^3*u^2*v^4 + 106*ep*m^3*u^2*v^4 + 68*m^2*u^3*v^4 + 
      116*ep*m^2*u^3*v^4 - 16*m*u^4*v^4 - 30*ep*m*u^4*v^4 + u^5*v^4 + 
      2*ep*u^5*v^4 + 15*m^3*u*v^5 + 46*ep*m^3*u*v^5 + 7*m^2*u^2*v^5 + 
      6*ep*m^2*u^2*v^5 - 7*m*u^3*v^5 - 14*ep*m*u^3*v^5 + u^4*v^5 + 
      2*ep*u^4*v^5 - 1536*m^8*w - 512*ep*m^8*w + 5888*m^7*u*w + 
      8192*ep*m^7*u*w - 5120*m^6*u^2*w - 8384*ep*m^6*u^2*w + 1872*m^5*u^3*w + 
      3296*ep*m^5*u^3*w - 314*m^4*u^4*w - 578*ep*m^4*u^4*w + 20*m^3*u^5*w + 
      38*ep*m^3*u^5*w + 1536*m^7*v*w + 1152*ep*m^7*v*w - 7488*m^6*u*v*w - 
      15296*ep*m^6*u*v*w + 5312*m^5*u^2*v*w + 12472*ep*m^5*u^2*v*w - 
      1364*m^4*u^3*v*w - 3660*ep*m^4*u^3*v*w + 124*m^3*u^4*v*w + 
      426*ep*m^3*u^4*v*w - m^2*u^5*v*w - 14*ep*m^2*u^5*v*w - 640*m^6*v^2*w - 
      800*ep*m^6*v^2*w + 4016*m^5*u*v^2*w + 9984*ep*m^5*u*v^2*w - 
      2168*m^4*u^2*v^2*w - 6258*ep*m^4*u^2*v^2*w + 317*m^3*u^3*v^2*w + 
      1262*ep*m^3*u^3*v^2*w + 8*m^2*u^4*v^2*w - 70*ep*m^2*u^4*v^2*w - 
      3*m*u^5*v^2*w - 2*ep*m*u^5*v^2*w + 144*m^5*v^3*w + 248*ep*m^5*v^3*w - 
      1024*m^4*u*v^3*w - 2716*ep*m^4*u*v^3*w + 360*m^3*u^2*v^3*w + 
      1136*ep*m^3*u^2*v^3*w + 12*m^2*u^3*v^3*w - 52*ep*m^2*u^3*v^3*w - 
      11*m*u^4*v^3*w - 20*ep*m*u^4*v^3*w - 18*m^4*v^4*w - 36*ep*m^4*v^4*w + 
      111*m^3*u*v^4*w + 286*ep*m^3*u*v^4*w - 27*m^2*u^2*v^4*w - 
      86*ep*m^2*u^2*v^4*w - 9*m*u^3*v^4*w - 14*ep*m*u^3*v^4*w + 3*u^4*v^4*w + 
      6*ep*u^4*v^4*w + m^3*v^5*w + 2*ep*m^3*v^5*w - 3*m^2*u*v^5*w - 
      6*ep*m^2*u*v^5*w + 3*m*u^2*v^5*w + 6*ep*m*u^2*v^5*w - u^3*v^5*w - 
      2*ep*u^3*v^5*w + 896*m^7*w^2 + 512*ep*m^7*w^2 - 2944*m^6*u*w^2 - 
      4224*ep*m^6*u*w^2 + 1944*m^5*u^2*w^2 + 3168*ep*m^5*u^2*w^2 - 
      476*m^4*u^3*w^2 - 824*ep*m^4*u^3*w^2 + 40*m^3*u^4*w^2 + 
      72*ep*m^3*u^4*w^2 - 832*m^6*v*w^2 - 992*ep*m^6*v*w^2 + 
      3376*m^5*u*v*w^2 + 6896*ep*m^5*u*v*w^2 - 1852*m^4*u^2*v*w^2 - 
      4136*ep*m^4*u^2*v*w^2 + 337*m^3*u^3*v*w^2 + 810*ep*m^3*u^3*v*w^2 - 
      18*m^2*u^4*v*w^2 - 48*ep*m^2*u^4*v*w^2 + 312*m^5*v^2*w^2 + 
      528*ep*m^5*v^2*w^2 - 1460*m^4*u*v^2*w^2 - 3508*ep*m^4*u*v^2*w^2 + 
      650*m^3*u^2*v^2*w^2 + 1702*ep*m^3*u^2*v^2*w^2 - 87*m^2*u^3*v^2*w^2 - 
      270*ep*m^2*u^3*v^2*w^2 + 3*m*u^4*v^2*w^2 + 14*ep*m*u^4*v^2*w^2 - 
      56*m^4*v^3*w^2 - 110*ep*m^4*v^3*w^2 + 253*m^3*u*v^3*w^2 + 
      630*ep*m^3*u*v^3*w^2 - 84*m^2*u^2*v^3*w^2 - 218*ep*m^2*u^2*v^3*w^2 + 
      2*m*u^3*v^3*w^2 + 8*ep*m*u^3*v^3*w^2 + 4*m^3*v^4*w^2 + 
      8*ep*m^3*v^4*w^2 - 13*m^2*u*v^4*w^2 - 30*ep*m^2*u*v^4*w^2 + 
      5*m*u^2*v^4*w^2 + 12*ep*m*u^2*v^4*w^2 - 256*m^6*w^3 - 192*ep*m^6*w^3 + 
      720*m^5*u*w^3 + 1056*ep*m^5*u*w^3 - 324*m^4*u^2*w^3 - 
      524*ep*m^4*u^2*w^3 + 40*m^3*u^3*w^3 + 68*ep*m^3*u^3*w^3 + 
      208*m^5*v*w^3 + 312*ep*m^5*v*w^3 - 732*m^4*u*v*w^3 - 
      1492*ep*m^4*u*v*w^3 + 283*m^3*u^2*v*w^3 + 600*ep*m^3*u^2*v*w^3 - 
      28*m^2*u^3*v*w^3 - 60*ep*m^2*u^3*v*w^3 - 60*m^4*v^2*w^3 - 
      114*ep*m^4*v^2*w^3 + 229*m^3*u*v^2*w^3 + 538*ep*m^3*u*v^2*w^3 - 
      78*m^2*u^2*v^2*w^3 - 186*ep*m^2*u^2*v^2*w^3 + 7*m*u^3*v^2*w^3 + 
      18*ep*m*u^3*v^2*w^3 + 6*m^3*v^3*w^3 + 12*ep*m^3*v^3*w^3 - 
      20*m^2*u*v^3*w^3 - 48*ep*m^2*u*v^3*w^3 + 5*m*u^2*v^3*w^3 + 
      12*ep*m*u^2*v^3*w^3 + 36*m^5*w^4 + 32*ep*m^5*w^4 - 86*m^4*u*w^4 - 
      128*ep*m^4*u*w^4 + 20*m^3*u^2*w^4 + 32*ep*m^3*u^2*w^4 - 24*m^4*v*w^4 - 
      42*ep*m^4*v*w^4 + 76*m^3*u*v*w^4 + 154*ep*m^3*u*v*w^4 - 
      16*m^2*u^2*v*w^4 - 32*ep*m^2*u^2*v*w^4 + 4*m^3*v^2*w^4 + 
      8*ep*m^3*v^2*w^4 - 13*m^2*u*v^2*w^4 - 30*ep*m^2*u*v^2*w^4 + 
      3*m*u^2*v^2*w^4 + 6*ep*m*u^2*v^2*w^4 - 2*m^4*w^5 - 2*ep*m^4*w^5 + 
      4*m^3*u*w^5 + 6*ep*m^3*u*w^5 + m^3*v*w^5 + 2*ep*m^3*v*w^5 - 
      3*m^2*u*v*w^5 - 6*ep*m^2*u*v*w^5))/((3*m - u - v - w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
      8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (-3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(u - w))/
   (2*ep*m*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (-3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(8*m^2 - 2*m*u - 6*m*v + v^2 - 
     2*m*w + v*w))/(2*ep*m*u*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + 
     m*w^2)), (-3*(-1 + 2*ep)*(-1 + 3*ep)*(-8*m^2 + 2*m*u + 6*m*v - v^2 + 
     2*m*w - v*w))/(2*u*(-3*m + u + v + w)*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + 
     m*w^2)), (3*(-1 + 2*ep)*(-8*m^2 + 2*m*u + 6*m*v - v^2 + 2*m*w - v*w))/
   (2*u*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 
  (-3*(-1 + 2*ep)*(-1 + 3*ep)*v*(u - w))/(2*m*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (-3*(-1 + 2*ep)*v*(u - w))/
   (2*m*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-3*ep^2*(8*m^2 - 2*m*u - 6*m*v + u*v + v^2 - 2*m*w))/
   ((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(4*m - v)*v)/(2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -1/2*(ep*v*(4*m^2 - 3*m*u - m*v + u*v - m*w))/((3*m - u - v - w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 
  (32*m^3 + 8*ep*m^3 - 16*m^2*u - 2*ep*m^2*u + 2*m*u^2 - 16*m^2*v - 
    2*ep*m^2*v + 4*m*u*v - 3*ep*m*u*v + ep*u^2*v + 2*m*v^2 + ep*u*v^2 - 
    16*m^2*w - 2*ep*m^2*w + 4*m*u*w + 4*m*v*w - 2*u*v*w - ep*u*v*w + 2*m*w^2)/
   (2*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*m*(8*m^2 - 2*m*u - 6*m*v + v^2 - 2*m*w + v*w))/
   ((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*m*v*(u - w))/((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(64*m^5 - 64*m^4*u + 20*m^3*u^2 - 
      2*m^2*u^3 - 160*m^4*v + 188*m^3*u*v - 75*m^2*u^2*v + 10*m*u^3*v + 
      84*m^3*v^2 - 83*m^2*u*v^2 + 23*m*u^2*v^2 - 16*m^2*v^3 + 15*m*u*v^3 - 
      4*u^2*v^3 + m*v^4 - u*v^4 - 48*m^4*w + 32*m^3*u*w - 5*m^2*u^2*w + 
      96*m^3*v*w - 79*m^2*u*v*w + 17*m*u^2*v*w - 33*m^2*v^2*w + 
      23*m*u*v^2*w - 4*u^2*v^2*w + 3*m*v^3*w - 2*u*v^3*w + 12*m^3*w^2 - 
      4*m^2*u*w^2 - 18*m^2*v*w^2 + 8*m*u*v*w^2 + 3*m*v^2*w^2 - u*v^2*w^2 - 
      m^2*w^3 + m*v*w^3))/(ep*m*u*(3*m - u - v - w)*
     (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(576*m^6 - 896*m^5*u + 468*m^4*u^2 - 
     102*m^3*u^3 + 8*m^2*u^4 - 512*m^5*v + 456*m^4*u*v - 26*m^3*u^2*v - 
     33*m^2*u^3*v + 4*m*u^4*v + 212*m^4*v^2 - 138*m^3*u*v^2 - 3*m^2*u^2*v^2 + 
     m*u^3*v^2 - 46*m^3*v^3 + 36*m^2*u*v^3 - 5*m*u^2*v^3 + 4*m^2*v^4 - 
     5*m*u*v^4 + u^2*v^4 - 512*m^5*w + 632*m^4*u*w - 226*m^3*u^2*w + 
     25*m^2*u^3*w + 400*m^4*v*w - 278*m^3*u*v*w + 12*m^2*u^2*v*w + 
     5*m*u^3*v*w - 148*m^3*v^2*w + 94*m^2*u*v^2*w - 12*m*u^2*v^2*w + 
     24*m^2*v^3*w - 18*m*u*v^3*w + 2*u^2*v^3*w - m*v^4*w + u*v^4*w + 
     164*m^4*w^2 - 146*m^3*u*w^2 + 27*m^2*u^2*w^2 - 124*m^3*v*w^2 + 
     63*m^2*u*v*w^2 - 3*m*u^2*v*w^2 + 37*m^2*v^2*w^2 - 18*m*u*v^2*w^2 + 
     u^2*v^2*w^2 - 3*m*v^3*w^2 + 2*u*v^3*w^2 - 22*m^3*w^3 + 11*m^2*u*w^3 + 
     18*m^2*v*w^3 - 5*m*u*v*w^3 - 3*m*v^2*w^3 + u*v^2*w^3 + m^2*w^4 - 
     m*v*w^4))/(ep*m^2*v*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 
     8*m*w + 2*v*w + w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
     17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
     8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
     m^2*w^2 - m*v*w^2)), -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*
     (128*m^6 - 32*m^5*u - 8*m^4*u^2 + 2*m^3*u^3 - 640*m^5*v + 688*m^4*u*v - 
      280*m^3*u^2*v + 25*m^2*u^3*v + 4*m*u^4*v + 552*m^4*v^2 - 
      626*m^3*u*v^2 + 248*m^2*u^2*v^2 - 13*m*u^3*v^2 - 4*u^4*v^2 - 
      180*m^3*v^3 + 199*m^2*u*v^3 - 68*m*u^2*v^3 + 24*m^2*v^4 - 26*m*u*v^4 + 
      7*u^2*v^4 - m*v^5 + u*v^5 - 160*m^5*w + 32*m^4*u*w + 6*m^3*u^2*w - 
      m^2*u^3*w + 624*m^4*v*w - 516*m^3*u*v*w + 117*m^2*u^2*v*w + 
      3*m*u^3*v*w - 374*m^3*v^2*w + 325*m^2*u*v^2*w - 79*m*u^2*v^2*w + 
      73*m^2*v^3*w - 63*m*u*v^3*w + 14*u^2*v^3*w - 4*m*v^4*w + 3*u*v^4*w + 
      72*m^4*w^2 - 10*m^3*u*w^2 - m^2*u^2*w^2 - 208*m^3*v*w^2 + 
      127*m^2*u*v*w^2 - 11*m*u^2*v*w^2 + 75*m^2*v^2*w^2 - 48*m*u*v^2*w^2 + 
      7*u^2*v^2*w^2 - 6*m*v^3*w^2 + 3*u*v^3*w^2 - 14*m^3*w^3 + m^2*u*w^3 + 
      27*m^2*v*w^3 - 11*m*u*v*w^3 - 4*m*v^2*w^3 + u*v^2*w^3 + m^2*w^4 - 
      m*v*w^4))/(ep*m^2*u*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 
      8*m*w + 2*v*w + w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
      17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
      8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
      m^2*w^2 - m*v*w^2))), 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(128*m^6 - 128*m^5*u + 40*m^4*u^2 - 4*m^3*u^3 - 
      640*m^5*v + 952*m^4*u*v - 506*m^3*u^2*v + 110*m^2*u^3*v - 8*m*u^4*v + 
      552*m^4*v^2 - 798*m^3*u*v^2 + 385*m^2*u^2*v^2 - 54*m*u^3*v^2 - 
      180*m^3*v^3 + 239*m^2*u*v^3 - 97*m*u^2*v^3 + 4*u^3*v^3 + 24*m^2*v^4 - 
      29*m*u*v^4 + 10*u^2*v^4 - m*v^5 + u*v^5 - 160*m^5*w + 128*m^4*u*w - 
      30*m^3*u^2*w + 2*m^2*u^3*w + 624*m^4*v*w - 718*m^3*u*v*w + 
      242*m^2*u^2*v*w - 22*m*u^3*v*w - 374*m^3*v^2*w + 408*m^2*u*v^2*w - 
      124*m*u^2*v^2*w + 4*u^3*v^2*w + 73*m^2*v^3*w - 72*m*u*v^3*w + 
      20*u^2*v^3*w - 4*m*v^4*w + 3*u*v^4*w + 72*m^4*w^2 - 40*m^3*u*w^2 + 
      5*m^2*u^2*w^2 - 208*m^3*v*w^2 + 173*m^2*u*v*w^2 - 27*m*u^2*v*w^2 + 
      75*m^2*v^2*w^2 - 57*m*u*v^2*w^2 + 10*u^2*v^2*w^2 - 6*m*v^3*w^2 + 
      3*u*v^3*w^2 - 14*m^3*w^3 + 4*m^2*u*w^3 + 27*m^2*v*w^3 - 14*m*u*v*w^3 - 
      4*m*v^2*w^3 + u*v^2*w^3 + m^2*w^4 - m*v*w^4))/
    (m*u*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -(((-1 + 2*ep)*(128*m^6 - 64*m^5*u + 8*m^4*u^2 - 640*m^5*v + 744*m^4*u*v - 
      310*m^3*u^2*v + 40*m^2*u^3*v + 552*m^4*v^2 - 670*m^3*u*v^2 + 
      279*m^2*u^2*v^2 - 28*m*u^3*v^2 - 180*m^3*v^3 + 211*m^2*u*v^3 - 
      75*m*u^2*v^3 + 24*m^2*v^4 - 27*m*u*v^4 + 8*u^2*v^4 - m*v^5 + u*v^5 - 
      160*m^5*w + 64*m^4*u*w - 6*m^3*u^2*w + 624*m^4*v*w - 570*m^3*u*v*w + 
      144*m^2*u^2*v*w - 4*m*u^3*v*w - 374*m^3*v^2*w + 350*m^2*u*v^2*w - 
      90*m*u^2*v^2*w + 73*m^2*v^3*w - 66*m*u*v^3*w + 16*u^2*v^3*w - 
      4*m*v^4*w + 3*u*v^4*w + 72*m^4*w^2 - 20*m^3*u*w^2 + m^2*u^2*w^2 - 
      208*m^3*v*w^2 + 141*m^2*u*v*w^2 - 15*m*u^2*v*w^2 + 75*m^2*v^2*w^2 - 
      51*m*u*v^2*w^2 + 8*u^2*v^2*w^2 - 6*m*v^3*w^2 + 3*u*v^3*w^2 - 
      14*m^3*w^3 + 2*m^2*u*w^3 + 27*m^2*v*w^3 - 12*m*u*v*w^3 - 4*m*v^2*w^3 + 
      u*v^2*w^3 + m^2*w^4 - m*v*w^4))/(m*u*(16*m^2 - 4*m*u - 8*m*v + v^2 - 
      8*m*w + 2*v*w + w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
      17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
      8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
      m^2*w^2 - m*v*w^2))), 0, 0, 
  ((-1 + 2*ep)*(-1 + 3*ep)*(512*m^6 - 864*m^5*u + 464*m^4*u^2 - 102*m^3*u^3 + 
     8*m^2*u^4 - 384*m^5*v + 416*m^4*u*v - 48*m^3*u^2*v - 25*m^2*u^3*v + 
     4*m*u^4*v + 128*m^4*v^2 - 114*m^3*u*v^2 + 13*m^2*u^2*v^2 - 3*m*u^3*v^2 - 
     24*m^3*v^3 + 26*m^2*u*v^3 - 7*m*u^2*v^3 + 2*m^2*v^4 - 3*m*u*v^4 + 
     u^2*v^4 - 448*m^5*w + 608*m^4*u*w - 224*m^3*u^2*w + 25*m^2*u^3*w + 
     296*m^4*v*w - 246*m^3*u*v*w + 16*m^2*u^2*v*w + 5*m*u^3*v*w - 
     102*m^3*v^2*w + 78*m^2*u*v^2*w - 14*m*u^2*v^2*w + 18*m^2*v^3*w - 
     14*m*u*v^3*w + 2*u^2*v^3*w - m*v^4*w + u*v^4*w + 144*m^4*w^2 - 
     142*m^3*u*w^2 + 27*m^2*u^2*w^2 - 98*m^3*v*w^2 + 57*m^2*u*v*w^2 - 
     3*m*u^2*v*w^2 + 31*m^2*v^2*w^2 - 16*m*u*v^2*w^2 + u^2*v^2*w^2 - 
     3*m*v^3*w^2 + 2*u*v^3*w^2 - 20*m^3*w^3 + 11*m^2*u*w^3 + 16*m^2*v*w^3 - 
     5*m*u*v*w^3 - 3*m*v^2*w^3 + u*v^2*w^3 + m^2*w^4 - m*v*w^4))/
   (m^2*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  ((-1 + 2*ep)*(640*m^6 - 992*m^5*u + 504*m^4*u^2 - 106*m^3*u^3 + 8*m^2*u^4 - 
     576*m^5*v + 568*m^4*u*v - 86*m^3*u^2*v - 21*m^2*u^3*v + 4*m*u^4*v + 
     232*m^4*v^2 - 176*m^3*u*v^2 + 19*m^2*u^2*v^2 - 3*m*u^3*v^2 - 
     48*m^3*v^3 + 40*m^2*u*v^3 - 7*m*u^2*v^3 + 4*m^2*v^4 - 5*m*u*v^4 + 
     u^2*v^4 - 544*m^5*w + 672*m^4*u*w - 234*m^3*u^2*w + 25*m^2*u^3*w + 
     424*m^4*v*w - 316*m^3*u*v*w + 26*m^2*u^2*v*w + 5*m*u^3*v*w - 
     152*m^3*v^2*w + 100*m^2*u*v^2*w - 14*m*u^2*v^2*w + 24*m^2*v^3*w - 
     18*m*u*v^3*w + 2*u^2*v^3*w - m*v^4*w + u*v^4*w + 168*m^4*w^2 - 
     150*m^3*u*w^2 + 27*m^2*u^2*w^2 - 126*m^3*v*w^2 + 65*m^2*u*v*w^2 - 
     3*m*u^2*v*w^2 + 37*m^2*v^2*w^2 - 18*m*u*v^2*w^2 + u^2*v^2*w^2 - 
     3*m*v^3*w^2 + 2*u*v^3*w^2 - 22*m^3*w^3 + 11*m^2*u*w^3 + 18*m^2*v*w^3 - 
     5*m*u*v*w^3 - 3*m*v^2*w^3 + u*v^2*w^3 + m^2*w^4 - m*v*w^4))/
   (m^2*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 
  0, 0, -(((-1 + 2*ep)*(-1 + 3*ep)*(32*m^4*u - 16*m^3*u^2 + 2*m^2*u^3 - 
      32*m^4*v - 36*m^3*u*v + 41*m^2*u^2*v - 10*m*u^3*v + 32*m^3*v^2 + 
      7*m^2*u*v^2 - 19*m*u^2*v^2 + 4*u^3*v^2 - 10*m^2*v^3 + 3*m*u*v^3 + 
      2*u^2*v^3 + m*v^4 - u*v^4 - 16*m^4*w - 8*m^3*u*w + 3*m^2*u^2*w + 
      40*m^3*v*w + 3*m^2*u*v*w - 9*m*u^2*v*w - 21*m^2*v^2*w + 5*m*u*v^2*w + 
      2*u^2*v^2*w + 3*m*v^3*w - 2*u*v^3*w + 8*m^3*w^2 - 12*m^2*v*w^2 + 
      2*m*u*v*w^2 + 3*m*v^2*w^2 - u*v^2*w^2 - m^2*w^3 + m*v*w^3))/
    (m*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -1/2*(ep*v*(9216*m^8 - 19712*m^7*u + 14528*m^6*u^2 - 4944*m^5*u^3 + 
      800*m^4*u^4 - 50*m^3*u^5 - 11776*m^7*v + 26304*m^6*u*v - 
      19536*m^5*u^2*v + 6692*m^4*u^3*v - 1097*m^3*u^4*v + 70*m^2*u^5*v + 
      5760*m^6*v^2 - 14656*m^5*u*v^2 + 10944*m^4*u^2*v^2 - 3432*m^3*u^3*v^2 + 
      446*m^2*u^4*v^2 - 16*m*u^5*v^2 - 1280*m^5*v^3 + 4364*m^4*u*v^3 - 
      3190*m^3*u^2*v^3 + 786*m^2*u^3*v^3 - 55*m*u^4*v^3 + 100*m^4*v^4 - 
      725*m^3*u*v^4 + 518*m^2*u^2*v^4 - 79*m*u^3*v^4 + 6*m^3*v^5 + 
      62*m^2*u*v^5 - 51*m*u^2*v^5 + 3*u^3*v^5 - m^2*v^6 - 2*m*u*v^6 + 
      3*u^2*v^6 - 9728*m^7*w + 17728*m^6*u*w - 10032*m^5*u^2*w + 
      2300*m^4*u^3*w - 187*m^3*u^4*w + 9536*m^6*v*w - 18576*m^5*u*v*w + 
      11072*m^4*u^2*v*w - 2690*m^3*u^3*v*w + 232*m^2*u^4*v*w - 
      3184*m^5*v^2*w + 7536*m^4*u*v^2*w - 4833*m^3*u^2*v^2*w + 
      1192*m^2*u^3*v^2*w - 107*m*u^4*v^2*w + 332*m^4*v^3*w - 
      1420*m^3*u*v^3*w + 975*m^2*u^2*v^3*w - 222*m*u^3*v^3*w + 16*u^4*v^3*w + 
      25*m^3*v^4*w + 109*m^2*u*v^4*w - 84*m*u^2*v^4*w + 14*u^3*v^4*w - 
      5*m^2*v^5*w - m*u*v^5*w + 2*u^2*v^5*w + 3776*m^6*w^2 - 5712*m^5*u*w^2 + 
      2232*m^4*u^2*w^2 - 260*m^3*u^3*w^2 - 2528*m^5*v*w^2 + 
      4168*m^4*u*v*w^2 - 1863*m^3*u^2*v*w^2 + 248*m^2*u^3*v*w^2 + 
      396*m^4*v^2*w^2 - 921*m^3*u*v^2*w^2 + 514*m^2*u^2*v^2*w^2 - 
      91*m*u^3*v^2*w^2 + 40*m^3*v^3*w^2 + 24*m^2*u*v^3*w^2 - 
      28*m*u^2*v^3*w^2 + 11*u^3*v^3*w^2 - 10*m^2*v^4*w^2 + 9*m*u*v^4*w^2 - 
      5*u^2*v^4*w^2 - 624*m^5*w^3 + 764*m^4*u*w^3 - 158*m^3*u^2*w^3 + 
      196*m^4*v*w^3 - 260*m^3*u*v*w^3 + 79*m^2*u^2*v*w^3 + 30*m^3*v^2*w^3 - 
      31*m^2*u*v^2*w^3 + 5*m*u^2*v^2*w^3 - 10*m^2*v^3*w^3 + 13*m*u*v^3*w^3 - 
      4*u^2*v^3*w^3 + 32*m^4*w^4 - 34*m^3*u*w^4 + 10*m^3*v*w^4 - 
      8*m^2*u*v*w^4 - 5*m^2*v^2*w^4 + 5*m*u*v^2*w^4 + m^3*w^5 - m^2*v*w^5))/
    (m*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(96*m^5 - 112*m^4*u + 38*m^3*u^2 - 4*m^2*u^3 - 
      120*m^4*v + 110*m^3*u*v - 31*m^2*u^2*v + 4*m*u^3*v + 56*m^3*v^2 - 
      35*m^2*u*v^2 + 3*m*u^2*v^2 - 12*m^2*v^3 + 7*m*u*v^3 + m*v^4 - u*v^4 - 
      64*m^4*w + 52*m^3*u*w - 9*m^2*u^2*w + 70*m^3*v*w - 43*m^2*u*v*w + 
      7*m*u^2*v*w - 25*m^2*v^2*w + 11*m*u*v^2*w + 3*m*v^3*w - 2*u*v^3*w + 
      14*m^3*w^2 - 6*m^2*u*w^2 - 14*m^2*v*w^2 + 4*m*u*v*w^2 + 3*m*v^2*w^2 - 
      u*v^2*w^2 - m^2*w^3 + m*v*w^3))/(m*(3*m - u - v - w)*
     (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -1/2*(ep*u*(3072*m^8 - 3584*m^7*u + 1664*m^6*u^2 - 384*m^5*u^3 + 
      44*m^4*u^4 - 2*m^3*u^5 - 14976*m^7*v + 22688*m^6*u*v - 
      13864*m^5*u^2*v + 4222*m^4*u^3*v - 637*m^3*u^4*v + 38*m^2*u^5*v + 
      15232*m^6*v^2 - 20176*m^5*u*v^2 + 9892*m^4*u^2*v^2 - 2114*m^3*u^3*v^2 + 
      166*m^2*u^4*v^2 - 6920*m^5*v^3 + 7798*m^4*u*v^3 - 2954*m^3*u^2*v^3 + 
      418*m^2*u^3*v^3 - 15*m*u^4*v^3 + 1656*m^4*v^4 - 1685*m^3*u*v^4 + 
      508*m^2*u^2*v^4 - 47*m*u^3*v^4 - 208*m^3*v^5 + 220*m^2*u*v^5 - 
      55*m*u^2*v^5 + 3*u^3*v^5 + 11*m^2*v^6 - 14*m*u*v^6 + 3*u^2*v^6 - 
      3200*m^7*w + 2848*m^6*u*w - 936*m^5*u^2*w + 134*m^4*u^3*w - 
      7*m^3*u^4*w + 13536*m^6*v*w - 16640*m^5*u*v*w + 7666*m^4*u^2*v*w - 
      1552*m^3*u^3*v*w + 116*m^2*u^4*v*w - 11032*m^5*v^2*w + 
      11850*m^4*u*v^2*w - 4495*m^3*u^2*v^2*w + 698*m^2*u^3*v^2*w - 
      35*m*u^4*v^2*w + 3830*m^4*v^3*w - 3526*m^3*u*v^3*w + 
      1037*m^2*u^2*v^3*w - 100*m*u^3*v^3*w - 639*m^3*v^4*w + 
      555*m^2*u*v^4*w - 122*m*u^2*v^4*w + 6*u^3*v^4*w + 43*m^2*v^5*w - 
      43*m*u*v^5*w + 8*u^2*v^5*w + 1184*m^6*w^2 - 720*m^5*u*w^2 + 
      138*m^4*u^2*w^2 - 8*m^3*u^3*w^2 - 4280*m^5*v*w^2 + 4014*m^4*u*v*w^2 - 
      1229*m^3*u^2*v*w^2 + 122*m^2*u^3*v*w^2 + 2694*m^4*v^2*w^2 - 
      2169*m^3*u*v^2*w^2 + 574*m^2*u^2*v^2*w^2 - 49*m*u^3*v^2*w^2 - 
      668*m^3*v^3*w^2 + 452*m^2*u*v^3*w^2 - 82*m*u^2*v^3*w^2 + 
      3*u^3*v^3*w^2 + 62*m^2*v^4*w^2 - 45*m*u*v^4*w^2 + 7*u^2*v^4*w^2 - 
      168*m^5*w^3 + 50*m^4*u*w^3 - 2*m^3*u^2*w^3 + 522*m^4*v*w^3 - 
      326*m^3*u*v*w^3 + 47*m^2*u^2*v*w^3 - 250*m^3*v^2*w^3 + 
      119*m^2*u*v^2*w^3 - 15*m*u^2*v^2*w^3 + 38*m^2*v^3*w^3 - 
      17*m*u*v^3*w^3 + 2*u^2*v^3*w^3 + 2*m^4*w^4 + 2*m^3*u*w^4 - 
      12*m^3*v*w^4 + 2*m^2*u*v*w^4 + 7*m^2*v^2*w^4 - m*u*v^2*w^4 + m^3*w^5 - 
      m^2*v*w^5))/(m*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 
      8*m*w + 2*v*w + w^2)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 
  0, 0, 0, 0, 0, (2*(-1 + 2*ep)^2*(64*m^5 - 64*m^4*u + 20*m^3*u^2 - 
     2*m^2*u^3 - 96*m^4*v + 76*m^3*u*v - 19*m^2*u^2*v + 2*m*u^3*v + 
     52*m^3*v^2 - 31*m^2*u*v^2 + 3*m*u^2*v^2 - 12*m^2*v^3 + 7*m*u*v^3 + 
     m*v^4 - u*v^4 - 48*m^4*w + 32*m^3*u*w - 5*m^2*u^2*w + 64*m^3*v*w - 
     35*m^2*u*v*w + 5*m*u^2*v*w - 25*m^2*v^2*w + 11*m*u*v^2*w + 3*m*v^3*w - 
     2*u*v^3*w + 12*m^3*w^2 - 4*m^2*u*w^2 - 14*m^2*v*w^2 + 4*m*u*v*w^2 + 
     3*m*v^2*w^2 - u*v^2*w^2 - m^2*w^3 + m*v*w^3))/
   (m*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 
  0, (3*ep^2*(128*m^5 - 192*m^4*u + 104*m^3*u^2 - 24*m^2*u^3 + 2*m*u^4 - 
     160*m^4*v + 200*m^3*u*v - 76*m^2*u^2*v + 9*m*u^3*v + 72*m^3*v^2 - 
     78*m^2*u*v^2 + 20*m*u^2*v^2 - u^3*v^2 - 14*m^2*v^3 + 14*m*u*v^3 - 
     2*u^2*v^3 + m*v^4 - u*v^4 - 96*m^4*w + 88*m^3*u*w - 28*m^2*u^2*w + 
     3*m*u^3*w + 96*m^3*v*w - 68*m^2*u*v*w + 14*m*u^2*v*w - u^3*v*w - 
     30*m^2*v^2*w + 16*m*u*v^2*w - 2*u^2*v^2*w + 3*m*v^3*w - u*v^3*w + 
     24*m^3*w^2 - 6*m^2*u*w^2 - 18*m^2*v*w^2 + 3*m*u*v*w^2 + 3*m*v^2*w^2 - 
     2*m^2*w^3 - m*u*w^3 + m*v*w^3))/(m*(3*m - u - v - w)*
    (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*v*(1024*m^8 - 2176*m^7*u + 1632*m^6*u^2 - 568*m^5*u^3 + 94*m^4*u^4 - 
      6*m^3*u^5 - 1536*m^7*v + 3360*m^6*u*v - 2416*m^5*u^2*v + 
      770*m^4*u^3*v - 112*m^3*u^4*v + 6*m^2*u^5*v + 896*m^6*v^2 - 
      2232*m^5*u*v^2 + 1546*m^4*u^2*v^2 - 415*m^3*u^3*v^2 + 39*m^2*u^4*v^2 - 
      256*m^5*v^3 + 830*m^4*u*v^3 - 549*m^3*u^2*v^3 + 113*m^2*u^3*v^3 - 
      5*m*u^4*v^3 + 36*m^4*v^4 - 180*m^3*u*v^4 + 116*m^2*u^2*v^4 - 
      16*m*u^3*v^4 - 2*m^3*v^5 + 21*m^2*u*v^5 - 15*m*u^2*v^5 + u^3*v^5 - 
      m*u*v^6 + u^2*v^6 - 1152*m^7*w + 1920*m^6*u*w - 1064*m^5*u^2*w + 
      244*m^4*u^3*w - 20*m^3*u^4*w + 1376*m^6*v*w - 2208*m^5*u*v*w + 
      1118*m^4*u^2*v*w - 217*m^3*u^3*v*w + 13*m^2*u^4*v*w - 600*m^5*v^2*w + 
      1076*m^4*u*v^2*w - 545*m^3*u^2*v^2*w + 98*m^2*u^3*v^2*w - 
      5*m*u^4*v^2*w + 114*m^4*v^3*w - 281*m^3*u*v^3*w + 142*m^2*u^2*v^3*w - 
      21*m*u^3*v^3*w - 8*m^3*v^4*w + 38*m^2*u*v^4*w - 19*m*u^2*v^4*w + 
      2*u^3*v^4*w - 2*m*u*v^5*w + u^2*v^5*w + 480*m^6*w^2 - 584*m^5*u*w^2 + 
      212*m^4*u^2*w^2 - 24*m^3*u^3*w^2 - 432*m^5*v*w^2 + 410*m^4*u*v*w^2 - 
      108*m^3*u^2*v*w^2 + 5*m^2*u^3*v*w^2 + 126*m^4*v^2*w^2 - 
      104*m^3*u*v^2*w^2 + 21*m^2*u^2*v^2*w^2 - m*u^3*v^2*w^2 - 
      12*m^3*v^3*w^2 + 10*m^2*u*v^3*w^2 + m*u^2*v^3*w^2 + u^3*v^3*w^2 - 
      u^2*v^4*w^2 - 88*m^5*w^3 + 68*m^4*u*w^3 - 12*m^3*u^2*w^3 + 
      54*m^4*v*w^3 - 5*m^3*u*v*w^3 - 5*m^2*u^2*v*w^3 - 8*m^3*v^2*w^3 - 
      10*m^2*u*v^2*w^3 + 5*m*u^2*v^2*w^3 + 2*m*u*v^3*w^3 - u^2*v^3*w^3 + 
      6*m^4*w^4 - 2*m^3*u*w^4 - 2*m^3*v*w^4 - 3*m^2*u*v*w^4 + m*u*v^2*w^4))/
    (m*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -1/2*(4096*ep*m^10 - 7168*ep*m^9*u + 5120*ep*m^8*u^2 - 1920*ep*m^7*u^3 + 
     400*ep*m^6*u^4 - 44*ep*m^5*u^5 + 2*ep*m^4*u^6 - 8192*ep*m^9*v - 
     768*m^8*u*v + 7168*ep*m^8*u*v + 1600*m^7*u^2*v + 2240*ep*m^7*u^2*v - 
     1168*m^6*u^3*v - 4368*ep*m^6*u^3*v + 396*m^5*u^4*v + 1796*ep*m^5*u^4*v - 
     64*m^4*u^5*v - 311*ep*m^4*u^5*v + 4*m^3*u^6*v + 20*ep*m^3*u^6*v + 
     7168*ep*m^8*v^2 + 1216*m^7*u*v^2 - 2400*m^6*u^2*v^2 - 
     11344*ep*m^6*u^2*v^2 + 1612*m^5*u^3*v^2 + 8856*ep*m^5*u^3*v^2 - 
     496*m^4*u^4*v^2 - 2793*ep*m^4*u^4*v^2 + 72*m^3*u^5*v^2 + 
     403*ep*m^3*u^5*v^2 - 4*m^2*u^6*v^2 - 22*ep*m^2*u^6*v^2 - 
     3584*ep*m^7*v^3 - 656*m^6*u*v^3 - 2224*ep*m^6*u*v^3 + 1172*m^5*u^2*v^3 + 
     7804*ep*m^5*u^2*v^3 - 652*m^4*u^3*v^3 - 4584*ep*m^4*u^3*v^3 + 
     148*m^3*u^4*v^3 + 1046*ep*m^3*u^4*v^3 - 12*m^2*u^5*v^3 - 
     85*ep*m^2*u^5*v^3 + 1104*ep*m^6*v^4 + 148*m^5*u*v^4 + 
     1012*ep*m^5*u*v^4 - 232*m^4*u^2*v^4 - 2413*ep*m^4*u^2*v^4 + 
     96*m^3*u^3*v^4 + 1096*ep*m^3*u^3*v^4 - 12*m^2*u^4*v^4 - 
     166*ep*m^2*u^4*v^4 + 5*ep*m*u^5*v^4 - 208*ep*m^5*v^5 - 12*m^4*u*v^5 - 
     203*ep*m^4*u*v^5 + 16*m^3*u^2*v^5 + 427*ep*m^3*u^2*v^5 - 4*m^2*u^3*v^5 - 
     160*ep*m^2*u^3*v^5 + 16*ep*m*u^4*v^5 + 22*ep*m^4*v^6 + 21*ep*m^3*u*v^6 - 
     49*ep*m^2*u^2*v^6 + 17*ep*m*u^3*v^6 - ep*u^4*v^6 - ep*m^3*v^7 - 
     ep*m^2*u*v^7 + 3*ep*m*u^2*v^7 - ep*u^3*v^7 - 6144*ep*m^9*w + 
     8960*ep*m^8*u*w - 5120*ep*m^7*u^2*w + 1440*ep*m^6*u^3*w - 
     200*ep*m^5*u^4*w + 11*ep*m^4*u^5*w + 11008*ep*m^8*v*w + 832*m^7*u*v*w - 
     8064*ep*m^7*u*v*w - 1504*m^6*u^2*v*w - 2288*ep*m^6*u^2*v*w + 
     852*m^5*u^3*v*w + 3168*ep*m^5*u^3*v*w - 196*m^4*u^4*v*w - 
     866*ep*m^4*u^4*v*w + 16*m^3*u^5*v*w + 75*ep*m^3*u^5*v*w - 
     8448*ep*m^7*v^2*w - 992*m^6*u*v^2*w + 1008*ep*m^6*u*v^2*w + 
     1736*m^5*u^2*v^2*w + 8032*ep*m^5*u^2*v^2*w - 932*m^4*u^3*v^2*w - 
     5007*ep*m^4*u^3*v^2*w + 204*m^3*u^4*v^2*w + 1100*ep*m^3*u^4*v^2*w - 
     16*m^2*u^5*v^2*w - 83*ep*m^2*u^5*v^2*w + 3552*ep*m^6*v^3*w + 
     356*m^5*u*v^3*w + 760*ep*m^5*u*v^3*w - 592*m^4*u^2*v^3*w - 
     4123*ep*m^4*u^2*v^3*w + 288*m^3*u^3*v^3*w + 2026*ep*m^3*u^3*v^3*w - 
     56*m^2*u^4*v^3*w - 356*ep*m^2*u^4*v^3*w + 4*m*u^5*v^3*w + 
     21*ep*m*u^5*v^3*w - 856*ep*m^5*v^4*w - 40*m^4*u*v^4*w - 
     262*ep*m^4*u*v^4*w + 64*m^3*u^2*v^4*w + 906*ep*m^3*u^2*v^4*w - 
     28*m^2*u^3*v^4*w - 352*ep*m^2*u^3*v^4*w + 4*m*u^4*v^4*w + 
     40*ep*m*u^4*v^4*w + 111*ep*m^4*v^5*w + 33*ep*m^3*u*v^5*w - 
     111*ep*m^2*u^2*v^5*w + 33*ep*m*u^3*v^5*w - 2*ep*u^4*v^5*w - 
     6*ep*m^3*v^6*w - 2*ep*m^2*u*v^6*w + 8*ep*m*u^2*v^6*w - 2*ep*u^3*v^6*w + 
     3840*ep*m^8*w^2 - 4480*ep*m^7*u*w^2 + 1920*ep*m^6*u^2*w^2 - 
     360*ep*m^5*u^3*w^2 + 25*ep*m^4*u^4*w^2 - 6144*ep*m^7*v*w^2 - 
     336*m^6*u*v*w^2 + 3744*ep*m^6*u*v*w^2 + 516*m^5*u^2*v*w^2 + 
     772*ep*m^5*u^2*v*w^2 - 204*m^4*u^3*v*w^2 - 739*ep*m^4*u^3*v*w^2 + 
     24*m^3*u^4*v*w^2 + 102*ep*m^3*u^4*v*w^2 + 4032*ep*m^6*v^2*w^2 + 
     268*m^5*u*v^2*w^2 - 1016*ep*m^5*u*v^2*w^2 - 412*m^4*u^2*v^2*w^2 - 
     1787*ep*m^4*u^2*v^2*w^2 + 164*m^3*u^3*v^2*w^2 + 845*ep*m^3*u^3*v^2*w^2 - 
     20*m^2*u^4*v^2*w^2 - 100*ep*m^2*u^4*v^2*w^2 - 1344*ep*m^5*v^3*w^2 - 
     48*m^4*u*v^3*w^2 + 185*ep*m^4*u*v^3*w^2 + 76*m^3*u^2*v^3*w^2 + 
     582*ep*m^3*u^2*v^3*w^2 - 32*m^2*u^3*v^3*w^2 - 231*ep*m^2*u^3*v^3*w^2 + 
     4*m*u^4*v^3*w^2 + 24*ep*m*u^4*v^3*w^2 + 225*ep*m^4*v^4*w^2 - 
     33*ep*m^3*u*v^4*w^2 - 71*ep*m^2*u^2*v^4*w^2 + 18*ep*m*u^3*v^4*w^2 - 
     ep*u^4*v^4*w^2 - 15*ep*m^3*v^5*w^2 + 2*ep*m^2*u*v^5*w^2 + 
     6*ep*m*u^2*v^5*w^2 - ep*u^3*v^5*w^2 - 1280*ep*m^7*w^3 + 
     1120*ep*m^6*u*w^3 - 320*ep*m^5*u^2*w^3 + 30*ep*m^4*u^3*w^3 + 
     1824*ep*m^6*v*w^3 + 60*m^5*u*v*w^3 - 904*ep*m^5*u*v*w^3 - 
     76*m^4*u^2*v*w^3 - 97*ep*m^4*u^2*v*w^3 + 16*m^3*u^3*v*w^3 + 
     55*ep*m^3*u^3*v*w^3 - 976*ep*m^5*v^2*w^3 - 24*m^4*u*v^2*w^3 + 
     351*ep*m^4*u*v^2*w^3 + 32*m^3*u^2*v^2*w^3 + 106*ep*m^3*u^2*v^2*w^3 - 
     8*m^2*u^3*v^2*w^3 - 37*ep*m^2*u^3*v^2*w^3 + 230*ep*m^4*v^3*w^3 - 
     87*ep*m^3*u*v^3*w^3 - 5*ep*m^2*u^2*v^3*w^3 + 2*ep*m*u^3*v^3*w^3 - 
     20*ep*m^3*v^4*w^3 + 8*ep*m^2*u*v^4*w^3 + 240*ep*m^6*w^4 - 
     140*ep*m^5*u*w^4 + 20*ep*m^4*u^2*w^4 - 304*ep*m^5*v*w^4 - 
     4*m^4*u*v*w^4 + 114*ep*m^4*u*v*w^4 + 4*m^3*u^2*v*w^4 + 
     3*ep*m^3*u^2*v*w^4 + 120*ep*m^4*v^2*w^4 - 48*ep*m^3*u*v^2*w^4 + 
     4*ep*m^2*u^2*v^2*w^4 - 15*ep*m^3*v^3*w^4 + 7*ep*m^2*u*v^3*w^4 - 
     ep*m*u^2*v^3*w^4 - 24*ep*m^5*w^5 + 7*ep*m^4*u*w^5 + 27*ep*m^4*v*w^5 - 
     6*ep*m^3*u*v*w^5 - 6*ep*m^3*v^2*w^5 + 2*ep*m^2*u*v^2*w^5 + ep*m^4*w^6 - 
     ep*m^3*v*w^6)/(m*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 
      8*m*w + 2*v*w + w^2)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  (-2*(m - u)*v*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 
     2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 
     2*m^2*v*w - 2*m*u*v*w + m^2*w^2))/
   ((16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -((ep*(4*m - u)*u*(3*m - u - v - w)*(128*m^6 - 96*m^5*u + 24*m^4*u^2 - 
      2*m^3*u^3 - 384*m^5*v + 336*m^4*u*v - 100*m^3*u^2*v + 10*m^2*u^3*v + 
      296*m^4*v^2 - 210*m^3*u*v^2 + 37*m^2*u^2*v^2 - 100*m^3*v^3 + 
      61*m^2*u*v^3 - 5*m*u^2*v^3 + 16*m^2*v^4 - 11*m*u*v^4 - m*v^5 + u*v^5 - 
      96*m^5*w + 48*m^4*u*w - 6*m^3*u^2*w + 240*m^4*v*w - 148*m^3*u*v*w + 
      23*m^2*u^2*v*w - 146*m^3*v^2*w + 77*m^2*u*v^2*w - 9*m*u^2*v^2*w + 
      35*m^2*v^3*w - 17*m*u*v^3*w - 3*m*v^4*w + 2*u*v^4*w + 24*m^4*w^2 - 
      6*m^3*u*w^2 - 48*m^3*v*w^2 + 16*m^2*u*v*w^2 + 22*m^2*v^2*w^2 - 
      6*m*u*v^2*w^2 - 3*m*v^3*w^2 + u*v^3*w^2 - 2*m^3*w^3 + 3*m^2*v*w^3 - 
      m*v^2*w^3))/(m*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -1/2*(-6144*m^9 + 2048*ep*m^9 + 8192*m^8*u - 3072*ep*m^8*u - 4352*m^7*u^2 + 
     1792*ep*m^7*u^2 + 1152*m^6*u^3 - 512*ep*m^6*u^3 - 152*m^5*u^4 + 
     72*ep*m^5*u^4 + 8*m^4*u^5 - 4*ep*m^4*u^5 + 17408*m^8*v - 4096*ep*m^8*v - 
     22912*m^7*u*v + 4864*ep*m^7*u*v + 12256*m^6*u^2*v - 2048*ep*m^6*u^2*v - 
     3336*m^5*u^3*v + 368*ep*m^5*u^3*v + 462*m^4*u^4*v - 24*ep*m^4*u^4*v - 
     26*m^3*u^5*v - 18176*m^7*v^2 + 3840*ep*m^7*v^2 + 21792*m^6*u*v^2 - 
     3616*ep*m^6*u*v^2 - 10176*m^5*u^2*v^2 + 704*ep*m^5*u^2*v^2 + 
     2242*m^4*u^3*v^2 + 146*ep*m^4*u^3*v^2 - 218*m^3*u^4*v^2 - 
     55*ep*m^3*u^4*v^2 + 6*m^2*u^5*v^2 + 4*ep*m^2*u^5*v^2 + 9728*m^6*v^3 - 
     2176*ep*m^6*v^3 - 10440*m^5*u*v^3 + 2032*ep*m^5*u*v^3 + 
     4054*m^4*u^2*v^3 - 364*ep*m^4*u^2*v^3 - 658*m^3*u^3*v^3 - 
     20*ep*m^3*u^3*v^3 + 36*m^2*u^4*v^3 + 4*ep*m^2*u^4*v^3 - 2968*m^5*v^4 + 
     776*ep*m^5*v^4 + 2886*m^4*u*v^4 - 870*ep*m^4*u*v^4 - 896*m^3*u^2*v^4 + 
     256*ep*m^3*u^2*v^4 + 96*m^2*u^3*v^4 - 42*ep*m^2*u^3*v^4 - 2*m*u^4*v^4 + 
     3*ep*m*u^4*v^4 + 524*m^4*v^5 - 168*ep*m^4*v^5 - 480*m^3*u*v^5 + 
     235*ep*m^3*u*v^5 + 110*m^2*u^2*v^5 - 90*ep*m^2*u^2*v^5 - 6*m*u^3*v^5 + 
     13*ep*m*u^3*v^5 - 50*m^3*v^6 + 20*ep*m^3*v^6 + 46*m^2*u*v^6 - 
     34*ep*m^2*u*v^6 - 6*m*u^2*v^6 + 15*ep*m*u^2*v^6 - ep*u^3*v^6 + 
     2*m^2*v^7 - ep*m^2*v^7 - 2*m*u*v^7 + 2*ep*m*u*v^7 - ep*u^2*v^7 + 
     9728*m^8*w - 3584*ep*m^8*w - 10752*m^7*u*w + 4224*ep*m^7*u*w + 
     4544*m^6*u^2*w - 1824*ep*m^6*u^2*w - 896*m^5*u^3*w + 344*ep*m^5*u^3*w + 
     78*m^4*u^4*w - 24*ep*m^4*u^4*w - 2*m^3*u^5*w - 24576*m^7*v*w + 
     6400*ep*m^7*v*w + 27424*m^6*u*v*w - 5568*ep*m^6*u*v*w - 
     11952*m^5*u^2*v*w + 1568*ep*m^5*u^2*v*w + 2474*m^4*u^3*v*w - 
     152*ep*m^4*u^3*v*w - 228*m^3*u^4*v*w + 2*ep*m^3*u^4*v*w + 
     6*m^2*u^5*v*w + 21696*m^6*v^2*w - 5312*ep*m^6*v^2*w - 
     22448*m^5*u*v^2*w + 3464*ep*m^5*u*v^2*w + 8616*m^4*u^2*v^2*w - 
     86*ep*m^4*u^2*v^2*w - 1440*m^3*u^3*v^2*w - 256*ep*m^3*u^3*v^2*w + 
     88*m^2*u^4*v^2*w + 36*ep*m^2*u^4*v^2*w - 9344*m^5*v^3*w + 
     2528*ep*m^5*v^3*w + 8930*m^4*u*v^3*w - 1684*ep*m^4*u*v^3*w - 
     2894*m^3*u^2*v^3*w - 21*ep*m^3*u^2*v^3*w + 354*m^2*u^3*v^3*w + 
     128*ep*m^2*u^3*v^3*w - 10*m*u^4*v^3*w - 14*ep*m*u^4*v^3*w + 
     2142*m^4*v^4*w - 694*ep*m^4*v^4*w - 1952*m^3*u*v^4*w + 
     599*ep*m^3*u*v^4*w + 522*m^2*u^2*v^4*w - 69*ep*m^2*u^2*v^4*w - 
     42*m*u^3*v^4*w - 17*ep*m*u^3*v^4*w - 252*m^3*v^5*w + 101*ep*m^3*v^5*w + 
     232*m^2*u*v^5*w - 117*ep*m^2*u*v^5*w - 50*m*u^2*v^5*w + 
     27*ep*m*u^2*v^5*w + 2*u^3*v^5*w + ep*u^3*v^5*w + 12*m^2*v^6*w - 
     6*ep*m^2*v^6*w - 12*m*u*v^6*w + 9*ep*m*u*v^6*w + 2*u^2*v^6*w - 
     3*ep*u^2*v^6*w - 6400*m^7*w^2 + 2560*ep*m^7*w^2 + 5632*m^6*u*w^2 - 
     2272*ep*m^6*u*w^2 - 1776*m^5*u^2*w^2 + 672*ep*m^5*u^2*w^2 + 
     232*m^4*u^3*w^2 - 70*ep*m^4*u^3*w^2 - 10*m^3*u^4*w^2 + ep*m^3*u^4*w^2 + 
     14208*m^6*v*w^2 - 4096*ep*m^6*v*w^2 - 13000*m^5*u*v*w^2 + 
     2480*ep*m^5*u*v*w^2 + 4350*m^4*u^2*v*w^2 - 420*ep*m^4*u^2*v*w^2 - 
     610*m^3*u^3*v*w^2 + 16*ep*m^3*u^3*v*w^2 + 28*m^2*u^4*v*w^2 - 
     10224*m^5*v^2*w^2 + 2928*ep*m^5*v^2*w^2 + 8898*m^4*u*v^2*w^2 - 
     1268*ep*m^4*u*v^2*w^2 - 2654*m^3*u^2*v^2*w^2 - 160*ep*m^3*u^2*v^2*w^2 + 
     300*m^2*u^3*v^2*w^2 + 86*ep*m^2*u^3*v^2*w^2 - 8*m*u^4*v^2*w^2 - 
     ep*m*u^4*v^2*w^2 + 3328*m^4*v^3*w^2 - 1096*ep*m^4*v^3*w^2 - 
     2796*m^3*u*v^3*w^2 + 539*ep*m^3*u*v^3*w^2 + 718*m^2*u^2*v^3*w^2 + 
     75*ep*m^2*u^2*v^3*w^2 - 56*m*u^3*v^3*w^2 - 37*ep*m*u^3*v^3*w^2 - 
     510*m^3*v^4*w^2 + 205*ep*m^3*v^4*w^2 + 436*m^2*u*v^4*w^2 - 
     149*ep*m^2*u*v^4*w^2 - 98*m*u^2*v^4*w^2 + 4*ep*m*u^2*v^4*w^2 + 
     4*u^3*v^4*w^2 + 5*ep*u^3*v^4*w^2 + 30*m^2*v^5*w^2 - 15*ep*m^2*v^5*w^2 - 
     28*m*u*v^5*w^2 + 16*ep*m*u*v^5*w^2 + 6*u^2*v^5*w^2 - 3*ep*u^2*v^5*w^2 + 
     2240*m^6*w^3 - 960*ep*m^6*w^3 - 1472*m^5*u*w^3 + 600*ep*m^5*u*w^3 + 
     308*m^4*u^2*w^3 - 106*ep*m^4*u^2*w^3 - 20*m^3*u^3*w^3 + 
     4*ep*m^3*u^3*w^3 - 4288*m^5*v*w^3 + 1376*ep*m^5*v*w^3 + 
     3046*m^4*u*v*w^3 - 532*ep*m^4*u*v*w^3 - 700*m^3*u^2*v*w^3 + 
     43*ep*m^3*u^2*v*w^3 + 50*m^2*u^3*v*w^3 + 2372*m^4*v^2*w^3 - 
     804*ep*m^4*v^2*w^3 - 1666*m^3*u*v^2*w^3 + 225*ep*m^3*u*v^2*w^3 + 
     348*m^2*u^2*v^2*w^3 + 53*ep*m^2*u^2*v^2*w^3 - 20*m*u^3*v^2*w^3 - 
     7*ep*m*u^3*v^2*w^3 - 520*m^3*v^3*w^3 + 210*ep*m^3*v^3*w^3 + 
     376*m^2*u*v^3*w^3 - 85*ep*m^2*u*v^3*w^3 - 70*m*u^2*v^3*w^3 - 
     13*ep*m*u^2*v^3*w^3 + 2*u^3*v^3*w^3 + 3*ep*u^3*v^3*w^3 + 
     40*m^2*v^4*w^3 - 20*ep*m^2*v^4*w^3 - 32*m*u*v^4*w^3 + 
     14*ep*m*u*v^4*w^3 + 6*u^2*v^4*w^3 - ep*u^2*v^4*w^3 - 440*m^5*w^4 + 
     200*ep*m^5*w^4 + 192*m^4*u*w^4 - 78*ep*m^4*u*w^4 - 20*m^3*u^2*w^4 + 
     6*ep*m^3*u^2*w^4 + 708*m^4*v*w^4 - 256*ep*m^4*v*w^4 - 352*m^3*u*v*w^4 + 
     54*ep*m^3*u*v*w^4 + 42*m^2*u^2*v*w^4 - ep*m^2*u^2*v*w^4 - 
     270*m^3*v^2*w^4 + 110*ep*m^3*v^2*w^4 + 142*m^2*u*v^2*w^4 - 
     21*ep*m^2*u*v^2*w^4 - 16*m*u^2*v^2*w^4 - 5*ep*m*u^2*v^2*w^4 + 
     30*m^2*v^3*w^4 - 15*ep*m^2*v^3*w^4 - 18*m*u*v^3*w^4 + 6*ep*m*u*v^3*w^4 + 
     2*u^2*v^3*w^4 + 46*m^4*w^5 - 22*ep*m^4*w^5 - 10*m^3*u*w^5 + 
     4*ep*m^3*u*w^5 - 60*m^3*v*w^5 + 25*ep*m^3*v*w^5 + 16*m^2*u*v*w^5 - 
     2*ep*m^2*u*v*w^5 + 12*m^2*v^2*w^5 - 6*ep*m^2*v^2*w^5 - 4*m*u*v^2*w^5 + 
     ep*m*u*v^2*w^5 - 2*m^3*w^6 + ep*m^3*w^6 + 2*m^2*v*w^6 - ep*m^2*v*w^6)/
    ((3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -1/2*(ep*(8192*m^9 - 16384*m^8*u + 12800*m^7*u^2 - 5120*m^6*u^3 + 
      1120*m^5*u^4 - 128*m^4*u^5 + 6*m^3*u^6 - 16384*m^8*v + 27648*m^7*u*v - 
      17600*m^6*u^2*v + 5520*m^5*u^3*v - 900*m^4*u^4*v + 71*m^3*u^5*v - 
      2*m^2*u^6*v + 15360*m^7*v^2 - 22784*m^6*u*v^2 + 12768*m^5*u^2*v^2 - 
      3552*m^4*u^3*v^2 + 506*m^3*u^4*v^2 - 30*m^2*u^5*v^2 - 8192*m^6*v^3 + 
      10752*m^5*u*v^3 - 5320*m^4*u^2*v^3 + 1268*m^3*u^3*v^3 - 
      140*m^2*u^4*v^3 + 5*m*u^5*v^3 + 2592*m^5*v^4 - 3008*m^4*u*v^4 + 
      1277*m^3*u^2*v^4 - 240*m^2*u^3*v^4 + 17*m*u^4*v^4 - 480*m^4*v^5 + 
      500*m^3*u*v^5 - 170*m^2*u^2*v^5 + 23*m*u^3*v^5 - u^4*v^5 + 48*m^3*v^6 - 
      47*m^2*u*v^6 + 10*m*u^2*v^6 - u^3*v^6 - 2*m^2*v^7 + 2*m*u*v^7 - 
      11264*m^8*w + 19200*m^7*u*w - 12160*m^6*u^2*w + 3680*m^5*u^3*w - 
      540*m^4*u^4*w + 31*m^3*u^5*w + 20224*m^7*v*w - 29056*m^6*u*v*w + 
      15136*m^5*u^2*v*w - 3672*m^4*u^3*v*w + 419*m^3*u^4*v*w - 
      18*m^2*u^5*v*w - 16576*m^6*v^2*w + 21056*m^5*u*v^2*w - 
      9736*m^4*u^2*v^2*w + 2023*m^3*u^3*v^2*w - 166*m^2*u^4*v^2*w + 
      m*u^5*v^2*w + 7312*m^5*v^3*w - 8252*m^4*u*v^3*w + 3364*m^3*u^2*v^3*w - 
      581*m^2*u^3*v^3*w + 37*m*u^4*v^3*w - 1768*m^4*v^4*w + 
      1778*m^3*u*v^4*w - 611*m^2*u^2*v^4*w + 79*m*u^3*v^4*w - 2*u^4*v^4*w + 
      220*m^3*v^5*w - 203*m^2*u*v^5*w + 52*m*u^2*v^5*w - 5*u^3*v^5*w - 
      11*m^2*v^6*w + 10*m*u*v^6*w - u^2*v^6*w + 6400*m^7*w^2 - 
      8960*m^6*u*w^2 + 4320*m^5*u^2*w^2 - 880*m^4*u^3*w^2 + 65*m^3*u^4*w^2 - 
      10304*m^6*v*w^2 + 12160*m^5*u*v*w^2 - 4896*m^4*u^2*v*w^2 + 
      825*m^3*u^3*v*w^2 - 50*m^2*u^4*v*w^2 + 7168*m^5*v^2*w^2 - 
      7564*m^4*u*v^2*w^2 + 2734*m^3*u^2*v^2*w^2 - 376*m^2*u^3*v^2*w^2 + 
      12*m*u^4*v^2*w^2 - 2452*m^4*v^3*w^2 + 2332*m^3*u*v^3*w^2 - 
      747*m^2*u^2*v^3*w^2 + 84*m*u^3*v^3*w^2 - u^4*v^3*w^2 + 
      401*m^3*v^4*w^2 - 349*m^2*u*v^4*w^2 + 93*m*u^2*v^4*w^2 - 
      7*u^3*v^4*w^2 - 25*m^2*v^5*w^2 + 21*m*u*v^5*w^2 - 4*u^2*v^5*w^2 - 
      1920*m^6*w^3 + 2080*m^5*u*w^3 - 680*m^4*u^2*w^3 + 70*m^3*u^3*w^3 + 
      2768*m^5*v*w^3 - 2536*m^4*u*v*w^3 + 709*m^3*u^2*v*w^3 - 
      63*m^2*u^3*v*w^3 - 1548*m^4*v^2*w^3 + 1307*m^3*u*v^2*w^3 - 
      339*m^2*u^2*v^2*w^3 + 24*m*u^3*v^2*w^3 + 364*m^3*v^3*w^3 - 
      288*m^2*u*v^3*w^3 + 67*m*u^2*v^3*w^3 - 3*u^3*v^3*w^3 - 30*m^2*v^4*w^3 + 
      23*m*u*v^4*w^3 - 5*u^2*v^4*w^3 + 320*m^5*w^4 - 240*m^4*u*w^4 + 
      40*m^3*u^2*w^4 - 412*m^4*v*w^4 + 264*m^3*u*v*w^4 - 39*m^2*u^2*v*w^4 + 
      166*m^3*v^2*w^4 - 106*m^2*u*v^2*w^4 + 16*m*u^2*v^2*w^4 - 
      20*m^2*v^3*w^4 + 13*m*u*v^3*w^4 - 2*u^2*v^3*w^4 - 28*m^4*w^5 + 
      11*m^3*u*w^5 + 32*m^3*v*w^5 - 11*m^2*u*v*w^5 - 7*m^2*v^2*w^5 + 
      3*m*u*v^2*w^5 + m^3*w^6 - m^2*v*w^6))/((3*m - u - v - w)*
     (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (2*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(m - v)*v*
    (16*m^3 - 12*m^2*u + 2*m*u^2 - 8*m^2*v + 5*m*u*v + m*v^2 - u*v^2 - 
     8*m^2*w + 3*m*u*w + 2*m*v*w - u*v*w + m*w^2))/
   (ep*m*u*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(128*m^6 - 48*m^5*u - 16*m^4*u^2 + 
     9*m^3*u^3 - m^2*u^4 + 48*m^5*v - 360*m^4*u*v + 211*m^3*u^2*v - 
     42*m^2*u^3*v + 3*m*u^4*v - 236*m^4*v^2 + 462*m^3*u*v^2 - 
     159*m^2*u^2*v^2 + 15*m*u^3*v^2 + 102*m^3*v^3 - 139*m^2*u*v^3 + 
     24*m*u^2*v^3 - u^3*v^3 - 12*m^2*v^4 + 14*m*u*v^4 - 2*u^2*v^4 - 
     48*m^5*w - 32*m^4*u*w + 27*m^3*u^2*w - 4*m^2*u^3*w - 136*m^4*v*w + 
     282*m^3*u*v*w - 98*m^2*u^2*v*w + 10*m*u^3*v*w + 200*m^3*v^2*w - 
     227*m^2*u*v^2*w + 43*m*u^2*v^2*w - u^3*v^2*w - 49*m^2*v^3*w + 
     37*m*u*v^3*w - 4*u^2*v^3*w + 2*m*v^4*w - 2*u*v^4*w - 16*m^4*w^2 + 
     27*m^3*u*w^2 - 6*m^2*u^2*w^2 + 71*m^3*v*w^2 - 70*m^2*u*v*w^2 + 
     12*m*u^2*v*w^2 - 50*m^2*v^2*w^2 + 32*m*u*v^2*w^2 - 2*u^2*v^2*w^2 + 
     5*m*v^3*w^2 - 3*u*v^3*w^2 + 9*m^3*w^3 - 4*m^2*u*w^3 - 14*m^2*v*w^3 + 
     6*m*u*v*w^3 + 4*m*v^2*w^3 - u*v^2*w^3 - m^2*w^4 + m*v*w^4))/
   (ep*m^2*v*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
     2*u*w + w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
     3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
     2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
     m*v*w^2)), ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*
    (256*m^6 - 224*m^5*u + 80*m^4*u^2 - 14*m^3*u^3 + m^2*u^4 - 320*m^5*v + 
     296*m^4*u*v - 162*m^3*u^2*v + 40*m^2*u^3*v - 3*m*u^4*v - 80*m^4*v^2 + 
     104*m^3*u*v^2 + 39*m^2*u^2*v^2 - 16*m*u^3*v^2 + 180*m^3*v^3 - 
     182*m^2*u*v^3 + 2*m*u^2*v^3 + 5*u^3*v^3 - 60*m^2*v^4 + 57*m*u*v^4 + 
     u^2*v^4 + 6*m*v^5 - 6*u*v^5 - 256*m^5*w + 176*m^4*u*w - 44*m^3*u^2*w + 
     4*m^2*u^3*w + 256*m^4*v*w - 254*m^3*u*v*w + 98*m^2*u^2*v*w - 
     10*m*u^3*v*w + 112*m^3*v^2*w - 6*m^2*u*v^2*w - 31*m*u^2*v^2*w + 
     u^3*v^2*w - 108*m^2*v^3*w + 53*m*u*v^3*w + 3*u^2*v^3*w + 17*m*v^4*w - 
     11*u*v^4*w + 96*m^4*w^2 - 46*m^3*u*w^2 + 6*m^2*u^2*w^2 - 84*m^3*v*w^2 + 
     72*m^2*u*v*w^2 - 12*m*u^2*v*w^2 - 35*m^2*v^2*w^2 - 10*m*u*v^2*w^2 + 
     2*u^2*v^2*w^2 + 15*m*v^3*w^2 - 4*u*v^3*w^2 - 16*m^3*w^3 + 4*m^2*u*w^3 + 
     14*m^2*v*w^3 - 6*m*u*v*w^3 + 3*m*v^2*w^3 + u*v^2*w^3 + m^2*w^4 - 
     m*v*w^4))/(ep*m^2*u*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 
     8*m*w + 2*u*w + w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
     17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
     8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
     m^2*w^2 - m*v*w^2)), ((-1 + 2*ep)*(-1 + 3*ep)*
    (256*m^6 - 320*m^5*u + 144*m^4*u^2 - 28*m^3*u^3 + 2*m^2*u^4 - 320*m^5*v + 
     480*m^4*u*v - 272*m^3*u^2*v + 67*m^2*u^3*v - 6*m*u^4*v - 80*m^4*v^2 + 
     8*m^3*u*v^2 + 67*m^2*u^2*v^2 - 17*m*u^3*v^2 + 180*m^3*v^3 - 
     168*m^2*u*v^3 + 7*m*u^2*v^3 + 2*u^3*v^3 - 60*m^2*v^4 + 57*m*u*v^4 + 
     u^2*v^4 + 6*m*v^5 - 6*u*v^5 - 256*m^5*w + 240*m^4*u*w - 72*m^3*u^2*w + 
     7*m^2*u^3*w + 256*m^4*v*w - 352*m^3*u*v*w + 142*m^2*u^2*v*w - 
     17*m*u^3*v*w + 112*m^3*v^2*w + 24*m^2*u*v^2*w - 40*m*u^2*v^2*w + 
     2*u^3*v^2*w - 108*m^2*v^3*w + 52*m*u*v^3*w + 4*u^2*v^3*w + 17*m*v^4*w - 
     11*u*v^4*w + 96*m^4*w^2 - 60*m^3*u*w^2 + 9*m^2*u^2*w^2 - 84*m^3*v*w^2 + 
     89*m^2*u*v*w^2 - 17*m*u^2*v*w^2 - 35*m^2*v^2*w^2 - 12*m*u*v^2*w^2 + 
     3*u^2*v^2*w^2 + 15*m*v^3*w^2 - 4*u*v^3*w^2 - 16*m^3*w^3 + 5*m^2*u*w^3 + 
     14*m^2*v*w^3 - 7*m*u*v*w^3 + 3*m*v^2*w^3 + u*v^2*w^3 + m^2*w^4 - 
     m*v*w^4))/(m*u*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
     2*u*w + w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
     3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
     2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
     m*v*w^2)), ((-1 + 2*ep)*(256*m^6 - 192*m^5*u + 48*m^4*u^2 - 4*m^3*u^3 - 
     320*m^5*v + 256*m^4*u*v - 96*m^3*u^2*v + 13*m^2*u^3*v - 80*m^4*v^2 + 
     104*m^3*u*v^2 + 7*m^2*u^2*v^2 - 3*m*u^3*v^2 + 180*m^3*v^3 - 
     180*m^2*u*v^3 + 13*m*u^2*v^3 - 60*m^2*v^4 + 57*m*u*v^4 + u^2*v^4 + 
     6*m*v^5 - 6*u*v^5 - 256*m^5*w + 144*m^4*u*w - 24*m^3*u^2*w + m^2*u^3*w + 
     256*m^4*v*w - 208*m^3*u*v*w + 58*m^2*u^2*v*w - 3*m*u^3*v*w + 
     112*m^3*v^2*w - 16*m^2*u*v^2*w - 18*m*u^2*v^2*w - 108*m^2*v^3*w + 
     54*m*u*v^3*w + 2*u^2*v^3*w + 17*m*v^4*w - 11*u*v^4*w + 96*m^4*w^2 - 
     36*m^3*u*w^2 + 3*m^2*u^2*w^2 - 84*m^3*v*w^2 + 59*m^2*u*v*w^2 - 
     7*m*u^2*v*w^2 - 35*m^2*v^2*w^2 - 8*m*u*v^2*w^2 + u^2*v^2*w^2 + 
     15*m*v^3*w^2 - 4*u*v^3*w^2 - 16*m^3*w^3 + 3*m^2*u*w^3 + 14*m^2*v*w^3 - 
     5*m*u*v*w^3 + 3*m*v^2*w^3 + u*v^2*w^3 + m^2*w^4 - m*v*w^4))/
   (m*u*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 
  0, ((-1 + 2*ep)*(-1 + 3*ep)*(320*m^6 - 192*m^5*u + 20*m^4*u^2 + 6*m^3*u^3 - 
     m^2*u^4 - 400*m^5*v + 4*m^4*u*v + 110*m^3*u^2*v - 33*m^2*u^3*v + 
     3*m*u^4*v + 80*m^4*v^2 + 224*m^3*u*v^2 - 114*m^2*u^2*v^2 + 
     15*m*u^3*v^2 + 16*m^3*v^3 - 74*m^2*u*v^3 + 17*m*u^2*v^3 - u^3*v^3 - 
     4*m^2*v^4 + 6*m*u*v^4 - 2*u^2*v^4 - 192*m^5*w + 40*m^4*u*w + 
     18*m^3*u^2*w - 4*m^2*u^3*w + 140*m^4*v*w + 128*m^3*u*v*w - 
     77*m^2*u^2*v*w + 10*m*u^3*v*w + 64*m^3*v^2*w - 158*m^2*u*v^2*w + 
     40*m*u^2*v^2*w - u^3*v^2*w - 30*m^2*v^3*w + 26*m*u*v^3*w - 4*u^2*v^3*w + 
     2*m*v^4*w - 2*u*v^4*w + 20*m^4*w^2 + 18*m^3*u*w^2 - 6*m^2*u^2*w^2 + 
     18*m^3*v*w^2 - 55*m^2*u*v*w^2 + 12*m*u^2*v*w^2 - 36*m^2*v^2*w^2 + 
     29*m*u*v^2*w^2 - 2*u^2*v^2*w^2 + 5*m*v^3*w^2 - 3*u*v^3*w^2 + 6*m^3*w^3 - 
     4*m^2*u*w^3 - 11*m^2*v*w^3 + 6*m*u*v*w^3 + 4*m*v^2*w^3 - u*v^2*w^3 - 
     m^2*w^4 + m*v*w^4))/(m^2*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 
     4*m*v - 8*m*w + 2*u*w + w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
     17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
     8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
     m^2*w^2 - m*v*w^2)), ((-1 + 2*ep)*(256*m^6 - 128*m^5*u + 8*m^3*u^3 - 
     m^2*u^4 - 224*m^5*v - 168*m^4*u*v + 164*m^3*u^2*v - 39*m^2*u^3*v + 
     3*m*u^4*v - 56*m^4*v^2 + 332*m^3*u*v^2 - 132*m^2*u^2*v^2 + 
     15*m*u^3*v^2 + 56*m^3*v^3 - 104*m^2*u*v^3 + 19*m*u^2*v^3 - u^3*v^3 - 
     8*m^2*v^4 + 10*m*u*v^4 - 2*u^2*v^4 - 128*m^5*w + 24*m^3*u^2*w - 
     4*m^2*u^3*w + 8*m^4*v*w + 212*m^3*u*v*w - 91*m^2*u^2*v*w + 
     10*m*u^3*v*w + 132*m^3*v^2*w - 192*m^2*u*v^2*w + 42*m*u^2*v^2*w - 
     u^3*v^2*w - 40*m^2*v^3*w + 32*m*u*v^3*w - 4*u^2*v^3*w + 2*m*v^4*w - 
     2*u*v^4*w + 24*m^3*u*w^2 - 6*m^2*u^2*w^2 + 48*m^3*v*w^2 - 
     65*m^2*u*v*w^2 + 12*m*u^2*v*w^2 - 44*m^2*v^2*w^2 + 31*m*u*v^2*w^2 - 
     2*u^2*v^2*w^2 + 5*m*v^3*w^2 - 3*u*v^3*w^2 + 8*m^3*w^3 - 4*m^2*u*w^3 - 
     13*m^2*v*w^3 + 6*m*u*v*w^3 + 4*m*v^2*w^3 - u*v^2*w^3 - m^2*w^4 + 
     m*v*w^4))/(m^2*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 
  0, 0, -(((-1 + 2*ep)*(-1 + 3*ep)*(32*m^5 - 32*m^4*u + 10*m^3*u^2 - 
      m^2*u^3 - 72*m^4*v + 58*m^3*u*v - 19*m^2*u^2*v + 3*m*u^3*v + 
      40*m^3*v^2 - 8*m^2*u*v^2 - 3*m*u^2*v^2 - 6*m^2*v^3 - 5*m*u*v^3 + 
      3*u^2*v^3 - 32*m^4*w + 20*m^3*u*w - 3*m^2*u^2*w + 54*m^3*v*w - 
      32*m^2*u*v*w + 7*m*u^2*v*w - 18*m^2*v^2*w + 5*m*u*v^2*w - u^2*v^2*w + 
      m*v^3*w - u*v^3*w + 10*m^3*w^2 - 3*m^2*u*w^2 - 13*m^2*v*w^2 + 
      5*m*u*v*w^2 + 2*m*v^2*w^2 - u*v^2*w^2 - m^2*w^3 + m*v*w^3))/
    (m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -1/2*(ep*v*(13312*m^8 - 16512*m^7*u + 8096*m^6*u^2 - 1960*m^5*u^3 + 
      234*m^4*u^4 - 11*m^3*u^5 - 32000*m^7*v + 39360*m^6*u*v - 
      19584*m^5*u^2*v + 4976*m^4*u^3*v - 654*m^3*u^4*v + 36*m^2*u^5*v + 
      28224*m^6*v^2 - 32872*m^5*u*v^2 + 14834*m^4*u^2*v^2 - 
      3154*m^3*u^3*v^2 + 300*m^2*u^4*v^2 - 9*m*u^5*v^2 - 12400*m^5*v^3 + 
      13624*m^4*u*v^3 - 5291*m^3*u^2*v^3 + 860*m^2*u^3*v^3 - 51*m*u^4*v^3 + 
      2936*m^4*v^4 - 3074*m^3*u*v^4 + 934*m^2*u^2*v^4 - 99*m*u^3*v^4 + 
      3*u^4*v^4 - 360*m^3*v^5 + 365*m^2*u*v^5 - 66*m*u^2*v^5 + 3*u^3*v^5 + 
      18*m^2*v^6 - 18*m*u*v^6 - 14208*m^7*w + 13696*m^6*u*w - 
      4872*m^5*u^2*w + 756*m^4*u^3*w - 43*m^3*u^4*w + 30016*m^6*v*w - 
      29472*m^5*u*v*w + 10924*m^4*u^2*v*w - 1827*m^3*u^3*v*w + 
      118*m^2*u^4*v*w - 21656*m^5*v^2*w + 20768*m^4*u*v^2*w - 
      7107*m^3*u^2*v^2*w + 977*m^2*u^3*v^2*w - 38*m*u^4*v^2*w + 
      7224*m^4*v^3*w - 6812*m^3*u*v^3*w + 2107*m^2*u^2*v^3*w - 
      234*m*u^3*v^3*w + 3*u^4*v^3*w - 1150*m^3*v^4*w + 1084*m^2*u*v^4*w - 
      296*m*u^2*v^4*w + 24*u^3*v^4*w + 71*m^2*v^5*w - 68*m*u*v^5*w + 
      15*u^2*v^5*w + 5600*m^6*w^2 - 3864*m^5*u*w^2 + 864*m^4*u^2*w^2 - 
      62*m^3*u^3*w^2 - 10208*m^5*v*w^2 + 7408*m^4*u*v*w^2 - 
      1759*m^3*u^2*v*w^2 + 137*m^2*u^3*v*w^2 + 5694*m^4*v^2*w^2 - 
      4236*m^3*u*v^2*w^2 + 942*m^2*u^2*v^2*w^2 - 50*m*u^3*v^2*w^2 - 
      1289*m^3*v^3*w^2 + 991*m^2*u*v^3*w^2 - 211*m*u^2*v^3*w^2 + 
      5*u^3*v^3*w^2 + 104*m^2*v^4*w^2 - 83*m*u*v^4*w^2 + 17*u^2*v^4*w^2 - 
      952*m^5*w^3 + 396*m^4*u*w^3 - 38*m^3*u^2*w^3 + 1460*m^4*v*w^3 - 
      653*m^3*u*v*w^3 + 63*m^2*u^2*v*w^3 - 567*m^3*v^2*w^3 + 
      279*m^2*u*v^2*w^3 - 22*m*u^2*v^2*w^3 + 66*m^2*v^3*w^3 - 
      34*m*u*v^3*w^3 + 2*u^2*v^3*w^3 + 54*m^4*w^4 - 7*m^3*u*w^4 - 
      67*m^3*v*w^4 + 7*m^2*u*v*w^4 + 14*m^2*v^2*w^4 - m*u*v^2*w^4 + m^3*w^5 - 
      m^2*v*w^5))/(m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 
      8*m*w + 2*u*w + w^2)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(64*m^5 - 48*m^4*u + 12*m^3*u^2 - m^2*u^3 - 
      80*m^4*v + 64*m^3*u*v - 23*m^2*u^2*v + 3*m*u^3*v + 4*m^2*u*v^2 + 
      3*m*u^2*v^2 + 12*m^2*v^3 - 9*m*u*v^3 - u^2*v^3 - 2*m*v^4 + 2*u*v^4 - 
      48*m^4*w + 24*m^3*u*w - 3*m^2*u^2*w + 56*m^3*v*w - 36*m^2*u*v*w + 
      7*m*u^2*v*w + 3*m*u*v^2*w - u^2*v^2*w - 3*m*v^3*w + u*v^3*w + 
      12*m^3*w^2 - 3*m^2*u*w^2 - 13*m^2*v*w^2 + 5*m*u*v*w^2 - u*v^2*w^2 - 
      m^2*w^3 + m*v*w^3))/(m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 
      4*m*v - 8*m*w + 2*u*w + w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
      17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
      8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
      m^2*w^2 - m*v*w^2))), 
  (ep*u*(1024*m^8 - 1280*m^7*u + 640*m^6*u^2 - 160*m^5*u^3 + 20*m^4*u^4 - 
     m^3*u^5 + 2816*m^7*v - 3392*m^6*u*v + 1488*m^5*u^2*v - 284*m^4*u^3*v + 
     20*m^3*u^4*v - 7744*m^6*v^2 + 8608*m^5*u*v^2 - 3836*m^4*u^2*v^2 + 
     926*m^3*u^3*v^2 - 132*m^2*u^4*v^2 + 9*m*u^5*v^2 + 5008*m^5*v^3 - 
     4528*m^4*u*v^3 + 1595*m^3*u^2*v^3 - 286*m^2*u^3*v^3 + 23*m*u^4*v^3 - 
     1280*m^4*v^4 + 880*m^3*u*v^4 - 244*m^2*u^2*v^4 + 39*m*u^3*v^4 - 
     3*u^4*v^4 + 124*m^3*v^5 - 65*m^2*u*v^5 + 18*m*u^2*v^5 - 3*u^3*v^5 - 
     2*m^2*v^6 + 2*m*u*v^6 - 1280*m^7*w + 1280*m^6*u*w - 480*m^5*u^2*w + 
     80*m^4*u^3*w - 5*m^3*u^4*w - 1216*m^6*v*w + 784*m^5*u*v*w - 
     36*m^4*u^2*v*w - 53*m^3*u^3*v*w + 8*m^2*u^4*v*w + 4096*m^5*v^2*w - 
     3300*m^4*u*v^2*w + 957*m^3*u^2*v^2*w - 129*m^2*u^3*v^2*w + 
     8*m*u^4*v^2*w - 1792*m^4*v^3*w + 1290*m^3*u*v^3*w - 361*m^2*u^2*v^3*w + 
     48*m*u^3*v^3*w - 3*u^4*v^3*w + 196*m^3*v^4*w - 118*m^2*u*v^4*w + 
     30*m*u^2*v^4*w - 2*u^3*v^4*w + 5*m^2*v^5*w - 8*m*u*v^5*w + u^2*v^5*w + 
     640*m^6*w^2 - 480*m^5*u*w^2 + 120*m^4*u^2*w^2 - 10*m^3*u^3*w^2 - 
     352*m^5*v*w^2 + 492*m^4*u*v*w^2 - 201*m^3*u^2*v*w^2 + 25*m^2*u^3*v*w^2 - 
     288*m^4*v^2*w^2 - 44*m^3*u*v^2*w^2 + 94*m^2*u^2*v^2*w^2 - 
     16*m*u^3*v^2*w^2 - 13*m^3*v^3*w^2 + 41*m^2*u*v^3*w^2 - 
     15*m*u^2*v^3*w^2 + u^3*v^3*w^2 + 28*m^2*v^4*w^2 - 27*m*u*v^4*w^2 + 
     5*u^2*v^4*w^2 - 160*m^5*w^3 + 80*m^4*u*w^3 - 10*m^3*u^2*w^3 + 
     244*m^4*v*w^3 - 163*m^3*u*v*w^3 + 27*m^2*u^2*v*w^3 - 119*m^3*v^2*w^3 + 
     105*m^2*u*v^2*w^3 - 20*m*u^2*v^2*w^3 + 34*m^2*v^3*w^3 - 22*m*u*v^3*w^3 + 
     4*u^2*v^3*w^3 + 20*m^4*w^4 - 5*m^3*u*w^4 - 35*m^3*v*w^4 + 
     11*m^2*u*v*w^4 + 14*m^2*v^2*w^4 - 5*m*u*v^2*w^4 - m^3*w^5 + m^2*v*w^5))/
   (2*m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 0, 0, 0, 0, 0, 
  (2*(-1 + 2*ep)^2*(64*m^5 - 48*m^4*u + 12*m^3*u^2 - m^2*u^3 - 112*m^4*v + 
     88*m^3*u*v - 27*m^2*u^2*v + 3*m*u^3*v + 48*m^3*v^2 - 30*m^2*u*v^2 + 
     7*m*u^2*v^2 - 6*m^2*v^3 + 3*m*u*v^3 - u^2*v^3 - 48*m^4*w + 24*m^3*u*w - 
     3*m^2*u^2*w + 72*m^3*v*w - 42*m^2*u*v*w + 7*m*u^2*v*w - 20*m^2*v^2*w + 
     11*m*u*v^2*w - u^2*v^2*w + m*v^3*w - u*v^3*w + 12*m^3*w^2 - 
     3*m^2*u*w^2 - 15*m^2*v*w^2 + 5*m*u*v*w^2 + 2*m*v^2*w^2 - u*v^2*w^2 - 
     m^2*w^3 + m*v*w^3))/(m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 
     8*m*w + 2*u*w + w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
     17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
     8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
     m^2*w^2 - m*v*w^2)), 0, 0, 
  (3*ep^2*(128*m^5 - 160*m^4*u + 72*m^3*u^2 - 14*m^2*u^3 + m*u^4 - 
     192*m^4*v + 200*m^3*u*v - 78*m^2*u^2*v + 14*m*u^3*v - u^4*v + 
     104*m^3*v^2 - 76*m^2*u*v^2 + 20*m*u^2*v^2 - 2*u^3*v^2 - 24*m^2*v^3 + 
     9*m*u*v^3 - u^2*v^3 + 2*m*v^4 - 96*m^4*w + 96*m^3*u*w - 30*m^2*u^2*w + 
     3*m*u^3*w + 88*m^3*v*w - 68*m^2*u*v*w + 16*m*u^2*v*w - u^3*v*w - 
     28*m^2*v^2*w + 14*m*u*v^2*w - 2*u^2*v^2*w + 3*m*v^3*w - u*v^3*w + 
     24*m^3*w^2 - 18*m^2*u*w^2 + 3*m*u^2*w^2 - 6*m^2*v*w^2 + 3*m*u*v*w^2 - 
     2*m^2*w^3 + m*u*w^3 - m*v*w^3))/(m*(3*m - u - v - w)*
    (16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*v*(2560*m^8 - 3584*m^7*u + 1984*m^6*u^2 - 544*m^5*u^3 + 74*m^4*u^4 - 
      4*m^3*u^5 - 6528*m^7*v + 8896*m^6*u*v - 4920*m^5*u^2*v + 
      1404*m^4*u^3*v - 209*m^3*u^4*v + 13*m^2*u^5*v + 5984*m^6*v^2 - 
      7328*m^5*u*v^2 + 3466*m^4*u^2*v^2 - 787*m^3*u^3*v^2 + 83*m^2*u^4*v^2 - 
      3*m*u^5*v^2 - 2696*m^5*v^3 + 2924*m^4*u*v^3 - 1114*m^3*u^2*v^3 + 
      184*m^2*u^3*v^3 - 12*m*u^4*v^3 + 648*m^4*v^4 - 638*m^3*u*v^4 + 
      183*m^2*u^2*v^4 - 21*m*u^3*v^4 + u^4*v^4 - 80*m^3*v^5 + 76*m^2*u*v^5 - 
      13*m*u^2*v^5 + u^3*v^5 + 4*m^2*v^6 - 4*m*u*v^6 - 2816*m^7*w + 
      3136*m^6*u*w - 1296*m^5*u^2*w + 236*m^4*u^3*w - 16*m^3*u^4*w + 
      6272*m^6*v*w - 6896*m^5*u*v*w + 2916*m^4*u^2*v*w - 571*m^3*u^3*v*w + 
      44*m^2*u^4*v*w - 4688*m^5*v^2*w + 4680*m^4*u*v^2*w - 
      1704*m^3*u^2*v^2*w + 263*m^2*u^3*v^2*w - 14*m*u^4*v^2*w + 
      1600*m^4*v^3*w - 1464*m^3*u*v^3*w + 443*m^2*u^2*v^3*w - 
      48*m*u^3*v^3*w + u^4*v^3*w - 258*m^3*v^4*w + 229*m^2*u*v^4*w - 
      56*m*u^2*v^4*w + 3*u^3*v^4*w + 16*m^2*v^5*w - 15*m*u*v^5*w + 
      3*u^2*v^5*w + 1152*m^6*w^2 - 960*m^5*u*w^2 + 264*m^4*u^2*w^2 - 
      24*m^3*u^3*w^2 - 2200*m^5*v*w^2 + 1844*m^4*u*v*w^2 - 
      533*m^3*u^2*v*w^2 + 54*m^2*u^3*v*w^2 + 1270*m^4*v^2*w^2 - 
      987*m^3*u*v^2*w^2 + 249*m^2*u^2*v^2*w^2 - 20*m*u^3*v^2*w^2 - 
      294*m^3*v^3*w^2 + 221*m^2*u*v^3*w^2 - 47*m*u^2*v^3*w^2 + 
      2*u^3*v^3*w^2 + 24*m^2*v^4*w^2 - 19*m*u*v^4*w^2 + 4*u^2*v^4*w^2 - 
      208*m^5*w^3 + 116*m^4*u*w^3 - 16*m^3*u^2*w^3 + 332*m^4*v*w^3 - 
      189*m^3*u*v*w^3 + 28*m^2*u^2*v*w^3 - 134*m^3*v^2*w^3 + 
      73*m^2*u*v^2*w^3 - 10*m*u^2*v^2*w^3 + 16*m^2*v^3*w^3 - 9*m*u*v^3*w^3 + 
      u^2*v^3*w^3 + 14*m^4*w^4 - 4*m^3*u*w^4 - 18*m^3*v*w^4 + 5*m^2*u*v*w^4 + 
      4*m^2*v^2*w^4 - m*u*v^2*w^4))/(m*(16*m^2 - 8*m*u + u^2 - 4*m*v - 
      8*m*w + 2*u*w + w^2)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -1/2*(4096*ep*m^10 - 6144*ep*m^9*u + 3840*ep*m^8*u^2 - 1280*ep*m^7*u^3 + 
     240*ep*m^6*u^4 - 24*ep*m^5*u^5 + ep*m^4*u^6 - 9216*ep*m^9*v - 
     768*m^8*u*v + 8960*ep*m^8*u*v + 832*m^7*u^2*v - 3200*ep*m^7*u^2*v - 
     336*m^6*u^3*v + 544*ep*m^6*u^3*v + 60*m^5*u^4*v - 68*ep*m^5*u^4*v - 
     4*m^4*u^5*v + 11*ep*m^4*u^5*v - ep*m^3*u^6*v + 6656*ep*m^8*v^2 + 
     1984*m^7*u*v^2 + 2880*ep*m^7*u*v^2 - 2016*m^6*u^2*v^2 - 
     7968*ep*m^6*u^2*v^2 + 764*m^5*u^3*v^2 + 4220*ep*m^5*u^3*v^2 - 
     128*m^4*u^4*v^2 - 1036*ep*m^4*u^4*v^2 + 8*m^3*u^5*v^2 + 
     130*ep*m^3*u^5*v^2 - 7*ep*m^2*u^6*v^2 - 1664*ep*m^7*v^3 - 
     1872*m^6*u*v^3 - 9072*ep*m^6*u*v^3 + 1700*m^5*u^2*v^3 + 
     9904*ep*m^5*u^2*v^3 - 564*m^4*u^3*v^3 - 3977*ep*m^4*u^3*v^3 + 
     80*m^3*u^4*v^3 + 780*ep*m^3*u^4*v^3 - 4*m^2*u^5*v^3 - 
     76*ep*m^2*u^5*v^3 + 3*ep*m*u^6*v^3 - 176*ep*m^6*v^4 + 804*m^5*u*v^4 + 
     5012*ep*m^5*u*v^4 - 600*m^4*u^2*v^4 - 4059*ep*m^4*u^2*v^4 + 
     148*m^3*u^3*v^4 + 1245*ep*m^3*u^3*v^4 - 12*m^2*u^4*v^4 - 
     174*ep*m^2*u^4*v^4 + 10*ep*m*u^5*v^4 + 172*ep*m^5*v^5 - 160*m^4*u*v^5 - 
     1188*ep*m^4*u*v^5 + 88*m^3*u^2*v^5 + 733*ep*m^3*u^2*v^5 - 
     12*m^2*u^3*v^5 - 163*ep*m^2*u^3*v^5 + 17*ep*m*u^4*v^5 - ep*u^5*v^5 - 
     32*ep*m^4*v^6 + 12*m^3*u*v^6 + 123*ep*m^3*u*v^6 - 4*m^2*u^2*v^6 - 
     59*ep*m^2*u^2*v^6 + 9*ep*m*u^3*v^6 - ep*u^4*v^6 + 2*ep*m^3*v^7 - 
     4*ep*m^2*u*v^7 + 2*ep*m*u^2*v^7 - 6144*ep*m^9*w + 7680*ep*m^8*u*w - 
     3840*ep*m^7*u^2*w + 960*ep*m^6*u^3*w - 120*ep*m^5*u^4*w + 
     6*ep*m^4*u^5*w + 12288*ep*m^8*v*w + 832*m^7*u*v*w - 10624*ep*m^7*u*v*w - 
     672*m^6*u^2*v*w + 3744*ep*m^6*u^2*v*w + 180*m^5*u^3*v*w - 
     792*ep*m^5*u^3*v*w - 16*m^4*u^4*v*w + 118*ep*m^4*u^4*v*w - 
     9*ep*m^3*u^5*v*w - 7168*ep*m^7*v^2*w - 1824*m^6*u*v^2*w - 
     2144*ep*m^6*u*v^2*w + 1416*m^5*u^2*v^2*w + 5104*ep*m^5*u^2*v^2*w - 
     368*m^4*u^3*v^2*w - 1984*ep*m^4*u^3*v^2*w + 32*m^3*u^4*v^2*w + 
     314*ep*m^3*u^4*v^2*w - 19*ep*m^2*u^5*v^2*w + 1152*ep*m^6*v^3*w + 
     1348*m^5*u*v^3*w + 6448*ep*m^5*u*v^3*w - 980*m^4*u^2*v^3*w - 
     5590*ep*m^4*u^2*v^3*w + 240*m^3*u^3*v^3*w + 1685*ep*m^3*u^3*v^3*w - 
     20*m^2*u^4*v^3*w - 214*ep*m^2*u^4*v^3*w + 9*ep*m*u^5*v^3*w + 
     264*ep*m^5*v^4*w - 396*m^4*u*v^4*w - 2582*ep*m^4*u*v^4*w + 
     260*m^3*u^2*v^4*w + 1765*ep*m^3*u^2*v^4*w - 56*m^2*u^3*v^4*w - 
     442*ep*m^2*u^3*v^4*w + 4*m*u^4*v^4*w + 44*ep*m*u^4*v^4*w - 
     ep*u^5*v^4*w - 104*ep*m^4*v^5*w + 40*m^3*u*v^5*w + 370*ep*m^3*u*v^5*w - 
     24*m^2*u^2*v^5*w - 214*ep*m^2*u^2*v^5*w + 4*m*u^3*v^5*w + 
     42*ep*m*u^3*v^5*w - 2*ep*u^4*v^5*w + 9*ep*m^3*v^6*w - 
     15*ep*m^2*u*v^6*w + 7*ep*m*u^2*v^6*w - ep*u^3*v^6*w + 3840*ep*m^8*w^2 - 
     3840*ep*m^7*u*w^2 + 1440*ep*m^6*u^2*w^2 - 240*ep*m^5*u^3*w^2 + 
     15*ep*m^4*u^4*w^2 - 6784*ep*m^7*v*w^2 - 336*m^6*u*v*w^2 + 
     5184*ep*m^6*u*v*w^2 + 180*m^5*u^2*v*w^2 - 1704*ep*m^5*u^2*v*w^2 - 
     24*m^4*u^3*v*w^2 + 316*ep*m^4*u^3*v*w^2 - 27*ep*m^3*u^4*v*w^2 + 
     3072*ep*m^6*v^2*w^2 + 604*m^5*u*v^2*w^2 + 260*ep*m^5*u*v^2*w^2 - 
     324*m^4*u^2*v^2*w^2 - 894*ep*m^4*u^2*v^2*w^2 + 44*m^3*u^3*v^2*w^2 + 
     211*ep*m^3*u^3*v^2*w^2 - 13*ep*m^2*u^4*v^2*w^2 - 264*ep*m^5*v^3*w^2 - 
     316*m^4*u*v^3*w^2 - 1433*ep*m^4*u*v^3*w^2 + 172*m^3*u^2*v^3*w^2 + 
     926*ep*m^3*u^2*v^3*w^2 - 24*m^2*u^3*v^3*w^2 - 173*ep*m^2*u^3*v^3*w^2 + 
     8*ep*m*u^4*v^3*w^2 - 95*ep*m^4*v^4*w^2 + 48*m^3*u*v^4*w^2 + 
     356*ep*m^3*u*v^4*w^2 - 28*m^2*u^2*v^4*w^2 - 195*ep*m^2*u^2*v^4*w^2 + 
     4*m*u^3*v^4*w^2 + 33*ep*m*u^3*v^4*w^2 - ep*u^4*v^4*w^2 + 
     15*ep*m^3*v^5*w^2 - 19*ep*m^2*u*v^5*w^2 + 7*ep*m*u^2*v^5*w^2 - 
     ep*u^3*v^5*w^2 - 1280*ep*m^7*w^3 + 960*ep*m^6*u*w^3 - 
     240*ep*m^5*u^2*w^3 + 20*ep*m^4*u^3*w^3 + 1984*ep*m^6*v*w^3 + 
     60*m^5*u*v*w^3 - 1304*ep*m^5*u*v*w^3 - 16*m^4*u^2*v*w^3 + 
     350*ep*m^4*u^2*v*w^3 - 38*ep*m^3*u^3*v*w^3 - 656*ep*m^5*v^2*w^3 - 
     84*m^4*u*v^2*w^3 + 124*ep*m^4*u*v^2*w^3 + 24*m^3*u^2*v^2*w^3 - 
     3*ep*m^3*u^2*v^2*w^3 + 5*ep*m^2*u^3*v^2*w^3 + 20*ep*m^4*v^3*w^3 + 
     24*m^3*u*v^3*w^3 + 85*ep*m^3*u*v^3*w^3 - 8*m^2*u^2*v^3*w^3 - 
     32*ep*m^2*u^2*v^3*w^3 + ep*m*u^3*v^3*w^3 + 10*ep*m^3*v^4*w^3 - 
     7*ep*m^2*u*v^4*w^3 + ep*m*u^2*v^4*w^3 + 240*ep*m^6*w^4 - 
     120*ep*m^5*u*w^4 + 15*ep*m^4*u^2*w^4 - 324*ep*m^5*v*w^4 - 
     4*m^4*u*v*w^4 + 169*ep*m^4*u*v*w^4 - 27*ep*m^3*u^2*v*w^4 + 
     70*ep*m^4*v^2*w^4 + 4*m^3*u*v^2*w^4 - 33*ep*m^3*u*v^2*w^4 + 
     8*ep*m^2*u^2*v^2*w^4 + 3*ep*m^2*u*v^3*w^4 - ep*m*u^2*v^3*w^4 - 
     24*ep*m^5*w^5 + 6*ep*m^4*u*w^5 + 28*ep*m^4*v*w^5 - 9*ep*m^3*u*v*w^5 - 
     3*ep*m^3*v^2*w^5 + 2*ep*m^2*u*v^2*w^5 + ep*m^4*w^6 - ep*m^3*v*w^6)/
    (m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)), 
  (-2*(m - v)*v*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 
     2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 
     2*m^2*v*w - 2*m*u*v*w + m^2*w^2))/
   ((16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  (ep*(4*m - u)*u*v*(3*m - u - v - w)*(64*m^5 - 48*m^4*u + 12*m^3*u^2 - 
     m^2*u^3 - 96*m^4*v + 68*m^3*u*v - 21*m^2*u^2*v + 3*m*u^3*v + 
     36*m^3*v^2 - 18*m^2*u*v^2 + 5*m*u^2*v^2 - 4*m^2*v^3 + m*u*v^3 - 
     u^2*v^3 - 16*m^4*w + 8*m^3*u*w - m^2*u^2*w + 12*m^3*v*w - 6*m^2*u*v*w + 
     m*u^2*v*w + 2*m^2*v^2*w + m*u*v^2*w - u^2*v^2*w - m*v^3*w + u*v^3*w - 
     4*m^3*w^2 + m^2*u*w^2 + 7*m^2*v*w^2 - 3*m*u*v*w^2 - 2*m*v^2*w^2 + 
     u*v^2*w^2 + m^2*w^3 - m*v*w^3))/(m*(16*m^2 - 8*m*u + u^2 - 4*m*v - 
     8*m*w + 2*u*w + w^2)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -1/2*(ep*(4096*m^9 - 7168*m^8*u + 5120*m^7*u^2 - 1920*m^6*u^3 + 
      400*m^5*u^4 - 44*m^4*u^5 + 2*m^3*u^6 - 10240*m^8*v + 18176*m^7*u*v - 
      13312*m^6*u^2*v + 5152*m^5*u^3*v - 1112*m^4*u^4*v + 127*m^3*u^5*v - 
      6*m^2*u^6*v + 8704*m^7*v^2 - 14656*m^6*u*v^2 + 10144*m^5*u^2*v^2 - 
      3476*m^4*u^3*v^2 + 582*m^3*u^4*v^2 - 38*m^2*u^5*v^2 - 3072*m^6*v^3 + 
      4624*m^5*u*v^3 - 3196*m^4*u^2*v^3 + 992*m^3*u^3*v^3 - 128*m^2*u^4*v^3 + 
      5*m*u^5*v^3 + 272*m^5*v^4 - 288*m^4*u*v^4 + 473*m^3*u^2*v^4 - 
      168*m^2*u^3*v^4 + 17*m*u^4*v^4 + 104*m^4*v^5 - 152*m^3*u*v^5 - 
      38*m^2*u^2*v^5 + 19*m*u^3*v^5 - u^4*v^5 - 28*m^3*v^6 + 33*m^2*u*v^6 + 
      2*m*u^2*v^6 - u^3*v^6 + 2*m^2*v^7 - 2*m*u*v^7 - 6144*m^8*w + 
      8960*m^7*u*w - 5120*m^6*u^2*w + 1440*m^5*u^3*w - 200*m^4*u^4*w + 
      11*m^3*u^5*w + 13312*m^7*v*w - 20480*m^6*u*v*w + 12336*m^5*u^2*v*w - 
      3640*m^4*u^3*v*w + 527*m^3*u^4*v*w - 30*m^2*u^5*v*w - 8960*m^6*v^2*w + 
      13888*m^5*u*v^2*w - 8132*m^4*u^2*v^2*w + 2111*m^3*u^3*v^2*w - 
      222*m^2*u^4*v^2*w + 5*m*u^5*v^2*w + 2112*m^5*v^3*w - 3348*m^4*u*v^3*w + 
      2080*m^3*u^2*v^3*w - 493*m^2*u^3*v^3*w + 37*m*u^4*v^3*w + 
      56*m^4*v^4*w + 26*m^3*u*v^4*w - 179*m^2*u^2*v^4*w + 55*m*u^3*v^4*w - 
      2*u^4*v^4*w - 88*m^3*v^5*w + 97*m^2*u*v^5*w - 12*m*u^2*v^5*w - 
      5*u^3*v^5*w + 9*m^2*v^6*w - 10*m*u*v^6*w + 3*u^2*v^6*w + 3840*m^7*w^2 - 
      4480*m^6*u*w^2 + 1920*m^5*u^2*w^2 - 360*m^4*u^3*w^2 + 25*m^3*u^4*w^2 - 
      7168*m^6*v*w^2 + 9264*m^5*u*v*w^2 - 4304*m^4*u^2*v*w^2 + 
      857*m^3*u^3*v*w^2 - 62*m^2*u^4*v*w^2 + 3648*m^5*v^2*w^2 - 
      5192*m^4*u*v^2*w^2 + 2430*m^3*u^2*v^2*w^2 - 424*m^2*u^3*v^2*w^2 + 
      20*m*u^4*v^2*w^2 - 480*m^4*v^3*w^2 + 900*m^3*u*v^3*w^2 - 
      491*m^2*u^2*v^3*w^2 + 80*m*u^3*v^3*w^2 - u^4*v^3*w^2 - 71*m^3*v^4*w^2 + 
      31*m^2*u*v^4*w^2 + 21*m*u^2*v^4*w^2 - 7*u^3*v^4*w^2 + 15*m^2*v^5*w^2 - 
      15*m*u*v^5*w^2 + 4*u^2*v^5*w^2 - 1280*m^6*w^3 + 1120*m^5*u*w^3 - 
      320*m^4*u^2*w^3 + 30*m^3*u^3*w^3 + 2048*m^5*v*w^3 - 2104*m^4*u*v*w^3 + 
      669*m^3*u^2*v*w^3 - 67*m^2*u^3*v*w^3 - 736*m^4*v^2*w^3 + 
      955*m^3*u*v^2*w^3 - 323*m^2*u^2*v^2*w^3 + 28*m*u^3*v^2*w^3 + 
      36*m^3*v^3*w^3 - 108*m^2*u*v^3*w^3 + 51*m*u^2*v^3*w^3 - 3*u^3*v^3*w^3 + 
      10*m^2*v^4*w^3 - 5*m*u*v^4*w^3 - u^2*v^4*w^3 + 240*m^5*w^4 - 
      140*m^4*u*w^4 + 20*m^3*u^2*w^4 - 328*m^4*v*w^4 + 240*m^3*u*v*w^4 - 
      39*m^2*u^2*v*w^4 + 74*m^3*v^2*w^4 - 86*m^2*u*v^2*w^4 + 
      16*m*u^2*v^2*w^4 + 5*m*u*v^3*w^4 - 2*u^2*v^3*w^4 - 24*m^4*w^5 + 
      7*m^3*u*w^5 + 28*m^3*v*w^5 - 11*m^2*u*v*w^5 - 3*m^2*v^2*w^5 + 
      3*m*u*v^2*w^5 + m^3*w^6 - m^2*v*w^6))/((3*m - u - v - w)*
     (16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -1/2*(-6144*m^9 + 6144*ep*m^9 + 9728*m^8*u - 8704*ep*m^8*u - 6400*m^7*u^2 + 
     5120*ep*m^7*u^2 + 2240*m^6*u^3 - 1600*ep*m^6*u^3 - 440*m^5*u^4 + 
     280*ep*m^5*u^4 + 46*m^4*u^5 - 26*ep*m^4*u^5 - 2*m^3*u^6 + ep*m^3*u^6 + 
     15872*m^8*v - 13824*ep*m^8*v - 24832*m^7*u*v + 18048*ep*m^7*u*v + 
     16384*m^6*u^2*v - 10400*ep*m^6*u^2*v - 5840*m^5*u^3*v + 
     3448*ep*m^5*u^3*v + 1186*m^4*u^4*v - 696*ep*m^4*u^4*v - 130*m^3*u^5*v + 
     80*ep*m^3*u^5*v + 6*m^2*u^6*v - 4*ep*m^2*u^6*v - 14208*m^7*v^2 + 
     11136*ep*m^7*v^2 + 20128*m^6*u*v^2 - 12704*ep*m^6*u*v^2 - 
     11528*m^5*u^2*v^2 + 6936*ep*m^5*u^2*v^2 + 3326*m^4*u^3*v^2 - 
     2330*ep*m^4*u^3*v^2 - 482*m^3*u^4*v^2 + 488*ep*m^3*u^4*v^2 + 
     28*m^2*u^5*v^2 - 58*ep*m^2*u^5*v^2 + 3*ep*m*u^6*v^2 + 6176*m^6*v^3 - 
     4384*ep*m^6*v^3 - 7840*m^5*u*v^3 + 4536*ep*m^5*u*v^3 + 
     3782*m^4*u^2*v^3 - 2540*ep*m^4*u^2*v^3 - 840*m^3*u^3*v^3 + 
     827*ep*m^3*u^3*v^3 + 80*m^2*u^4*v^3 - 138*ep*m^2*u^4*v^3 - 2*m*u^5*v^3 + 
     9*ep*m*u^5*v^3 - 1424*m^5*v^4 + 912*ep*m^5*v^4 + 1668*m^4*u*v^4 - 
     972*ep*m^4*u*v^4 - 672*m^3*u^2*v^4 + 588*ep*m^3*u^2*v^4 + 
     110*m^2*u^3*v^4 - 162*ep*m^2*u^3*v^4 - 6*m*u^4*v^4 + 19*ep*m*u^4*v^4 - 
     ep*u^5*v^4 + 168*m^4*v^5 - 96*ep*m^4*v^5 - 194*m^3*u*v^5 + 
     128*ep*m^3*u*v^5 + 62*m^2*u^2*v^5 - 77*ep*m^2*u^2*v^5 - 6*m*u^3*v^5 + 
     14*ep*m*u^3*v^5 - ep*u^4*v^5 - 8*m^3*v^6 + 4*ep*m^3*v^6 + 10*m^2*u*v^6 - 
     8*ep*m^2*u*v^6 - 2*m*u^2*v^6 + 4*ep*m*u^2*v^6 + 9728*m^8*w - 
     8704*ep*m^8*w - 12800*m^7*u*w + 10240*ep*m^7*u*w + 6720*m^6*u^2*w - 
     4800*ep*m^6*u^2*w - 1760*m^5*u^3*w + 1120*ep*m^5*u^3*w + 230*m^4*u^4*w - 
     130*ep*m^4*u^4*w - 12*m^3*u^5*w + 6*ep*m^3*u^5*w - 22528*m^7*v*w + 
     17536*ep*m^7*v*w + 29888*m^6*u*v*w - 19584*ep*m^6*u*v*w - 
     16096*m^5*u^2*v*w + 9368*ep*m^5*u^2*v*w + 4396*m^4*u^3*v*w - 
     2428*ep*m^4*u^3*v*w - 608*m^3*u^4*v*w + 339*ep*m^3*u^4*v*w + 
     34*m^2*u^5*v*w - 20*ep*m^2*u^5*v*w + 17056*m^6*v^2*w - 
     11552*ep*m^6*v^2*w - 20816*m^5*u*v^2*w + 11408*ep*m^5*u*v^2*w + 
     9866*m^4*u^2*v^2*w - 5106*ep*m^4*u^2*v^2*w - 2224*m^3*u^3*v^2*w + 
     1293*ep*m^3*u^3*v^2*w + 230*m^2*u^4*v^2*w - 181*ep*m^2*u^4*v^2*w - 
     8*m*u^5*v^2*w + 11*ep*m*u^5*v^2*w - 5968*m^5*v^3*w + 3416*ep*m^5*v^3*w + 
     6712*m^4*u*v^3*w - 3212*ep*m^4*u*v^3*w - 2728*m^3*u^2*v^3*w + 
     1423*ep*m^3*u^2*v^3*w + 476*m^2*u^3*v^3*w - 333*ep*m^2*u^3*v^3*w - 
     30*m*u^4*v^3*w + 35*ep*m*u^4*v^3*w - ep*u^5*v^3*w + 1036*m^4*v^4*w - 
     468*ep*m^4*v^4*w - 1114*m^3*u*v^4*w + 508*ep*m^3*u*v^4*w + 
     384*m^2*u^2*v^4*w - 228*ep*m^2*u^2*v^4*w - 50*m*u^3*v^4*w + 
     47*ep*m*u^3*v^4*w + 2*u^4*v^4*w - 3*ep*u^4*v^4*w - 82*m^3*v^5*w + 
     24*ep*m^3*v^5*w + 88*m^2*u*v^5*w - 38*ep*m^2*u*v^5*w - 24*m*u^2*v^5*w + 
     16*ep*m*u^2*v^5*w + 2*u^3*v^5*w - 2*ep*u^3*v^5*w + 2*m^2*v^6*w - 
     2*m*u*v^6*w - 6400*m^7*w^2 + 5120*ep*m^7*w^2 + 6720*m^6*u*w^2 - 
     4800*ep*m^6*u*w^2 - 2640*m^5*u^2*w^2 + 1680*ep*m^5*u^2*w^2 + 
     460*m^4*u^3*w^2 - 260*ep*m^4*u^3*w^2 - 30*m^3*u^4*w^2 + 
     15*ep*m^3*u^4*w^2 + 13120*m^6*v*w^2 - 9184*ep*m^6*v*w^2 - 
     14256*m^5*u*v*w^2 + 8456*ep*m^5*u*v*w^2 + 5904*m^4*u^2*v*w^2 - 
     3156*ep*m^4*u^2*v*w^2 - 1102*m^3*u^3*v*w^2 + 568*ep*m^3*u^3*v*w^2 + 
     78*m^2*u^4*v*w^2 - 41*ep*m^2*u^4*v*w^2 - 8104*m^5*v^2*w^2 + 
     4760*ep*m^5*v^2*w^2 + 8298*m^4*u*v^2*w^2 - 3910*ep*m^4*u*v^2*w^2 - 
     3090*m^3*u^2*v^2*w^2 + 1333*ep*m^3*u^2*v^2*w^2 + 492*m^2*u^3*v^2*w^2 - 
     225*ep*m^2*u^3*v^2*w^2 - 28*m*u^4*v^2*w^2 + 16*ep*m*u^4*v^2*w^2 + 
     2146*m^4*v^3*w^2 - 984*ep*m^4*v^3*w^2 - 2108*m^3*u*v^3*w^2 + 
     825*ep*m^3*u*v^3*w^2 + 686*m^2*u^2*v^3*w^2 - 266*ep*m^2*u^2*v^3*w^2 - 
     82*m*u^3*v^3*w^2 + 39*ep*m*u^3*v^3*w^2 + 2*u^4*v^3*w^2 - 
     2*ep*u^4*v^3*w^2 - 250*m^3*v^4*w^2 + 76*ep*m^3*v^4*w^2 + 
     246*m^2*u*v^4*w^2 - 86*ep*m^2*u*v^4*w^2 - 70*m*u^2*v^4*w^2 + 
     29*ep*m*u^2*v^4*w^2 + 6*u^3*v^4*w^2 - 3*ep*u^3*v^4*w^2 + 
     10*m^2*v^5*w^2 - ep*m^2*v^5*w^2 - 10*m*u*v^5*w^2 + 2*ep*m*u*v^5*w^2 + 
     2*u^2*v^5*w^2 - ep*u^2*v^5*w^2 + 2240*m^6*w^3 - 1600*ep*m^6*w^3 - 
     1760*m^5*u*w^3 + 1120*ep*m^5*u*w^3 + 460*m^4*u^2*w^3 - 
     260*ep*m^4*u^2*w^3 - 40*m^3*u^3*w^3 + 20*ep*m^3*u^3*w^3 - 
     4000*m^5*v*w^3 + 2536*ep*m^5*v*w^3 + 3364*m^4*u*v*w^3 - 
     1812*ep*m^4*u*v*w^3 - 958*m^3*u^2*v*w^3 + 470*ep*m^3*u^2*v*w^3 + 
     92*m^2*u^3*v*w^3 - 44*ep*m^2*u^3*v*w^3 + 1902*m^4*v^2*w^3 - 
     974*ep*m^4*v^2*w^3 - 1568*m^3*u*v^2*w^3 + 627*ep*m^3*u*v^2*w^3 + 
     416*m^2*u^2*v^2*w^3 - 143*ep*m^2*u^2*v^2*w^3 - 36*m*u^3*v^2*w^3 + 
     12*ep*m*u^3*v^2*w^3 - 340*m^3*v^3*w^3 + 125*ep*m^3*v^3*w^3 + 
     286*m^2*u*v^3*w^3 - 93*ep*m^2*u*v^3*w^3 - 68*m*u^2*v^3*w^3 + 
     17*ep*m*u^2*v^3*w^3 + 4*u^3*v^3*w^3 - ep*u^3*v^3*w^3 + 20*m^2*v^4*w^3 - 
     4*ep*m^2*v^4*w^3 - 18*m*u*v^4*w^3 + 5*ep*m*u*v^4*w^3 + 4*u^2*v^4*w^3 - 
     ep*u^2*v^4*w^3 - 440*m^5*w^4 + 280*ep*m^5*w^4 + 230*m^4*u*w^4 - 
     130*ep*m^4*u*w^4 - 30*m^3*u^2*w^4 + 15*ep*m^3*u^2*w^4 + 670*m^4*v*w^4 - 
     388*ep*m^4*v*w^4 - 392*m^3*u*v*w^4 + 192*ep*m^3*u*v*w^4 + 
     58*m^2*u^2*v*w^4 - 26*ep*m^2*u^2*v*w^4 - 220*m^3*v^2*w^4 + 
     99*ep*m^3*v^2*w^4 + 136*m^2*u*v^2*w^4 - 45*ep*m^2*u*v^2*w^4 - 
     20*m*u^2*v^2*w^4 + 5*ep*m*u^2*v^2*w^4 + 20*m^2*v^3*w^4 - 
     6*ep*m^2*v^3*w^4 - 14*m*u*v^3*w^4 + 4*ep*m*u*v^3*w^4 + 2*u^2*v^3*w^4 + 
     46*m^4*w^5 - 26*ep*m^4*w^5 - 12*m^3*u*w^5 + 6*ep*m^3*u*w^5 - 
     58*m^3*v*w^5 + 31*ep*m^3*v*w^5 + 18*m^2*u*v*w^5 - 8*ep*m^2*u*v*w^5 + 
     10*m^2*v^2*w^5 - 4*ep*m^2*v^2*w^5 - 4*m*u*v^2*w^5 + ep*m*u*v^2*w^5 - 
     2*m^3*w^6 + ep*m^3*w^6 + 2*m^2*v*w^6 - ep*m^2*v*w^6)/
    ((3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, ep/(3*m - u - v - w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 
  -1/2*(ep*u*(v - w))/((-1 + 2*ep)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
      2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 
  0, 0, -1/2*(ep*(8*m^2 - 6*m*u + u^2 - 2*m*v - 2*m*w + u*w))/
    ((-1 + 2*ep)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
      8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 
  -1/2*(ep*(4*m - u)*u)/((-1 + 2*ep)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
      2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(8*m^2 - 2*m*u - 2*m*v + u*v - 2*m*w))/
   (2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -1/2*(ep*u*(4*m^2 - m*u - 3*m*v + u*v - m*w))/
    ((-1 + 2*ep)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
      8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {(-2*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*m)/
   (ep*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 
     2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 
     2*m^2*v*w - 2*m*u*v*w + m^2*w^2)), 
  -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(-4*m^2 + m*u + m*v + u*v + m*w))/
    (ep*u*(-3*m + u + v + w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 
      6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 
      2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2))), 0, 
  -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(2*m^2 - m*u - m*v + u*v - m*w))/
    (ep*m*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 
      6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 
      2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2))), 0, 0, 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(2*m^2 - m*u - m*v + u*v - m*w))/
    ((3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 
      2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 
      2*m^2*v*w - 2*m*u*v*w + m^2*w^2))), 
  -1/2*(ep*(512*m^6 - 480*m^5*u + 176*m^4*u^2 - 30*m^3*u^3 + 2*m^2*u^4 - 
      640*m^5*v + 432*m^4*u*v - 132*m^3*u^2*v + 24*m^2*u^3*v - 2*m*u^4*v + 
      288*m^4*v^2 - 58*m^3*u*v^2 - 25*m^2*u^2*v^2 + 7*m*u^3*v^2 - 
      56*m^3*v^3 - 25*m^2*u*v^3 + 23*m*u^2*v^3 - 3*u^3*v^3 + 4*m^2*v^4 + 
      5*m*u*v^4 - 3*u^2*v^4 - 640*m^5*w + 464*m^4*u*w - 116*m^3*u^2*w + 
      10*m^2*u^3*w + 576*m^4*v*w - 304*m^3*u*v*w + 85*m^2*u^2*v*w - 
      13*m*u^3*v*w - 168*m^3*v^2*w + 30*m^2*u*v^2*w - 9*m*u^2*v^2*w + 
      5*u^3*v^2*w + 16*m^2*v^3*w + 5*m*u*v^3*w - 2*u^2*v^3*w + 288*m^4*w^2 - 
      142*m^3*u*w^2 + 18*m^2*u^2*w^2 - 168*m^3*v*w^2 + 69*m^2*u*v*w^2 - 
      16*m*u^2*v*w^2 + 24*m^2*v^2*w^2 - 5*m*u*v^2*w^2 + u^2*v^2*w^2 - 
      56*m^3*w^3 + 14*m^2*u*w^3 + 16*m^2*v*w^3 - 5*m*u*v*w^3 + 4*m^2*w^4))/
    ((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
      m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
      2*m*u*v*w + m^2*w^2)), 0, 0, 0, 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(4*m^2 - m*u - m*v - u*v - m*w))/
    ((3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 
      2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 
      2*m^2*v*w - 2*m*u*v*w + m^2*w^2))), 
  -1/2*(ep*(512*m^6 - 640*m^5*u + 288*m^4*u^2 - 56*m^3*u^3 + 4*m^2*u^4 - 
      384*m^5*v + 256*m^4*u*v + 44*m^3*u^2*v - 49*m^2*u^3*v + 7*m*u^4*v + 
      96*m^4*v^2 - 8*m^3*u*v^2 - 75*m^2*u^2*v^2 + 29*m*u^3*v^2 - 3*u^4*v^2 - 
      8*m^3*v^3 - 4*m^2*u*v^3 + 13*m*u^2*v^3 - 3*u^3*v^3 - 640*m^5*w + 
      576*m^4*u*w - 168*m^3*u^2*w + 16*m^2*u^3*w + 384*m^4*v*w - 
      180*m^3*u*v*w - 20*m^2*u^2*v*w + 11*m*u^3*v*w - 72*m^3*v^2*w + 
      23*m^2*u*v^2*w + 11*m*u^2*v^2*w - 4*u^3*v^2*w + 4*m^2*v^3*w - 
      5*m*u*v^3*w + 3*u^2*v^3*w + 288*m^4*w^2 - 168*m^3*u*w^2 + 
      24*m^2*u^2*w^2 - 120*m^3*v*w^2 + 41*m^2*u*v*w^2 + m*u^2*v*w^2 + 
      12*m^2*v^2*w^2 - 8*m*u*v^2*w^2 - u^2*v^2*w^2 - 56*m^3*w^3 + 
      16*m^2*u*w^3 + 12*m^2*v*w^3 - 3*m*u*v*w^3 + 4*m^2*w^4))/
    ((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
      m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
      2*m*u*v*w + m^2*w^2)), 0, 0, (2*(-1 + 2*ep)*(-1 + 3*ep)*m)/
   (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
    2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
    m^2*w^2), -1/2*(ep*u*(32*m^4 - 16*m^3*u + 2*m^2*u^2 + 32*m^3*v - 
      44*m^2*u*v + 9*m*u^2*v - 10*m^2*v^2 + 15*m*u*v^2 - 3*u^2*v^2 - 
      16*m^3*w + 4*m^2*u*w - 8*m^2*v*w + m*u*v*w + 2*m^2*w^2))/
    ((16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
      8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*ep*(-1 + 2*ep)*u*(4*m - v)*v*(4*m^2 - m*u - 3*m*v + u*v - m*w))/
   (2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
     8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)), 
  (128*m^6 + 128*ep*m^6 - 96*m^5*u - 96*ep*m^5*u + 24*m^4*u^2 + 
    24*ep*m^4*u^2 - 2*m^3*u^3 - 2*ep*m^3*u^3 - 96*m^5*v - 96*ep*m^5*v + 
    80*m^4*u*v + 32*ep*m^4*u*v - 22*m^3*u^2*v + 26*ep*m^3*u^2*v + 
    2*m^2*u^3*v - 7*ep*m^2*u^3*v + 24*m^4*v^2 + 24*ep*m^4*v^2 - 
    22*m^3*u*v^2 + 26*ep*m^3*u*v^2 + 4*m^2*u^2*v^2 - 50*ep*m^2*u^2*v^2 + 
    12*ep*m*u^3*v^2 - 2*m^3*v^3 - 2*ep*m^3*v^3 + 2*m^2*u*v^3 - 
    7*ep*m^2*u*v^3 + 12*ep*m*u^2*v^3 - 3*ep*u^3*v^3 - 96*m^5*w - 
    96*ep*m^5*w + 48*m^4*u*w + 48*ep*m^4*u*w - 6*m^3*u^2*w - 6*ep*m^3*u^2*w + 
    48*m^4*v*w + 48*ep*m^4*v*w - 36*m^3*u*v*w - 12*ep*m^3*u*v*w + 
    6*m^2*u^2*v*w - 6*ep*m^2*u^2*v*w - 6*m^3*v^2*w - 6*ep*m^3*v^2*w + 
    6*m^2*u*v^2*w - 6*ep*m^2*u*v^2*w - 2*m*u^2*v^2*w + 4*ep*m*u^2*v^2*w + 
    24*m^4*w^2 + 24*ep*m^4*w^2 - 6*m^3*u*w^2 - 6*ep*m^3*u*w^2 - 6*m^3*v*w^2 - 
    6*ep*m^3*v*w^2 + 4*m^2*u*v*w^2 + ep*m^2*u*v*w^2 - 2*m^3*w^3 - 
    2*ep*m^3*w^3)/(2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(-4*m + 2*u + v + w))/
   (ep^2*u*(-3*m + u + v + w)*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 
     2*v*w - w^2)), ((-1 + 2*ep)*(-1 + 3*ep)*(-4*m^2 + m*v + u*v + m*w + 
     u*w))/(ep*u*(-3*m + u + v + w)*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 
     2*v*w - w^2)), -(((-1 + 2*ep)*m*(-4*m + 2*u + v + w))/
    (ep*u*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - w^2))), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -(((-1 + 2*ep)*(-1 + 3*ep)*(2*m - v - w))/
    (ep*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2))), (2*m)/(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2), 
  ((-1 + 2*ep)^2*(2*m - v - w))/(ep*(3*m - u - v - w)*
    (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (12*m^2 + 8*ep*m^2 - 4*m*u - 7*m*v - 2*ep*m*v + 
    u*v - 2*ep*u*v + v^2 - 7*m*w - 2*ep*m*w + u*w - 2*ep*u*w + 2*v*w + w^2)/
   ((3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (2*(-1 + 2*ep))/(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2), 
  0, 0, -(((-1 + 2*ep)*(4*m - 2*u - v - w))/((3*m - u - v - w)*
     (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2))), 0, 0, 
  -(((-1 + 2*ep)*(2*m - v - w))/((3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + 
      v^2 - 8*m*w + 2*v*w + w^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (12*m^2 + 8*ep*m^2 - 4*m*u - 7*m*v - 2*ep*m*v + u*v - 2*ep*u*v + v^2 - 
    7*m*w - 2*ep*m*w + u*w - 2*ep*u*w + 2*v*w + w^2)/
   ((3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)), 
  0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(2*m - u - w))/
    (ep^2*m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2))), 0, 0, 0, 0, 0, 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(4*m^2 - m*u - u*v - m*w - v*w))/
    (ep*m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2))), -(((-1 + 2*ep)*v*(2*m - u - w))/
    (ep*m*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2))), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -(((-1 + 2*ep)*(-1 + 3*ep)*(4*m - u - 2*v - w))/
    (ep*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2))), (-2*v)/(-16*m^2 + 8*m*u - u^2 + 4*m*v + 8*m*w - 2*u*w - w^2), 
  ((-1 + 2*ep)^2*(4*m - u - 2*v - w))/(ep*(3*m - u - v - w)*
    (16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (12*m^2 + 8*ep*m^2 - 7*m*u - 2*ep*m*u + u^2 - 
    4*m*v + u*v - 2*ep*u*v - 7*m*w - 2*ep*m*w + 2*u*w + v*w - 2*ep*v*w + w^2)/
   ((3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)), 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + 2*ep)*(4*m - u - 2*v - w))/((3*m - u - v - w)*
     (16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2))), 0, 0, 0, 0, 0, 
  0, (2*(-1 + 2*ep))/(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2), 0, 
  0, 0, 0, 0, -(((-1 + 2*ep)*(2*m - u - w))/((3*m - u - v - w)*
     (16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2))), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (12*m^2 + 8*ep*m^2 - 7*m*u - 2*ep*m*u + u^2 - 
    4*m*v + u*v - 2*ep*u*v - 7*m*w - 2*ep*m*w + 2*u*w + v*w - 2*ep*v*w + w^2)/
   ((3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)), 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*(ep*(4*m - v)*v)/((-1 + 2*ep)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
      2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 
  0, 0, -1/2*(ep*(8*m^2 - 2*m*u - 6*m*v + v^2 - 2*m*w + v*w))/
    ((-1 + 2*ep)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
      8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 
  -1/2*(ep*v*(u - w))/((-1 + 2*ep)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
      2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(8*m^2 - 2*m*u - 2*m*v + u*v - 2*m*w))/
   (2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -1/2*(ep*v*(4*m^2 - 3*m*u - m*v + u*v - m*w))/
    ((-1 + 2*ep)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
      8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0}, 
 {(-2*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*m)/(ep*(3*m - u - v - w)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)), 0, -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*
     (-4*m^2 + m*u + m*v + u*v + m*w))/(ep*v*(-3*m + u + v + w)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
      m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
      2*m*u*v*w + m^2*w^2))), 
  -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(2*m^2 - m*u - m*v + u*v - m*w))/
    (ep*m*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 
      6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 
      2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2))), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (2*(-1 + 2*ep)*(-1 + 3*ep)*m)/(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 
    6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 
    2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2), 
  -1/2*(ep*v*(32*m^4 + 32*m^3*u - 10*m^2*u^2 - 16*m^3*v - 44*m^2*u*v + 
      15*m*u^2*v + 2*m^2*v^2 + 9*m*u*v^2 - 3*u^2*v^2 - 16*m^3*w - 8*m^2*u*w + 
      4*m^2*v*w + m*u*v*w + 2*m^2*w^2))/
    ((16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
      8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)), 0, 0, 0, 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(4*m^2 - m*u - m*v - u*v - m*w))/
    ((3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 
      2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 
      2*m^2*v*w - 2*m*u*v*w + m^2*w^2))), 
  -1/2*(ep*(512*m^6 - 384*m^5*u + 96*m^4*u^2 - 8*m^3*u^3 - 640*m^5*v + 
      256*m^4*u*v - 8*m^3*u^2*v - 4*m^2*u^3*v + 288*m^4*v^2 + 44*m^3*u*v^2 - 
      75*m^2*u^2*v^2 + 13*m*u^3*v^2 - 56*m^3*v^3 - 49*m^2*u*v^3 + 
      29*m*u^2*v^3 - 3*u^3*v^3 + 4*m^2*v^4 + 7*m*u*v^4 - 3*u^2*v^4 - 
      640*m^5*w + 384*m^4*u*w - 72*m^3*u^2*w + 4*m^2*u^3*w + 576*m^4*v*w - 
      180*m^3*u*v*w + 23*m^2*u^2*v*w - 5*m*u^3*v*w - 168*m^3*v^2*w - 
      20*m^2*u*v^2*w + 11*m*u^2*v^2*w + 3*u^3*v^2*w + 16*m^2*v^3*w + 
      11*m*u*v^3*w - 4*u^2*v^3*w + 288*m^4*w^2 - 120*m^3*u*w^2 + 
      12*m^2*u^2*w^2 - 168*m^3*v*w^2 + 41*m^2*u*v*w^2 - 8*m*u^2*v*w^2 + 
      24*m^2*v^2*w^2 + m*u*v^2*w^2 - u^2*v^2*w^2 - 56*m^3*w^3 + 
      12*m^2*u*w^3 + 16*m^2*v*w^3 - 3*m*u*v*w^3 + 4*m^2*w^4))/
    ((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
      m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
      2*m*u*v*w + m^2*w^2)), 0, 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(2*m^2 - m*u - m*v + u*v - m*w))/
    ((3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 
      2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 
      2*m^2*v*w - 2*m*u*v*w + m^2*w^2))), 
  -1/2*(ep*(512*m^6 - 640*m^5*u + 288*m^4*u^2 - 56*m^3*u^3 + 4*m^2*u^4 - 
      480*m^5*v + 432*m^4*u*v - 58*m^3*u^2*v - 25*m^2*u^3*v + 5*m*u^4*v + 
      176*m^4*v^2 - 132*m^3*u*v^2 - 25*m^2*u^2*v^2 + 23*m*u^3*v^2 - 
      3*u^4*v^2 - 30*m^3*v^3 + 24*m^2*u*v^3 + 7*m*u^2*v^3 - 3*u^3*v^3 + 
      2*m^2*v^4 - 2*m*u*v^4 - 640*m^5*w + 576*m^4*u*w - 168*m^3*u^2*w + 
      16*m^2*u^3*w + 464*m^4*v*w - 304*m^3*u*v*w + 30*m^2*u^2*v*w + 
      5*m*u^3*v*w - 116*m^3*v^2*w + 85*m^2*u*v^2*w - 9*m*u^2*v^2*w - 
      2*u^3*v^2*w + 10*m^2*v^3*w - 13*m*u*v^3*w + 5*u^2*v^3*w + 288*m^4*w^2 - 
      168*m^3*u*w^2 + 24*m^2*u^2*w^2 - 142*m^3*v*w^2 + 69*m^2*u*v*w^2 - 
      5*m*u^2*v*w^2 + 18*m^2*v^2*w^2 - 16*m*u*v^2*w^2 + u^2*v^2*w^2 - 
      56*m^3*w^3 + 16*m^2*u*w^3 + 14*m^2*v*w^3 - 5*m*u*v*w^3 + 4*m^2*w^4))/
    ((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
      m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
      2*m*u*v*w + m^2*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (-3*ep*(-1 + 2*ep)*(4*m - u)*u*v*(4*m^2 - 3*m*u - m*v + u*v - m*w))/
   (2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
     8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)), 
  (128*m^6 + 128*ep*m^6 - 96*m^5*u - 96*ep*m^5*u + 24*m^4*u^2 + 
    24*ep*m^4*u^2 - 2*m^3*u^3 - 2*ep*m^3*u^3 - 96*m^5*v - 96*ep*m^5*v + 
    80*m^4*u*v + 32*ep*m^4*u*v - 22*m^3*u^2*v + 26*ep*m^3*u^2*v + 
    2*m^2*u^3*v - 7*ep*m^2*u^3*v + 24*m^4*v^2 + 24*ep*m^4*v^2 - 
    22*m^3*u*v^2 + 26*ep*m^3*u*v^2 + 4*m^2*u^2*v^2 - 50*ep*m^2*u^2*v^2 + 
    12*ep*m*u^3*v^2 - 2*m^3*v^3 - 2*ep*m^3*v^3 + 2*m^2*u*v^3 - 
    7*ep*m^2*u*v^3 + 12*ep*m*u^2*v^3 - 3*ep*u^3*v^3 - 96*m^5*w - 
    96*ep*m^5*w + 48*m^4*u*w + 48*ep*m^4*u*w - 6*m^3*u^2*w - 6*ep*m^3*u^2*w + 
    48*m^4*v*w + 48*ep*m^4*v*w - 36*m^3*u*v*w - 12*ep*m^3*u*v*w + 
    6*m^2*u^2*v*w - 6*ep*m^2*u^2*v*w - 6*m^3*v^2*w - 6*ep*m^3*v^2*w + 
    6*m^2*u*v^2*w - 6*ep*m^2*u*v^2*w - 2*m*u^2*v^2*w + 4*ep*m*u^2*v^2*w + 
    24*m^4*w^2 + 24*ep*m^4*w^2 - 6*m^3*u*w^2 - 6*ep*m^3*u*w^2 - 6*m^3*v*w^2 - 
    6*ep*m^3*v*w^2 + 4*m^2*u*v*w^2 + ep*m^2*u*v*w^2 - 2*m^3*w^3 - 
    2*ep*m^3*w^3)/(2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)), 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, ep/(3*m - u - v - w), 0, 0, 0}, 
 {0, ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*v*(-2*m^2 + m*u + 4*m*v - 2*u*v - 
     v^2 + m*w - v*w)*(16*m^3 - 12*m^2*u + 2*m*u^2 - 8*m^2*v + 5*m*u*v + 
     m*v^2 - u*v^2 - 8*m^2*w + 3*m*u*w + 2*m*v*w - u*v*w + m*w^2))/
   (ep^2*u*(-3*m + u + v + w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
     17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
     8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
     m^2*w^2 - m*v*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 
     20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 
     12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + 
     v^2*w^2)), ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*
    (5120*m^10 - 9216*m^9*u + 6784*m^8*u^2 - 2624*m^7*u^3 + 564*m^6*u^4 - 
     64*m^5*u^5 + 3*m^4*u^6 - 11776*m^9*v + 18048*m^8*u*v - 10976*m^7*u^2*v + 
     3416*m^6*u^3*v - 580*m^5*u^4*v + 52*m^4*u^5*v - 2*m^3*u^6*v + 
     2688*m^8*v^2 + 4544*m^7*u*v^2 - 9272*m^6*u^2*v^2 + 5300*m^5*u^3*v^2 - 
     1359*m^4*u^4*v^2 + 161*m^3*u^5*v^2 - 7*m^2*u^6*v^2 + 7360*m^7*v^3 - 
     18504*m^6*u*v^3 + 14742*m^5*u^2*v^3 - 5090*m^4*u^3*v^3 + 
     791*m^3*u^4*v^3 - 45*m^2*u^5*v^3 - 6588*m^6*v^4 + 11468*m^5*u*v^4 - 
     6633*m^4*u^2*v^4 + 1593*m^3*u^3*v^4 - 153*m^2*u^4*v^4 + 4*m*u^5*v^4 + 
     2474*m^5*v^5 - 3359*m^4*u*v^5 + 1462*m^3*u^2*v^5 - 251*m^2*u^3*v^5 + 
     16*m*u^4*v^5 - 486*m^4*v^6 + 539*m^3*u*v^6 - 176*m^2*u^2*v^6 + 
     23*m*u^3*v^6 - u^4*v^6 + 49*m^3*v^7 - 48*m^2*u*v^7 + 10*m*u^2*v^7 - 
     u^3*v^7 - 2*m^2*v^8 + 2*m*u*v^8 - 9216*m^9*w + 13568*m^8*u*w - 
     7872*m^7*u^2*w + 2256*m^6*u^3*w - 320*m^5*u^4*w + 18*m^4*u^5*w + 
     17152*m^8*v*w - 21152*m^7*u*v*w + 10048*m^6*u^2*v*w - 2330*m^5*u^3*v*w + 
     270*m^4*u^4*v*w - 13*m^3*u^5*v*w - 352*m^7*v^2*w - 10192*m^6*u*v^2*w + 
     11046*m^5*u^2*v^2*w - 4232*m^4*u^3*v^2*w + 685*m^3*u^4*v^2*w - 
     39*m^2*u^5*v^2*w - 10768*m^6*v^3*w + 20278*m^5*u*v^3*w - 
     12165*m^4*u^2*v^3*w + 3054*m^3*u^3*v^3*w - 311*m^2*u^4*v^3*w + 
     8*m*u^5*v^3*w + 6782*m^5*v^4*w - 9295*m^4*u*v^4*w + 4157*m^3*u^2*v^4*w - 
     739*m^2*u^3*v^4*w + 42*m*u^4*v^4*w - 1807*m^4*v^5*w + 1973*m^3*u*v^5*w - 
     678*m^2*u^2*v^5*w + 85*m*u^3*v^5*w - 2*u^4*v^5*w + 227*m^3*v^6*w - 
     212*m^2*u*v^6*w + 53*m*u^2*v^6*w - 5*u^3*v^6*w - 11*m^2*v^7*w + 
     10*m*u*v^7*w - u^2*v^7*w + 6784*m^8*w^2 - 7872*m^7*u*w^2 + 
     3384*m^6*u^2*w^2 - 640*m^5*u^3*w^2 + 45*m^4*u^4*w^2 - 10240*m^7*v*w^2 + 
     9848*m^6*u*v*w^2 - 3482*m^5*u^2*v*w^2 + 550*m^4*u^3*v*w^2 - 
     34*m^3*u^4*v*w^2 - 1528*m^6*v^2*w^2 + 6608*m^5*u*v^2*w^2 - 
     4524*m^4*u^2*v^2*w^2 + 1083*m^3*u^3*v^2*w^2 - 84*m^2*u^4*v^2*w^2 + 
     5708*m^5*v^3*w^2 - 8134*m^4*u*v^3*w^2 + 3571*m^3*u^2*v^3*w^2 - 
     597*m^2*u^3*v^3*w^2 + 30*m*u^4*v^3*w^2 - 2462*m^4*v^4*w^2 + 
     2658*m^3*u*v^4*w^2 - 893*m^2*u^2*v^4*w^2 + 97*m*u^3*v^4*w^2 - 
     u^4*v^4*w^2 + 416*m^3*v^5*w^2 - 374*m^2*u*v^5*w^2 + 98*m*u^2*v^5*w^2 - 
     7*u^3*v^5*w^2 - 25*m^2*v^6*w^2 + 21*m*u*v^6*w^2 - 4*u^2*v^6*w^2 - 
     2624*m^7*w^3 + 2256*m^6*u*w^3 - 640*m^5*u^2*w^3 + 60*m^4*u^3*w^3 + 
     3216*m^6*v*w^3 - 2294*m^5*u*v*w^3 + 550*m^4*u^2*v*w^3 - 
     46*m^3*u^3*v*w^3 + 902*m^5*v^2*w^3 - 1862*m^4*u*v^2*w^3 + 
     778*m^3*u^2*v^2*w^3 - 89*m^2*u^3*v^2*w^3 - 1401*m^4*v^3*w^3 + 
     1479*m^3*u*v^3*w^3 - 442*m^2*u^2*v^3*w^3 + 39*m*u^3*v^3*w^3 + 
     374*m^3*v^4*w^3 - 316*m^2*u*v^4*w^3 + 75*m*u^2*v^4*w^3 - 3*u^3*v^4*w^3 - 
     30*m^2*v^5*w^3 + 23*m*u*v^5*w^3 - 5*u^2*v^5*w^3 + 564*m^6*w^4 - 
     320*m^5*u*w^4 + 45*m^4*u^2*w^4 - 562*m^5*v*w^4 + 270*m^4*u*v*w^4 - 
     34*m^3*u^2*v*w^4 - 211*m^4*v^2*w^4 + 242*m^3*u*v^2*w^4 - 
     48*m^2*u^2*v^2*w^4 + 161*m^3*v^3*w^4 - 118*m^2*u*v^3*w^4 + 
     20*m*u^2*v^3*w^4 - 20*m^2*v^4*w^4 + 13*m*u*v^4*w^4 - 2*u^2*v^4*w^4 - 
     64*m^5*w^5 + 18*m^4*u*w^5 + 52*m^4*v*w^5 - 13*m^3*u*v*w^5 + 
     23*m^3*v^2*w^5 - 12*m^2*u*v^2*w^5 - 7*m^2*v^3*w^5 + 3*m*u*v^3*w^5 + 
     3*m^4*w^6 - 2*m^3*v*w^6 - m^2*v^2*w^6))/(ep^2*m*v*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 
     4*m^2*u*v + 20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 
     2*m^2*u*w + 12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 
     2*m*v*w^2 + v^2*w^2)), ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*
    (4096*m^10 - 7168*m^9*u + 5120*m^8*u^2 - 1920*m^7*u^3 + 400*m^6*u^4 - 
     44*m^5*u^5 + 2*m^4*u^6 - 9216*m^9*v + 14592*m^8*u*v - 9984*m^7*u^2*v + 
     3936*m^6*u^3*v - 956*m^5*u^4*v + 133*m^4*u^5*v - 8*m^3*u^6*v + 
     2560*m^8*v^2 + 1024*m^7*u*v^2 - 2400*m^6*u^2*v^2 + 544*m^5*u^3*v^2 + 
     164*m^4*u^4*v^2 - 68*m^3*u^5*v^2 + 6*m^2*u^6*v^2 + 6016*m^7*v^3 - 
     15600*m^6*u*v^3 + 11068*m^5*u^2*v^3 - 2874*m^4*u^3*v^3 + 
     155*m^3*u^4*v^3 + 39*m^2*u^5*v^3 - 4*m*u^6*v^3 - 6064*m^6*v^4 + 
     12404*m^5*u*v^4 - 7201*m^4*u^2*v^4 + 1446*m^3*u^3*v^4 - 41*m^2*u^4*v^4 - 
     10*m*u^5*v^4 + 2540*m^5*v^5 - 4576*m^4*u*v^5 + 2148*m^3*u^2*v^5 - 
     299*m^2*u^3*v^5 + 2*m*u^4*v^5 - 560*m^4*v^6 + 908*m^3*u*v^6 - 
     334*m^2*u^2*v^6 + 28*m*u^3*v^6 + 64*m^3*v^7 - 94*m^2*u*v^7 + 
     27*m*u^2*v^7 - u^3*v^7 - 3*m^2*v^8 + 4*m*u*v^8 - u^2*v^8 - 6144*m^9*w + 
     8960*m^8*u*w - 5120*m^7*u^2*w + 1440*m^6*u^3*w - 200*m^5*u^4*w + 
     11*m^4*u^5*w + 10240*m^8*v*w - 14400*m^7*u*v*w + 8784*m^6*u^2*v*w - 
     2956*m^5*u^3*v*w + 535*m^4*u^4*v*w - 40*m^3*u^5*v*w + 3328*m^7*v^2*w - 
     7456*m^6*u*v^2*w + 3324*m^5*u^2*v^2*w + 97*m^4*u^3*v^2*w - 
     268*m^3*u^4*v^2*w + 35*m^2*u^5*v^2*w - 12160*m^6*v^3*w + 
     19104*m^5*u*v^3*w - 9012*m^4*u^2*v^3*w + 1383*m^3*u^3*v^3*w + 
     29*m^2*u^4*v^3*w - 16*m*u^5*v^3*w + 7784*m^5*v^4*w - 11128*m^4*u*v^4*w + 
     4688*m^3*u^2*v^4*w - 655*m^2*u^3*v^4*w - 2*m*u^4*v^4*w + 4*u^5*v^4*w - 
     2272*m^4*v^5*w + 3012*m^3*u*v^5*w - 1075*m^2*u^2*v^5*w + 
     114*m*u^3*v^5*w + 2*u^4*v^5*w + 322*m^3*v^6*w - 399*m^2*u*v^6*w + 
     116*m*u^2*v^6*w - 7*u^3*v^6*w - 18*m^2*v^7*w + 21*m*u*v^7*w - 
     5*u^2*v^7*w + 3840*m^8*w^2 - 4480*m^7*u*w^2 + 1920*m^6*u^2*w^2 - 
     360*m^5*u^3*w^2 + 25*m^4*u^4*w^2 - 3968*m^7*v*w^2 + 5328*m^6*u*v*w^2 - 
     2984*m^5*u^2*v*w^2 + 789*m^4*u^3*v*w^2 - 79*m^3*u^4*v*w^2 - 
     5888*m^6*v^2*w^2 + 6068*m^5*u*v^2*w^2 - 1292*m^4*u^2*v^2*w^2 - 
     220*m^3*u^3*v^2*w^2 + 66*m^2*u^4*v^2*w^2 + 8088*m^5*v^3*w^2 - 
     8538*m^4*u*v^3*w^2 + 2615*m^3*u^2*v^3*w^2 - 184*m^2*u^3*v^3*w^2 - 
     18*m*u^4*v^3*w^2 - 3487*m^4*v^4*w^2 + 3578*m^3*u*v^4*w^2 - 
     1058*m^2*u^2*v^4*w^2 + 90*m*u^3*v^4*w^2 + 2*u^4*v^4*w^2 + 
     650*m^3*v^5*w^2 - 648*m^2*u*v^5*w^2 + 166*m*u^2*v^5*w^2 - 
     11*u^3*v^5*w^2 - 45*m^2*v^6*w^2 + 44*m*u*v^6*w^2 - 9*u^2*v^6*w^2 - 
     1280*m^7*w^3 + 1120*m^6*u*w^3 - 320*m^5*u^2*w^3 + 30*m^4*u^3*w^3 + 
     448*m^6*v*w^3 - 892*m^5*u*v*w^3 + 477*m^4*u^2*v*w^3 - 75*m^3*u^3*v*w^3 + 
     2960*m^5*v^2*w^3 - 1931*m^4*u*v^2*w^3 + 182*m^3*u^2*v^2*w^3 + 
     42*m^2*u^3*v^2*w^3 - 2428*m^4*v^3*w^3 + 1751*m^3*u*v^3*w^3 - 
     324*m^2*u^2*v^3*w^3 + 4*m*u^3*v^3*w^3 + 660*m^3*v^4*w^3 - 
     490*m^2*u*v^4*w^3 + 92*m*u^2*v^4*w^3 - 5*u^3*v^4*w^3 - 60*m^2*v^5*w^3 + 
     46*m*u*v^5*w^3 - 7*u^2*v^5*w^3 + 240*m^6*w^4 - 140*m^5*u*w^4 + 
     20*m^4*u^2*w^4 + 92*m^5*v*w^4 + 62*m^4*u*v*w^4 - 31*m^3*u^2*v*w^4 - 
     682*m^4*v^2*w^4 + 276*m^3*u*v^2*w^4 - 7*m^2*u^2*v^2*w^4 + 
     340*m^3*v^3*w^4 - 162*m^2*u*v^3*w^4 + 15*m*u^2*v^3*w^4 - 
     45*m^2*v^4*w^4 + 24*m*u*v^4*w^4 - 2*u^2*v^4*w^4 - 24*m^5*w^5 + 
     7*m^4*u*w^5 - 28*m^4*v*w^5 - m^3*u*v*w^5 + 74*m^3*v^2*w^5 - 
     15*m^2*u*v^2*w^5 - 18*m^2*v^3*w^5 + 5*m*u*v^3*w^5 + m^4*w^6 + 
     2*m^3*v*w^6 - 3*m^2*v^2*w^6))/(ep^2*m*u*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 
     4*m^2*u*v + 20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 
     2*m^2*u*w + 12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 
     2*m*v*w^2 + v^2*w^2)), 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(4096*m^10 - 7168*m^9*u + 5120*m^8*u^2 - 
      1920*m^7*u^3 + 400*m^6*u^4 - 44*m^5*u^5 + 2*m^4*u^6 - 9216*m^9*v + 
      13824*m^8*u*v - 8384*m^7*u^2*v + 2672*m^6*u^3*v - 480*m^5*u^4*v + 
      47*m^4*u^5*v - 2*m^3*u^6*v + 2560*m^8*v^2 + 3392*m^7*u*v^2 - 
      7200*m^6*u^2*v^2 + 4180*m^5*u^3*v^2 - 1130*m^4*u^4*v^2 + 
      150*m^3*u^5*v^2 - 8*m^2*u^6*v^2 + 6016*m^7*v^3 - 17984*m^6*u*v^3 + 
      15472*m^5*u^2*v^3 - 5768*m^4*u^3*v^3 + 993*m^3*u^4*v^3 - 
      65*m^2*u^5*v^3 - 6064*m^6*v^4 + 13552*m^5*u*v^4 - 9083*m^4*u^2*v^4 + 
      2450*m^3*u^3*v^4 - 249*m^2*u^4*v^4 + 4*m*u^5*v^4 + 2540*m^5*v^5 - 
      4868*m^4*u*v^5 + 2564*m^3*u^2*v^5 - 461*m^2*u^3*v^5 + 20*m*u^4*v^5 - 
      560*m^4*v^6 + 946*m^3*u*v^6 - 380*m^2*u^2*v^6 + 38*m*u^3*v^6 + 
      64*m^3*v^7 - 96*m^2*u*v^7 + 29*m*u^2*v^7 - u^3*v^7 - 3*m^2*v^8 + 
      4*m*u*v^8 - u^2*v^8 - 6144*m^9*w + 8960*m^8*u*w - 5120*m^7*u^2*w + 
      1440*m^6*u^3*w - 200*m^5*u^4*w + 11*m^4*u^5*w + 10240*m^8*v*w - 
      13184*m^7*u*v*w + 6768*m^6*u^2*v*w - 1776*m^5*u^3*v*w + 
      243*m^4*u^4*v*w - 14*m^3*u^5*v*w + 3328*m^7*v^2*w - 10592*m^6*u*v^2*w + 
      8420*m^5*u^2*v^2*w - 2801*m^4*u^3*v^2*w + 426*m^3*u^4*v^2*w - 
      25*m^2*u^5*v^2*w - 12160*m^6*v^3*w + 21628*m^5*u*v^3*w - 
      12752*m^4*u^2*v^3*w + 3249*m^3*u^3*v^3*w - 353*m^2*u^4*v^3*w + 
      12*m*u^5*v^3*w + 7784*m^5*v^4*w - 12038*m^4*u*v^4*w + 
      5888*m^3*u^2*v^4*w - 1151*m^2*u^3*v^4*w + 78*m*u^4*v^4*w - 
      2272*m^4*v^5*w + 3166*m^3*u*v^5*w - 1253*m^2*u^2*v^5*w + 
      170*m*u^3*v^5*w - 4*u^4*v^5*w + 322*m^3*v^6*w - 409*m^2*u*v^6*w + 
      126*m*u^2*v^6*w - 9*u^3*v^6*w - 18*m^2*v^7*w + 21*m*u*v^7*w - 
      5*u^2*v^7*w + 3840*m^8*w^2 - 4480*m^7*u*w^2 + 1920*m^6*u^2*w^2 - 
      360*m^5*u^3*w^2 + 25*m^4*u^4*w^2 - 3968*m^7*v*w^2 + 4576*m^6*u*v*w^2 - 
      2052*m^5*u^2*v*w^2 + 429*m^4*u^3*v*w^2 - 35*m^3*u^4*v*w^2 - 
      5888*m^6*v^2*w^2 + 7672*m^5*u*v^2*w^2 - 3266*m^4*u^2*v^2*w^2 + 
      540*m^3*u^3*v^2*w^2 - 28*m^2*u^4*v^2*w^2 + 8088*m^5*v^3*w^2 - 
      9516*m^4*u*v^3*w^2 + 3715*m^3*u^2*v^3*w^2 - 566*m^2*u^3*v^3*w^2 + 
      26*m*u^4*v^3*w^2 - 3487*m^4*v^4*w^2 + 3814*m^3*u*v^4*w^2 - 
      1296*m^2*u^2*v^4*w^2 + 160*m*u^3*v^4*w^2 - 4*u^4*v^4*w^2 + 
      650*m^3*v^5*w^2 - 668*m^2*u*v^5*w^2 + 184*m*u^2*v^5*w^2 - 
      15*u^3*v^5*w^2 - 45*m^2*v^6*w^2 + 44*m*u*v^6*w^2 - 9*u^2*v^6*w^2 - 
      1280*m^7*w^3 + 1120*m^6*u*w^3 - 320*m^5*u^2*w^3 + 30*m^4*u^3*w^3 + 
      448*m^6*v*w^3 - 664*m^5*u*v*w^3 + 289*m^4*u^2*v*w^3 - 
      39*m^3*u^3*v*w^3 + 2960*m^5*v^2*w^3 - 2325*m^4*u*v^2*w^3 + 
      512*m^3*u^2*v^2*w^3 - 24*m^2*u^3*v^2*w^3 - 2428*m^4*v^3*w^3 + 
      1915*m^3*u*v^3*w^3 - 450*m^2*u^2*v^3*w^3 + 28*m*u^3*v^3*w^3 + 
      660*m^3*v^4*w^3 - 510*m^2*u*v^4*w^3 + 106*m*u^2*v^4*w^3 - 
      7*u^3*v^4*w^3 - 60*m^2*v^5*w^3 + 46*m*u*v^5*w^3 - 7*u^2*v^5*w^3 + 
      240*m^6*w^4 - 140*m^5*u*w^4 + 20*m^4*u^2*w^4 + 92*m^5*v*w^4 + 
      28*m^4*u*v*w^4 - 17*m^3*u^2*v*w^4 - 682*m^4*v^2*w^4 + 
      322*m^3*u*v^2*w^4 - 27*m^2*u^2*v^2*w^4 + 340*m^3*v^3*w^4 - 
      172*m^2*u*v^3*w^4 + 19*m*u^2*v^3*w^4 - 45*m^2*v^4*w^4 + 
      24*m*u*v^4*w^4 - 2*u^2*v^4*w^4 - 24*m^5*w^5 + 7*m^4*u*w^5 - 
      28*m^4*v*w^5 + m^3*u*v*w^5 + 74*m^3*v^2*w^5 - 17*m^2*u*v^2*w^5 - 
      18*m^2*v^3*w^5 + 5*m*u*v^3*w^5 + m^4*w^6 + 2*m^3*v*w^6 - 
      3*m^2*v^2*w^6))/(ep*u*(-3*m + u + v + w)*(16*m^3 - 8*m^2*u + m*u^2 - 
      8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + 
      m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
      3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
      2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
      m*v*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 
      20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 
      12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + 
      v^2*w^2))), ((-1 + 2*ep)*(4096*m^10 - 7168*m^9*u + 5120*m^8*u^2 - 
     1920*m^7*u^3 + 400*m^6*u^4 - 44*m^5*u^5 + 2*m^4*u^6 - 9216*m^9*v + 
     14848*m^8*u*v - 10176*m^7*u^2*v + 3888*m^6*u^3*v - 880*m^5*u^4*v + 
     111*m^4*u^5*v - 6*m^3*u^6*v + 2560*m^8*v^2 + 320*m^7*u*v^2 - 
     2016*m^6*u^2*v^2 + 852*m^5*u^3*v^2 - 118*m^4*u^4*v^2 + 4*m^3*u^5*v^2 + 
     6016*m^7*v^3 - 15040*m^6*u*v^3 + 11072*m^5*u^2*v^3 - 3420*m^4*u^3*v^3 + 
     467*m^3*u^4*v^3 - 23*m^2*u^5*v^3 - 6064*m^6*v^4 + 12208*m^5*u*v^4 - 
     7327*m^4*u^2*v^4 + 1700*m^3*u^3*v^4 - 135*m^2*u^4*v^4 + 2540*m^5*v^5 - 
     4544*m^4*u*v^5 + 2190*m^3*u^2*v^5 - 341*m^2*u^3*v^5 + 10*m*u^4*v^5 - 
     560*m^4*v^6 + 906*m^3*u*v^6 - 338*m^2*u^2*v^6 + 30*m*u^3*v^6 + 
     64*m^3*v^7 - 94*m^2*u*v^7 + 27*m*u^2*v^7 - u^3*v^7 - 3*m^2*v^8 + 
     4*m*u*v^8 - u^2*v^8 - 6144*m^9*w + 8960*m^8*u*w - 5120*m^7*u^2*w + 
     1440*m^6*u^3*w - 200*m^5*u^4*w + 11*m^4*u^5*w + 10240*m^8*v*w - 
     14720*m^7*u*v*w + 8880*m^6*u^2*v*w - 2832*m^5*u^3*v*w + 
     471*m^4*u^4*v*w - 32*m^3*u^5*v*w + 3328*m^7*v^2*w - 6752*m^6*u*v^2*w + 
     3236*m^5*u^2*v^2*w - 297*m^4*u^3*v^2*w - 88*m^3*u^4*v^2*w + 
     13*m^2*u^5*v^2*w - 12160*m^6*v^3*w + 18684*m^5*u*v^3*w - 
     9164*m^4*u^2*v^3*w + 1757*m^3*u^3*v^3*w - 109*m^2*u^4*v^3*w + 
     7784*m^5*v^4*w - 11030*m^4*u*v^4*w + 4778*m^3*u^2*v^4*w - 
     765*m^2*u^3*v^4*w + 32*m*u^4*v^4*w - 2272*m^4*v^5*w + 3004*m^3*u*v^5*w - 
     1087*m^2*u^2*v^5*w + 124*m*u^3*v^5*w + 322*m^3*v^6*w - 399*m^2*u*v^6*w + 
     116*m*u^2*v^6*w - 7*u^3*v^6*w - 18*m^2*v^7*w + 21*m*u*v^7*w - 
     5*u^2*v^7*w + 3840*m^8*w^2 - 4480*m^7*u*w^2 + 1920*m^6*u^2*w^2 - 
     360*m^5*u^3*w^2 + 25*m^4*u^4*w^2 - 3968*m^7*v*w^2 + 5472*m^6*u*v*w^2 - 
     2964*m^5*u^2*v*w^2 + 729*m^4*u^3*v*w^2 - 67*m^3*u^4*v*w^2 - 
     5888*m^6*v^2*w^2 + 5816*m^5*u*v^2*w^2 - 1358*m^4*u^2*v^2*w^2 - 
     86*m^3*u^3*v^2*w^2 + 38*m^2*u^4*v^2*w^2 + 8088*m^5*v^3*w^2 - 
     8436*m^4*u*v^3*w^2 + 2685*m^3*u^2*v^3*w^2 - 260*m^2*u^3*v^3*w^2 - 
     2*m*u^4*v^3*w^2 - 3487*m^4*v^4*w^2 + 3566*m^3*u*v^4*w^2 - 
     1072*m^2*u^2*v^4*w^2 + 102*m*u^3*v^4*w^2 + 650*m^3*v^5*w^2 - 
     648*m^2*u*v^5*w^2 + 166*m*u^2*v^5*w^2 - 11*u^3*v^5*w^2 - 
     45*m^2*v^6*w^2 + 44*m*u*v^6*w^2 - 9*u^2*v^6*w^2 - 1280*m^7*w^3 + 
     1120*m^6*u*w^3 - 320*m^5*u^2*w^3 + 30*m^4*u^3*w^3 + 448*m^6*v*w^3 - 
     920*m^5*u*v*w^3 + 461*m^4*u^2*v*w^3 - 67*m^3*u^3*v*w^3 + 
     2960*m^5*v^2*w^3 - 1893*m^4*u*v^2*w^3 + 206*m^3*u^2*v^2*w^3 + 
     28*m^2*u^3*v^2*w^3 - 2428*m^4*v^3*w^3 + 1743*m^3*u*v^3*w^3 - 
     332*m^2*u^2*v^3*w^3 + 8*m*u^3*v^3*w^3 + 660*m^3*v^4*w^3 - 
     490*m^2*u*v^4*w^3 + 92*m*u^2*v^4*w^3 - 5*u^3*v^4*w^3 - 60*m^2*v^5*w^3 + 
     46*m*u*v^5*w^3 - 7*u^2*v^5*w^3 + 240*m^6*w^4 - 140*m^5*u*w^4 + 
     20*m^4*u^2*w^4 + 92*m^5*v*w^4 + 64*m^4*u*v*w^4 - 29*m^3*u^2*v*w^4 - 
     682*m^4*v^2*w^4 + 274*m^3*u*v^2*w^4 - 9*m^2*u^2*v^2*w^4 + 
     340*m^3*v^3*w^4 - 162*m^2*u*v^3*w^4 + 15*m*u^2*v^3*w^4 - 
     45*m^2*v^4*w^4 + 24*m*u*v^4*w^4 - 2*u^2*v^4*w^4 - 24*m^5*w^5 + 
     7*m^4*u*w^5 - 28*m^4*v*w^5 - m^3*u*v*w^5 + 74*m^3*v^2*w^5 - 
     15*m^2*u*v^2*w^5 - 18*m^2*v^3*w^5 + 5*m*u*v^3*w^5 + m^4*w^6 + 
     2*m^3*v*w^6 - 3*m^2*v^2*w^6))/(ep*u*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
     2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
     2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2)), 
  ((-1 + 2*ep)*(-1 + 3*ep)*(2*m^2 - m*u - 4*m*v + 2*u*v + v^2 - m*w + v*w))/
   (ep*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 
     20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 
     12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + 
     v^2*w^2)), -1/2*(128*m^6 - 128*m^5*u + 40*m^4*u^2 - 4*m^3*u^3 - 
     96*m^5*v - 64*m^4*u*v + 118*m^3*u^2*v - 40*m^2*u^3*v + 4*m*u^4*v + 
     24*m^4*v^2 + 112*m^3*u*v^2 - 75*m^2*u^2*v^2 + 11*m*u^3*v^2 - 2*m^3*v^3 - 
     50*m^2*u*v^3 + 15*m*u^2*v^3 + 11*m*u*v^4 - u^2*v^4 - u*v^5 - 96*m^5*w + 
     64*m^4*u*w - 10*m^3*u^2*w + 48*m^4*v*w + 48*m^3*u*v*w - 49*m^2*u^2*v*w + 
     9*m*u^3*v*w - 6*m^3*v^2*w - 37*m^2*u*v^2*w + 21*m*u^2*v^2*w - 
     4*u^3*v^2*w + 9*m*u*v^3*w - 2*u^2*v^3*w - u*v^4*w + 24*m^4*w^2 - 
     8*m^3*u*w^2 - 6*m^3*v*w^2 - 5*m^2*u*v*w^2 + 4*m*u^2*v*w^2 - 
     3*m*u*v^2*w^2 - u^2*v^2*w^2 + u*v^3*w^2 - 2*m^3*w^3 - m*u*v*w^3 + 
     u*v^2*w^3)/((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
      2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
      2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
      2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2)), 
  ((-1 + 2*ep)*(-1 + 3*ep)*(5120*m^10 - 9216*m^9*u + 6784*m^8*u^2 - 
     2624*m^7*u^3 + 564*m^6*u^4 - 64*m^5*u^5 + 3*m^4*u^6 - 12032*m^9*v + 
     18752*m^8*u*v - 11632*m^7*u^2*v + 3692*m^6*u^3*v - 634*m^5*u^4*v + 
     56*m^4*u^5*v - 2*m^3*u^6*v + 3520*m^8*v^2 + 2336*m^7*u*v^2 - 
     7300*m^6*u^2*v^2 + 4512*m^5*u^3*v^2 - 1214*m^4*u^4*v^2 + 
     151*m^3*u^5*v^2 - 7*m^2*u^6*v^2 + 6448*m^7*v^3 - 16300*m^6*u*v^3 + 
     13022*m^5*u^2*v^3 - 4515*m^4*u^3*v^3 + 708*m^3*u^4*v^3 - 
     41*m^2*u^5*v^3 - 6112*m^6*v^4 + 10464*m^5*u*v^4 - 6004*m^4*u^2*v^4 + 
     1442*m^3*u^3*v^4 - 141*m^2*u^4*v^4 + 4*m*u^5*v^4 + 2344*m^5*v^5 - 
     3130*m^4*u*v^5 + 1360*m^3*u^2*v^5 - 238*m^2*u^3*v^5 + 16*m*u^4*v^5 - 
     468*m^4*v^6 + 514*m^3*u*v^6 - 170*m^2*u^2*v^6 + 23*m*u^3*v^6 - u^4*v^6 + 
     48*m^3*v^7 - 47*m^2*u*v^7 + 10*m*u^2*v^7 - u^3*v^7 - 2*m^2*v^8 + 
     2*m*u*v^8 - 9216*m^9*w + 13568*m^8*u*w - 7872*m^7*u^2*w + 
     2256*m^6*u^3*w - 320*m^5*u^4*w + 18*m^4*u^5*w + 17600*m^8*v*w - 
     22112*m^7*u*v*w + 10700*m^6*u^2*v*w - 2508*m^5*u^3*v*w + 
     287*m^4*u^4*v*w - 13*m^3*u^5*v*w - 1568*m^7*v^2*w - 7688*m^6*u*v^2*w + 
     9400*m^5*u^2*v^2*w - 3795*m^4*u^3*v^2*w + 644*m^3*u^4*v^2*w - 
     39*m^2*u^5*v^2*w - 9716*m^6*v^3*w + 18332*m^5*u*v^3*w - 
     11045*m^4*u^2*v^3*w + 2794*m^3*u^3*v^3*w - 289*m^2*u^4*v^3*w + 
     8*m*u^5*v^3*w + 6376*m^5*v^4*w - 8650*m^4*u*v^4*w + 3854*m^3*u^2*v^4*w - 
     682*m^2*u^3*v^4*w + 38*m*u^4*v^4*w - 1734*m^4*v^5*w + 1878*m^3*u*v^5*w - 
     645*m^2*u^2*v^5*w + 81*m*u^3*v^5*w - 2*u^4*v^5*w + 222*m^3*v^6*w - 
     207*m^2*u*v^6*w + 52*m*u^2*v^6*w - 5*u^3*v^6*w - 11*m^2*v^7*w + 
     10*m*u*v^7*w - u^2*v^7*w + 6784*m^8*w^2 - 7872*m^7*u*w^2 + 
     3384*m^6*u^2*w^2 - 640*m^5*u^3*w^2 + 45*m^4*u^4*w^2 - 10544*m^7*v*w^2 + 
     10324*m^6*u*v*w^2 - 3692*m^5*u^2*v*w^2 + 578*m^4*u^3*v*w^2 - 
     34*m^3*u^4*v*w^2 - 852*m^6*v^2*w^2 + 5588*m^5*u*v^2*w^2 - 
     4077*m^4*u^2*v^2*w^2 + 1022*m^3*u^3*v^2*w^2 - 84*m^2*u^4*v^2*w^2 + 
     5270*m^5*v^3*w^2 - 7549*m^4*u*v^3*w^2 + 3342*m^3*u^2*v^3*w^2 - 
     567*m^2*u^3*v^3*w^2 + 30*m*u^4*v^3*w^2 - 2350*m^4*v^4*w^2 + 
     2532*m^3*u*v^4*w^2 - 852*m^2*u^2*v^4*w^2 + 93*m*u^3*v^4*w^2 - 
     u^4*v^4*w^2 + 406*m^3*v^5*w^2 - 365*m^2*u*v^5*w^2 + 96*m*u^2*v^5*w^2 - 
     7*u^3*v^5*w^2 - 25*m^2*v^6*w^2 + 21*m*u*v^6*w^2 - 4*u^2*v^6*w^2 - 
     2624*m^7*w^3 + 2256*m^6*u*w^3 - 640*m^5*u^2*w^3 + 60*m^4*u^3*w^3 + 
     3316*m^6*v*w^3 - 2396*m^5*u*v*w^3 + 572*m^4*u^2*v*w^3 - 
     46*m^3*u^3*v*w^3 + 724*m^5*v^2*w^3 - 1685*m^4*u*v^2*w^3 + 
     738*m^3*u^2*v^2*w^3 - 89*m^2*u^3*v^2*w^3 - 1323*m^4*v^3*w^3 + 
     1412*m^3*u*v^3*w^3 - 428*m^2*u^2*v^3*w^3 + 39*m*u^3*v^3*w^3 + 
     364*m^3*v^4*w^3 - 309*m^2*u*v^4*w^3 + 74*m*u^2*v^4*w^3 - 3*u^3*v^4*w^3 - 
     30*m^2*v^5*w^3 + 23*m*u*v^5*w^3 - 5*u^2*v^5*w^3 + 564*m^6*w^4 - 
     320*m^5*u*w^4 + 45*m^4*u^2*w^4 - 578*m^5*v*w^4 + 278*m^4*u*v*w^4 - 
     34*m^3*u^2*v*w^4 - 189*m^4*v^2*w^4 + 231*m^3*u*v^2*w^4 - 
     48*m^2*u^2*v^2*w^4 + 156*m^3*v^3*w^4 - 116*m^2*u*v^3*w^4 + 
     20*m*u^2*v^3*w^4 - 20*m^2*v^4*w^4 + 13*m*u*v^4*w^4 - 2*u^2*v^4*w^4 - 
     64*m^5*w^5 + 18*m^4*u*w^5 + 53*m^4*v*w^5 - 13*m^3*u*v*w^5 + 
     22*m^3*v^2*w^5 - 12*m^2*u*v^2*w^5 - 7*m^2*v^3*w^5 + 3*m*u*v^3*w^5 + 
     3*m^4*w^6 - 2*m^3*v*w^6 - m^2*v^2*w^6))/(ep*m*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 
     4*m^2*u*v + 20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 
     2*m^2*u*w + 12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 
     2*m*v*w^2 + v^2*w^2)), 
  ((-1 + 2*ep)*(6144*m^10 - 10752*m^9*u + 7680*m^8*u^2 - 2880*m^7*u^3 + 
     600*m^6*u^4 - 66*m^5*u^5 + 3*m^4*u^6 - 15360*m^9*v + 23552*m^8*u*v - 
     14336*m^7*u^2*v + 4448*m^6*u^3*v - 740*m^5*u^4*v + 62*m^4*u^5*v - 
     2*m^3*u^6*v + 7168*m^8*v^2 - 2272*m^7*u*v^2 - 5024*m^6*u^2*v^2 + 
     3942*m^5*u^3*v^2 - 1140*m^4*u^4*v^2 + 147*m^3*u^5*v^2 - 7*m^2*u^6*v^2 + 
     4544*m^7*v^3 - 14384*m^6*u*v^3 + 12296*m^5*u^2*v^3 - 4383*m^4*u^3*v^3 + 
     698*m^3*u^4*v^3 - 41*m^2*u^5*v^3 - 5592*m^6*v^4 + 10100*m^5*u*v^4 - 
     5918*m^4*u^2*v^4 + 1434*m^3*u^3*v^4 - 141*m^2*u^4*v^4 + 4*m*u^5*v^4 + 
     2272*m^5*v^5 - 3104*m^4*u*v^5 + 1358*m^3*u^2*v^5 - 238*m^2*u^3*v^5 + 
     16*m*u^4*v^5 - 464*m^4*v^6 + 514*m^3*u*v^6 - 170*m^2*u^2*v^6 + 
     23*m*u^3*v^6 - u^4*v^6 + 48*m^3*v^7 - 47*m^2*u*v^7 + 10*m*u^2*v^7 - 
     u^3*v^7 - 2*m^2*v^8 + 2*m*u*v^8 - 10752*m^9*w + 15360*m^8*u*w - 
     8640*m^7*u^2*w + 2400*m^6*u^3*w - 330*m^5*u^4*w + 18*m^4*u^5*w + 
     21760*m^8*v*w - 26880*m^7*u*v*w + 12736*m^6*u^2*v*w - 2896*m^5*u^3*v*w + 
     315*m^4*u^4*v*w - 13*m^3*u^5*v*w - 5216*m^7*v^2*w - 3968*m^6*u*v^2*w + 
     7942*m^5*u^2*v^2*w - 3527*m^4*u^3*v^2*w + 624*m^3*u^4*v^2*w - 
     39*m^2*u^5*v^2*w - 8288*m^6*v^3*w + 17152*m^5*u*v^3*w - 
     10669*m^4*u^2*v^3*w + 2738*m^3*u^3*v^3*w - 285*m^2*u^4*v^3*w + 
     8*m*u^5*v^3*w + 6116*m^5*v^4*w - 8496*m^4*u*v^4*w + 3822*m^3*u^2*v^4*w - 
     680*m^2*u^3*v^4*w + 38*m*u^4*v^4*w - 1716*m^4*v^5*w + 1872*m^3*u*v^5*w - 
     645*m^2*u^2*v^5*w + 81*m*u^3*v^5*w - 2*u^4*v^5*w + 222*m^3*v^6*w - 
     207*m^2*u*v^6*w + 52*m*u^2*v^6*w - 5*u^3*v^6*w - 11*m^2*v^7*w + 
     10*m*u*v^7*w - u^2*v^7*w + 7680*m^8*w^2 - 8640*m^7*u*w^2 + 
     3600*m^6*u^2*w^2 - 660*m^5*u^3*w^2 + 45*m^4*u^4*w^2 - 12544*m^7*v*w^2 + 
     12064*m^6*u*v*w^2 - 4200*m^5*u^2*v*w^2 + 628*m^4*u^3*v*w^2 - 
     34*m^3*u^4*v*w^2 + 480*m^6*v^2*w^2 + 4530*m^5*u*v^2*w^2 - 
     3775*m^4*u^2*v^2*w^2 + 990*m^3*u^3*v^2*w^2 - 84*m^2*u^4*v^2*w^2 + 
     4920*m^5*v^3*w^2 - 7317*m^4*u*v^3*w^2 + 3286*m^3*u^2*v^3*w^2 - 
     561*m^2*u^3*v^3*w^2 + 30*m*u^4*v^3*w^2 - 2318*m^4*v^4*w^2 + 
     2516*m^3*u*v^4*w^2 - 850*m^2*u^2*v^4*w^2 + 93*m*u^3*v^4*w^2 - 
     u^4*v^4*w^2 + 406*m^3*v^5*w^2 - 365*m^2*u*v^5*w^2 + 96*m*u^2*v^5*w^2 - 
     7*u^3*v^5*w^2 - 25*m^2*v^6*w^2 + 21*m*u*v^6*w^2 - 4*u^2*v^6*w^2 - 
     2880*m^7*w^3 + 2400*m^6*u*w^3 - 660*m^5*u^2*w^3 + 60*m^4*u^3*w^3 + 
     3776*m^6*v*w^3 - 2672*m^5*u*v*w^3 + 614*m^4*u^2*v*w^3 - 
     46*m^3*u^3*v*w^3 + 514*m^5*v^2*w^3 - 1565*m^4*u*v^2*w^3 + 
     718*m^3*u^2*v^2*w^3 - 89*m^2*u^3*v^2*w^3 - 1295*m^4*v^3*w^3 + 
     1398*m^3*u*v^3*w^3 - 426*m^2*u^2*v^3*w^3 + 39*m*u^3*v^3*w^3 + 
     364*m^3*v^4*w^3 - 309*m^2*u*v^4*w^3 + 74*m*u^2*v^4*w^3 - 3*u^3*v^4*w^3 - 
     30*m^2*v^5*w^3 + 23*m*u*v^5*w^3 - 5*u^2*v^5*w^3 + 600*m^6*w^4 - 
     330*m^5*u*w^4 + 45*m^4*u^2*w^4 - 628*m^5*v*w^4 + 294*m^4*u*v*w^4 - 
     34*m^3*u^2*v*w^4 - 177*m^4*v^2*w^4 + 227*m^3*u*v^2*w^4 - 
     48*m^2*u^2*v^2*w^4 + 156*m^3*v^3*w^4 - 116*m^2*u*v^3*w^4 + 
     20*m*u^2*v^3*w^4 - 20*m^2*v^4*w^4 + 13*m*u*v^4*w^4 - 2*u^2*v^4*w^4 - 
     66*m^5*w^5 + 18*m^4*u*w^5 + 55*m^4*v*w^5 - 13*m^3*u*v*w^5 + 
     22*m^3*v^2*w^5 - 12*m^2*u*v^2*w^5 - 7*m^2*v^3*w^5 + 3*m*u*v^3*w^5 + 
     3*m^4*w^6 - 2*m^3*v*w^6 - m^2*v^2*w^6))/
   (ep*m*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 
     4*m^2*u*v + 20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 
     2*m^2*u*w + 12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 
     2*m*v*w^2 + v^2*w^2)), 
  ((-1 + 2*ep)^2*(2*m^2 - m*u - 4*m*v + 2*u*v + v^2 - m*w + v*w))/
   (ep*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 
     20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 
     12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + 
     v^2*w^2)), -(((-1 + 2*ep)*(-1 + 3*ep)*(2*m^2 - m*u - 4*m*v + 2*u*v + 
      v^2 - m*w + v*w))/(ep*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 
      8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + 
      m^2*w^2 - 2*m*v*w^2 + v^2*w^2))), 
  (64*m^6 - 64*m^5*u + 20*m^4*u^2 - 2*m^3*u^3 - 224*m^5*v + 192*m^4*u*v - 
    38*m^3*u^2*v - 3*m^2*u^3*v + m*u^4*v + 260*m^4*v^2 - 204*m^3*u*v^2 + 
    46*m^2*u^2*v^2 - 3*m*u^3*v^2 - 124*m^3*v^3 + 72*m^2*u*v^3 - 
    13*m*u^2*v^3 + u^3*v^3 + 26*m^2*v^4 - 8*m*u*v^4 + u^2*v^4 - 2*m*v^5 - 
    64*m^5*w + 40*m^4*u*w - 6*m^3*u^2*w + 208*m^4*v*w - 128*m^3*u*v*w + 
    16*m^2*u^2*v*w + m*u^3*v*w - 184*m^3*v^2*w + 104*m^2*u*v^2*w - 
    13*m*u^2*v^2*w - u^3*v^2*w + 58*m^2*v^3*w - 23*m*u*v^3*w + 3*u^2*v^3*w - 
    6*m*v^4*w + u*v^4*w + 20*m^4*w^2 - 6*m^3*u*w^2 - 62*m^3*v*w^2 + 
    25*m^2*u*v*w^2 - m*u^2*v*w^2 + 38*m^2*v^2*w^2 - 16*m*u*v^2*w^2 - 
    6*m*v^3*w^2 + 2*u*v^3*w^2 - 2*m^3*w^3 + 6*m^2*v*w^3 - m*u*v*w^3 - 
    2*m*v^2*w^3 + u*v^2*w^3)/(2*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
     2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
     2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2)), 
  ((-1 + 2*ep)*(-1 + 3*ep)*(2*m^2 - m*u - 4*m*v + 2*u*v + v^2 - m*w + v*w)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 19*m^2*u*v - 5*m*u^2*v + 
     8*m^2*v^2 - 9*m*u*v^2 + 2*u^2*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
     2*m^2*u*w + 9*m^2*v*w - 6*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
     m*v*w^2))/(ep*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
     17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
     8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
     m^2*w^2 - m*v*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 
     20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 
     12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + 
     v^2*w^2)), -1/2*(v*(5120*m^9 - 8064*m^8*u + 4960*m^7*u^2 - 
      1496*m^6*u^3 + 222*m^5*u^4 - 13*m^4*u^5 - 20736*m^8*v + 32960*m^7*u*v - 
      20128*m^6*u^2*v + 5928*m^5*u^3*v - 842*m^4*u^4*v + 46*m^3*u^5*v + 
      27712*m^7*v^2 - 43608*m^6*u*v^2 + 26630*m^5*u^2*v^2 - 
      7982*m^4*u^3*v^2 + 1181*m^3*u^4*v^2 - 69*m^2*u^5*v^2 - 18160*m^6*v^3 + 
      28032*m^5*u*v^3 - 16165*m^4*u^2*v^3 + 4268*m^3*u^3*v^3 - 
      487*m^2*u^4*v^3 + 16*m*u^5*v^3 + 6616*m^5*v^4 - 9982*m^4*u*v^4 + 
      5088*m^3*u^2*v^4 - 1007*m^2*u^3*v^4 + 60*m*u^4*v^4 - 1372*m^4*v^5 + 
      2024*m^3*u*v^5 - 856*m^2*u^2*v^5 + 100*m*u^3*v^5 + 152*m^3*v^6 - 
      220*m^2*u*v^6 + 75*m*u^2*v^6 - 3*u^3*v^6 - 7*m^2*v^7 + 10*m*u*v^7 - 
      3*u^2*v^7 - 10368*m^8*w + 12416*m^7*u*w - 5496*m^6*u^2*w + 
      1068*m^5*u^3*w - 77*m^4*u^4*w + 32576*m^7*v*w - 39968*m^6*u*v*w + 
      17996*m^5*u^2*v*w - 3525*m^4*u^3*v*w + 253*m^3*u^4*v*w - 
      34600*m^6*v^2*w + 42080*m^5*u*v^2*w - 19121*m^4*u^2*v^2*w + 
      3865*m^3*u^3*v^2*w - 294*m^2*u^4*v^2*w + 17600*m^5*v^3*w - 
      21064*m^4*u*v^3*w + 9114*m^3*u^2*v^3*w - 1698*m^2*u^3*v^3*w + 
      120*m*u^4*v^3*w - 4706*m^4*v^4*w + 5552*m^3*u*v^4*w - 
      2131*m^2*u^2*v^4*w + 322*m*u^3*v^4*w - 16*u^4*v^4*w + 640*m^3*v^5*w - 
      749*m^2*u*v^5*w + 237*m*u^2*v^5*w - 22*u^3*v^5*w - 35*m^2*v^6*w + 
      41*m*u*v^6*w - 10*u^2*v^6*w + 7456*m^7*w^2 - 6504*m^6*u*w^2 + 
      1872*m^5*u^2*w^2 - 178*m^4*u^3*w^2 - 18944*m^6*v*w^2 + 
      17240*m^5*u*v*w^2 - 5189*m^4*u^2*v*w^2 + 515*m^3*u^3*v*w^2 + 
      15754*m^5*v^2*w^2 - 14248*m^4*u*v^2*w^2 + 4381*m^3*u^2*v^2*w^2 - 
      458*m^2*u^3*v^2*w^2 - 5911*m^4*v^3*w^2 + 5294*m^3*u*v^3*w^2 - 
      1547*m^2*u^2*v^3*w^2 + 162*m*u^3*v^3*w^2 + 1040*m^3*v^4*w^2 - 
      929*m^2*u*v^4*w^2 + 231*m*u^2*v^4*w^2 - 19*u^3*v^4*w^2 - 
      70*m^2*v^5*w^2 + 63*m*u*v^5*w^2 - 11*u^2*v^5*w^2 - 2504*m^6*w^3 + 
      1428*m^5*u*w^3 - 202*m^4*u^2*w^3 + 5172*m^5*v*w^3 - 3171*m^4*u*v*w^3 + 
      487*m^3*u^2*v*w^3 - 3217*m^4*v^2*w^3 + 1977*m^3*u*v^2*w^3 - 
      317*m^2*u^2*v^2*w^3 + 800*m^3*v^3*w^3 - 491*m^2*u*v^3*w^3 + 
      69*m*u^2*v^3*w^3 - 70*m^2*v^4*w^3 + 43*m*u*v^4*w^3 - 4*u^2*v^4*w^3 + 
      402*m^5*w^4 - 113*m^4*u*w^4 - 665*m^4*v*w^4 + 211*m^3*u*v*w^4 + 
      280*m^3*v^2*w^4 - 91*m^2*u*v^2*w^4 - 35*m^2*v^3*w^4 + 11*m*u*v^3*w^4 - 
      25*m^4*w^5 + 32*m^3*v*w^5 - 7*m^2*v^2*w^5))/
    ((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
      2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
      2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2)), 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(2*m^2 - m*u - 4*m*v + 2*u*v + v^2 - m*w + v*w)*
     (16*m^4 - 8*m^3*u + m^2*u^2 + 4*m^3*v - 7*m^2*u*v + m*u^2*v - 
      6*m^2*v^2 + 5*m*u*v^2 + m*v^3 - u*v^3 - 8*m^3*w + 2*m^2*u*w - 
      5*m^2*v*w + 2*m*u*v*w + 2*m*v^2*w - u*v^2*w + m^2*w^2 + m*v*w^2))/
    (ep*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
      17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
      8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
      m^2*w^2 - m*v*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 
      20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 
      12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + 
      v^2*w^2))), (u*(2*m^2 - m*u - 4*m*v + 2*u*v + v^2 - m*w + v*w)*
    (16*m^4 - 8*m^3*u + m^2*u^2 + 148*m^3*v - 91*m^2*u*v + 13*m*u^2*v - 
     54*m^2*v^2 + 17*m*u*v^2 + m*v^3 - u*v^3 - 8*m^3*w + 2*m^2*u*w - 
     53*m^2*v*w + 14*m*u*v*w + 2*m*v^2*w - u*v^2*w + m^2*w^2 + m*v*w^2))/
   (2*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
     3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
     2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
     m*v*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 
     20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 
     12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + 
     v^2*w^2)), 0, 0, 0, 0, 0, 0, 
  (2*(-1 + 2*ep)^2*v*(2*m^2 - m*u - 4*m*v + 2*u*v + v^2 - m*w + v*w)*
    (16*m^3 - 12*m^2*u + 2*m*u^2 - 8*m^2*v + 5*m*u*v + m*v^2 - u*v^2 - 
     8*m^2*w + 3*m*u*w + 2*m*v*w - u*v*w + m*w^2))/
   (ep*(3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
     17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
     8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
     m^2*w^2 - m*v*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 
     20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 
     12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + 
     v^2*w^2)), (ep*(256*m^6 - 320*m^5*u + 144*m^4*u^2 - 28*m^3*u^3 + 
     2*m^2*u^4 - 448*m^5*v + 432*m^4*u*v - 132*m^3*u^2*v + 13*m^2*u^3*v + 
     304*m^4*v^2 - 196*m^3*u*v^2 + 33*m^2*u^2*v^2 - m*u^3*v^2 - 100*m^3*v^3 + 
     23*m^2*u*v^3 + 2*m*u^2*v^3 + 16*m^2*v^4 + 5*m*u*v^4 - u^2*v^4 - m*v^5 - 
     u*v^5 - 256*m^5*w + 240*m^4*u*w - 72*m^3*u^2*w + 7*m^2*u^3*w + 
     400*m^4*v*w - 320*m^3*u*v*w + 76*m^2*u^2*v*w - 5*m*u^3*v*w - 
     216*m^3*v^2*w + 132*m^2*u*v^2*w - 22*m*u^2*v^2*w + 49*m^2*v^3*w - 
     17*m*u*v^3*w + 2*u^2*v^3*w - 4*m*v^4*w + 96*m^4*w^2 - 60*m^3*u*w^2 + 
     9*m^2*u^2*w^2 - 132*m^3*v*w^2 + 84*m^2*u*v*w^2 - 12*m*u^2*v*w^2 + 
     51*m^2*v^2*w^2 - 30*m*u*v^2*w^2 + 3*u^2*v^2*w^2 - 6*m*v^3*w^2 + 
     3*u*v^3*w^2 - 16*m^3*w^3 + 5*m^2*u*w^3 + 19*m^2*v*w^3 - 8*m*u*v*w^3 - 
     4*m*v^2*w^3 + 2*u*v^2*w^3 + m^2*w^4 - m*v*w^4))/
   ((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
     2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
     2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2)), 
  -((ep*(128*m^6 - 160*m^5*u + 72*m^4*u^2 - 14*m^3*u^3 + m^2*u^4 - 
      384*m^5*v + 424*m^4*u*v - 158*m^3*u^2*v + 23*m^2*u^3*v - m*u^4*v + 
      360*m^4*v^2 - 320*m^3*u*v^2 + 89*m^2*u^2*v^2 - 8*m*u^3*v^2 - 
      148*m^3*v^3 + 92*m^2*u*v^3 - 17*m*u^2*v^3 + u^3*v^3 + 28*m^2*v^4 - 
      9*m*u*v^4 + u^2*v^4 - 2*m*v^5 - 160*m^5*w + 144*m^4*u*w - 
      42*m^3*u^2*w + 4*m^2*u^3*w + 408*m^4*v*w - 340*m^3*u*v*w + 
      88*m^2*u^2*v*w - 7*m*u^3*v*w - 284*m^3*v^2*w + 186*m^2*u*v^2*w - 
      34*m*u^2*v^2*w + u^3*v^2*w + 76*m^2*v^3*w - 32*m*u*v^3*w + 
      4*u^2*v^3*w - 7*m*v^4*w + u*v^4*w + 72*m^4*w^2 - 42*m^3*u*w^2 + 
      6*m^2*u^2*w^2 - 150*m^3*v*w^2 + 87*m^2*u*v*w^2 - 12*m*u^2*v*w^2 + 
      69*m^2*v^2*w^2 - 33*m*u*v^2*w^2 + 3*u^2*v^2*w^2 - 9*m*v^3*w^2 + 
      3*u*v^3*w^2 - 14*m^3*w^3 + 4*m^2*u*w^3 + 22*m^2*v*w^3 - 7*m*u*v*w^3 - 
      5*m*v^2*w^3 + 2*u*v^2*w^3 + m^2*w^4 - m*v*w^4))/
    ((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
      2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
      2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2))), 0, 
  (v*(512*m^9 - 768*m^8*u + 448*m^7*u^2 - 128*m^6*u^3 + 18*m^5*u^4 - 
     m^4*u^5 - 384*m^8*v + 384*m^7*u*v - 264*m^6*u^2*v + 144*m^5*u^3*v - 
     40*m^4*u^4*v + 4*m^3*u^5*v - 928*m^7*v^2 + 2096*m^6*u*v^2 - 
     1422*m^5*u^2*v^2 + 418*m^4*u^3*v^2 - 57*m^3*u^4*v^2 + 3*m^2*u^5*v^2 + 
     1272*m^6*v^3 - 2512*m^5*u*v^3 + 1509*m^4*u^2*v^3 - 364*m^3*u^3*v^3 + 
     31*m^2*u^4*v^3 - 640*m^5*v^4 + 1206*m^4*u*v^4 - 630*m^3*u^2*v^4 + 
     111*m^2*u^3*v^4 - 4*m*u^4*v^4 + 160*m^4*v^5 - 298*m^3*u*v^5 + 
     138*m^2*u^2*v^5 - 16*m*u^3*v^5 - 20*m^3*v^6 + 38*m^2*u*v^6 - 
     17*m*u^2*v^6 + u^3*v^6 + m^2*v^7 - 2*m*u*v^7 + u^2*v^7 + 64*m^7*u*w - 
     48*m^6*u^2*w + 12*m^5*u^3*w - m^4*u^4*w - 1216*m^7*v*w + 
     1264*m^6*u*v*w - 384*m^5*u^2*v*w + 17*m^4*u^3*v*w + 5*m^3*u^4*v*w + 
     2432*m^6*v^2*w - 2792*m^5*u*v^2*w + 1071*m^4*u^2*v^2*w - 
     157*m^3*u^3*v^2*w + 6*m^2*u^4*v^2*w - 1692*m^5*v^3*w + 
     1978*m^4*u*v^3*w - 742*m^3*u^2*v^3*w + 104*m^2*u^3*v^3*w - 
     4*m*u^4*v^3*w + 546*m^4*v^4*w - 656*m^3*u*v^4*w + 225*m^2*u^2*v^4*w - 
     24*m*u^3*v^4*w - 84*m^3*v^5*w + 107*m^2*u*v^5*w - 33*m*u^2*v^5*w + 
     2*u^3*v^5*w + 5*m^2*v^6*w - 7*m*u*v^6*w + 2*u^2*v^6*w - 384*m^7*w^2 + 
     288*m^6*u*w^2 - 72*m^5*u^2*w^2 + 6*m^4*u^3*w^2 + 1368*m^6*v*w^2 - 
     1024*m^5*u*v*w^2 + 229*m^4*u^2*v*w^2 - 13*m^3*u^3*v*w^2 - 
     1506*m^5*v^2*w^2 + 1092*m^4*u*v^2*w^2 - 223*m^3*u^2*v^2*w^2 + 
     8*m^2*u^3*v^2*w^2 + 681*m^4*v^3*w^2 - 498*m^3*u*v^3*w^2 + 
     95*m^2*u^2*v^3*w^2 - 4*m*u^3*v^3*w^2 - 136*m^3*v^4*w^2 + 
     107*m^2*u*v^4*w^2 - 17*m*u^2*v^4*w^2 + u^3*v^4*w^2 + 10*m^2*v^5*w^2 - 
     9*m*u*v^5*w^2 + u^2*v^5*w^2 + 208*m^6*w^3 - 108*m^5*u*w^3 + 
     14*m^4*u^2*w^3 - 496*m^5*v*w^3 + 247*m^4*u*v*w^3 - 29*m^3*u^2*v*w^3 + 
     367*m^4*v^2*w^3 - 159*m^3*u*v^2*w^3 + 11*m^2*u^2*v^2*w^3 - 
     104*m^3*v^3*w^3 + 45*m^2*u*v^3*w^3 - m*u^2*v^3*w^3 + 10*m^2*v^4*w^3 - 
     5*m*u*v^4*w^3 - 42*m^5*w^4 + 11*m^4*u*w^4 + 75*m^4*v*w^4 - 
     19*m^3*u*v*w^4 - 36*m^3*v^2*w^4 + 7*m^2*u*v^2*w^4 + 5*m^2*v^3*w^4 - 
     m*u*v^3*w^4 + 3*m^4*w^5 - 4*m^3*v*w^5 + m^2*v^2*w^5))/
   ((16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
     u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
     u*v^2*w + m^2*w^2 - m*v*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 
     4*m^2*u*v + 20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 
     2*m^2*u*w + 12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 
     2*m*v*w^2 + v^2*w^2)), 
  -1/2*(4096*ep*m^11 - 6144*ep*m^10*u + 3840*ep*m^9*u^2 - 1280*ep*m^8*u^3 + 
     240*ep*m^7*u^4 - 24*ep*m^6*u^5 + ep*m^5*u^6 - 11264*ep*m^10*v - 
     768*m^9*u*v + 11520*ep*m^9*u*v + 1216*m^8*u^2*v - 2944*ep*m^8*u^2*v - 
     752*m^7*u^3*v - 800*ep*m^7*u^3*v + 228*m^6*u^4*v + 564*ep*m^6*u^4*v - 
     34*m^5*u^5*v - 107*ep*m^5*u^5*v + 2*m^4*u^6*v + 7*ep*m^4*u^6*v + 
     9728*ep*m^9*v^2 + 2752*m^8*u*v^2 + 6336*ep*m^8*u*v^2 - 
     4224*m^7*u^2*v^2 - 19808*ep*m^7*u^2*v^2 + 2524*m^6*u^3*v^2 + 
     12788*ep*m^6*u^3*v^2 - 738*m^5*u^4*v^2 - 3700*ep*m^5*u^4*v^2 + 
     106*m^4*u^5*v^2 + 509*ep*m^4*u^5*v^2 - 6*m^3*u^6*v^2 - 
     27*ep*m^3*u^6*v^2 - 2944*ep*m^8*v^3 - 3472*m^7*u*v^3 - 
     22608*ep*m^7*u*v^3 + 4844*m^6*u^2*v^3 + 31616*ep*m^6*u^2*v^3 - 
     2602*m^5*u^3*v^3 - 16051*ep*m^5*u^3*v^3 + 674*m^4*u^4*v^3 + 
     3869*ep*m^4*u^4*v^3 - 84*m^3*u^5*v^3 - 443*ep*m^3*u^5*v^3 + 
     4*m^2*u^6*v^3 + 19*ep*m^2*u^6*v^3 - 432*ep*m^7*v^4 + 2068*m^6*u*v^4 + 
     17516*ep*m^6*u*v^4 - 2438*m^5*u^2*v^4 - 19163*ep*m^5*u^2*v^4 + 
     1056*m^4*u^3*v^4 + 7783*ep*m^4*u^3*v^4 - 200*m^3*u^4*v^4 - 
     1384*ep*m^3*u^4*v^4 + 14*m^2*u^5*v^4 + 91*ep*m^2*u^5*v^4 + 
     548*ep*m^6*v^5 - 636*m^5*u*v^5 - 6528*ep*m^5*u*v^5 + 584*m^4*u^2*v^5 + 
     5884*ep*m^4*u^2*v^5 - 178*m^3*u^3*v^5 - 1837*ep*m^3*u^3*v^5 + 
     18*m^2*u^4*v^5 + 209*ep*m^2*u^4*v^5 - 4*ep*m*u^5*v^5 - 156*ep*m^5*v^6 + 
     98*m^4*u*v^6 + 1292*ep*m^4*u*v^6 - 62*m^3*u^2*v^6 - 
     1004*ep*m^3*u^2*v^6 + 10*m^2*u^3*v^6 + 243*ep*m^2*u^3*v^6 - 
     17*ep*m*u^4*v^6 + 20*ep*m^4*v^7 - 6*m^3*u*v^7 - 129*ep*m^3*u*v^7 + 
     2*m^2*u^2*v^7 + 99*ep*m^2*u^2*v^7 - 21*ep*m*u^3*v^7 + ep*u^4*v^7 - 
     ep*m^3*v^8 + 5*ep*m^2*u*v^8 - 5*ep*m*u^2*v^8 + ep*u^3*v^8 - 
     6144*ep*m^10*w + 7680*ep*m^9*u*w - 3840*ep*m^8*u^2*w + 
     960*ep*m^7*u^3*w - 120*ep*m^6*u^4*w + 6*ep*m^5*u^5*w + 
     14336*ep*m^9*v*w + 1216*m^8*u*v*w - 10112*ep*m^8*u*v*w - 
     1504*m^7*u^2*v*w + 96*ep*m^7*u^2*v*w + 684*m^6*u^3*v*w + 
     1528*ep*m^6*u^3*v*w - 136*m^5*u^4*v*w - 430*ep*m^5*u^4*v*w + 
     10*m^4*u^5*v*w + 36*ep*m^4*u^5*v*w - 8960*ep*m^8*v^2*w - 
     3648*m^7*u*v^2*w - 14880*ep*m^7*u*v^2*w + 4424*m^6*u^2*v^2*w + 
     23328*ep*m^6*u^2*v^2*w - 1974*m^5*u^3*v^2*w - 10520*ep*m^5*u^3*v^2*w + 
     386*m^4*u^4*v^2*w + 1984*ep*m^4*u^4*v^2*w - 28*m^3*u^5*v^2*w - 
     136*ep*m^3*u^5*v^2*w + 512*ep*m^7*v^3*w + 3692*m^6*u*v^3*w + 
     27360*ep*m^6*u*v^3*w - 4080*m^5*u^2*v^3*w - 28322*ep*m^5*u^2*v^3*w + 
     1662*m^4*u^3*v^3*w + 10664*ep*m^4*u^3*v^3*w - 298*m^3*u^4*v^3*w - 
     1742*ep*m^3*u^4*v^3*w + 20*m^2*u^5*v^3*w + 104*ep*m^2*u^5*v^3*w + 
     1480*ep*m^6*v^4*w - 1650*m^5*u*v^4*w - 15606*ep*m^5*u*v^4*w + 
     1544*m^4*u^2*v^4*w + 13314*ep*m^4*u^2*v^4*w - 524*m^3*u^3*v^4*w - 
     4108*ep*m^3*u^3*v^4*w + 76*m^2*u^4*v^4*w + 512*ep*m^2*u^4*v^4*w - 
     4*m*u^5*v^4*w - 20*ep*m*u^5*v^4*w - 616*ep*m^5*v^5*w + 338*m^4*u*v^5*w + 
     4144*ep*m^4*u*v^5*w - 250*m^3*u^2*v^5*w - 3056*ep*m^3*u^2*v^5*w + 
     64*m^2*u^3*v^5*w + 748*ep*m^2*u^3*v^5*w - 6*m*u^4*v^5*w - 
     58*ep*m*u^4*v^5*w + 100*ep*m^4*v^6*w - 26*m^3*u*v^6*w - 
     518*ep*m^3*u*v^6*w + 14*m^2*u^2*v^6*w + 364*ep*m^2*u^2*v^6*w - 
     2*m*u^3*v^6*w - 72*ep*m*u^3*v^6*w + 2*ep*u^4*v^6*w - 6*ep*m^3*v^7*w + 
     24*ep*m^2*u*v^7*w - 20*ep*m*u^2*v^7*w + 4*ep*u^3*v^7*w + 
     3840*ep*m^9*w^2 - 3840*ep*m^8*u*w^2 + 1440*ep*m^7*u^2*w^2 - 
     240*ep*m^6*u^3*w^2 + 15*ep*m^5*u^4*w^2 - 7296*ep*m^8*v*w^2 - 
     752*m^7*u*v*w^2 + 2752*ep*m^7*u*v*w^2 + 684*m^6*u^2*v*w^2 + 
     1128*ep*m^6*u^2*v*w^2 - 204*m^5*u^3*v*w^2 - 636*ep*m^5*u^3*v*w^2 + 
     20*m^4*u^4*v*w^2 + 74*ep*m^4*u^4*v*w^2 + 2560*ep*m^7*v^2*w^2 + 
     1852*m^6*u*v^2*w^2 + 10204*ep*m^6*u*v^2*w^2 - 1682*m^5*u^2*v^2*w^2 - 
     9730*ep*m^5*u^2*v^2*w^2 + 504*m^4*u^3*v^2*w^2 + 
     2808*ep*m^4*u^3*v^2*w^2 - 50*m^3*u^4*v^2*w^2 - 263*ep*m^3*u^4*v^2*w^2 + 
     1128*ep*m^6*v^3*w^2 - 1426*m^5*u*v^3*w^2 - 12027*ep*m^5*u*v^3*w^2 + 
     1188*m^4*u^2*v^3*w^2 + 8901*ep*m^4*u^2*v^3*w^2 - 334*m^3*u^3*v^3*w^2 - 
     2244*ep*m^3*u^3*v^3*w^2 + 32*m^2*u^4*v^3*w^2 + 188*ep*m^2*u^4*v^3*w^2 - 
     903*ep*m^5*v^4*w^2 + 428*m^4*u*v^4*w^2 + 4803*ep*m^4*u*v^4*w^2 - 
     306*m^3*u^2*v^4*w^2 - 3073*ep*m^3*u^2*v^4*w^2 + 74*m^2*u^3*v^4*w^2 + 
     646*ep*m^2*u^3*v^4*w^2 - 6*m*u^4*v^4*w^2 - 41*ep*m*u^4*v^4*w^2 + 
     200*ep*m^4*v^5*w^2 - 44*m^3*u*v^5*w^2 - 800*ep*m^3*u*v^5*w^2 + 
     26*m^2*u^2*v^5*w^2 + 476*ep*m^2*u^2*v^5*w^2 - 4*m*u^3*v^5*w^2 - 
     77*ep*m*u^3*v^5*w^2 + ep*u^4*v^5*w^2 - 15*ep*m^3*v^6*w^2 + 
     46*ep*m^2*u*v^6*w^2 - 30*ep*m*u^2*v^6*w^2 + 5*ep*u^3*v^6*w^2 - 
     1280*ep*m^8*w^3 + 960*ep*m^7*u*w^3 - 240*ep*m^6*u^2*w^3 + 
     20*ep*m^5*u^3*w^3 + 1856*ep*m^7*v*w^3 + 228*m^6*u*v*w^3 - 
     72*ep*m^6*u*v*w^3 - 136*m^5*u^2*v*w^3 - 398*ep*m^5*u^2*v*w^3 + 
     20*m^4*u^3*v*w^3 + 76*ep*m^4*u^3*v*w^3 - 16*ep*m^6*v^2*w^3 - 
     446*m^5*u*v^2*w^3 - 3028*ep*m^5*u*v^2*w^3 + 274*m^4*u^2*v^2*w^3 + 
     1720*ep*m^4*u^2*v^2*w^3 - 42*m^3*u^3*v^2*w^3 - 244*ep*m^3*u^3*v^2*w^3 - 
     572*ep*m^5*v^3*w^3 + 236*m^4*u*v^3*w^3 + 2350*ep*m^4*u*v^3*w^3 - 
     134*m^3*u^2*v^3*w^3 - 1130*ep*m^3*u^2*v^3*w^3 + 20*m^2*u^3*v^3*w^3 + 
     144*ep*m^2*u^3*v^3*w^3 + 200*ep*m^4*v^4*w^3 - 36*m^3*u*v^4*w^3 - 
     582*ep*m^3*u*v^4*w^3 + 18*m^2*u^2*v^4*w^3 + 256*ep*m^2*u^2*v^4*w^3 - 
     2*m*u^3*v^4*w^3 - 26*ep*m*u^3*v^4*w^3 - 20*ep*m^3*v^5*w^3 + 
     44*ep*m^2*u*v^5*w^3 - 20*ep*m*u^2*v^5*w^3 + 2*ep*u^3*v^5*w^3 + 
     240*ep*m^7*w^4 - 120*ep*m^6*u*w^4 + 15*ep*m^5*u^2*w^4 - 
     236*ep*m^6*v*w^4 - 34*m^5*u*v*w^4 - 73*ep*m^5*u*v*w^4 + 
     10*m^4*u^2*v*w^4 + 39*ep*m^4*u^2*v*w^4 - 118*ep*m^5*v^2*w^4 + 
     50*m^4*u*v^2*w^4 + 407*ep*m^4*u*v^2*w^4 - 16*m^3*u^2*v^2*w^4 - 
     109*ep*m^3*u^2*v^2*w^4 + 100*ep*m^4*v^3*w^4 - 14*m^3*u*v^3*w^4 - 
     191*ep*m^3*u*v^3*w^4 + 4*m^2*u^2*v^3*w^4 + 45*ep*m^2*u^2*v^3*w^4 - 
     15*ep*m^3*v^4*w^4 + 21*ep*m^2*u*v^4*w^4 - 5*ep*m*u^2*v^4*w^4 - 
     24*ep*m^6*w^5 + 6*ep*m^5*u*w^5 + 12*ep*m^5*v*w^5 + 2*m^4*u*v*w^5 + 
     8*ep*m^4*u*v*w^5 + 20*ep*m^4*v^2*w^5 - 2*m^3*u*v^2*w^5 - 
     20*ep*m^3*u*v^2*w^5 - 6*ep*m^3*v^3*w^5 + 4*ep*m^2*u*v^3*w^5 + 
     ep*m^5*w^6 - ep*m^3*v^2*w^6)/(ep*(3*m - u - v - w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + 
      u*v^3 - 8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + 
      u*v^2*w + m^2*w^2 - m*v*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 
      4*m^2*u*v + 20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 
      2*m^2*u*w + 12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 
      2*m*v*w^2 + v^2*w^2)), 
  -((m*v*(2*m^2 - m*u - 4*m*v + 2*u*v + v^2 - m*w + v*w)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
      m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
      2*m*u*v*w + m^2*w^2))/(ep*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
      17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
      8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
      m^2*w^2 - m*v*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 
      20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 
      12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + 
      v^2*w^2))), (2*m*(4*m - u)*u*v*(3*m - u - v - w)*
    (2*m^2 - m*u - 4*m*v + 2*u*v + v^2 - m*w + v*w))/
   ((16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
     2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
     2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2)), 
  -1/2*(m*(4096*m^10 - 7168*m^9*u + 5120*m^8*u^2 - 1920*m^7*u^3 + 
      400*m^6*u^4 - 44*m^5*u^5 + 2*m^4*u^6 - 12288*m^9*v + 20224*m^8*u*v - 
      13824*m^7*u^2*v + 5088*m^6*u^3*v - 1072*m^5*u^4*v + 123*m^4*u^5*v - 
      6*m^3*u^6*v + 12800*m^8*v^2 - 17216*m^7*u*v^2 + 9440*m^6*u^2*v^2 - 
      2708*m^5*u^3*v^2 + 410*m^4*u^4*v^2 - 26*m^3*u^5*v^2 - 5888*m^7*v^3 + 
      3888*m^6*u*v^3 + 20*m^5*u^2*v^3 - 526*m^4*u^3*v^3 + 137*m^3*u^4*v^3 - 
      11*m^2*u^5*v^3 + 912*m^6*v^4 + 2080*m^5*u*v^4 - 2279*m^4*u^2*v^4 + 
      692*m^3*u^3*v^4 - 67*m^2*u^4*v^4 + 224*m^5*v^5 - 1494*m^4*u*v^5 + 
      966*m^3*u^2*v^5 - 179*m^2*u^3*v^5 + 6*m*u^4*v^5 - 116*m^4*v^6 + 
      376*m^3*u*v^6 - 184*m^2*u^2*v^6 + 20*m*u^3*v^6 + 18*m^3*v^7 - 
      44*m^2*u*v^7 + 19*m*u^2*v^7 - u^3*v^7 - m^2*v^8 + 2*m*u*v^8 - u^2*v^8 - 
      6144*m^9*w + 8960*m^8*u*w - 5120*m^7*u^2*w + 1440*m^6*u^3*w - 
      200*m^5*u^4*w + 11*m^4*u^5*w + 15872*m^8*v*w - 22656*m^7*u*v*w + 
      13008*m^6*u^2*v*w - 3792*m^5*u^3*v*w + 563*m^4*u^4*v*w - 
      34*m^3*u^5*v*w - 12800*m^7*v^2*w + 15808*m^6*u*v^2*w - 
      8228*m^5*u^2*v^2*w + 2259*m^4*u^3*v^2*w - 316*m^3*u^4*v^2*w + 
      17*m^2*u^5*v^2*w + 3456*m^6*v^3*w - 1788*m^5*u*v^3*w + 
      254*m^4*u^2*v^3*w - 37*m^3*u^3*v^3*w + 9*m^2*u^4*v^3*w + 
      472*m^5*v^4*w - 2158*m^4*u*v^4*w + 1228*m^3*u^2*v^4*w - 
      229*m^2*u^3*v^4*w + 12*m*u^4*v^4*w - 454*m^4*v^5*w + 960*m^3*u*v^5*w - 
      409*m^2*u^2*v^5*w + 50*m*u^3*v^5*w + 90*m^3*v^6*w - 155*m^2*u*v^6*w + 
      54*m*u^2*v^6*w - 3*u^3*v^6*w - 6*m^2*v^7*w + 9*m*u*v^7*w - 
      3*u^2*v^7*w + 3840*m^8*w^2 - 4480*m^7*u*w^2 + 1920*m^6*u^2*w^2 - 
      360*m^5*u^3*w^2 + 25*m^4*u^4*w^2 - 8192*m^7*v*w^2 + 10064*m^6*u*v*w^2 - 
      4672*m^5*u^2*v*w^2 + 975*m^4*u^3*v*w^2 - 77*m^3*u^4*v*w^2 + 
      4416*m^6*v^2*w^2 - 5544*m^5*u*v^2*w^2 + 2862*m^4*u^2*v^2*w^2 - 
      680*m^3*u^3*v^2*w^2 + 60*m^2*u^4*v^2*w^2 + 48*m^5*v^3*w^2 + 
      4*m^4*u*v^3*w^2 - 227*m^3*u^2*v^3*w^2 + 98*m^2*u^3*v^3*w^2 - 
      10*m*u^4*v^3*w^2 - 655*m^4*v^4*w^2 + 750*m^3*u*v^4*w^2 - 
      204*m^2*u^2*v^4*w^2 + 16*m*u^3*v^4*w^2 + 180*m^3*v^5*w^2 - 
      200*m^2*u*v^5*w^2 + 48*m*u^2*v^5*w^2 - 3*u^3*v^5*w^2 - 15*m^2*v^6*w^2 + 
      16*m*u*v^6*w^2 - 3*u^2*v^6*w^2 - 1280*m^7*w^3 + 1120*m^6*u*w^3 - 
      320*m^5*u^2*w^3 + 30*m^4*u^3*w^3 + 2112*m^6*v*w^3 - 2224*m^5*u*v*w^3 + 
      767*m^4*u^2*v*w^3 - 87*m^3*u^3*v*w^3 - 448*m^5*v^2*w^3 + 
      907*m^4*u*v^2*w^3 - 472*m^3*u^2*v^2*w^3 + 72*m^2*u^3*v^2*w^3 - 
      400*m^4*v^3*w^3 + 113*m^3*u*v^3*w^3 + 52*m^2*u^2*v^3*w^3 - 
      14*m*u^3*v^3*w^3 + 180*m^3*v^4*w^3 - 110*m^2*u*v^4*w^3 + 
      10*m*u^2*v^4*w^3 - u^3*v^4*w^3 - 20*m^2*v^5*w^3 + 14*m*u*v^5*w^3 - 
      u^2*v^5*w^3 + 240*m^6*w^4 - 140*m^5*u*w^4 + 20*m^4*u^2*w^4 - 
      272*m^5*v*w^4 + 246*m^4*u*v*w^4 - 49*m^3*u^2*v*w^4 - 70*m^4*v^2*w^4 - 
      64*m^3*u*v^2*w^4 + 31*m^2*u^2*v^2*w^4 + 90*m^3*v^3*w^4 - 
      20*m^2*u*v^3*w^4 - 3*m*u^2*v^3*w^4 - 15*m^2*v^4*w^4 + 6*m*u*v^4*w^4 - 
      24*m^5*w^5 + 7*m^4*u*w^5 + 14*m^4*v*w^5 - 11*m^3*u*v*w^5 + 
      18*m^3*v^2*w^5 + m^2*u*v^2*w^5 - 6*m^2*v^3*w^5 + m*u*v^3*w^5 + 
      m^4*w^6 - m^2*v^2*w^6))/((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 
      8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + 
      m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
      3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
      2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
      m*v*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 
      20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 
      12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + 
      v^2*w^2)), -1/2*(m*(2048*m^10 - 3584*m^9*u + 2560*m^8*u^2 - 
      960*m^7*u^3 + 200*m^6*u^4 - 22*m^5*u^5 + m^4*u^6 - 2560*m^9*v + 
      2688*m^8*u*v - 544*m^7*u^2*v - 328*m^6*u^3*v + 180*m^5*u^4*v - 
      32*m^4*u^5*v + 2*m^3*u^6*v - 6016*m^8*v^2 + 15392*m^7*u*v^2 - 
      14136*m^6*u^2*v^2 + 6234*m^5*u^3*v^2 - 1424*m^4*u^4*v^2 + 
      161*m^3*u^5*v^2 - 7*m^2*u^6*v^2 + 11040*m^7*v^3 - 20840*m^6*u*v^3 + 
      14504*m^5*u^2*v^3 - 4689*m^4*u^3*v^3 + 712*m^3*u^4*v^3 - 
      41*m^2*u^5*v^3 - 7280*m^6*v^4 + 11148*m^5*u*v^4 - 6072*m^4*u^2*v^4 + 
      1434*m^3*u^3*v^4 - 141*m^2*u^4*v^4 + 4*m*u^5*v^4 + 2496*m^5*v^5 - 
      3156*m^4*u*v^5 + 1352*m^3*u^2*v^5 - 238*m^2*u^3*v^5 + 16*m*u^4*v^5 - 
      476*m^4*v^6 + 512*m^3*u*v^6 - 170*m^2*u^2*v^6 + 23*m*u^3*v^6 - 
      u^4*v^6 + 48*m^3*v^7 - 47*m^2*u*v^7 + 10*m*u^2*v^7 - u^3*v^7 - 
      2*m^2*v^8 + 2*m*u*v^8 - 3584*m^9*w + 5120*m^8*u*w - 2880*m^7*u^2*w + 
      800*m^6*u^3*w - 110*m^5*u^4*w + 6*m^4*u^5*w + 2688*m^8*v*w - 
      1280*m^7*u*v*w - 776*m^6*u^2*v*w + 636*m^5*u^3*v*w - 145*m^4*u^4*v*w + 
      11*m^3*u^5*v*w + 10912*m^7*v^2*w - 21648*m^6*u*v^2*w + 
      15242*m^5*u^2*v^2*w - 4939*m^4*u^3*v^2*w + 750*m^3*u^4*v^2*w - 
      43*m^2*u^5*v^2*w - 14504*m^6*v^3*w + 22164*m^5*u*v^3*w - 
      12065*m^4*u^2*v^3*w + 2894*m^3*u^3*v^3*w - 291*m^2*u^4*v^3*w + 
      8*m*u^5*v^3*w + 7284*m^5*v^4*w - 9084*m^4*u*v^4*w + 
      3896*m^3*u^2*v^4*w - 678*m^2*u^3*v^4*w + 38*m*u^4*v^4*w - 
      1812*m^4*v^5*w + 1892*m^3*u*v^5*w - 643*m^2*u^2*v^5*w + 
      81*m*u^3*v^5*w - 2*u^4*v^5*w + 224*m^3*v^6*w - 207*m^2*u*v^6*w + 
      52*m*u^2*v^6*w - 5*u^3*v^6*w - 11*m^2*v^7*w + 10*m*u*v^7*w - 
      u^2*v^7*w + 2560*m^8*w^2 - 2880*m^7*u*w^2 + 1200*m^6*u^2*w^2 - 
      220*m^5*u^3*w^2 + 15*m^4*u^4*w^2 - 992*m^7*v*w^2 - 312*m^6*u*v*w^2 + 
      732*m^5*u^2*v*w^2 - 244*m^4*u^3*v*w^2 + 24*m^3*u^4*v*w^2 - 
      7288*m^6*v^2*w^2 + 11270*m^5*u*v^2*w^2 - 5879*m^4*u^2*v^2*w^2 + 
      1272*m^3*u^3*v^2*w^2 - 98*m^2*u^4*v^2*w^2 + 7124*m^5*v^3*w^2 - 
      8711*m^4*u*v^3*w^2 + 3576*m^3*u^2*v^3*w^2 - 581*m^2*u^3*v^3*w^2 + 
      30*m*u^4*v^3*w^2 - 2584*m^4*v^4*w^2 + 2622*m^3*u*v^4*w^2 - 
      858*m^2*u^2*v^4*w^2 + 93*m*u^3*v^4*w^2 - u^4*v^4*w^2 + 
      416*m^3*v^5*w^2 - 367*m^2*u*v^5*w^2 + 96*m*u^2*v^5*w^2 - 
      7*u^3*v^5*w^2 - 25*m^2*v^6*w^2 + 21*m*u*v^6*w^2 - 4*u^2*v^6*w^2 - 
      960*m^7*w^3 + 800*m^6*u*w^3 - 220*m^5*u^2*w^3 + 20*m^4*u^3*w^3 + 
      136*m^6*v*w^3 + 276*m^5*u*v*w^3 - 182*m^4*u^2*v*w^3 + 
      26*m^3*u^3*v*w^3 + 2358*m^5*v^2*w^3 - 2757*m^4*u*v^2*w^3 + 
      970*m^3*u^2*v^2*w^3 - 107*m^2*u^3*v^2*w^3 - 1639*m^4*v^3*w^3 + 
      1558*m^3*u*v^3*w^3 - 446*m^2*u^2*v^3*w^3 + 39*m*u^3*v^3*w^3 + 
      384*m^3*v^4*w^3 - 315*m^2*u*v^4*w^3 + 74*m*u^2*v^4*w^3 - 
      3*u^3*v^4*w^3 - 30*m^2*v^5*w^3 + 23*m*u*v^5*w^3 - 5*u^2*v^5*w^3 + 
      200*m^6*w^4 - 110*m^5*u*w^4 + 15*m^4*u^2*w^4 - 52*m^4*u*v*w^4 + 
      14*m^3*u^2*v*w^4 - 393*m^4*v^2*w^4 + 319*m^3*u*v^2*w^4 - 
      58*m^2*u^2*v^2*w^4 + 176*m^3*v^3*w^4 - 122*m^2*u*v^3*w^4 + 
      20*m*u^2*v^3*w^4 - 20*m^2*v^4*w^4 + 13*m*u*v^4*w^4 - 2*u^2*v^4*w^4 - 
      22*m^5*w^5 + 6*m^4*u*w^5 - m^4*v*w^5 + 3*m^3*u*v*w^5 + 32*m^3*v^2*w^5 - 
      14*m^2*u*v^2*w^5 - 7*m^2*v^3*w^5 + 3*m*u*v^3*w^5 + m^4*w^6 - 
      m^2*v^2*w^6))/((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
      2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
      2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
      2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2)), 
  ((-1 + 2*ep)*(4*m - v)*v*(8*m^3 - 6*m^2*u + m*u^2 - 2*m^2*v + u*v^2 - 
     2*m^2*w + m*u*w - u*v*w))/((16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
     2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
     2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2)), 
  (-3*(-1 + 2*ep)*(4*m - v)*v*(8*m^3 - 6*m^2*u + m*u^2 - 2*m^2*v + u*v^2 - 
     2*m^2*w + m*u*w - u*v*w))/(2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
     2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
     2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2)), 
  (128*m^7 - 96*m^6*u + 24*m^5*u^2 - 2*m^4*u^3 - 96*m^6*v - 16*m^5*u*v + 
    14*m^4*u^2*v + 3*m^3*u^3*v - m^2*u^4*v + 24*m^5*v^2 + 122*m^4*u*v^2 - 
    43*m^3*u^2*v^2 - m^2*u^3*v^2 + m*u^4*v^2 - 2*m^4*v^3 - 96*m^3*u*v^3 + 
    38*m^2*u^2*v^3 - 4*m*u^3*v^3 + 29*m^2*u*v^4 - 11*m*u^2*v^4 + u^3*v^4 - 
    3*m*u*v^5 + u^2*v^5 - 96*m^6*w + 48*m^5*u*w - 6*m^4*u^2*w + 48*m^5*v*w + 
    24*m^4*u*v*w - 6*m^3*u^2*v*w - m^2*u^3*v*w - 6*m^4*v^2*w - 
    87*m^3*u*v^2*w + 22*m^2*u^2*v^2*w + m*u^3*v^2*w + 47*m^2*u*v^3*w - 
    12*m*u^2*v^3*w - u^3*v^3*w - 7*m*u*v^4*w + 2*u^2*v^4*w + 24*m^5*w^2 - 
    6*m^4*u*w^2 - 6*m^4*v*w^2 - 9*m^3*u*v*w^2 + m^2*u^2*v*w^2 + 
    19*m^2*u*v^2*w^2 - m*u^2*v^2*w^2 - 5*m*u*v^3*w^2 + u^2*v^3*w^2 - 
    2*m^4*w^3 + m^2*u*v*w^3 - m*u*v^2*w^3)/(2*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 2*m*u*v^2 - 8*m*v^3 + v^4 - 
     8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + 
     m^2*w^2 - 2*m*v*w^2 + v^2*w^2)), 0, 0, 0, 0, 0, 0, 0, 
  (192*m^7 + 256*ep*m^7 - 208*m^6*u - 256*ep*m^6*u + 84*m^5*u^2 + 
    96*ep*m^5*u^2 - 15*m^4*u^3 - 16*ep*m^4*u^3 + m^3*u^4 + ep*m^3*u^4 - 
    448*m^6*v - 640*ep*m^6*v + 416*m^5*u*v + 552*ep*m^5*u*v - 140*m^4*u^2*v - 
    174*ep*m^4*u^2*v + 20*m^3*u^3*v + 23*ep*m^3*u^3*v - m^2*u^4*v - 
    ep*m^2*u^4*v + 524*m^5*v^2 + 752*ep*m^5*v^2 - 395*m^4*u*v^2 - 
    506*ep*m^4*u*v^2 + 98*m^3*u^2*v^2 + 115*ep*m^3*u^2*v^2 - 8*m^2*u^3*v^2 - 
    9*ep*m^2*u^3*v^2 - 318*m^4*v^3 - 432*ep*m^4*v^3 + 180*m^3*u*v^3 + 
    176*ep*m^3*u*v^3 - 29*m^2*u^2*v^3 - 16*ep*m^2*u^2*v^3 + m*u^3*v^3 + 
    101*m^3*v^4 + 126*ep*m^3*v^4 - 38*m^2*u*v^4 - 8*ep*m^2*u*v^4 + 
    3*m*u^2*v^4 - 5*ep*m*u^2*v^4 - 16*m^2*v^5 - 18*ep*m^2*v^5 + 3*m*u*v^5 - 
    7*ep*m*u*v^5 + ep*u^2*v^5 + m*v^6 + ep*m*v^6 + ep*u*v^6 - 208*m^6*w - 
    256*ep*m^6*w + 168*m^5*u*w + 192*ep*m^5*u*w - 45*m^4*u^2*w - 
    48*ep*m^4*u^2*w + 4*m^3*u^3*w + 4*ep*m^3*u^3*w + 464*m^5*v*w + 
    632*ep*m^5*v*w - 332*m^4*u*v*w - 444*ep*m^4*u*v*w + 78*m^3*u^2*v*w + 
    104*ep*m^3*u^2*v*w - 6*m^2*u^3*v*w - 8*ep*m^2*u^3*v*w - 483*m^4*v^2*w - 
    646*ep*m^4*v^2*w + 280*m^3*u*v^2*w + 358*ep*m^3*u*v^2*w - 
    48*m^2*u^2*v^2*w - 58*ep*m^2*u^2*v^2*w + 2*m*u^3*v^2*w + 
    2*ep*m*u^3*v^2*w + 231*m^3*v^3*w + 286*ep*m^3*v^3*w - 104*m^2*u*v^3*w - 
    112*ep*m^2*u*v^3*w + 12*m*u^2*v^3*w + 10*ep*m*u^2*v^3*w - 50*m^2*v^4*w - 
    56*ep*m^2*v^4*w + 17*m*u*v^4*w + 12*ep*m*u*v^4*w - u^2*v^4*w + 
    4*m*v^5*w + 4*ep*m*v^5*w - u*v^5*w + 84*m^5*w^2 + 96*ep*m^5*w^2 - 
    45*m^4*u*w^2 - 48*ep*m^4*u*w^2 + 6*m^3*u^2*w^2 + 6*ep*m^3*u^2*w^2 - 
    180*m^4*v*w^2 - 230*ep*m^4*v*w^2 + 89*m^3*u*v*w^2 + 117*ep*m^3*u*v*w^2 - 
    11*m^2*u^2*v*w^2 - 15*ep*m^2*u^2*v*w^2 + 160*m^3*v^2*w^2 + 
    195*ep*m^3*v^2*w^2 - 65*m^2*u*v^2*w^2 - 87*ep*m^2*u*v^2*w^2 + 
    6*m*u^2*v^2*w^2 + 9*ep*m*u^2*v^2*w^2 - 54*m^2*v^3*w^2 - 
    60*ep*m^2*v^3*w^2 + 19*m*u*v^3*w^2 + 27*ep*m*u*v^3*w^2 - u^2*v^3*w^2 - 
    ep*u^2*v^3*w^2 + 6*m*v^4*w^2 + 6*ep*m*v^4*w^2 - 2*u*v^4*w^2 - 
    3*ep*u*v^4*w^2 - 15*m^4*w^3 - 16*ep*m^4*w^3 + 4*m^3*u*w^3 + 
    4*ep*m^3*u*w^3 + 31*m^3*v*w^3 + 36*ep*m^3*v*w^3 - 8*m^2*u*v*w^3 - 
    10*ep*m^2*u*v*w^3 - 22*m^2*v^2*w^3 - 24*ep*m^2*v^2*w^3 + 5*m*u*v^2*w^3 + 
    8*ep*m*u*v^2*w^3 + 4*m*v^3*w^3 + 4*ep*m*v^3*w^3 - u*v^3*w^3 - 
    2*ep*u*v^3*w^3 + m^3*w^4 + ep*m^3*w^4 - 2*m^2*v*w^4 - 2*ep*m^2*v*w^4 + 
    m*v^2*w^4 + ep*m*v^2*w^4)/((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 4*m^2*u*v + 20*m^2*v^2 - 
     2*m*u*v^2 - 8*m*v^3 + v^4 - 8*m^3*w + 2*m^2*u*w + 12*m^2*v*w - 
     2*m*u*v*w - 10*m*v^2*w + 2*v^3*w + m^2*w^2 - 2*m*v*w^2 + v^2*w^2)), 0, 
  0}, {0, -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*v*(2*m^2 - 4*m*u + u^2 - 
      m*v + 2*u*v - m*w + u*w)*(16*m^3 - 12*m^2*u + 2*m*u^2 - 8*m^2*v + 
      5*m*u*v + m*v^2 - u*v^2 - 8*m^2*w + 3*m*u*w + 2*m*v*w - u*v*w + m*w^2))/
    (ep^2*u*(-3*m + u + v + w)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + 
      u^4 - 8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 
      12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 
      2*m*u*w^2 + u^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
      17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
      8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
      m^2*w^2 - m*v*w^2))), ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*
    (9216*m^10 - 26112*m^9*u + 28032*m^8*u^2 - 15616*m^7*u^3 + 4996*m^6*u^4 - 
     930*m^5*u^5 + 94*m^4*u^6 - 4*m^3*u^7 - 17408*m^9*v + 39424*m^8*u*v - 
     30400*m^7*u^2*v + 10304*m^6*u^3*v - 1272*m^5*u^4*v - 112*m^4*u^5*v + 
     43*m^3*u^6*v - 3*m^2*u^7*v + 14464*m^8*v^2 - 24192*m^7*u*v^2 + 
     10008*m^6*u^2*v^2 + 828*m^5*u^3*v^2 - 1563*m^4*u^4*v^2 + 
     435*m^3*u^5*v^2 - 55*m^2*u^6*v^2 + 3*m*u^7*v^2 - 6976*m^7*v^3 + 
     8208*m^6*u*v^3 - 540*m^5*u^2*v^3 - 1686*m^4*u^3*v^3 + 674*m^3*u^4*v^3 - 
     112*m^2*u^5*v^3 + 8*m*u^6*v^3 + 2116*m^6*v^4 - 1826*m^5*u*v^4 - 
     245*m^4*u^2*v^4 + 372*m^3*u^3*v^4 - 101*m^2*u^4*v^4 + 15*m*u^5*v^4 - 
     u^6*v^4 - 400*m^5*v^5 + 301*m^4*u*v^5 + 26*m^3*u^2*v^5 - 
     30*m^2*u^3*v^5 + 8*m*u^4*v^5 - u^5*v^5 + 43*m^4*v^6 - 35*m^3*u*v^6 + 
     m^2*u^2*v^6 + m*u^3*v^6 - 2*m^3*v^7 + 2*m^2*u*v^7 - 15360*m^9*w + 
     38656*m^8*u*w - 35136*m^7*u^2*w + 15792*m^6*u^3*w - 3808*m^5*u^4*w + 
     474*m^4*u^5*w - 24*m^3*u^6*w + 22912*m^8*v*w - 46240*m^7*u*v*w + 
     29624*m^6*u^2*v*w - 7774*m^5*u^3*v*w + 629*m^4*u^4*v*w + 
     60*m^3*u^5*v*w - 9*m^2*u^6*v*w - 15072*m^7*v^2*w + 22640*m^6*u*v^2*w - 
     7910*m^5*u^2*v^2*w - 398*m^4*u^3*v^2*w + 683*m^3*u^4*v^2*w - 
     132*m^2*u^5*v^2*w + 9*m*u^6*v^2*w + 5752*m^6*v^3*w - 6366*m^5*u*v^3*w + 
     829*m^4*u^2*v^3*w + 609*m^3*u^3*v^3*w - 217*m^2*u^4*v^3*w + 
     26*m*u^5*v^3*w - u^6*v^3*w - 1342*m^5*v^4*w + 1240*m^4*u*v^4*w - 
     138*m^3*u^2*v^4*w - 69*m^2*u^3*v^4*w + 18*m*u^4*v^4*w - 2*u^5*v^4*w + 
     177*m^4*v^5*w - 167*m^3*u*v^5*w + 37*m^2*u^2*v^5*w - 10*m^3*v^6*w + 
     11*m^2*u*v^6*w - 3*m*u^2*v^6*w + 10624*m^8*w^2 - 23424*m^7*u*w^2 + 
     17400*m^6*u^2*w^2 - 5932*m^5*u^3*w^2 + 960*m^4*u^4*w^2 - 
     60*m^3*u^5*w^2 - 12000*m^7*v*w^2 + 21488*m^6*u*v*w^2 - 
     11050*m^5*u^2*v*w^2 + 2120*m^4*u^3*v*w^2 - 104*m^3*u^4*v*w^2 - 
     6*m^2*u^5*v*w^2 + 5960*m^6*v^2*w^2 - 8196*m^5*u*v^2*w^2 + 
     2546*m^4*u^2*v^2*w^2 - 62*m^3*u^3*v^2*w^2 - 70*m^2*u^4*v^2*w^2 + 
     8*m*u^5*v^2*w^2 - 1714*m^5*v^3*w^2 + 1905*m^4*u*v^3*w^2 - 
     459*m^3*u^2*v^3*w^2 - 2*m^2*u^3*v^3*w^2 + 9*m*u^4*v^3*w^2 - 
     u^5*v^3*w^2 + 282*m^4*v^4*w^2 - 303*m^3*u*v^4*w^2 + 
     100*m^2*u^2*v^4*w^2 - 15*m*u^3*v^4*w^2 + u^4*v^4*w^2 - 20*m^3*v^5*w^2 + 
     24*m^2*u*v^5*w^2 - 10*m*u^2*v^5*w^2 + u^3*v^5*w^2 - 3904*m^7*w^3 + 
     7408*m^6*u*w^3 - 4248*m^5*u^2*w^3 + 980*m^4*u^3*w^3 - 80*m^3*u^4*w^3 + 
     3128*m^6*v*w^3 - 4954*m^5*u*v*w^3 + 1926*m^4*u^2*v*w^3 - 
     242*m^3*u^3*v*w^3 + 6*m^2*u^4*v*w^3 - 1090*m^5*v^2*w^3 + 
     1420*m^4*u*v^2*w^3 - 422*m^3*u^2*v^2*w^3 + 39*m^2*u^3*v^2*w^3 + 
     218*m^4*v^3*w^3 - 263*m^3*u*v^3*w^3 + 96*m^2*u^2*v^3*w^3 - 
     15*m*u^3*v^3*w^3 + u^4*v^3*w^3 - 20*m^3*v^4*w^3 + 26*m^2*u*v^4*w^3 - 
     12*m*u^2*v^4*w^3 + 2*u^3*v^4*w^3 + 804*m^6*w^4 - 1282*m^5*u*w^4 + 
     510*m^4*u^2*w^4 - 60*m^3*u^3*w^4 - 406*m^5*v*w^4 + 568*m^4*u*v*w^4 - 
     147*m^3*u^2*v*w^4 + 9*m^2*u^3*v*w^4 + 87*m^4*v^2*w^4 - 
     114*m^3*u*v^2*w^4 + 35*m^2*u^2*v^2*w^4 - 3*m*u^3*v^2*w^4 - 
     10*m^3*v^3*w^4 + 14*m^2*u*v^3*w^4 - 6*m*u^2*v^3*w^4 + u^3*v^3*w^4 - 
     88*m^5*w^5 + 114*m^4*u*w^5 - 24*m^3*u^2*w^5 + 21*m^4*v*w^5 - 
     26*m^3*u*v*w^5 + 3*m^2*u^2*v*w^5 - 2*m^3*v^2*w^5 + 3*m^2*u*v^2*w^5 - 
     m*u^2*v^2*w^5 + 4*m^4*w^6 - 4*m^3*u*w^6))/(ep^2*m*v*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 
     8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 
     12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 
     2*m*u*w^2 + u^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
     17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
     8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
     m^2*w^2 - m*v*w^2)), ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*
    (1024*m^9*u - 3072*m^8*u^2 + 2944*m^7*u^3 - 1344*m^6*u^4 + 324*m^5*u^5 - 
     40*m^4*u^6 + 2*m^3*u^7 + 5120*m^9*v - 19328*m^8*u*v + 26912*m^7*u^2*v - 
     17576*m^6*u^3*v + 6066*m^5*u^4*v - 1136*m^4*u^5*v + 108*m^3*u^6*v - 
     4*m^2*u^7*v - 9728*m^8*v^2 + 33216*m^7*u*v^2 - 39536*m^6*u^2*v^2 + 
     21080*m^5*u^3*v^2 - 5476*m^4*u^4*v^2 + 633*m^3*u^5*v^2 - 
     13*m^2*u^6*v^2 - 2*m*u^7*v^2 + 7552*m^7*v^3 - 24216*m^6*u*v^3 + 
     25518*m^5*u^2*v^3 - 11067*m^4*u^3*v^3 + 2062*m^3*u^4*v^3 - 
     123*m^2*u^5*v^3 - 3*m*u^6*v^3 - 3072*m^6*v^4 + 9356*m^5*u*v^4 - 
     8797*m^4*u^2*v^4 + 2997*m^3*u^3*v^4 - 371*m^2*u^4*v^4 + 10*m*u^5*v^4 + 
     692*m^5*v^5 - 2018*m^4*u*v^5 + 1692*m^3*u^2*v^5 - 417*m^2*u^3*v^5 + 
     31*m*u^4*v^5 - u^5*v^5 - 82*m^4*v^6 + 231*m^3*u*v^6 - 171*m^2*u^2*v^6 + 
     24*m*u^3*v^6 - u^4*v^6 + 4*m^3*v^7 - 11*m^2*u*v^7 + 7*m*u^2*v^7 - 
     1920*m^8*u*w + 4256*m^7*u^2*w - 3112*m^6*u^3*w + 1038*m^5*u^4*w - 
     164*m^4*u^5*w + 10*m^3*u^6*w - 9728*m^8*v*w + 31520*m^7*u*v*w - 
     34560*m^6*u^2*v*w + 17078*m^5*u^3*v*w - 4176*m^4*u^4*v*w + 
     487*m^3*u^5*v*w - 21*m^2*u^6*v*w + 15104*m^7*v^2*w - 44968*m^6*u*v^2*w + 
     42586*m^5*u^2*v^2*w - 17198*m^4*u^3*v^2*w + 3092*m^3*u^4*v^2*w - 
     191*m^2*u^5*v^2*w - 3*m*u^6*v^2*w - 9216*m^6*v^3*w + 26242*m^5*u*v^3*w - 
     22328*m^4*u^2*v^3*w + 7463*m^3*u^3*v^3*w - 965*m^2*u^4*v^3*w + 
     22*m*u^5*v^3*w + 2*u^6*v^3*w + 2768*m^5*v^4*w - 7655*m^4*u*v^4*w + 
     5976*m^3*u^2*v^4*w - 1639*m^2*u^3*v^4*w + 141*m*u^4*v^4*w + 
     2*u^5*v^4*w - 410*m^4*v^5*w + 1115*m^3*u*v^5*w - 813*m^2*u^2*v^5*w + 
     176*m*u^3*v^5*w - 8*u^4*v^5*w + 24*m^3*v^6*w - 65*m^2*u*v^6*w + 
     45*m*u^2*v^6*w - 7*u^3*v^6*w + 1312*m^7*u*w^2 - 2192*m^6*u^2*w^2 + 
     1170*m^5*u^3*w^2 - 256*m^4*u^4*w^2 + 20*m^3*u^5*w^2 + 7552*m^7*v*w^2 - 
     20376*m^6*u*v*w^2 + 17038*m^5*u^2*v*w^2 - 5975*m^4*u^3*v*w^2 + 
     910*m^3*u^4*v*w^2 - 48*m^2*u^5*v*w^2 - 9216*m^6*v^2*w^2 + 
     23538*m^5*u*v^2*w^2 - 17347*m^4*u^2*v^2*w^2 + 5054*m^3*u^3*v^2*w^2 - 
     562*m^2*u^4*v^2*w^2 + 12*m*u^5*v^2*w^2 + 4152*m^5*v^3*w^2 - 
     10443*m^4*u*v^3*w^2 + 7134*m^3*u^2*v^3*w^2 - 1762*m^2*u^3*v^3*w^2 + 
     134*m*u^4*v^3*w^2 + u^5*v^3*w^2 - 820*m^4*v^4*w^2 + 2068*m^3*u*v^4*w^2 - 
     1362*m^2*u^2*v^4*w^2 + 288*m*u^3*v^4*w^2 - 13*u^4*v^4*w^2 + 
     60*m^3*v^5*w^2 - 154*m^2*u*v^5*w^2 + 102*m*u^2*v^5*w^2 - 
     19*u^3*v^5*w^2 - 424*m^6*u*w^3 + 522*m^5*u^2*w^3 - 184*m^4*u^3*w^3 + 
     20*m^3*u^4*w^3 - 3072*m^6*v*w^3 + 6718*m^5*u*v*w^3 - 
     4048*m^4*u^2*v*w^3 + 892*m^3*u^3*v*w^3 - 62*m^2*u^4*v*w^3 + 
     2768*m^5*v^2*w^3 - 5997*m^4*u*v^2*w^3 + 3314*m^3*u^2*v^2*w^3 - 
     638*m^2*u^3*v^2*w^3 + 34*m*u^4*v^2*w^3 - 820*m^4*v^3*w^3 + 
     1824*m^3*u*v^3*w^3 - 990*m^2*u^2*v^3*w^3 + 166*m*u^3*v^3*w^3 - 
     6*u^4*v^3*w^3 + 80*m^3*v^4*w^3 - 186*m^2*u*v^4*w^3 + 106*m*u^2*v^4*w^3 - 
     17*u^3*v^4*w^3 + 66*m^5*u*w^4 - 56*m^4*u^2*w^4 + 10*m^3*u^3*w^4 + 
     692*m^5*v*w^4 - 1195*m^4*u*v*w^4 + 466*m^3*u^2*v*w^4 - 
     48*m^2*u^3*v*w^4 - 410*m^4*v^2*w^4 + 749*m^3*u*v^2*w^4 - 
     291*m^2*u^2*v^2*w^4 + 30*m*u^3*v^2*w^4 + 60*m^3*v^3*w^4 - 
     119*m^2*u*v^3*w^4 + 51*m*u^2*v^3*w^4 - 5*u^3*v^3*w^4 - 4*m^4*u*w^5 + 
     2*m^3*u^2*w^5 - 82*m^4*v*w^5 + 109*m^3*u*v*w^5 - 21*m^2*u^2*v*w^5 + 
     24*m^3*v^2*w^5 - 37*m^2*u*v^2*w^5 + 9*m*u^2*v^2*w^5 + 4*m^3*v*w^6 - 
     4*m^2*u*v*w^6))/(ep^2*m*u*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
     2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
     2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-5120*m^9*v + 17280*m^8*u*v - 21152*m^7*u^2*v + 
     13000*m^6*u^3*v - 4474*m^5*u^4*v + 878*m^4*u^5*v - 92*m^3*u^6*v + 
     4*m^2*u^7*v + 9728*m^8*v^2 - 31680*m^7*u*v^2 + 35632*m^6*u^2*v^2 - 
     18968*m^5*u^3*v^2 + 5248*m^4*u^4*v^2 - 733*m^3*u^5*v^2 + 
     41*m^2*u^6*v^2 - 7552*m^7*v^3 + 23672*m^6*u*v^3 - 24326*m^5*u^2*v^3 + 
     10867*m^4*u^3*v^3 - 2278*m^3*u^4*v^3 + 205*m^2*u^5*v^3 - 5*m*u^6*v^3 + 
     3072*m^6*v^4 - 9264*m^5*u*v^4 + 8633*m^4*u^2*v^4 - 3059*m^3*u^3*v^4 + 
     435*m^2*u^4*v^4 - 20*m*u^5*v^4 - 692*m^5*v^5 + 2012*m^4*u*v^5 - 
     1684*m^3*u^2*v^5 + 427*m^2*u^3*v^5 - 35*m*u^4*v^5 + u^5*v^5 + 
     82*m^4*v^6 - 231*m^3*u*v^6 + 171*m^2*u^2*v^6 - 24*m*u^3*v^6 + u^4*v^6 - 
     4*m^3*v^7 + 11*m^2*u*v^7 - 7*m*u^2*v^7 + 384*m^8*u*w - 416*m^7*u^2*w + 
     168*m^6*u^3*w - 30*m^5*u^4*w + 2*m^4*u^5*w + 9728*m^8*v*w - 
     29088*m^7*u*v*w + 28864*m^6*u^2*v*w - 13534*m^5*u^3*v*w + 
     3288*m^4*u^4*v*w - 399*m^3*u^5*v*w + 19*m^2*u^6*v*w - 15104*m^7*v^2*w + 
     43624*m^6*u*v^2*w - 39738*m^5*u^2*v^2*w + 16066*m^4*u^3*v^2*w - 
     3070*m^3*u^4*v^2*w + 241*m^2*u^5*v^2*w - 3*m*u^6*v^2*w + 
     9216*m^6*v^3*w - 25930*m^5*u*v^3*w + 21752*m^4*u^2*v^3*w - 
     7423*m^3*u^3*v^3*w + 1067*m^2*u^4*v^3*w - 50*m*u^5*v^3*w - 
     2768*m^5*v^4*w + 7629*m^4*u*v^4*w - 5936*m^3*u^2*v^4*w + 
     1657*m^2*u^3*v^4*w - 161*m*u^4*v^4*w + 2*u^5*v^4*w + 410*m^4*v^5*w - 
     1115*m^3*u*v^5*w + 813*m^2*u^2*v^5*w - 176*m*u^3*v^5*w + 8*u^4*v^5*w - 
     24*m^3*v^6*w + 65*m^2*u*v^6*w - 45*m*u^2*v^6*w + 7*u^3*v^6*w - 
     416*m^7*u*w^2 + 336*m^6*u^2*w^2 - 90*m^5*u^3*w^2 + 8*m^4*u^4*w^2 - 
     7552*m^7*v*w^2 + 19320*m^6*u*v*w^2 - 14982*m^5*u^2*v*w^2 + 
     5039*m^4*u^3*v*w^2 - 764*m^3*u^4*v*w^2 + 42*m^2*u^5*v*w^2 + 
     9216*m^6*v^2*w^2 - 23154*m^5*u*v^2*w^2 + 16663*m^4*u^2*v^2*w^2 - 
     4878*m^3*u^3*v^2*w^2 + 578*m^2*u^4*v^2*w^2 - 18*m*u^5*v^2*w^2 - 
     4152*m^5*v^3*w^2 + 10399*m^4*u*v^3*w^2 - 7064*m^3*u^2*v^3*w^2 + 
     1766*m^2*u^3*v^3*w^2 - 148*m*u^4*v^3*w^2 + u^5*v^3*w^2 + 
     820*m^4*v^4*w^2 - 2068*m^3*u*v^4*w^2 + 1362*m^2*u^2*v^4*w^2 - 
     288*m*u^3*v^4*w^2 + 13*u^4*v^4*w^2 - 60*m^3*v^5*w^2 + 
     154*m^2*u*v^5*w^2 - 102*m*u^2*v^5*w^2 + 19*u^3*v^5*w^2 + 168*m^6*u*w^3 - 
     90*m^5*u^2*w^3 + 12*m^4*u^3*w^3 + 3072*m^6*v*w^3 - 6518*m^5*u*v*w^3 + 
     3728*m^4*u^2*v*w^3 - 800*m^3*u^3*v*w^3 + 56*m^2*u^4*v*w^3 - 
     2768*m^5*v^2*w^3 + 5961*m^4*u*v^2*w^3 - 3260*m^3*u^2*v^2*w^3 + 
     632*m^2*u^3*v^2*w^3 - 36*m*u^4*v^2*w^3 + 820*m^4*v^3*w^3 - 
     1824*m^3*u*v^3*w^3 + 990*m^2*u^2*v^3*w^3 - 166*m*u^3*v^3*w^3 + 
     6*u^4*v^3*w^3 - 80*m^3*v^4*w^3 + 186*m^2*u*v^4*w^3 - 106*m*u^2*v^4*w^3 + 
     17*u^3*v^4*w^3 - 30*m^5*u*w^4 + 8*m^4*u^2*w^4 - 692*m^5*v*w^4 + 
     1181*m^4*u*v*w^4 - 448*m^3*u^2*v*w^4 + 46*m^2*u^3*v*w^4 + 
     410*m^4*v^2*w^4 - 749*m^3*u*v^2*w^4 + 291*m^2*u^2*v^2*w^4 - 
     30*m*u^3*v^2*w^4 - 60*m^3*v^3*w^4 + 119*m^2*u*v^3*w^4 - 
     51*m*u^2*v^3*w^4 + 5*u^3*v^3*w^4 + 2*m^4*u*w^5 + 82*m^4*v*w^5 - 
     109*m^3*u*v*w^5 + 21*m^2*u^2*v*w^5 - 24*m^3*v^2*w^5 + 37*m^2*u*v^2*w^5 - 
     9*m*u^2*v^2*w^5 - 4*m^3*v*w^6 + 4*m^2*u*v*w^6))/
   (ep*u*(-3*m + u + v + w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
     2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
     2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  ((-1 + 2*ep)*(1024*m^9*u - 3072*m^8*u^2 + 2944*m^7*u^3 - 1344*m^6*u^4 + 
     324*m^5*u^5 - 40*m^4*u^6 + 2*m^3*u^7 + 5120*m^9*v - 19072*m^8*u*v + 
     26336*m^7*u^2*v - 17400*m^6*u^3*v + 6230*m^5*u^4*v - 1252*m^4*u^5*v + 
     134*m^3*u^6*v - 6*m^2*u^7*v - 9728*m^8*v^2 + 32896*m^7*u*v^2 - 
     38960*m^6*u^2*v^2 + 21316*m^5*u^3*v^2 - 5998*m^4*u^4*v^2 + 
     853*m^3*u^5*v^2 - 49*m^2*u^6*v^2 + 7552*m^7*v^3 - 24072*m^6*u*v^3 + 
     25338*m^5*u^2*v^3 - 11393*m^4*u^3*v^3 + 2392*m^3*u^4*v^3 - 
     215*m^2*u^5*v^3 + 5*m*u^6*v^3 - 3072*m^6*v^4 + 9328*m^5*u*v^4 - 
     8779*m^4*u^2*v^4 + 3101*m^3*u^3*v^4 - 439*m^2*u^4*v^4 + 20*m*u^5*v^4 + 
     692*m^5*v^5 - 2016*m^4*u*v^5 + 1692*m^3*u^2*v^5 - 427*m^2*u^3*v^5 + 
     35*m*u^4*v^5 - u^5*v^5 - 82*m^4*v^6 + 231*m^3*u*v^6 - 171*m^2*u^2*v^6 + 
     24*m*u^3*v^6 - u^4*v^6 + 4*m^3*v^7 - 11*m^2*u*v^7 + 7*m*u^2*v^7 - 
     1920*m^8*u*w + 4256*m^7*u^2*w - 3112*m^6*u^3*w + 1038*m^5*u^4*w - 
     164*m^4*u^5*w + 10*m^3*u^6*w - 9728*m^8*v*w + 31200*m^7*u*v*w - 
     34048*m^6*u^2*v*w + 17122*m^5*u^3*v*w - 4398*m^4*u^4*v*w + 
     565*m^3*u^5*v*w - 29*m^2*u^6*v*w + 15104*m^7*v^2*w - 44680*m^6*u*v^2*w + 
     42242*m^5*u^2*v^2*w - 17558*m^4*u^3*v^2*w + 3456*m^3*u^4*v^2*w - 
     287*m^2*u^5*v^2*w + 5*m*u^6*v^2*w - 9216*m^6*v^3*w + 26158*m^5*u*v^3*w - 
     22266*m^4*u^2*v^3*w + 7667*m^3*u^3*v^3*w - 1113*m^2*u^4*v^3*w + 
     54*m*u^5*v^3*w + 2768*m^5*v^4*w - 7647*m^4*u*v^4*w + 
     5974*m^3*u^2*v^4*w - 1669*m^2*u^3*v^4*w + 161*m*u^4*v^4*w - 
     2*u^5*v^4*w - 410*m^4*v^5*w + 1115*m^3*u*v^5*w - 813*m^2*u^2*v^5*w + 
     176*m*u^3*v^5*w - 8*u^4*v^5*w + 24*m^3*v^6*w - 65*m^2*u*v^6*w + 
     45*m*u^2*v^6*w - 7*u^3*v^6*w + 1312*m^7*u*w^2 - 2192*m^6*u^2*w^2 + 
     1170*m^5*u^3*w^2 - 256*m^4*u^4*w^2 + 20*m^3*u^5*w^2 + 7552*m^7*v*w^2 - 
     20232*m^6*u*v*w^2 + 16890*m^5*u^2*v*w^2 - 6069*m^4*u^3*v*w^2 + 
     988*m^3*u^4*v*w^2 - 60*m^2*u^5*v*w^2 - 9216*m^6*v^2*w^2 + 
     23454*m^5*u*v^2*w^2 - 17289*m^4*u^2*v^2*w^2 + 5184*m^3*u^3*v^2*w^2 - 
     636*m^2*u^4*v^2*w^2 + 22*m*u^5*v^2*w^2 + 4152*m^5*v^3*w^2 - 
     10431*m^4*u*v^3*w^2 + 7130*m^3*u^2*v^3*w^2 - 1794*m^2*u^3*v^3*w^2 + 
     152*m*u^4*v^3*w^2 - u^5*v^3*w^2 - 820*m^4*v^4*w^2 + 2068*m^3*u*v^4*w^2 - 
     1362*m^2*u^2*v^4*w^2 + 288*m*u^3*v^4*w^2 - 13*u^4*v^4*w^2 + 
     60*m^3*v^5*w^2 - 154*m^2*u*v^5*w^2 + 102*m*u^2*v^5*w^2 - 
     19*u^3*v^5*w^2 - 424*m^6*u*w^3 + 522*m^5*u^2*w^3 - 184*m^4*u^3*w^3 + 
     20*m^3*u^4*w^3 - 3072*m^6*v*w^3 + 6690*m^5*u*v*w^3 - 
     4034*m^4*u^2*v*w^3 + 918*m^3*u^3*v*w^3 - 70*m^2*u^4*v*w^3 + 
     2768*m^5*v^2*w^3 - 5989*m^4*u*v^2*w^3 + 3312*m^3*u^2*v^2*w^3 - 
     652*m^2*u^3*v^2*w^3 + 38*m*u^4*v^2*w^3 - 820*m^4*v^3*w^3 + 
     1824*m^3*u*v^3*w^3 - 990*m^2*u^2*v^3*w^3 + 166*m*u^3*v^3*w^3 - 
     6*u^4*v^3*w^3 + 80*m^3*v^4*w^3 - 186*m^2*u*v^4*w^3 + 106*m*u^2*v^4*w^3 - 
     17*u^3*v^4*w^3 + 66*m^5*u*w^4 - 56*m^4*u^2*w^4 + 10*m^3*u^3*w^4 + 
     692*m^5*v*w^4 - 1193*m^4*u*v*w^4 + 466*m^3*u^2*v*w^4 - 
     50*m^2*u^3*v*w^4 - 410*m^4*v^2*w^4 + 749*m^3*u*v^2*w^4 - 
     291*m^2*u^2*v^2*w^4 + 30*m*u^3*v^2*w^4 + 60*m^3*v^3*w^4 - 
     119*m^2*u*v^3*w^4 + 51*m*u^2*v^3*w^4 - 5*u^3*v^3*w^4 - 4*m^4*u*w^5 + 
     2*m^3*u^2*w^5 - 82*m^4*v*w^5 + 109*m^3*u*v*w^5 - 21*m^2*u^2*v*w^5 + 
     24*m^3*v^2*w^5 - 37*m^2*u*v^2*w^5 + 9*m*u^2*v^2*w^5 + 4*m^3*v*w^6 - 
     4*m^2*u*v*w^6))/(ep*u*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
     2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
     2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 
  0, ((-1 + 2*ep)*(-1 + 3*ep)*(10240*m^10 - 29184*m^9*u + 30976*m^8*u^2 - 
     16960*m^7*u^3 + 5320*m^6*u^4 - 970*m^5*u^5 + 96*m^4*u^6 - 4*m^3*u^7 - 
     20480*m^9*v + 49024*m^8*u*v - 40096*m^7*u^2*v + 15080*m^6*u^3*v - 
     2542*m^5*u^4*v + 64*m^4*u^5*v + 33*m^3*u^6*v - 3*m^2*u^7*v + 
     17664*m^8*v^2 - 34144*m^7*u*v^2 + 19504*m^6*u^2*v^2 - 3318*m^5*u^3*v^2 - 
     677*m^4*u^4*v^2 + 352*m^3*u^5*v^2 - 53*m^2*u^6*v^2 + 3*m*u^7*v^2 - 
     8576*m^7*v^3 + 13096*m^6*u*v^3 - 4806*m^5*u^2*v^3 - 153*m^4*u^3*v^3 + 
     443*m^3*u^4*v^3 - 101*m^2*u^5*v^3 + 8*m*u^6*v^3 + 2536*m^6*v^4 - 
     3088*m^5*u*v^4 + 756*m^4*u^2*v^4 + 102*m^3*u^3*v^4 - 79*m^2*u^4*v^4 + 
     15*m*u^5*v^4 - u^6*v^4 - 456*m^5*v^5 + 468*m^4*u*v^5 - 95*m^3*u^2*v^5 - 
     11*m^2*u^3*v^5 + 8*m*u^4*v^5 - u^5*v^5 + 46*m^4*v^6 - 44*m^3*u*v^6 + 
     7*m^2*u^2*v^6 + m*u^3*v^6 - 2*m^3*v^7 + 2*m^2*u*v^7 - 16896*m^9*w + 
     42496*m^8*u*w - 38080*m^7*u^2*w + 16800*m^6*u^3*w - 3970*m^5*u^4*w + 
     484*m^4*u^5*w - 24*m^3*u^6*w + 27008*m^8*v*w - 57152*m^7*u*v*w + 
     38728*m^6*u^2*v*w - 11248*m^5*u^3*v*w + 1263*m^4*u^4*v*w + 
     15*m^3*u^5*v*w - 9*m^2*u^6*v*w - 18528*m^7*v^2*w + 31952*m^6*u*v^2*w - 
     15342*m^5*u^2*v^2*w + 2122*m^4*u^3*v^2*w + 310*m^3*u^4*v^2*w - 
     113*m^2*u^5*v^2*w + 9*m*u^6*v^2*w + 7048*m^6*v^3*w - 9872*m^5*u*v^3*w + 
     3464*m^4*u^2*v^3*w - 149*m^3*u^3*v^3*w - 133*m^2*u^4*v^3*w + 
     24*m*u^5*v^3*w - u^6*v^3*w - 1568*m^5*v^4*w + 1858*m^4*u*v^4*w - 
     582*m^3*u^2*v^4*w + 35*m^2*u^3*v^4*w + 11*m*u^4*v^4*w - 2*u^5*v^4*w + 
     192*m^4*v^5*w - 209*m^3*u*v^5*w + 67*m^2*u^2*v^5*w - 6*m*u^3*v^5*w - 
     10*m^3*v^6*w + 11*m^2*u*v^6*w - 3*m*u^2*v^6*w + 11520*m^8*w^2 - 
     25280*m^7*u*w^2 + 18480*m^6*u^2*w^2 - 6180*m^5*u^3*w^2 + 
     980*m^4*u^4*w^2 - 60*m^3*u^5*w^2 - 14112*m^7*v*w^2 + 26248*m^6*u*v*w^2 - 
     14172*m^5*u^2*v*w^2 + 2947*m^4*u^3*v*w^2 - 182*m^3*u^4*v*w^2 - 
     6*m^2*u^5*v*w^2 + 7328*m^6*v^2*w^2 - 11374*m^5*u*v^2*w^2 + 
     4569*m^4*u^2*v^2*w^2 - 542*m^3*u^3*v^2*w^2 - 32*m^2*u^4*v^2*w^2 + 
     8*m*u^5*v^2*w^2 - 2058*m^5*v^3*w^2 + 2729*m^4*u*v^3*w^2 - 
     972*m^3*u^2*v^3*w^2 + 104*m^2*u^3*v^3*w^2 + 4*m*u^4*v^3*w^2 - 
     u^5*v^3*w^2 + 312*m^4*v^4*w^2 - 378*m^3*u*v^4*w^2 + 
     148*m^2*u^2*v^4*w^2 - 24*m*u^3*v^4*w^2 + u^4*v^4*w^2 - 20*m^3*v^5*w^2 + 
     24*m^2*u*v^5*w^2 - 10*m*u^2*v^5*w^2 + u^3*v^5*w^2 - 4160*m^7*w^3 + 
     7840*m^6*u*w^3 - 4420*m^5*u^2*w^3 + 1000*m^4*u^3*w^3 - 80*m^3*u^4*w^3 + 
     3656*m^6*v*w^3 - 5936*m^5*u*v*w^3 + 2385*m^4*u^2*v*w^3 - 
     306*m^3*u^3*v*w^3 + 6*m^2*u^4*v*w^3 - 1326*m^5*v^2*w^3 + 
     1884*m^4*u*v^2*w^3 - 636*m^3*u^2*v^2*w^3 + 66*m^2*u^3*v^2*w^3 + 
     248*m^4*v^3*w^3 - 326*m^3*u*v^3*w^3 + 126*m^2*u^2*v^3*w^3 - 
     18*m*u^3*v^3*w^3 + u^4*v^3*w^3 - 20*m^3*v^4*w^3 + 26*m^2*u*v^4*w^3 - 
     12*m*u^2*v^4*w^3 + 2*u^3*v^4*w^3 + 840*m^6*w^4 - 1330*m^5*u*w^4 + 
     520*m^4*u^2*w^4 - 60*m^3*u^3*w^4 - 470*m^5*v*w^4 + 661*m^4*u*v*w^4 - 
     171*m^3*u^2*v*w^4 + 9*m^2*u^3*v*w^4 + 102*m^4*v^2*w^4 - 
     138*m^3*u*v^2*w^4 + 41*m^2*u^2*v^2*w^4 - 3*m*u^3*v^2*w^4 - 
     10*m^3*v^3*w^4 + 14*m^2*u*v^3*w^4 - 6*m*u^2*v^3*w^4 + u^3*v^3*w^4 - 
     90*m^5*w^5 + 116*m^4*u*w^5 - 24*m^3*u^2*w^5 + 24*m^4*v*w^5 - 
     29*m^3*u*v*w^5 + 3*m^2*u^2*v*w^5 - 2*m^3*v^2*w^5 + 3*m^2*u*v^2*w^5 - 
     m*u^2*v^2*w^5 + 4*m^4*w^6 - 4*m^3*u*w^6))/(ep*m*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 
     8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 
     12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 
     2*m*u*w^2 + u^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
     17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
     8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
     m^2*w^2 - m*v*w^2)), ((-1 + 2*ep)*(10240*m^10 - 29184*m^9*u + 
     30976*m^8*u^2 - 16960*m^7*u^3 + 5320*m^6*u^4 - 970*m^5*u^5 + 
     96*m^4*u^6 - 4*m^3*u^7 - 19456*m^9*v + 45696*m^8*u*v - 36448*m^7*u^2*v + 
     13176*m^6*u^3*v - 2022*m^5*u^4*v - 8*m^4*u^5*v + 37*m^3*u^6*v - 
     3*m^2*u^7*v + 16128*m^8*v^2 - 29344*m^7*u*v^2 + 14896*m^6*u^2*v^2 - 
     1402*m^5*u^3*v^2 - 1041*m^4*u^4*v^2 + 378*m^3*u^5*v^2 - 53*m^2*u^6*v^2 + 
     3*m*u^7*v^2 - 7680*m^7*v^3 + 10392*m^6*u*v^3 - 2530*m^5*u^2*v^3 - 
     879*m^4*u^3*v^3 + 529*m^3*u^4*v^3 - 103*m^2*u^5*v^3 + 8*m*u^6*v^3 + 
     2280*m^6*v^4 - 2332*m^5*u*v^4 + 186*m^4*u^2*v^4 + 234*m^3*u^3*v^4 - 
     87*m^2*u^4*v^4 + 15*m*u^5*v^4 - u^6*v^4 - 420*m^5*v^5 + 362*m^4*u*v^5 - 
     21*m^3*u^2*v^5 - 21*m^2*u^3*v^5 + 8*m*u^4*v^5 - u^5*v^5 + 44*m^4*v^6 - 
     38*m^3*u*v^6 + 3*m^2*u^2*v^6 + m*u^3*v^6 - 2*m^3*v^7 + 2*m^2*u*v^7 - 
     16896*m^9*w + 42496*m^8*u*w - 38080*m^7*u^2*w + 16800*m^6*u^3*w - 
     3970*m^5*u^4*w + 484*m^4*u^5*w - 24*m^3*u^6*w + 25472*m^8*v*w - 
     52992*m^7*u*v*w + 35080*m^6*u^2*v*w - 9820*m^5*u^3*v*w + 
     1003*m^4*u^4*v*w + 33*m^3*u^5*v*w - 9*m^2*u^6*v*w - 16736*m^7*v^2*w + 
     27184*m^6*u*v^2*w - 11622*m^5*u^2*v^2*w + 942*m^4*u^3*v^2*w + 
     464*m^3*u^4*v^2*w - 119*m^2*u^5*v^2*w + 9*m*u^6*v^2*w + 6280*m^6*v^3*w - 
     7836*m^5*u*v^3*w + 2006*m^4*u^2*v^3*w + 227*m^3*u^3*v^3*w - 
     165*m^2*u^4*v^3*w + 24*m*u^5*v^3*w - u^6*v^3*w - 1424*m^5*v^4*w + 
     1470*m^4*u*v^4*w - 314*m^3*u^2*v^4*w - 21*m^2*u^3*v^4*w + 
     13*m*u^4*v^4*w - 2*u^5*v^4*w + 182*m^4*v^5*w - 181*m^3*u*v^5*w + 
     47*m^2*u^2*v^5*w - 2*m*u^3*v^5*w - 10*m^3*v^6*w + 11*m^2*u*v^6*w - 
     3*m*u^2*v^6*w + 11520*m^8*w^2 - 25280*m^7*u*w^2 + 18480*m^6*u^2*w^2 - 
     6180*m^5*u^3*w^2 + 980*m^4*u^4*w^2 - 60*m^3*u^5*w^2 - 13216*m^7*v*w^2 + 
     24248*m^6*u*v*w^2 - 12840*m^5*u^2*v*w^2 + 2597*m^4*u^3*v*w^2 - 
     150*m^3*u^4*v*w^2 - 6*m^2*u^5*v*w^2 + 6560*m^6*v^2*w^2 - 
     9634*m^5*u*v^2*w^2 + 3511*m^4*u^2*v^2*w^2 - 310*m^3*u^3*v^2*w^2 - 
     48*m^2*u^4*v^2*w^2 + 8*m*u^5*v^2*w^2 - 1842*m^5*v^3*w^2 + 
     2221*m^4*u*v^3*w^2 - 670*m^3*u^2*v^3*w^2 + 48*m^2*u^3*v^3*w^2 + 
     6*m*u^4*v^3*w^2 - u^5*v^3*w^2 + 292*m^4*v^4*w^2 - 328*m^3*u*v^4*w^2 + 
     116*m^2*u^2*v^4*w^2 - 18*m*u^3*v^4*w^2 + u^4*v^4*w^2 - 20*m^3*v^5*w^2 + 
     24*m^2*u*v^5*w^2 - 10*m*u^2*v^5*w^2 + u^3*v^5*w^2 - 4160*m^7*w^3 + 
     7840*m^6*u*w^3 - 4420*m^5*u^2*w^3 + 1000*m^4*u^3*w^3 - 80*m^3*u^4*w^3 + 
     3400*m^6*v*w^3 - 5476*m^5*u*v*w^3 + 2175*m^4*u^2*v*w^3 - 
     278*m^3*u^3*v*w^3 + 6*m^2*u^4*v*w^3 - 1182*m^5*v^2*w^3 + 
     1608*m^4*u*v^2*w^3 - 516*m^3*u^2*v^2*w^3 + 52*m^2*u^3*v^2*w^3 + 
     228*m^4*v^3*w^3 - 284*m^3*u*v^3*w^3 + 106*m^2*u^2*v^3*w^3 - 
     16*m*u^3*v^3*w^3 + u^4*v^3*w^3 - 20*m^3*v^4*w^3 + 26*m^2*u*v^4*w^3 - 
     12*m*u^2*v^4*w^3 + 2*u^3*v^4*w^3 + 840*m^6*w^4 - 1330*m^5*u*w^4 + 
     520*m^4*u^2*w^4 - 60*m^3*u^3*w^4 - 434*m^5*v*w^4 + 611*m^4*u*v*w^4 - 
     159*m^3*u^2*v*w^4 + 9*m^2*u^3*v*w^4 + 92*m^4*v^2*w^4 - 
     122*m^3*u*v^2*w^4 + 37*m^2*u^2*v^2*w^4 - 3*m*u^3*v^2*w^4 - 
     10*m^3*v^3*w^4 + 14*m^2*u*v^3*w^4 - 6*m*u^2*v^3*w^4 + u^3*v^3*w^4 - 
     90*m^5*w^5 + 116*m^4*u*w^5 - 24*m^3*u^2*w^5 + 22*m^4*v*w^5 - 
     27*m^3*u*v*w^5 + 3*m^2*u^2*v*w^5 - 2*m^3*v^2*w^5 + 3*m^2*u*v^2*w^5 - 
     m*u^2*v^2*w^5 + 4*m^4*w^6 - 4*m^3*u*w^6))/
   (ep*m*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 
     8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 
     12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 
     2*m*u*w^2 + u^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
     17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
     8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
     m^2*w^2 - m*v*w^2)), 0, 0, 0, 
  ((-1 + 2*ep)*(-1 + 3*ep)*(2*m^2 - 4*m*u + u^2 - m*v + 2*u*v - m*w + u*w)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 20*m^3*v + 19*m^2*u*v - 5*m*u^2*v + 
     8*m^2*v^2 - 9*m*u*v^2 + 2*u^2*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
     2*m^2*u*w + 9*m^2*v*w - 6*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
     m*v*w^2))/(ep*(3*m - u - v - w)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 
     8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 
     12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 
     2*m*u*w^2 + u^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
     17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
     8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
     m^2*w^2 - m*v*w^2)), 
  -1/2*(v*(2*m^2 - 4*m*u + u^2 - m*v + 2*u*v - m*w + u*w)*
     (304*m^4 - 176*m^3*u + 25*m^2*u^2 - 260*m^3*v + 181*m^2*u*v - 
      35*m*u^2*v + 74*m^2*v^2 - 63*m*u*v^2 + 8*u^2*v^2 - 7*m*v^3 + 7*u*v^3 - 
      176*m^3*w + 50*m^2*u*w + 99*m^2*v*w - 42*m*u*v*w - 14*m*v^2*w + 
      7*u*v^2*w + 25*m^2*w^2 - 7*m*v*w^2))/((3*m - u - v - w)*
     (16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
      2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
      2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(2*m^2 - 4*m*u + u^2 - m*v + 2*u*v - m*w + u*w)*
     (16*m^4 - 8*m^3*u + m^2*u^2 + 4*m^3*v - 7*m^2*u*v + m*u^2*v - 
      6*m^2*v^2 + 5*m*u*v^2 + m*v^3 - u*v^3 - 8*m^3*w + 2*m^2*u*w - 
      5*m^2*v*w + 2*m*u*v*w + 2*m*v^2*w - u*v^2*w + m^2*w^2 + m*v*w^2))/
    (ep*(3*m - u - v - w)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 
      8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 
      10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + 
      u^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
      3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
      2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
      m*v*w^2))), (u*(5120*m^9 - 7680*m^8*u + 4736*m^7*u^2 - 1536*m^6*u^3 + 
     276*m^5*u^4 - 26*m^4*u^5 + m^3*u^6 - 8832*m^8*v + 3616*m^7*u*v + 
     5624*m^6*u^2*v - 5210*m^5*u^3*v + 1753*m^4*u^4*v - 270*m^3*u^5*v + 
     16*m^2*u^6*v + 7040*m^7*v^2 + 3088*m^6*u*v^2 - 10316*m^5*u^2*v^2 + 
     5980*m^4*u^3*v^2 - 1526*m^3*u^4*v^2 + 186*m^2*u^5*v^2 - 9*m*u^6*v^2 - 
     3400*m^6*v^3 - 1986*m^5*u*v^3 + 4232*m^4*u^2*v^3 - 1893*m^3*u^3*v^3 + 
     353*m^2*u^4*v^3 - 25*m*u^5*v^3 + 1008*m^5*v^4 + 149*m^4*u*v^4 - 
     594*m^3*u^2*v^4 + 247*m^2*u^3*v^4 - 43*m*u^4*v^4 + 3*u^5*v^4 - 
     164*m^4*v^5 + 80*m^3*u*v^5 + 16*m^2*u^2*v^5 - 17*m*u^3*v^5 + 3*u^4*v^5 + 
     11*m^3*v^6 - 12*m^2*u*v^6 + m*u^2*v^6 - 5760*m^8*w + 7200*m^7*u*w - 
     3560*m^6*u^2*w + 870*m^5*u^3*w - 105*m^4*u^4*w + 5*m^3*u^5*w + 
     6624*m^7*v*w + 1504*m^6*u*v*w - 7134*m^5*u^2*v*w + 3798*m^4*u^3*v*w - 
     785*m^3*u^4*v*w + 58*m^2*u^5*v*w - 4312*m^6*v^2*w - 4390*m^5*u*v^2*w + 
     6853*m^4*u^2*v^2*w - 2731*m^3*u^3*v^2*w + 444*m^2*u^4*v^2*w - 
     26*m*u^5*v^2*w + 1926*m^5*v^3*w + 908*m^4*u*v^3*w - 1669*m^3*u^2*v^3*w + 
     603*m^2*u^3*v^3*w - 80*m*u^4*v^3*w + 3*u^5*v^3*w - 465*m^4*v^4*w + 
     173*m^3*u*v^4*w + 74*m^2*u^2*v^4*w - 40*m*u^3*v^4*w + 4*u^4*v^4*w + 
     43*m^3*v^5*w - 46*m^2*u*v^5*w + 14*m*u^2*v^5*w - u^3*v^5*w + 
     2464*m^7*w^2 - 2512*m^6*u*w^2 + 954*m^5*u^2*w^2 - 160*m^4*u^3*w^2 + 
     10*m^3*u^4*w^2 - 1400*m^6*v*w^2 - 2266*m^5*u*v*w^2 + 
     2641*m^4*u^2*v*w^2 - 813*m^3*u^3*v*w^2 + 79*m^2*u^4*v*w^2 + 
     870*m^5*v^2*w^2 + 1409*m^4*u*v^2*w^2 - 1306*m^3*u^2*v^2*w^2 + 
     321*m^2*u^3*v^2*w^2 - 24*m*u^4*v^2*w^2 - 412*m^4*v^3*w^2 + 
     49*m^3*u*v^3*w^2 + 101*m^2*u^2*v^3*w^2 - 26*m*u^3*v^3*w^2 + 
     u^4*v^3*w^2 + 62*m^3*v^4*w^2 - 65*m^2*u*v^4*w^2 + 26*m*u^2*v^4*w^2 - 
     3*u^3*v^4*w^2 - 488*m^6*w^3 + 402*m^5*u*w^3 - 110*m^4*u^2*w^3 + 
     10*m^3*u^3*w^3 - 6*m^5*v*w^3 + 620*m^4*u*v*w^3 - 352*m^3*u^2*v*w^3 + 
     49*m^2*u^3*v*w^3 - 86*m^4*v^2*w^3 - 100*m^3*u*v^2*w^3 + 
     56*m^2*u^2*v^2*w^3 - 6*m*u^3*v^2*w^3 + 38*m^3*v^3*w^3 - 
     39*m^2*u*v^3*w^3 + 14*m*u^2*v^3*w^3 - 2*u^3*v^3*w^3 + 42*m^5*w^4 - 
     30*m^4*u*w^4 + 5*m^3*u^2*w^4 + 24*m^4*v*w^4 - 55*m^3*u*v*w^4 + 
     13*m^2*u^2*v*w^4 + 7*m^3*v^2*w^4 - 7*m^2*u*v^2*w^4 + m*u^2*v^2*w^4 - 
     m^4*w^5 + m^3*u*w^5 - m^3*v*w^5 + m^2*u*v*w^5))/
   (2*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
     2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
     2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(2*m^2 - 4*m*u + u^2 - m*v + 2*u*v - m*w + u*w))/
    (ep*(3*m - u - v - w)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 
      8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 
      10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + 
      u^2*w^2))), (64*m^6 - 224*m^5*u + 260*m^4*u^2 - 124*m^3*u^3 + 
    26*m^2*u^4 - 2*m*u^5 - 64*m^5*v + 192*m^4*u*v - 204*m^3*u^2*v + 
    72*m^2*u^3*v - 8*m*u^4*v + 20*m^4*v^2 - 38*m^3*u*v^2 + 46*m^2*u^2*v^2 - 
    13*m*u^3*v^2 + u^4*v^2 - 2*m^3*v^3 - 3*m^2*u*v^3 - 3*m*u^2*v^3 + 
    u^3*v^3 + m*u*v^4 - 64*m^5*w + 208*m^4*u*w - 184*m^3*u^2*w + 
    58*m^2*u^3*w - 6*m*u^4*w + 40*m^4*v*w - 128*m^3*u*v*w + 104*m^2*u^2*v*w - 
    23*m*u^3*v*w + u^4*v*w - 6*m^3*v^2*w + 16*m^2*u*v^2*w - 13*m*u^2*v^2*w + 
    3*u^3*v^2*w + m*u*v^3*w - u^2*v^3*w + 20*m^4*w^2 - 62*m^3*u*w^2 + 
    38*m^2*u^2*w^2 - 6*m*u^3*w^2 - 6*m^3*v*w^2 + 25*m^2*u*v*w^2 - 
    16*m*u^2*v*w^2 + 2*u^3*v*w^2 - m*u*v^2*w^2 - 2*m^3*w^3 + 6*m^2*u*w^3 - 
    2*m*u^2*w^3 - m*u*v*w^3 + u^2*v*w^3)/(2*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 
     8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 
     12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 
     2*m*u*w^2 + u^2*w^2)), 
  ((-1 + 2*ep)^2*(2*m^2 - 4*m*u + u^2 - m*v + 2*u*v - m*w + u*w))/
   (ep*(3*m - u - v - w)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 
     8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 
     10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + 
     u^2*w^2)), ((-1 + 2*ep)*(-1 + 3*ep)*(2*m^2 - 4*m*u + u^2 - m*v + 2*u*v - 
     m*w + u*w))/(ep*(3*m - u - v - w)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 
     8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 
     12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 
     2*m*u*w^2 + u^2*w^2)), 
  -1/2*(128*m^6 - 96*m^5*u + 24*m^4*u^2 - 2*m^3*u^3 - 128*m^5*v - 
     64*m^4*u*v + 112*m^3*u^2*v - 50*m^2*u^3*v + 11*m*u^4*v - u^5*v + 
     40*m^4*v^2 + 118*m^3*u*v^2 - 75*m^2*u^2*v^2 + 15*m*u^3*v^2 - u^4*v^2 - 
     4*m^3*v^3 - 40*m^2*u*v^3 + 11*m*u^2*v^3 + 4*m*u*v^4 - 96*m^5*w + 
     48*m^4*u*w - 6*m^3*u^2*w + 64*m^4*v*w + 48*m^3*u*v*w - 37*m^2*u^2*v*w + 
     9*m*u^3*v*w - u^4*v*w - 10*m^3*v^2*w - 49*m^2*u*v^2*w + 21*m*u^2*v^2*w - 
     2*u^3*v^2*w + 9*m*u*v^3*w - 4*u^2*v^3*w + 24*m^4*w^2 - 6*m^3*u*w^2 - 
     8*m^3*v*w^2 - 5*m^2*u*v*w^2 - 3*m*u^2*v*w^2 + u^3*v*w^2 + 
     4*m*u*v^2*w^2 - u^2*v^2*w^2 - 2*m^3*w^3 - m*u*v*w^3 + u^2*v*w^3)/
    ((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
      2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
      2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)), 
  (2*(-1 + 2*ep)^2*v*(2*m^2 - 4*m*u + u^2 - m*v + 2*u*v - m*w + u*w)*
    (16*m^3 - 12*m^2*u + 2*m*u^2 - 8*m^2*v + 5*m*u*v + m*v^2 - u*v^2 - 
     8*m^2*w + 3*m*u*w + 2*m*v*w - u*v*w + m*w^2))/
   (ep*(3*m - u - v - w)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 
     8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 
     10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + 
     u^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 
     3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 
     2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - 
     m*v*w^2)), 0, 0, 0, -((v*(2*m^2 - 4*m*u + u^2 - m*v + 2*u*v - m*w + u*w)*
     (32*m^4 - 20*m^3*u + 3*m^2*u^2 - 32*m^3*v + 21*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 7*m*u*v^2 - m*v^3 + u*v^3 - 20*m^3*w + 6*m^2*u*w + 
      13*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 3*m^2*w^2 - m*v*w^2))/
    ((16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
      2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
      2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2))), 
  -1/2*(4096*ep*m^11 - 9216*ep*m^10*u + 8704*ep*m^9*u^2 - 4480*ep*m^8*u^3 + 
     1360*ep*m^7*u^4 - 244*ep*m^6*u^5 + 24*ep*m^5*u^6 - ep*m^4*u^7 - 
     8192*ep*m^10*v - 768*m^9*u*v + 10752*ep*m^9*u*v + 2368*m^8*u^2*v + 
     2752*ep*m^8*u^2*v - 2384*m^7*u^3*v - 10128*ep*m^7*u^3*v + 
     1148*m^6*u^4*v + 6196*ep*m^6*u^4*v - 292*m^5*u^5*v - 1741*ep*m^5*u^5*v + 
     38*m^4*u^6*v + 239*ep*m^4*u^6*v - 2*m^3*u^7*v - 13*ep*m^3*u^7*v + 
     5632*ep*m^9*v^2 + 1600*m^8*u*v^2 + 2432*ep*m^8*u*v^2 - 
     4800*m^7*u^2*v^2 - 27184*ep*m^7*u^2*v^2 + 4404*m^6*u^3*v^2 + 
     28896*ep*m^6*u^3*v^2 - 1882*m^5*u^4*v^2 - 13461*ep*m^5*u^4*v^2 + 
     416*m^4*u^5*v^2 + 3265*ep*m^4*u^5*v^2 - 46*m^3*u^6*v^2 - 
     408*ep*m^3*u^6*v^2 + 2*m^2*u^7*v^2 + 21*ep*m^2*u^7*v^2 - 
     1536*ep*m^8*v^3 - 1264*m^7*u*v^3 - 7472*ep*m^7*u*v^3 + 
     3636*m^6*u^2*v^3 + 24316*ep*m^6*u^2*v^3 - 2894*m^5*u^3*v^3 - 
     20444*ep*m^5*u^3*v^3 + 1004*m^4*u^4*v^3 + 7741*ep*m^4*u^4*v^3 - 
     162*m^3*u^5*v^3 - 1455*ep*m^3*u^5*v^3 + 10*m^2*u^6*v^3 + 
     124*ep*m^2*u^6*v^3 - 3*ep*m*u^7*v^3 + 16*ep*m^7*v^4 + 476*m^6*u*v^4 + 
     3764*ep*m^6*u*v^4 - 1294*m^5*u^2*v^4 - 9229*ep*m^5*u^2*v^4 + 
     838*m^4*u^3*v^4 + 6337*ep*m^4*u^3*v^4 - 208*m^3*u^4*v^4 - 
     1879*ep*m^3*u^4*v^4 + 18*m^2*u^5*v^4 + 251*ep*m^2*u^5*v^4 - 
     12*ep*m*u^6*v^4 + 80*ep*m^6*v^5 - 86*m^5*u*v^5 - 837*ep*m^5*u*v^5 + 
     218*m^4*u^2*v^5 + 1697*ep*m^4*u^2*v^5 - 104*m^3*u^3*v^5 - 
     929*ep*m^3*u^3*v^5 + 14*m^2*u^4*v^5 + 209*ep*m^2*u^4*v^5 - 
     21*ep*m*u^5*v^5 + ep*u^6*v^5 - 16*ep*m^5*v^6 + 6*m^4*u*v^6 + 
     85*ep*m^4*u*v^6 - 14*m^3*u^2*v^6 - 138*ep*m^3*u^2*v^6 + 4*m^2*u^3*v^6 + 
     58*ep*m^2*u^3*v^6 - 10*ep*m*u^4*v^6 + ep*u^5*v^6 + ep*m^4*v^7 - 
     3*ep*m^3*u*v^7 + 3*ep*m^2*u^2*v^7 - ep*m*u^3*v^7 - 6144*ep*m^10*w + 
     12544*ep*m^9*u*w - 10240*ep*m^8*u^2*w + 4320*ep*m^7*u^3*w - 
     1000*ep*m^6*u^4*w + 121*ep*m^5*u^5*w - 6*ep*m^4*u^6*w + 
     9472*ep*m^9*v*w + 1216*m^8*u*v*w - 8320*ep*m^8*u*v*w - 
     3136*m^7*u^2*v*w - 9200*ep*m^7*u^2*v*w + 2524*m^6*u^3*v*w + 
     12496*ep*m^6*u^3*v*w - 910*m^5*u^4*v*w - 5196*ep*m^5*u^4*v*w + 
     154*m^4*u^5*v*w + 937*ep*m^4*u^5*v*w - 10*m^3*u^6*v*w - 
     63*ep*m^3*u^6*v*w - 4352*ep*m^8*v^2*w - 2016*m^7*u*v^2*w - 
     8720*ep*m^7*u*v^2*w + 5096*m^6*u^2*v^2*w + 32512*ep*m^6*u^2*v^2*w - 
     3740*m^5*u^3*v^2*w - 25959*ep*m^5*u^3*v^2*w + 1200*m^4*u^4*v^2*w + 
     8968*ep*m^4*u^4*v^2*w - 178*m^3*u^5*v^2*w - 1461*ep*m^3*u^5*v^2*w + 
     10*m^2*u^6*v^2*w + 93*ep*m^2*u^6*v^2*w + 288*ep*m^7*v^3*w + 
     1180*m^6*u*v^3*w + 9272*ep*m^6*u*v^3*w - 2898*m^5*u^2*v^3*w - 
     21335*ep*m^5*u^2*v^3*w + 1866*m^4*u^3*v^3*w + 14200*ep*m^4*u^3*v^3*w - 
     496*m^3*u^4*v^3*w - 4113*ep*m^3*u^4*v^3*w + 56*m^2*u^5*v^3*w + 
     537*ep*m^2*u^5*v^3*w - 2*m*u^6*v^3*w - 25*ep*m*u^6*v^3*w + 
     296*ep*m^6*v^4*w - 292*m^5*u*v^4*w - 3040*ep*m^5*u*v^4*w + 
     694*m^4*u^2*v^4*w + 5724*ep*m^4*u^2*v^4*w - 382*m^3*u^3*v^4*w - 
     3265*ep*m^3*u^3*v^4*w + 80*m^2*u^4*v^4*w + 780*ep*m^2*u^4*v^4*w - 
     6*m*u^5*v^4*w - 74*ep*m*u^5*v^4*w + ep*u^6*v^4*w - 79*ep*m^5*v^5*w + 
     26*m^4*u*v^5*w + 413*ep*m^4*u*v^5*w - 60*m^3*u^2*v^5*w - 
     645*ep*m^3*u^2*v^5*w + 28*m^2*u^3*v^5*w + 321*ep*m^2*u^3*v^5*w - 
     4*m*u^4*v^5*w - 62*ep*m*u^4*v^5*w + 4*ep*u^5*v^5*w + 6*ep*m^4*v^6*w - 
     19*ep*m^3*u*v^6*w + 21*ep*m^2*u^2*v^6*w - 9*ep*m*u^3*v^6*w + 
     ep*u^4*v^6*w + 3840*ep*m^9*w^2 - 7040*ep*m^8*u*w^2 + 
     4800*ep*m^7*u^2*w^2 - 1560*ep*m^6*u^3*w^2 + 245*ep*m^5*u^4*w^2 - 
     15*ep*m^4*u^5*w^2 - 4096*ep*m^8*v*w^2 - 752*m^7*u*v*w^2 + 
     1184*ep*m^7*u*v*w^2 + 1604*m^6*u^2*v*w^2 + 6932*ep*m^6*u^2*v*w^2 - 
     978*m^5*u^3*v*w^2 - 5383*ep*m^5*u^3*v*w^2 + 236*m^4*u^4*v*w^2 + 
     1402*ep*m^4*u^4*v*w^2 - 20*m^3*u^5*v*w^2 - 123*ep*m^3*u^5*v*w^2 + 
     768*ep*m^7*v^2*w^2 + 932*m^6*u*v^2*w^2 + 6464*ep*m^6*u*v^2*w^2 - 
     1974*m^5*u^2*v^2*w^2 - 14125*ep*m^5*u^2*v^2*w^2 + 1100*m^4*u^3*v^2*w^2 + 
     8181*ep*m^4*u^3*v^2*w^2 - 238*m^3*u^4*v^2*w^2 - 
     1891*ep*m^3*u^4*v^2*w^2 + 18*m^2*u^5*v^2*w^2 + 157*ep*m^2*u^5*v^2*w^2 + 
     384*ep*m^6*v^3*w^2 - 360*m^5*u*v^3*w^2 - 3863*ep*m^5*u*v^3*w^2 + 
     760*m^4*u^2*v^3*w^2 + 6443*ep*m^4*u^2*v^3*w^2 - 382*m^3*u^3*v^3*w^2 - 
     3273*ep*m^3*u^3*v^3*w^2 + 70*m^2*u^4*v^3*w^2 + 659*ep*m^2*u^4*v^3*w^2 - 
     4*m*u^5*v^3*w^2 - 46*ep*m*u^5*v^3*w^2 - 155*ep*m^5*v^4*w^2 + 
     44*m^4*u*v^4*w^2 + 760*ep*m^4*u*v^4*w^2 - 94*m^3*u^2*v^4*w^2 - 
     1061*ep*m^3*u^2*v^4*w^2 + 44*m^2*u^3*v^4*w^2 + 491*ep*m^2*u^3*v^4*w^2 - 
     6*m*u^4*v^4*w^2 - 82*ep*m*u^4*v^4*w^2 + 3*ep*u^5*v^4*w^2 + 
     15*ep*m^4*v^5*w^2 - 47*ep*m^3*u*v^5*w^2 + 49*ep*m^2*u^2*v^5*w^2 - 
     20*ep*m*u^3*v^5*w^2 + 3*ep*u^4*v^5*w^2 - 1280*ep*m^8*w^3 + 
     2080*ep*m^7*u*w^3 - 1120*ep*m^6*u^2*w^3 + 250*ep*m^5*u^3*w^3 - 
     20*ep*m^4*u^4*w^3 + 736*ep*m^7*v*w^3 + 228*m^6*u*v*w^3 + 
     616*ep*m^6*u*v*w^3 - 394*m^5*u^2*v*w^3 - 2153*ep*m^5*u^2*v*w^3 + 
     164*m^4*u^3*v*w^3 + 975*ep*m^4*u^3*v*w^3 - 20*m^3*u^4*v*w^3 - 
     122*ep*m^3*u^4*v*w^3 + 176*ep*m^6*v^2*w^3 - 188*m^5*u*v^2*w^3 - 
     1925*ep*m^5*u*v^2*w^3 + 330*m^4*u^2*v^2*w^3 + 2720*ep*m^4*u^2*v^2*w^3 - 
     126*m^3*u^3*v^2*w^3 - 1042*ep*m^3*u^3*v^2*w^3 + 14*m^2*u^4*v^2*w^3 + 
     123*ep*m^2*u^4*v^2*w^3 - 150*ep*m^5*v^3*w^3 + 36*m^4*u*v^3*w^3 + 
     651*ep*m^4*u*v^3*w^3 - 66*m^3*u^2*v^3*w^3 - 754*ep*m^3*u^2*v^3*w^3 + 
     24*m^2*u^3*v^3*w^3 + 270*ep*m^2*u^3*v^3*w^3 - 2*m*u^4*v^3*w^3 - 
     29*ep*m*u^4*v^3*w^3 + 20*ep*m^4*v^4*w^3 - 58*ep*m^3*u*v^4*w^3 + 
     51*ep*m^2*u^2*v^4*w^3 - 17*ep*m*u^3*v^4*w^3 + 2*ep*u^4*v^4*w^3 + 
     240*ep*m^7*w^4 - 340*ep*m^6*u*w^4 + 130*ep*m^5*u^2*w^4 - 
     15*ep*m^4*u^3*w^4 - 16*ep*m^6*v*w^4 - 34*m^5*u*v*w^4 - 
     236*ep*m^5*u*v*w^4 + 46*m^4*u^2*v*w^4 + 298*ep*m^4*u^2*v*w^4 - 
     10*m^3*u^3*v*w^4 - 63*ep*m^3*u^3*v*w^4 - 70*ep*m^5*v^2*w^4 + 
     14*m^4*u*v^2*w^4 + 248*ep*m^4*u*v^2*w^4 - 20*m^3*u^2*v^2*w^4 - 
     215*ep*m^3*u^2*v^2*w^4 + 4*m^2*u^3*v^2*w^4 + 42*ep*m^2*u^3*v^2*w^4 + 
     15*ep*m^4*v^3*w^4 - 37*ep*m^3*u*v^3*w^4 + 24*ep*m^2*u^2*v^3*w^4 - 
     5*ep*m*u^3*v^3*w^4 - 24*ep*m^6*w^5 + 29*ep*m^5*u*w^5 - 
     6*ep*m^4*u^2*w^5 - 11*ep*m^5*v*w^5 + 2*m^4*u*v*w^5 + 28*ep*m^4*u*v*w^5 - 
     2*m^3*u^2*v*w^5 - 15*ep*m^3*u^2*v*w^5 + 6*ep*m^4*v^2*w^5 - 
     11*ep*m^3*u*v^2*w^5 + 4*ep*m^2*u^2*v^2*w^5 + ep*m^5*w^6 - ep*m^4*u*w^6 + 
     ep*m^4*v*w^6 - ep*m^3*u*v*w^6)/(ep*(3*m - u - v - w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 
      8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 
      12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 
      2*m*u*w^2 + u^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
      17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
      8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
      m^2*w^2 - m*v*w^2)), 
  -((m*v*(2*m^2 - 4*m*u + u^2 - m*v + 2*u*v - m*w + u*w)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
      m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
      2*m*u*v*w + m^2*w^2))/(ep*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + 
      u^4 - 8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 
      12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 
      2*m*u*w^2 + u^2*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 
      17*m^2*u*v - 3*m*u^2*v + 10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 
      8*m^3*w + 2*m^2*u*w + 11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
      m^2*w^2 - m*v*w^2))), ((4*m - u)*u*(3*m - u - v - w)*
    (128*m^7 - 96*m^6*u + 24*m^5*u^2 - 2*m^4*u^3 - 256*m^6*v + 80*m^5*u*v + 
     52*m^4*u^2*v - 26*m^3*u^3*v + 3*m^2*u^4*v + 200*m^5*v^2 - 18*m^4*u*v^2 - 
     65*m^3*u^2*v^2 + 25*m^2*u^3*v^2 - 3*m*u^4*v^2 - 76*m^4*v^3 + 
     13*m^3*u*v^3 + 15*m^2*u^2*v^3 - 5*m*u^3*v^3 + 14*m^3*v^4 - 7*m^2*u*v^4 - 
     m*u^2*v^4 + u^3*v^4 - m^2*v^5 + m*u*v^5 - 96*m^6*w + 48*m^5*u*w - 
     6*m^4*u^2*w + 144*m^5*v*w - 4*m^4*u*v*w - 35*m^3*u^2*v*w + 
     7*m^2*u^3*v*w - 98*m^4*v^2*w + 17*m^3*u*v^2*w + 13*m^2*u^2*v^2*w - 
     3*m*u^3*v^2*w + 29*m^3*v^3*w - 15*m^2*u*v^3*w - m*u^2*v^3*w + 
     u^3*v^3*w - 3*m^2*v^4*w + 3*m*u*v^4*w - u^2*v^4*w + 24*m^5*w^2 - 
     6*m^4*u*w^2 - 24*m^4*v*w^2 - 8*m^3*u*v*w^2 + 5*m^2*u^2*v*w^2 + 
     16*m^3*v^2*w^2 - 7*m^2*u*v^2*w^2 + m*u^2*v^2*w^2 - 3*m^2*v^3*w^2 + 
     3*m*u*v^3*w^2 - u^2*v^3*w^2 - 2*m^4*w^3 + m^3*v*w^3 + m^2*u*v*w^3 - 
     m^2*v^2*w^3 + m*u*v^2*w^3))/((16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
     2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
     2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  (m*(2048*m^10 - 7168*m^9*u + 8960*m^8*u^2 - 5632*m^7*u^3 + 1992*m^6*u^4 - 
     404*m^5*u^5 + 44*m^4*u^6 - 2*m^3*u^7 - 8192*m^9*v + 27648*m^8*u*v - 
     32960*m^7*u^2*v + 19680*m^6*u^3*v - 6620*m^5*u^4*v + 1284*m^4*u^5*v - 
     135*m^3*u^6*v + 6*m^2*u^7*v + 11008*m^8*v^2 - 35488*m^7*u*v^2 + 
     38880*m^6*u^2*v^2 - 20366*m^5*u^3*v^2 + 5629*m^4*u^4*v^2 - 
     798*m^3*u^5*v^2 + 46*m^2*u^6*v^2 - 7296*m^7*v^3 + 22400*m^6*u*v^3 - 
     22304*m^5*u^2*v^3 + 9862*m^4*u^3*v^3 - 2090*m^3*u^4*v^3 + 
     194*m^2*u^5*v^3 - 5*m*u^6*v^3 + 2696*m^6*v^4 - 7894*m^5*u*v^4 + 
     7114*m^4*u^2*v^4 - 2531*m^3*u^3*v^4 + 375*m^2*u^4*v^4 - 19*m*u^5*v^4 - 
     568*m^5*v^5 + 1595*m^4*u*v^5 - 1296*m^3*u^2*v^5 + 339*m^2*u^3*v^5 - 
     31*m*u^4*v^5 + u^5*v^5 + 64*m^4*v^6 - 174*m^3*u*v^6 + 126*m^2*u^2*v^6 - 
     19*m*u^3*v^6 + u^4*v^6 - 3*m^3*v^7 + 8*m^2*u*v^7 - 5*m*u^2*v^7 - 
     3584*m^9*w + 11136*m^8*u*w - 11616*m^7*u^2*w + 5800*m^6*u^3*w - 
     1524*m^5*u^4*w + 204*m^4*u^5*w - 11*m^3*u^6*w + 13568*m^8*v*w - 
     40448*m^7*u*v*w + 39968*m^6*u^2*v*w - 18804*m^5*u^3*v*w + 
     4650*m^4*u^4*v*w - 587*m^3*u^5*v*w + 30*m^2*u^6*v*w - 15552*m^7*v^2*w + 
     44696*m^6*u*v^2*w - 40442*m^5*u^2*v^2*w + 16488*m^4*u^3*v^2*w - 
     3247*m^3*u^4*v^2*w + 274*m^2*u^5*v^2*w - 5*m*u^6*v^2*w + 
     8288*m^6*v^3*w - 23048*m^5*u*v^3*w + 19071*m^4*u^2*v^3*w - 
     6556*m^3*u^3*v^3*w + 971*m^2*u^4*v^3*w - 49*m*u^5*v^3*w - 
     2294*m^5*v^4*w + 6217*m^4*u*v^4*w - 4755*m^3*u^2*v^4*w + 
     1340*m^2*u^3*v^4*w - 135*m*u^4*v^4*w + 2*u^5*v^4*w + 321*m^4*v^5*w - 
     857*m^3*u*v^5*w + 616*m^2*u^2*v^5*w - 135*m*u^3*v^5*w + 7*u^4*v^5*w - 
     18*m^3*v^6*w + 48*m^2*u*v^6*w - 33*m*u^2*v^6*w + 5*u^3*v^6*w + 
     2560*m^8*w^2 - 6944*m^7*u*w^2 + 5824*m^6*u^2*w^2 - 2170*m^5*u^3*w^2 + 
     377*m^4*u^4*w^2 - 25*m^3*u^5*w^2 - 9216*m^7*v*w^2 + 23744*m^6*u*v*w^2 - 
     18712*m^5*u^2*v*w^2 + 6502*m^4*u^3*v*w^2 - 1047*m^3*u^4*v*w^2 + 
     64*m^2*u^5*v*w^2 + 8688*m^6*v^2*w^2 - 21912*m^5*u*v^2*w^2 + 
     15894*m^4*u^2*v^2*w^2 - 4776*m^3*u^3*v^2*w^2 + 599*m^2*u^4*v^2*w^2 - 
     22*m*u^5*v^2*w^2 - 3496*m^5*v^3*w^2 + 8737*m^4*u*v^3*w^2 - 
     5923*m^3*u^2*v^3*w^2 + 1506*m^2*u^3*v^3*w^2 - 132*m*u^4*v^3*w^2 + 
     u^5*v^3*w^2 + 645*m^4*v^4*w^2 - 1618*m^3*u*v^4*w^2 + 
     1059*m^2*u^2*v^4*w^2 - 226*m*u^3*v^4*w^2 + 11*u^4*v^4*w^2 - 
     45*m^3*v^5*w^2 + 115*m^2*u*v^5*w^2 - 76*m*u^2*v^5*w^2 + 14*u^3*v^5*w^2 - 
     960*m^7*w^3 + 2216*m^6*u*w^3 - 1406*m^5*u^2*w^3 + 348*m^4*u^3*w^3 - 
     30*m^3*u^4*w^3 + 3296*m^6*v*w^3 - 7136*m^5*u*v*w^3 + 
     4219*m^4*u^2*v*w^3 - 961*m^3*u^3*v*w^3 + 75*m^2*u^4*v*w^3 - 
     2404*m^5*v^2*w^3 + 5235*m^4*u*v^2*w^3 - 2914*m^3*u^2*v^2*w^3 + 
     586*m^2*u^3*v^2*w^3 - 36*m*u^4*v^2*w^3 + 650*m^4*v^3*w^3 - 
     1453*m^3*u*v^3*w^3 + 793*m^2*u^2*v^3*w^3 - 136*m*u^3*v^3*w^3 + 
     5*u^4*v^3*w^3 - 60*m^3*v^4*w^3 + 140*m^2*u*v^4*w^3 - 80*m*u^2*v^4*w^3 + 
     13*u^3*v^4*w^3 + 200*m^6*w^4 - 378*m^5*u*w^4 + 162*m^4*u^2*w^4 - 
     20*m^3*u^3*w^4 - 656*m^5*v*w^4 + 1152*m^4*u*v*w^4 - 457*m^3*u^2*v*w^4 + 
     51*m^2*u^3*v*w^4 + 330*m^4*v^2*w^4 - 611*m^3*u*v^2*w^4 + 
     243*m^2*u^2*v^2*w^4 - 26*m*u^3*v^2*w^4 - 45*m^3*v^3*w^4 + 
     90*m^2*u*v^3*w^4 - 39*m*u^2*v^3*w^4 + 4*u^3*v^3*w^4 - 22*m^5*w^5 + 
     32*m^4*u*w^5 - 7*m^3*u^2*w^5 + 69*m^4*v*w^5 - 94*m^3*u*v*w^5 + 
     19*m^2*u^2*v*w^5 - 18*m^3*v^2*w^5 + 28*m^2*u*v^2*w^5 - 7*m*u^2*v^2*w^5 + 
     m^4*w^6 - m^3*u*w^6 - 3*m^3*v*w^6 + 3*m^2*u*v*w^6))/
   (2*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
     2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
     2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
     10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
     11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 
  -1/2*(m*(8192*m^10 - 22528*m^9*u + 23552*m^8*u^2 - 12800*m^7*u^3 + 
      4000*m^6*u^4 - 728*m^5*u^5 + 72*m^4*u^6 - 3*m^3*u^7 - 18432*m^9*v + 
      44032*m^8*u*v - 38208*m^7*u^2*v + 16432*m^6*u^3*v - 3796*m^5*u^4*v + 
      453*m^4*u^5*v - 22*m^3*u^6*v + 17408*m^8*v^2 - 35328*m^7*u*v^2 + 
      24608*m^6*u^2*v^2 - 7744*m^5*u^3*v^2 + 930*m^4*u^4*v^2 + 
      84*m^3*u^5*v^2 - 36*m^2*u^6*v^2 + 3*m*u^7*v^2 - 8960*m^7*v^3 + 
      15232*m^6*u*v^3 - 8496*m^5*u^2*v^3 + 1986*m^4*u^3*v^3 - 
      77*m^3*u^4*v^3 - 51*m^2*u^5*v^3 + 7*m*u^6*v^3 + 2720*m^6*v^4 - 
      3864*m^5*u*v^4 + 1787*m^4*u^2*v^4 - 350*m^3*u^3*v^4 - 3*m^2*u^4*v^4 + 
      11*m*u^5*v^4 - u^6*v^4 - 488*m^5*v^5 + 588*m^4*u*v^5 - 
      230*m^3*u^2*v^5 + 36*m^2*u^3*v^5 + 3*m*u^4*v^5 - u^5*v^5 + 48*m^4*v^6 - 
      51*m^3*u*v^6 + 14*m^2*u^2*v^6 - m*u^3*v^6 - 2*m^3*v^7 + 2*m^2*u*v^7 - 
      13312*m^9*w + 32512*m^8*u*w - 28800*m^7*u^2*w + 12640*m^6*u^3*w - 
      2980*m^5*u^4*w + 363*m^4*u^5*w - 18*m^3*u^6*w + 24832*m^8*v*w - 
      53376*m^7*u*v*w + 39552*m^6*u^2*v*w - 13896*m^5*u^3*v*w + 
      2479*m^4*u^4*v*w - 209*m^3*u^5*v*w + 6*m^2*u^6*v*w - 19264*m^7*v^2*w + 
      36224*m^6*u*v^2*w - 22672*m^5*u^2*v^2*w + 6455*m^4*u^3*v^2*w - 
      799*m^3*u^4*v^2*w + 8*m^2*u^5*v^2*w + 5*m*u^6*v^2*w + 7920*m^6*v^3*w - 
      13068*m^5*u*v^3*w + 7204*m^4*u^2*v^3*w - 1782*m^3*u^3*v^3*w + 
      164*m^2*u^4*v^3*w + 5*m*u^5*v^3*w - u^6*v^3*w - 1816*m^5*v^4*w + 
      2666*m^4*u*v^4*w - 1359*m^3*u^2*v^4*w + 303*m^2*u^3*v^4*w - 
      23*m*u^4*v^4*w - u^5*v^4*w + 220*m^4*v^5*w - 295*m^3*u*v^5*w + 
      138*m^2*u^2*v^5*w - 25*m*u^3*v^5*w + 2*u^4*v^5*w - 11*m^3*v^6*w + 
      14*m^2*u*v^6*w - 5*m*u^2*v^6*w + 8960*m^8*w^2 - 19200*m^7*u*w^2 + 
      13920*m^6*u^2*w^2 - 4640*m^5*u^3*w^2 + 735*m^4*u^4*w^2 - 
      45*m^3*u^5*w^2 - 13504*m^7*v*w^2 + 26016*m^6*u*v*w^2 - 
      16000*m^5*u^2*v*w^2 + 4361*m^4*u^3*v*w^2 - 544*m^3*u^4*v*w^2 + 
      25*m^2*u^5*v*w^2 + 8320*m^6*v^2*w^2 - 14684*m^5*u*v^2*w^2 + 
      8202*m^4*u^2*v^2*w^2 - 2031*m^3*u^3*v^2*w^2 + 217*m^2*u^4*v^2*w^2 - 
      6*m*u^5*v^2*w^2 - 2588*m^5*v^3*w^2 + 4262*m^4*u*v^3*w^2 - 
      2302*m^3*u^2*v^3*w^2 + 532*m^2*u^3*v^3*w^2 - 46*m*u^4*v^3*w^2 + 
      403*m^4*v^4*w^2 - 631*m^3*u*v^4*w^2 + 341*m^2*u^2*v^4*w^2 - 
      74*m*u^3*v^4*w^2 + 5*u^4*v^4*w^2 - 25*m^3*v^5*w^2 + 38*m^2*u*v^5*w^2 - 
      20*m*u^2*v^5*w^2 + 3*u^3*v^5*w^2 - 3200*m^7*w^3 + 5920*m^6*u*w^3 - 
      3320*m^5*u^2*w^3 + 750*m^4*u^3*w^3 - 60*m^3*u^4*w^3 + 3760*m^6*v*w^3 - 
      6456*m^5*u*v*w^3 + 3137*m^4*u^2*v*w^3 - 599*m^3*u^3*v*w^3 + 
      40*m^2*u^4*v*w^3 - 1748*m^5*v^2*w^3 + 2939*m^4*u*v^2*w^3 - 
      1430*m^3*u^2*v^2*w^3 + 277*m^2*u^3*v^2*w^3 - 18*m*u^4*v^2*w^3 + 
      372*m^4*v^3*w^3 - 627*m^3*u*v^3*w^3 + 322*m^2*u^2*v^3*w^3 - 
      60*m*u^3*v^3*w^3 + 3*u^4*v^3*w^3 - 30*m^3*v^4*w^3 + 51*m^2*u*v^4*w^3 - 
      28*m*u^2*v^4*w^3 + 5*u^3*v^4*w^3 + 640*m^6*w^4 - 1000*m^5*u*w^4 + 
      390*m^4*u^2*w^4 - 45*m^3*u^3*w^4 - 556*m^5*v*w^4 + 842*m^4*u*v*w^4 - 
      293*m^3*u^2*v*w^4 + 30*m^2*u^3*v*w^4 + 178*m^4*v^2*w^4 - 
      289*m^3*u*v^2*w^4 + 115*m^2*u^2*v^2*w^4 - 13*m*u^3*v^2*w^4 - 
      20*m^3*v^3*w^4 + 35*m^2*u*v^3*w^4 - 16*m*u^2*v^3*w^4 + 2*u^3*v^3*w^4 - 
      68*m^5*w^5 + 87*m^4*u*w^5 - 18*m^3*u^2*w^5 + 40*m^4*v*w^5 - 
      52*m^3*u*v*w^5 + 10*m^2*u^2*v*w^5 - 7*m^3*v^2*w^5 + 11*m^2*u*v^2*w^5 - 
      3*m*u^2*v^2*w^5 + 3*m^4*w^6 - 3*m^3*u*w^6 - m^3*v*w^6 + m^2*u*v*w^6))/
    ((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
      2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
      2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 28*m^3*v + 17*m^2*u*v - 3*m*u^2*v + 
      10*m^2*v^2 - 5*m*u*v^2 - m*v^3 + u*v^3 - 8*m^3*w + 2*m^2*u*w + 
      11*m^2*v*w - 4*m*u*v*w - 2*m*v^2*w + u*v^2*w + m^2*w^2 - m*v*w^2)), 0, 
  0, 0, -((ep*(128*m^6 - 384*m^5*u + 360*m^4*u^2 - 148*m^3*u^3 + 28*m^2*u^4 - 
      2*m*u^5 - 160*m^5*v + 424*m^4*u*v - 320*m^3*u^2*v + 92*m^2*u^3*v - 
      9*m*u^4*v + 72*m^4*v^2 - 158*m^3*u*v^2 + 89*m^2*u^2*v^2 - 
      17*m*u^3*v^2 + u^4*v^2 - 14*m^3*v^3 + 23*m^2*u*v^3 - 8*m*u^2*v^3 + 
      u^3*v^3 + m^2*v^4 - m*u*v^4 - 160*m^5*w + 408*m^4*u*w - 284*m^3*u^2*w + 
      76*m^2*u^3*w - 7*m*u^4*w + 144*m^4*v*w - 340*m^3*u*v*w + 
      186*m^2*u^2*v*w - 32*m*u^3*v*w + u^4*v*w - 42*m^3*v^2*w + 
      88*m^2*u*v^2*w - 34*m*u^2*v^2*w + 4*u^3*v^2*w + 4*m^2*v^3*w - 
      7*m*u*v^3*w + u^2*v^3*w + 72*m^4*w^2 - 150*m^3*u*w^2 + 69*m^2*u^2*w^2 - 
      9*m*u^3*w^2 - 42*m^3*v*w^2 + 87*m^2*u*v*w^2 - 33*m*u^2*v*w^2 + 
      3*u^3*v*w^2 + 6*m^2*v^2*w^2 - 12*m*u*v^2*w^2 + 3*u^2*v^2*w^2 - 
      14*m^3*w^3 + 22*m^2*u*w^3 - 5*m*u^2*w^3 + 4*m^2*v*w^3 - 7*m*u*v*w^3 + 
      2*u^2*v*w^3 + m^2*w^4 - m*u*w^4))/((3*m - u - v - w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 
      8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 
      12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 
      2*m*u*w^2 + u^2*w^2))), 0, 
  (ep*(256*m^6 - 448*m^5*u + 304*m^4*u^2 - 100*m^3*u^3 + 16*m^2*u^4 - m*u^5 - 
     320*m^5*v + 432*m^4*u*v - 196*m^3*u^2*v + 23*m^2*u^3*v + 5*m*u^4*v - 
     u^5*v + 144*m^4*v^2 - 132*m^3*u*v^2 + 33*m^2*u^2*v^2 + 2*m*u^3*v^2 - 
     u^4*v^2 - 28*m^3*v^3 + 13*m^2*u*v^3 - m*u^2*v^3 + 2*m^2*v^4 - 
     256*m^5*w + 400*m^4*u*w - 216*m^3*u^2*w + 49*m^2*u^3*w - 4*m*u^4*w + 
     240*m^4*v*w - 320*m^3*u*v*w + 132*m^2*u^2*v*w - 17*m*u^3*v*w - 
     72*m^3*v^2*w + 76*m^2*u*v^2*w - 22*m*u^2*v^2*w + 2*u^3*v^2*w + 
     7*m^2*v^3*w - 5*m*u*v^3*w + 96*m^4*w^2 - 132*m^3*u*w^2 + 
     51*m^2*u^2*w^2 - 6*m*u^3*w^2 - 60*m^3*v*w^2 + 84*m^2*u*v*w^2 - 
     30*m*u^2*v*w^2 + 3*u^3*v*w^2 + 9*m^2*v^2*w^2 - 12*m*u*v^2*w^2 + 
     3*u^2*v^2*w^2 - 16*m^3*w^3 + 19*m^2*u*w^3 - 4*m*u^2*w^3 + 5*m^2*v*w^3 - 
     8*m*u*v*w^3 + 2*u^2*v*w^3 + m^2*w^4 - m*u*w^4))/
   ((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
     2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
     2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)), 0, 
  (-3*(-1 + 2*ep)*(4*m - u)*u*(8*m^3 - 2*m^2*u - 6*m^2*v + u^2*v + m*v^2 - 
     2*m^2*w + m*v*w - u*v*w))/(2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
     2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
     2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)), 
  (128*m^7 - 96*m^6*u + 24*m^5*u^2 - 2*m^4*u^3 - 96*m^6*v - 16*m^5*u*v + 
    122*m^4*u^2*v - 96*m^3*u^3*v + 29*m^2*u^4*v - 3*m*u^5*v + 24*m^5*v^2 + 
    14*m^4*u*v^2 - 43*m^3*u^2*v^2 + 38*m^2*u^3*v^2 - 11*m*u^4*v^2 + u^5*v^2 - 
    2*m^4*v^3 + 3*m^3*u*v^3 - m^2*u^2*v^3 - 4*m*u^3*v^3 + u^4*v^3 - 
    m^2*u*v^4 + m*u^2*v^4 - 96*m^6*w + 48*m^5*u*w - 6*m^4*u^2*w + 
    48*m^5*v*w + 24*m^4*u*v*w - 87*m^3*u^2*v*w + 47*m^2*u^3*v*w - 
    7*m*u^4*v*w - 6*m^4*v^2*w - 6*m^3*u*v^2*w + 22*m^2*u^2*v^2*w - 
    12*m*u^3*v^2*w + 2*u^4*v^2*w - m^2*u*v^3*w + m*u^2*v^3*w - u^3*v^3*w + 
    24*m^5*w^2 - 6*m^4*u*w^2 - 6*m^4*v*w^2 - 9*m^3*u*v*w^2 + 
    19*m^2*u^2*v*w^2 - 5*m*u^3*v*w^2 + m^2*u*v^2*w^2 - m*u^2*v^2*w^2 + 
    u^3*v^2*w^2 - 2*m^4*w^3 + m^2*u*v*w^3 - m*u^2*v*w^3)/
   (2*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
     2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
     2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)), 
  ((-1 + 2*ep)*(4*m - u)*u*(8*m^3 - 2*m^2*u - 6*m^2*v + u^2*v + m*v^2 - 
     2*m^2*w + m*v*w - u*v*w))/((16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
     2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
     2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)), 0, 
  (192*m^7 + 256*ep*m^7 - 448*m^6*u - 640*ep*m^6*u + 524*m^5*u^2 + 
    752*ep*m^5*u^2 - 318*m^4*u^3 - 432*ep*m^4*u^3 + 101*m^3*u^4 + 
    126*ep*m^3*u^4 - 16*m^2*u^5 - 18*ep*m^2*u^5 + m*u^6 + ep*m*u^6 - 
    208*m^6*v - 256*ep*m^6*v + 416*m^5*u*v + 552*ep*m^5*u*v - 395*m^4*u^2*v - 
    506*ep*m^4*u^2*v + 180*m^3*u^3*v + 176*ep*m^3*u^3*v - 38*m^2*u^4*v - 
    8*ep*m^2*u^4*v + 3*m*u^5*v - 7*ep*m*u^5*v + ep*u^6*v + 84*m^5*v^2 + 
    96*ep*m^5*v^2 - 140*m^4*u*v^2 - 174*ep*m^4*u*v^2 + 98*m^3*u^2*v^2 + 
    115*ep*m^3*u^2*v^2 - 29*m^2*u^3*v^2 - 16*ep*m^2*u^3*v^2 + 3*m*u^4*v^2 - 
    5*ep*m*u^4*v^2 + ep*u^5*v^2 - 15*m^4*v^3 - 16*ep*m^4*v^3 + 20*m^3*u*v^3 + 
    23*ep*m^3*u*v^3 - 8*m^2*u^2*v^3 - 9*ep*m^2*u^2*v^3 + m*u^3*v^3 + 
    m^3*v^4 + ep*m^3*v^4 - m^2*u*v^4 - ep*m^2*u*v^4 - 208*m^6*w - 
    256*ep*m^6*w + 464*m^5*u*w + 632*ep*m^5*u*w - 483*m^4*u^2*w - 
    646*ep*m^4*u^2*w + 231*m^3*u^3*w + 286*ep*m^3*u^3*w - 50*m^2*u^4*w - 
    56*ep*m^2*u^4*w + 4*m*u^5*w + 4*ep*m*u^5*w + 168*m^5*v*w + 
    192*ep*m^5*v*w - 332*m^4*u*v*w - 444*ep*m^4*u*v*w + 280*m^3*u^2*v*w + 
    358*ep*m^3*u^2*v*w - 104*m^2*u^3*v*w - 112*ep*m^2*u^3*v*w + 
    17*m*u^4*v*w + 12*ep*m*u^4*v*w - u^5*v*w - 45*m^4*v^2*w - 
    48*ep*m^4*v^2*w + 78*m^3*u*v^2*w + 104*ep*m^3*u*v^2*w - 
    48*m^2*u^2*v^2*w - 58*ep*m^2*u^2*v^2*w + 12*m*u^3*v^2*w + 
    10*ep*m*u^3*v^2*w - u^4*v^2*w + 4*m^3*v^3*w + 4*ep*m^3*v^3*w - 
    6*m^2*u*v^3*w - 8*ep*m^2*u*v^3*w + 2*m*u^2*v^3*w + 2*ep*m*u^2*v^3*w + 
    84*m^5*w^2 + 96*ep*m^5*w^2 - 180*m^4*u*w^2 - 230*ep*m^4*u*w^2 + 
    160*m^3*u^2*w^2 + 195*ep*m^3*u^2*w^2 - 54*m^2*u^3*w^2 - 
    60*ep*m^2*u^3*w^2 + 6*m*u^4*w^2 + 6*ep*m*u^4*w^2 - 45*m^4*v*w^2 - 
    48*ep*m^4*v*w^2 + 89*m^3*u*v*w^2 + 117*ep*m^3*u*v*w^2 - 
    65*m^2*u^2*v*w^2 - 87*ep*m^2*u^2*v*w^2 + 19*m*u^3*v*w^2 + 
    27*ep*m*u^3*v*w^2 - 2*u^4*v*w^2 - 3*ep*u^4*v*w^2 + 6*m^3*v^2*w^2 + 
    6*ep*m^3*v^2*w^2 - 11*m^2*u*v^2*w^2 - 15*ep*m^2*u*v^2*w^2 + 
    6*m*u^2*v^2*w^2 + 9*ep*m*u^2*v^2*w^2 - u^3*v^2*w^2 - ep*u^3*v^2*w^2 - 
    15*m^4*w^3 - 16*ep*m^4*w^3 + 31*m^3*u*w^3 + 36*ep*m^3*u*w^3 - 
    22*m^2*u^2*w^3 - 24*ep*m^2*u^2*w^3 + 4*m*u^3*w^3 + 4*ep*m*u^3*w^3 + 
    4*m^3*v*w^3 + 4*ep*m^3*v*w^3 - 8*m^2*u*v*w^3 - 10*ep*m^2*u*v*w^3 + 
    5*m*u^2*v*w^3 + 8*ep*m*u^2*v*w^3 - u^3*v*w^3 - 2*ep*u^3*v*w^3 + m^3*w^4 + 
    ep*m^3*w^4 - 2*m^2*u*w^4 - 2*ep*m^2*u*w^4 + m*u^2*w^4 + ep*m*u^2*w^4)/
   ((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
     2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
     2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + 2*ep)*(4*m^2 - m*u - m*v - u*v - m*w))/
    ((3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 
      2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 
      2*m^2*v*w - 2*m*u*v*w + m^2*w^2))), 0, 0, 0, 0, 0, 0, 
  (2*(-1 + 2*ep)*m)/(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 
    2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 
    2*m^2*v*w - 2*m*u*v*w + m^2*w^2), 0, 0, 
  -(((-1 + 2*ep)*(4*m^2 - m*u - m*v - u*v - m*w))/
    ((3*m - u - v - w)*(16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 
      2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 
      2*m^2*v*w - 2*m*u*v*w + m^2*w^2))), 0, 0, 
  (2*(-1 + 2*ep)*(m^2 - u*v))/((3*m - u - v - w)*(16*m^4 - 8*m^3*u + 
     m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + 
     u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -((ep*u*(4*m - v)*v*(4*m^2 - m*u - 3*m*v + u*v - m*w))/
    ((16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
      8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2))), 0, 0, 0, 
  -((ep*(128*m^6 - 96*m^5*u + 24*m^4*u^2 - 2*m^3*u^3 - 160*m^5*v + 
      64*m^4*u*v - 2*m^3*u^2*v - m^2*u^3*v + 72*m^4*v^2 + 14*m^3*u*v^2 - 
      22*m^2*u^2*v^2 + 4*m*u^3*v^2 - 14*m^3*v^3 - 14*m^2*u*v^3 + 
      9*m*u^2*v^3 - u^3*v^3 + m^2*v^4 + 2*m*u*v^4 - u^2*v^4 - 160*m^5*w + 
      96*m^4*u*w - 18*m^3*u^2*w + m^2*u^3*w + 144*m^4*v*w - 48*m^3*u*v*w + 
      9*m^2*u^2*v*w - 2*m*u^3*v*w - 42*m^3*v^2*w - 5*m^2*u*v^2*w + 
      2*m*u^2*v^2*w + u^3*v^2*w + 4*m^2*v^3*w + 3*m*u*v^3*w - u^2*v^3*w + 
      72*m^4*w^2 - 30*m^3*u*w^2 + 3*m^2*u^2*w^2 - 42*m^3*v*w^2 + 
      12*m^2*u*v*w^2 - 3*m*u^2*v*w^2 + 6*m^2*v^2*w^2 - 14*m^3*w^3 + 
      3*m^2*u*w^3 + 4*m^2*v*w^3 - m*u*v*w^3 + m^2*w^4))/
    ((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
      m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
      2*m*u*v*w + m^2*w^2))), 0, 
  -((ep*(128*m^6 - 160*m^5*u + 72*m^4*u^2 - 14*m^3*u^3 + m^2*u^4 - 96*m^5*v + 
      64*m^4*u*v + 14*m^3*u^2*v - 14*m^2*u^3*v + 2*m*u^4*v + 24*m^4*v^2 - 
      2*m^3*u*v^2 - 22*m^2*u^2*v^2 + 9*m*u^3*v^2 - u^4*v^2 - 2*m^3*v^3 - 
      m^2*u*v^3 + 4*m*u^2*v^3 - u^3*v^3 - 160*m^5*w + 144*m^4*u*w - 
      42*m^3*u^2*w + 4*m^2*u^3*w + 96*m^4*v*w - 48*m^3*u*v*w - 
      5*m^2*u^2*v*w + 3*m*u^3*v*w - 18*m^3*v^2*w + 9*m^2*u*v^2*w + 
      2*m*u^2*v^2*w - u^3*v^2*w + m^2*v^3*w - 2*m*u*v^3*w + u^2*v^3*w + 
      72*m^4*w^2 - 42*m^3*u*w^2 + 6*m^2*u^2*w^2 - 30*m^3*v*w^2 + 
      12*m^2*u*v*w^2 + 3*m^2*v^2*w^2 - 3*m*u*v^2*w^2 - 14*m^3*w^3 + 
      4*m^2*u*w^3 + 3*m^2*v*w^3 - m*u*v*w^3 + m^2*w^4))/
    ((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
      m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
      2*m*u*v*w + m^2*w^2))), 0, 0, 
  -((ep*(4*m - u)*u*v*(4*m^2 - 3*m*u - m*v + u*v - m*w))/
    ((16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
      8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
      8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2))), 0, 0, 
  (192*m^7 + 256*ep*m^7 - 208*m^6*u - 256*ep*m^6*u + 84*m^5*u^2 + 
    96*ep*m^5*u^2 - 15*m^4*u^3 - 16*ep*m^4*u^3 + m^3*u^4 + ep*m^3*u^4 - 
    208*m^6*v - 256*ep*m^6*v + 216*m^5*u*v + 208*ep*m^5*u*v - 85*m^4*u^2*v - 
    48*ep*m^4*u^2*v + 15*m^3*u^3*v - ep*m^3*u^3*v - m^2*u^4*v + 
    ep*m^2*u^4*v + 84*m^5*v^2 + 96*ep*m^5*v^2 - 85*m^4*u*v^2 - 
    48*ep*m^4*u*v^2 + 28*m^3*u^2*v^2 - 24*ep*m^3*u^2*v^2 - 3*m^2*u^3*v^2 + 
    19*ep*m^2*u^3*v^2 - 3*ep*m*u^4*v^2 - 15*m^4*v^3 - 16*ep*m^4*v^3 + 
    15*m^3*u*v^3 - ep*m^3*u*v^3 - 3*m^2*u^2*v^3 + 19*ep*m^2*u^2*v^3 - 
    9*ep*m*u^3*v^3 + ep*u^4*v^3 + m^3*v^4 + ep*m^3*v^4 - m^2*u*v^4 + 
    ep*m^2*u*v^4 - 3*ep*m*u^2*v^4 + ep*u^3*v^4 - 208*m^6*w - 256*ep*m^6*w + 
    168*m^5*u*w + 192*ep*m^5*u*w - 45*m^4*u^2*w - 48*ep*m^4*u^2*w + 
    4*m^3*u^3*w + 4*ep*m^3*u^3*w + 168*m^5*v*w + 192*ep*m^5*v*w - 
    142*m^4*u*v*w - 136*ep*m^4*u*v*w + 41*m^3*u^2*v*w + 24*ep*m^3*u^2*v*w - 
    4*m^2*u^3*v*w - 45*m^4*v^2*w - 48*ep*m^4*v^2*w + 41*m^3*u*v^2*w + 
    24*ep*m^3*u*v^2*w - 11*m^2*u^2*v^2*w + 6*ep*m^2*u^2*v^2*w + m*u^3*v^2*w - 
    2*ep*m*u^3*v^2*w + 4*m^3*v^3*w + 4*ep*m^3*v^3*w - 4*m^2*u*v^3*w + 
    m*u^2*v^3*w - 2*ep*m*u^2*v^3*w + 84*m^5*w^2 + 96*ep*m^5*w^2 - 
    45*m^4*u*w^2 - 48*ep*m^4*u*w^2 + 6*m^3*u^2*w^2 + 6*ep*m^3*u^2*w^2 - 
    45*m^4*v*w^2 - 48*ep*m^4*v*w^2 + 30*m^3*u*v*w^2 + 29*ep*m^3*u*v*w^2 - 
    5*m^2*u^2*v*w^2 - 3*ep*m^2*u^2*v*w^2 + 6*m^3*v^2*w^2 + 6*ep*m^3*v^2*w^2 - 
    5*m^2*u*v^2*w^2 - 3*ep*m^2*u*v^2*w^2 + m*u^2*v^2*w^2 + ep*m*u^2*v^2*w^2 - 
    15*m^4*w^3 - 16*ep*m^4*w^3 + 4*m^3*u*w^3 + 4*ep*m^3*u*w^3 + 4*m^3*v*w^3 + 
    4*ep*m^3*v*w^3 - 2*m^2*u*v*w^3 - 2*ep*m^2*u*v*w^3 + m^3*w^4 + ep*m^3*w^4)/
   ((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2))}}


==> anc/ibp/IntsDEs.m <==
{{1, {-1, 0, 0, 2, 1, 1, 0, 0, 0}}, {1, {-1, 0, 1, 2, 1, 1, 0, 0, 0}}, 
 {1, {-1, 0, 1, 2, 1, 1, 1, 0, 0}}, {1, {-1, 0, 1, 2, 1, 2, 0, 0, 0}}, 
 {1, {-1, 0, 2, 0, 1, 1, 0, 0, 0}}, {1, {-1, 0, 2, 0, 1, 1, 1, 0, 0}}, 
 {1, {-1, 0, 2, 0, 1, 1, 2, 0, 0}}, {1, {-1, 0, 2, 1, 1, 1, 0, 0, 0}}, 
 {1, {-1, 0, 2, 1, 1, 1, 1, 0, 0}}, {1, {-1, 0, 2, 1, 1, 2, 0, 0, 0}}, 
 {1, {-1, 1, 0, 2, 1, 0, 1, 0, 0}}, {1, {-1, 1, 0, 2, 1, 1, 0, 0, 0}}, 
 {1, {-1, 1, 0, 2, 1, 1, 1, 0, 0}}, {1, {-1, 1, 0, 2, 1, 2, 0, 0, 0}}, 
 {1, {-1, 1, 1, 2, 1, 0, 1, 0, 0}}, {1, {-1, 1, 1, 2, 1, 1, 0, 0, 0}}, 
 {1, {-1, 1, 1, 2, 1, 1, 1, 0, 0}}, {1, {-1, 1, 1, 2, 1, 2, 0, 0, 0}}, 
 {1, {-1, 1, 2, 0, 0, 1, 1, 0, 0}}, {1, {-1, 1, 2, 0, 0, 1, 2, 0, 0}}, 
 {1, {-1, 1, 2, 0, 1, 1, 0, 0, 0}}, {1, {-1, 1, 2, 0, 1, 1, 1, 0, 0}}, 
 {1, {-1, 1, 2, 0, 1, 1, 2, 0, 0}}, {1, {-1, 1, 2, 0, 1, 2, 0, 0, 0}}, 
 {1, {-1, 1, 2, 0, 1, 2, 1, 0, 0}}, {1, {-1, 1, 2, 0, 1, 2, 2, 0, 0}}, 
 {1, {-1, 1, 2, 0, 2, 1, 1, 0, 0}}, {1, {-1, 1, 2, 1, 1, 0, 1, 0, 0}}, 
 {1, {-1, 1, 2, 1, 1, 1, 0, 0, 0}}, {1, {-1, 1, 2, 1, 1, 1, 1, 0, 0}}, 
 {1, {-1, 1, 2, 1, 1, 2, 0, 0, 0}}, {1, {-1, 1, 3, 0, 1, 1, 1, 0, 0}}, 
 {1, {-1, 2, 0, 0, 0, 1, 1, 0, 0}}, {1, {-1, 2, 0, 0, 1, 1, 0, 0, 0}}, 
 {1, {-1, 2, 0, 0, 1, 1, 1, 0, 0}}, {1, {-1, 2, 0, 0, 1, 1, 2, 0, 0}}, 
 {1, {-1, 2, 0, 1, 1, 0, 1, 0, 0}}, {1, {-1, 2, 0, 1, 1, 1, 0, 0, 0}}, 
 {1, {-1, 2, 0, 1, 1, 1, 1, 0, 0}}, {1, {-1, 2, 0, 1, 1, 2, 0, 0, 0}}, 
 {1, {-1, 2, 1, 0, 0, 1, 1, 0, 0}}, {1, {-1, 2, 1, 0, 0, 1, 2, 0, 0}}, 
 {1, {-1, 2, 1, 0, 1, 1, 0, 0, 0}}, {1, {-1, 2, 1, 0, 1, 1, 1, 0, 0}}, 
 {1, {-1, 2, 1, 0, 1, 1, 2, 0, 0}}, {1, {-1, 2, 1, 0, 1, 2, 0, 0, 0}}, 
 {1, {-1, 2, 1, 0, 1, 2, 1, 0, 0}}, {1, {-1, 2, 1, 0, 1, 2, 2, 0, 0}}, 
 {1, {-1, 2, 1, 0, 2, 1, 1, 0, 0}}, {1, {-1, 2, 1, 1, 1, 0, 1, 0, 0}}, 
 {1, {-1, 2, 1, 1, 1, 1, 0, 0, 0}}, {1, {-1, 2, 1, 1, 1, 1, 1, 0, 0}}, 
 {1, {-1, 2, 1, 1, 1, 2, 0, 0, 0}}, {1, {-1, 2, 2, 0, 1, 1, 1, 0, 0}}, 
 {1, {-1, 3, 1, 0, 1, 1, 1, 0, 0}}, {1, {0, -1, 0, 2, 1, 1, 0, 0, 0}}, 
 {1, {0, -1, 1, 2, 1, 1, 0, 0, 0}}, {1, {0, -1, 1, 2, 1, 1, 1, 0, 0}}, 
 {1, {0, -1, 1, 2, 1, 2, 0, 0, 0}}, {1, {0, -1, 2, 0, 1, 1, 0, 0, 0}}, 
 {1, {0, -1, 2, 0, 1, 1, 1, 0, 0}}, {1, {0, -1, 2, 0, 1, 1, 2, 0, 0}}, 
 {1, {0, -1, 2, 1, 1, 1, 0, 0, 0}}, {1, {0, -1, 2, 1, 1, 1, 1, 0, 0}}, 
 {1, {0, -1, 2, 1, 1, 2, 0, 0, 0}}, {1, {0, 0, -1, 2, 1, 1, 0, 0, 0}}, 
 {1, {0, 0, 0, 1, 1, 1, 0, 0, 0}}, {1, {0, 0, 0, 2, 1, 0, 1, 0, 0}}, 
 {1, {0, 0, 0, 2, 1, 1, 0, 0, 0}}, {1, {0, 0, 0, 2, 1, 1, 1, 0, 0}}, 
 {1, {0, 0, 0, 2, 1, 2, 0, 0, 0}}, {1, {0, 0, 1, 0, 0, 1, 2, 0, 0}}, 
 {1, {0, 0, 1, 0, 0, 1, 3, 0, 0}}, {1, {0, 0, 1, 0, 1, 1, 0, 0, 0}}, 
 {1, {0, 0, 1, 0, 1, 1, 1, 0, 0}}, {1, {0, 0, 1, 0, 1, 1, 2, -1, 0}}, 
 {1, {0, 0, 1, 0, 1, 1, 2, 0, -1}}, {1, {0, 0, 1, 0, 1, 1, 2, 0, 0}}, 
 {1, {0, 0, 1, 0, 1, 1, 3, -1, 0}}, {1, {0, 0, 1, 0, 1, 1, 3, 0, -1}}, 
 {1, {0, 0, 1, 0, 1, 1, 3, 0, 0}}, {1, {0, 0, 1, 1, 0, 1, 2, 0, 0}}, 
 {1, {0, 0, 1, 1, 1, 1, 0, 0, 0}}, {1, {0, 0, 1, 1, 1, 1, 1, 0, 0}}, 
 {1, {0, 0, 1, 1, 1, 1, 2, -1, 0}}, {1, {0, 0, 1, 1, 1, 1, 2, 0, -1}}, 
 {1, {0, 0, 1, 1, 1, 1, 2, 0, 0}}, {1, {0, 0, 1, 1, 1, 2, 0, 0, 0}}, 
 {1, {0, 0, 1, 2, 1, 0, 1, 0, 0}}, {1, {0, 0, 1, 2, 1, 1, 0, 0, 0}}, 
 {1, {0, 0, 1, 2, 1, 1, 1, 0, 0}}, {1, {0, 0, 1, 2, 1, 2, 0, 0, 0}}, 
 {1, {0, 0, 2, -1, 1, 1, 0, 0, 0}}, {1, {0, 0, 2, -1, 1, 1, 1, 0, 0}}, 
 {1, {0, 0, 2, -1, 1, 1, 2, 0, 0}}, {1, {0, 0, 2, 0, 0, 1, 1, 0, 0}}, 
 {1, {0, 0, 2, 0, 0, 1, 2, 0, 0}}, {1, {0, 0, 2, 0, 1, 0, 1, 0, 0}}, 
 {1, {0, 0, 2, 0, 1, 1, 0, 0, 0}}, {1, {0, 0, 2, 0, 1, 1, 1, 0, 0}}, 
 {1, {0, 0, 2, 0, 1, 1, 2, 0, 0}}, {1, {0, 0, 2, 0, 1, 2, 0, 0, 0}}, 
 {1, {0, 0, 2, 0, 1, 2, 1, 0, 0}}, {1, {0, 0, 2, 0, 1, 2, 2, 0, 0}}, 
 {1, {0, 0, 2, 0, 2, 1, 1, 0, 0}}, {1, {0, 0, 2, 1, 1, 0, 1, 0, 0}}, 
 {1, {0, 0, 2, 1, 1, 1, 0, 0, 0}}, {1, {0, 0, 2, 1, 1, 1, 1, 0, 0}}, 
 {1, {0, 0, 2, 1, 1, 2, 0, 0, 0}}, {1, {0, 0, 3, 0, 1, 1, 1, 0, 0}}, 
 {1, {0, 1, -1, 2, 1, 0, 1, 0, 0}}, {1, {0, 1, -1, 2, 1, 1, 0, 0, 0}}, 
 {1, {0, 1, -1, 2, 1, 1, 1, 0, 0}}, {1, {0, 1, -1, 2, 1, 2, 0, 0, 0}}, 
 {1, {0, 1, 0, 0, -1, 1, 2, 0, 0}}, {1, {0, 1, 0, 0, 0, 1, 1, 0, 0}}, 
 {1, {0, 1, 0, 0, 0, 1, 2, -1, 0}}, {1, {0, 1, 0, 0, 0, 1, 2, 0, -1}}, 
 {1, {0, 1, 0, 0, 0, 1, 2, 0, 0}}, {1, {0, 1, 0, 0, 0, 1, 3, 0, 0}}, 
 {1, {0, 1, 0, 0, 1, 1, 0, 0, 0}}, {1, {0, 1, 0, 0, 1, 1, 1, 0, 0}}, 
 {1, {0, 1, 0, 0, 1, 1, 2, -1, 0}}, {1, {0, 1, 0, 0, 1, 1, 2, 0, -1}}, 
 {1, {0, 1, 0, 0, 1, 1, 2, 0, 0}}, {1, {0, 1, 0, 0, 1, 1, 3, -1, 0}}, 
 {1, {0, 1, 0, 0, 1, 1, 3, 0, -1}}, {1, {0, 1, 0, 0, 1, 1, 3, 0, 0}}, 
 {1, {0, 1, 0, 1, 0, 0, 2, 0, 0}}, {1, {0, 1, 0, 1, 0, 1, 2, 0, 0}}, 
 {1, {0, 1, 0, 1, 1, 0, 1, 0, 0}}, {1, {0, 1, 0, 1, 1, 0, 2, -1, 0}}, 
 {1, {0, 1, 0, 1, 1, 0, 2, 0, -1}}, {1, {0, 1, 0, 1, 1, 0, 2, 0, 0}}, 
 {1, {0, 1, 0, 1, 1, 1, 0, 0, 0}}, {1, {0, 1, 0, 1, 1, 1, 1, 0, 0}}, 
 {1, {0, 1, 0, 1, 1, 1, 2, -1, 0}}, {1, {0, 1, 0, 1, 1, 1, 2, 0, -1}}, 
 {1, {0, 1, 0, 1, 1, 1, 2, 0, 0}}, {1, {0, 1, 0, 1, 1, 2, 0, 0, 0}}, 
 {1, {0, 1, 0, 2, 1, 0, 1, 0, 0}}, {1, {0, 1, 0, 2, 1, 1, 0, 0, 0}}, 
 {1, {0, 1, 0, 2, 1, 1, 1, 0, 0}}, {1, {0, 1, 0, 2, 1, 2, 0, 0, 0}}, 
 {1, {0, 1, 1, 0, -1, 1, 2, 0, 0}}, {1, {0, 1, 1, 0, -1, 1, 3, 0, 0}}, 
 {1, {0, 1, 1, 0, 0, 1, 1, 0, 0}}, {1, {0, 1, 1, 0, 0, 1, 2, -1, 0}}, 
 {1, {0, 1, 1, 0, 0, 1, 2, 0, -1}}, {1, {0, 1, 1, 0, 0, 1, 2, 0, 0}}, 
 {1, {0, 1, 1, 0, 0, 1, 3, -1, 0}}, {1, {0, 1, 1, 0, 0, 1, 3, 0, -1}}, 
 {1, {0, 1, 1, 0, 0, 1, 3, 0, 0}}, {1, {0, 1, 1, 0, 0, 2, 2, 0, 0}}, 
 {1, {0, 1, 1, 0, 0, 2, 3, 0, 0}}, {1, {0, 1, 1, 0, 1, 1, 0, 0, 0}}, 
 {1, {0, 1, 1, 0, 1, 1, 1, 0, 0}}, {1, {0, 1, 1, 0, 1, 1, 2, -1, 0}}, 
 {1, {0, 1, 1, 0, 1, 1, 2, 0, -1}}, {1, {0, 1, 1, 0, 1, 1, 2, 0, 0}}, 
 {1, {0, 1, 1, 0, 1, 1, 3, -1, 0}}, {1, {0, 1, 1, 0, 1, 1, 3, 0, -1}}, 
 {1, {0, 1, 1, 0, 1, 1, 3, 0, 0}}, {1, {0, 1, 1, 0, 1, 2, 0, 0, 0}}, 
 {1, {0, 1, 1, 0, 1, 2, 1, 0, 0}}, {1, {0, 1, 1, 0, 1, 2, 2, -1, 0}}, 
 {1, {0, 1, 1, 0, 1, 2, 2, 0, -1}}, {1, {0, 1, 1, 0, 1, 2, 2, 0, 0}}, 
 {1, {0, 1, 1, 0, 1, 2, 3, -1, 0}}, {1, {0, 1, 1, 0, 1, 2, 3, 0, -1}}, 
 {1, {0, 1, 1, 0, 1, 2, 3, 0, 0}}, {1, {0, 1, 1, 0, 2, 1, 1, 0, 0}}, 
 {1, {0, 1, 1, 0, 2, 1, 2, -1, 0}}, {1, {0, 1, 1, 0, 2, 1, 2, 0, -1}}, 
 {1, {0, 1, 1, 0, 2, 1, 2, 0, 0}}, {1, {0, 1, 1, 1, 0, 0, 2, 0, 0}}, 
 {1, {0, 1, 1, 1, 0, 1, 2, 0, 0}}, {1, {0, 1, 1, 1, 1, 0, 1, 0, 0}}, 
 {1, {0, 1, 1, 1, 1, 0, 2, -1, 0}}, {1, {0, 1, 1, 1, 1, 0, 2, 0, -1}}, 
 {1, {0, 1, 1, 1, 1, 0, 2, 0, 0}}, {1, {0, 1, 1, 1, 1, 1, 0, 0, 0}}, 
 {1, {0, 1, 1, 1, 1, 1, 1, 0, 0}}, {1, {0, 1, 1, 1, 1, 1, 2, -1, 0}}, 
 {1, {0, 1, 1, 1, 1, 1, 2, 0, -1}}, {1, {0, 1, 1, 1, 1, 1, 2, 0, 0}}, 
 {1, {0, 1, 1, 1, 1, 2, 0, 0, 0}}, {1, {0, 1, 1, 2, 1, 0, 1, 0, 0}}, 
 {1, {0, 1, 1, 2, 1, 1, 0, 0, 0}}, {1, {0, 1, 1, 2, 1, 1, 1, 0, 0}}, 
 {1, {0, 1, 1, 2, 1, 2, 0, 0, 0}}, {1, {0, 1, 2, -1, 0, 1, 1, 0, 0}}, 
 {1, {0, 1, 2, -1, 0, 1, 2, 0, 0}}, {1, {0, 1, 2, -1, 1, 1, 0, 0, 0}}, 
 {1, {0, 1, 2, -1, 1, 1, 1, 0, 0}}, {1, {0, 1, 2, -1, 1, 1, 2, 0, 0}}, 
 {1, {0, 1, 2, -1, 1, 2, 0, 0, 0}}, {1, {0, 1, 2, -1, 1, 2, 1, 0, 0}}, 
 {1, {0, 1, 2, -1, 1, 2, 2, 0, 0}}, {1, {0, 1, 2, -1, 2, 1, 1, 0, 0}}, 
 {1, {0, 1, 2, 0, 0, 1, 1, 0, 0}}, {1, {0, 1, 2, 0, 0, 1, 2, 0, 0}}, 
 {1, {0, 1, 2, 0, 1, 0, 1, 0, 0}}, {1, {0, 1, 2, 0, 1, 1, 0, 0, 0}}, 
 {1, {0, 1, 2, 0, 1, 1, 1, 0, 0}}, {1, {0, 1, 2, 0, 1, 1, 2, -1, 0}}, 
 {1, {0, 1, 2, 0, 1, 1, 2, 0, -1}}, {1, {0, 1, 2, 0, 1, 1, 2, 0, 0}}, 
 {1, {0, 1, 2, 0, 1, 2, 0, 0, 0}}, {1, {0, 1, 2, 0, 1, 2, 1, 0, 0}}, 
 {1, {0, 1, 2, 0, 1, 2, 2, 0, 0}}, {1, {0, 1, 2, 0, 2, 1, 1, 0, 0}}, 
 {1, {0, 1, 2, 1, 1, 0, 1, 0, 0}}, {1, {0, 1, 2, 1, 1, 1, 0, 0, 0}}, 
 {1, {0, 1, 2, 1, 1, 1, 1, 0, 0}}, {1, {0, 1, 2, 1, 1, 2, 0, 0, 0}}, 
 {1, {0, 1, 3, -1, 1, 1, 1, 0, 0}}, {1, {0, 1, 3, 0, 1, 1, 1, 0, 0}}, 
 {1, {0, 2, -1, 0, 0, 1, 1, 0, 0}}, {1, {0, 2, -1, 0, 1, 1, 0, 0, 0}}, 
 {1, {0, 2, -1, 0, 1, 1, 1, 0, 0}}, {1, {0, 2, -1, 0, 1, 1, 2, 0, 0}}, 
 {1, {0, 2, -1, 1, 1, 0, 1, 0, 0}}, {1, {0, 2, -1, 1, 1, 1, 0, 0, 0}}, 
 {1, {0, 2, -1, 1, 1, 1, 1, 0, 0}}, {1, {0, 2, -1, 1, 1, 2, 0, 0, 0}}, 
 {1, {0, 2, 0, -1, 0, 1, 1, 0, 0}}, {1, {0, 2, 0, -1, 1, 1, 0, 0, 0}}, 
 {1, {0, 2, 0, -1, 1, 1, 1, 0, 0}}, {1, {0, 2, 0, -1, 1, 1, 2, 0, 0}}, 
 {1, {0, 2, 0, 0, 0, 1, 1, 0, 0}}, {1, {0, 2, 0, 0, 0, 1, 2, 0, 0}}, 
 {1, {0, 2, 0, 0, 1, 0, 1, 0, 0}}, {1, {0, 2, 0, 0, 1, 1, 0, 0, 0}}, 
 {1, {0, 2, 0, 0, 1, 1, 1, 0, 0}}, {1, {0, 2, 0, 0, 1, 1, 2, 0, 0}}, 
 {1, {0, 2, 0, 0, 1, 2, 0, 0, 0}}, {1, {0, 2, 0, 0, 1, 2, 1, 0, 0}}, 
 {1, {0, 2, 0, 0, 1, 2, 2, 0, 0}}, {1, {0, 2, 0, 0, 2, 1, 1, 0, 0}}, 
 {1, {0, 2, 0, 1, 1, 0, 1, 0, 0}}, {1, {0, 2, 0, 1, 1, 1, 0, 0, 0}}, 
 {1, {0, 2, 0, 1, 1, 1, 1, 0, 0}}, {1, {0, 2, 0, 1, 1, 2, 0, 0, 0}}, 
 {1, {0, 2, 1, -1, 0, 1, 1, 0, 0}}, {1, {0, 2, 1, -1, 0, 1, 2, 0, 0}}, 
 {1, {0, 2, 1, -1, 1, 1, 0, 0, 0}}, {1, {0, 2, 1, -1, 1, 1, 1, 0, 0}}, 
 {1, {0, 2, 1, -1, 1, 1, 2, 0, 0}}, {1, {0, 2, 1, -1, 1, 2, 0, 0, 0}}, 
 {1, {0, 2, 1, -1, 1, 2, 1, 0, 0}}, {1, {0, 2, 1, -1, 1, 2, 2, 0, 0}}, 
 {1, {0, 2, 1, -1, 2, 1, 1, 0, 0}}, {1, {0, 2, 1, 0, 0, 1, 1, 0, 0}}, 
 {1, {0, 2, 1, 0, 0, 1, 2, 0, 0}}, {1, {0, 2, 1, 0, 1, 0, 1, 0, 0}}, 
 {1, {0, 2, 1, 0, 1, 1, 0, 0, 0}}, {1, {0, 2, 1, 0, 1, 1, 1, 0, 0}}, 
 {1, {0, 2, 1, 0, 1, 1, 2, -1, 0}}, {1, {0, 2, 1, 0, 1, 1, 2, 0, -1}}, 
 {1, {0, 2, 1, 0, 1, 1, 2, 0, 0}}, {1, {0, 2, 1, 0, 1, 2, 0, 0, 0}}, 
 {1, {0, 2, 1, 0, 1, 2, 1, 0, 0}}, {1, {0, 2, 1, 0, 1, 2, 2, 0, 0}}, 
 {1, {0, 2, 1, 0, 2, 1, 1, 0, 0}}, {1, {0, 2, 1, 1, 1, 0, 1, 0, 0}}, 
 {1, {0, 2, 1, 1, 1, 1, 0, 0, 0}}, {1, {0, 2, 1, 1, 1, 1, 1, 0, 0}}, 
 {1, {0, 2, 1, 1, 1, 2, 0, 0, 0}}, {1, {0, 2, 2, -1, 1, 1, 1, 0, 0}}, 
 {1, {0, 2, 2, 0, 1, 1, 1, 0, 0}}, {1, {0, 3, 0, 0, 1, 1, 1, 0, 0}}, 
 {1, {0, 3, 1, -1, 1, 1, 1, 0, 0}}, {1, {0, 3, 1, 0, 1, 1, 1, 0, 0}}, 
 {1, {1, -1, 0, 2, 1, 0, 1, 0, 0}}, {1, {1, -1, 1, 2, 1, 0, 1, 0, 0}}, 
 {1, {1, -1, 2, 0, 0, 1, 1, 0, 0}}, {1, {1, -1, 2, 0, 0, 1, 2, 0, 0}}, 
 {1, {1, -1, 2, 0, 1, 0, 1, 0, 0}}, {1, {1, -1, 2, 0, 1, 1, 1, 0, 0}}, 
 {1, {1, -1, 2, 1, 1, 0, 1, 0, 0}}, {1, {1, 0, -1, 2, 1, 0, 1, 0, 0}}, 
 {1, {1, 0, 0, 1, 0, 0, 2, 0, 0}}, {1, {1, 0, 0, 1, 1, 0, 1, 0, 0}}, 
 {1, {1, 0, 0, 1, 1, 0, 2, -1, 0}}, {1, {1, 0, 0, 1, 1, 0, 2, 0, -1}}, 
 {1, {1, 0, 0, 1, 1, 0, 2, 0, 0}}, {1, {1, 0, 0, 2, 1, 0, 1, 0, 0}}, 
 {1, {1, 0, 1, 0, -1, 1, 2, 0, 0}}, {1, {1, 0, 1, 0, -1, 1, 3, 0, 0}}, 
 {1, {1, 0, 1, 0, 0, 0, 2, 0, 0}}, {1, {1, 0, 1, 0, 0, 1, 1, 0, 0}}, 
 {1, {1, 0, 1, 0, 0, 1, 2, -1, 0}}, {1, {1, 0, 1, 0, 0, 1, 2, 0, -1}}, 
 {1, {1, 0, 1, 0, 0, 1, 2, 0, 0}}, {1, {1, 0, 1, 0, 0, 1, 3, -1, 0}}, 
 {1, {1, 0, 1, 0, 0, 1, 3, 0, -1}}, {1, {1, 0, 1, 0, 0, 1, 3, 0, 0}}, 
 {1, {1, 0, 1, 0, 1, 0, 1, 0, 0}}, {1, {1, 0, 1, 0, 1, 0, 2, -1, 0}}, 
 {1, {1, 0, 1, 0, 1, 0, 2, 0, -1}}, {1, {1, 0, 1, 0, 1, 0, 2, 0, 0}}, 
 {1, {1, 0, 1, 0, 1, 1, 1, 0, 0}}, {1, {1, 0, 1, 0, 1, 1, 2, -1, 0}}, 
 {1, {1, 0, 1, 0, 1, 1, 2, 0, -1}}, {1, {1, 0, 1, 0, 1, 1, 2, 0, 0}}, 
 {1, {1, 0, 1, 1, 0, 0, 2, 0, 0}}, {1, {1, 0, 1, 1, 1, 0, 1, 0, 0}}, 
 {1, {1, 0, 1, 1, 1, 0, 2, -1, 0}}, {1, {1, 0, 1, 1, 1, 0, 2, 0, -1}}, 
 {1, {1, 0, 1, 1, 1, 0, 2, 0, 0}}, {1, {1, 0, 1, 2, 1, 0, 1, 0, 0}}, 
 {1, {1, 0, 2, -1, 0, 1, 1, 0, 0}}, {1, {1, 0, 2, -1, 0, 1, 2, 0, 0}}, 
 {1, {1, 0, 2, -1, 1, 0, 1, 0, 0}}, {1, {1, 0, 2, -1, 1, 1, 1, 0, 0}}, 
 {1, {1, 0, 2, 0, 0, 1, 1, 0, 0}}, {1, {1, 0, 2, 0, 0, 1, 2, 0, 0}}, 
 {1, {1, 0, 2, 0, 1, 0, 1, 0, 0}}, {1, {1, 0, 2, 0, 1, 1, 1, 0, 0}}, 
 {1, {1, 0, 2, 1, 1, 0, 1, 0, 0}}, {1, {1, 1, -1, 2, 1, 0, 1, 0, 0}}, 
 {1, {1, 1, 0, 0, -1, 1, 2, 0, 0}}, {1, {1, 1, 0, 0, -1, 1, 3, 0, 0}}, 
 {1, {1, 1, 0, 0, 0, 0, 2, 0, 0}}, {1, {1, 1, 0, 0, 0, 1, 1, 0, 0}}, 
 {1, {1, 1, 0, 0, 0, 1, 2, -1, 0}}, {1, {1, 1, 0, 0, 0, 1, 2, 0, -1}}, 
 {1, {1, 1, 0, 0, 0, 1, 2, 0, 0}}, {1, {1, 1, 0, 0, 0, 1, 3, -1, 0}}, 
 {1, {1, 1, 0, 0, 0, 1, 3, 0, -1}}, {1, {1, 1, 0, 0, 0, 1, 3, 0, 0}}, 
 {1, {1, 1, 0, 0, 1, 0, 1, 0, 0}}, {1, {1, 1, 0, 0, 1, 0, 2, -1, 0}}, 
 {1, {1, 1, 0, 0, 1, 0, 2, 0, -1}}, {1, {1, 1, 0, 0, 1, 0, 2, 0, 0}}, 
 {1, {1, 1, 0, 0, 1, 1, 1, 0, 0}}, {1, {1, 1, 0, 0, 1, 1, 2, -1, 0}}, 
 {1, {1, 1, 0, 0, 1, 1, 2, 0, -1}}, {1, {1, 1, 0, 0, 1, 1, 2, 0, 0}}, 
 {1, {1, 1, 0, 1, 0, 0, 2, 0, 0}}, {1, {1, 1, 0, 1, 1, 0, 1, 0, 0}}, 
 {1, {1, 1, 0, 1, 1, 0, 2, -1, 0}}, {1, {1, 1, 0, 1, 1, 0, 2, 0, -1}}, 
 {1, {1, 1, 0, 1, 1, 0, 2, 0, 0}}, {1, {1, 1, 0, 2, 1, 0, 1, 0, 0}}, 
 {1, {1, 1, 1, 0, -1, 1, 2, 0, 0}}, {1, {1, 1, 1, 0, -1, 1, 3, 0, 0}}, 
 {1, {1, 1, 1, 0, 0, 0, 2, 0, 0}}, {1, {1, 1, 1, 0, 0, 1, 1, 0, 0}}, 
 {1, {1, 1, 1, 0, 0, 1, 2, -1, 0}}, {1, {1, 1, 1, 0, 0, 1, 2, 0, -1}}, 
 {1, {1, 1, 1, 0, 0, 1, 2, 0, 0}}, {1, {1, 1, 1, 0, 0, 1, 3, -1, 0}}, 
 {1, {1, 1, 1, 0, 0, 1, 3, 0, -1}}, {1, {1, 1, 1, 0, 0, 1, 3, 0, 0}}, 
 {1, {1, 1, 1, 0, 1, 0, 1, 0, 0}}, {1, {1, 1, 1, 0, 1, 0, 2, -1, 0}}, 
 {1, {1, 1, 1, 0, 1, 0, 2, 0, -1}}, {1, {1, 1, 1, 0, 1, 0, 2, 0, 0}}, 
 {1, {1, 1, 1, 0, 1, 1, 1, 0, 0}}, {1, {1, 1, 1, 0, 1, 1, 2, -1, 0}}, 
 {1, {1, 1, 1, 0, 1, 1, 2, 0, -1}}, {1, {1, 1, 1, 0, 1, 1, 2, 0, 0}}, 
 {1, {1, 1, 1, 1, 0, 0, 2, 0, 0}}, {1, {1, 1, 1, 1, 1, 0, 1, 0, 0}}, 
 {1, {1, 1, 1, 1, 1, 0, 2, -1, 0}}, {1, {1, 1, 1, 1, 1, 0, 2, 0, -1}}, 
 {1, {1, 1, 1, 1, 1, 0, 2, 0, 0}}, {1, {1, 1, 1, 2, 1, 0, 1, 0, 0}}, 
 {1, {1, 1, 2, -1, 0, 1, 1, 0, 0}}, {1, {1, 1, 2, -1, 0, 1, 2, 0, 0}}, 
 {1, {1, 1, 2, -1, 1, 0, 1, 0, 0}}, {1, {1, 1, 2, -1, 1, 1, 1, 0, 0}}, 
 {1, {1, 1, 2, 0, 0, 1, 1, 0, 0}}, {1, {1, 1, 2, 0, 0, 1, 2, 0, 0}}, 
 {1, {1, 1, 2, 0, 1, 0, 1, 0, 0}}, {1, {1, 1, 2, 0, 1, 1, 1, 0, 0}}, 
 {1, {1, 1, 2, 1, 1, 0, 1, 0, 0}}, {1, {1, 2, -1, 0, 0, 1, 1, 0, 0}}, 
 {1, {1, 2, -1, 0, 0, 1, 2, 0, 0}}, {1, {1, 2, -1, 0, 1, 0, 1, 0, 0}}, 
 {1, {1, 2, -1, 0, 1, 1, 1, 0, 0}}, {1, {1, 2, -1, 1, 1, 0, 1, 0, 0}}, 
 {1, {1, 2, 0, -1, 0, 1, 1, 0, 0}}, {1, {1, 2, 0, -1, 0, 1, 2, 0, 0}}, 
 {1, {1, 2, 0, -1, 1, 0, 1, 0, 0}}, {1, {1, 2, 0, -1, 1, 1, 1, 0, 0}}, 
 {1, {1, 2, 0, 0, 0, 1, 1, 0, 0}}, {1, {1, 2, 0, 0, 0, 1, 2, 0, 0}}, 
 {1, {1, 2, 0, 0, 1, 0, 1, 0, 0}}, {1, {1, 2, 0, 0, 1, 1, 1, 0, 0}}, 
 {1, {1, 2, 0, 1, 1, 0, 1, 0, 0}}, {1, {1, 2, 1, -1, 0, 1, 1, 0, 0}}, 
 {1, {1, 2, 1, -1, 0, 1, 2, 0, 0}}, {1, {1, 2, 1, -1, 1, 0, 1, 0, 0}}, 
 {1, {1, 2, 1, -1, 1, 1, 1, 0, 0}}, {1, {1, 2, 1, 0, 0, 1, 1, 0, 0}}, 
 {1, {1, 2, 1, 0, 0, 1, 2, 0, 0}}, {1, {1, 2, 1, 0, 1, 0, 1, 0, 0}}, 
 {1, {1, 2, 1, 0, 1, 1, 1, 0, 0}}, {1, {1, 2, 1, 1, 1, 0, 1, 0, 0}}}


==> anc/ibp/MIs46.m <==
{{1, {0, 0, 0, 1, 1, 1, 0, 0, 0}}, {1, {0, 0, 1, 0, 1, 1, 0, 0, 0}}, 
 {1, {0, 1, 0, 0, 0, 1, 1, 0, 0}}, {1, {0, 1, 0, 0, 1, 1, 0, 0, 0}}, 
 {1, {0, 0, 1, 0, 1, 1, 1, 0, 0}}, {1, {0, 0, 1, 0, 1, 1, 2, 0, 0}}, 
 {1, {0, 0, 1, 1, 1, 1, 0, 0, 0}}, {1, {0, 0, 1, 1, 1, 2, 0, 0, 0}}, 
 {1, {0, 1, 0, 0, 1, 1, 1, 0, 0}}, {1, {0, 1, 0, 0, 1, 1, 2, 0, 0}}, 
 {1, {0, 1, 0, 1, 1, 0, 1, 0, 0}}, {1, {0, 1, 0, 1, 1, 1, 0, 0, 0}}, 
 {1, {0, 1, 0, 1, 1, 2, 0, 0, 0}}, {1, {0, 1, 1, 0, 0, 1, 1, 0, 0}}, 
 {1, {0, 1, 1, 0, 0, 1, 2, 0, 0}}, {1, {0, 1, 1, 0, 1, 1, 0, 0, 0}}, 
 {1, {0, 1, 1, 0, 1, 2, 0, 0, 0}}, {1, {1, 0, 0, 1, 1, 0, 1, 0, 0}}, 
 {1, {1, 0, 1, 0, 0, 1, 1, 0, 0}}, {1, {1, 0, 1, 0, 0, 1, 2, 0, 0}}, 
 {1, {1, 0, 1, 0, 1, 0, 1, 0, 0}}, {1, {1, 1, 0, 0, 0, 1, 1, 0, 0}}, 
 {1, {1, 1, 0, 0, 0, 1, 2, 0, 0}}, {1, {1, 1, 0, 0, 1, 0, 1, 0, 0}}, 
 {1, {0, 0, 1, 1, 1, 1, 1, 0, 0}}, {1, {0, 1, 0, 1, 1, 1, 1, 0, 0}}, 
 {1, {0, 1, 1, 0, 1, 1, 1, 0, 0}}, {1, {0, 1, 1, 0, 1, 1, 2, 0, 0}}, 
 {1, {0, 1, 1, 0, 1, 2, 1, 0, 0}}, {1, {0, 1, 1, 0, 1, 2, 2, 0, 0}}, 
 {1, {0, 1, 1, 0, 2, 1, 1, 0, 0}}, {1, {0, 1, 2, 0, 1, 1, 1, 0, 0}}, 
 {1, {0, 2, 1, 0, 1, 1, 1, 0, 0}}, {1, {0, 1, 1, 1, 1, 0, 1, 0, 0}}, 
 {1, {0, 1, 1, 1, 1, 1, 0, 0, 0}}, {1, {0, 1, 1, 1, 1, 2, 0, 0, 0}}, 
 {1, {1, 0, 1, 0, 1, 1, 1, 0, 0}}, {1, {1, 0, 1, 1, 1, 0, 1, 0, 0}}, 
 {1, {1, 1, 0, 0, 1, 1, 1, 0, 0}}, {1, {1, 1, 0, 1, 1, 0, 1, 0, 0}}, 
 {1, {1, 1, 1, 0, 0, 1, 1, 0, 0}}, {1, {1, 1, 1, 0, 0, 1, 2, 0, 0}}, 
 {1, {1, 1, 1, 0, 1, 0, 1, 0, 0}}, {1, {0, 1, 1, 1, 1, 1, 1, 0, 0}}, 
 {1, {1, 1, 1, 0, 1, 1, 1, 0, 0}}, {1, {1, 1, 1, 1, 1, 0, 1, 0, 0}}}


==> anc/ibp/intsNum.config <==
#compressor        none
#threads           12
#fthreads          24
#variables         d,m,u,v,w
#bucket            23
#pos_pref          2
#start
#folder            /Users/abelitsk/Documents/Papers/2023/TriPentagon/mathematica/
#problem           1 |7|tripentagon.sbases
#masters           MIs46.m
#lbases            tripentagon.lbases
#rules             tripentagonAll2.rules
#integrals         intsNum.m
#output            /Users/abelitsk/Documents/Papers/2023/TriPentagon/mathematica/intsNum.tables

==> anc/ibp/list3456tripentagon.m <==
{{1, {0, 0, 0, 1, 1, 1, 0, 0, 0}}, {1, {0, 0, 1, 0, 0, 1, 1, 0, 0}}, 
 {1, {0, 0, 1, 0, 1, 1, 0, 0, 0}}, {1, {0, 1, 0, 0, 0, 1, 1, 0, 0}}, 
 {1, {0, 1, 0, 0, 1, 1, 0, 0, 0}}, {1, {0, 0, 0, 1, 1, 2, 0, 0, 0}}, 
 {1, {0, 0, 0, 1, 2, 1, 0, 0, 0}}, {1, {0, 0, 0, 2, 1, 1, 0, 0, 0}}, 
 {1, {0, 0, 1, 0, 0, 1, 2, 0, 0}}, {1, {0, 0, 1, 0, 0, 2, 1, 0, 0}}, 
 {1, {0, 0, 2, 0, 0, 1, 1, 0, 0}}, {1, {0, 0, 1, 0, 1, 2, 0, 0, 0}}, 
 {1, {0, 0, 1, 0, 2, 1, 0, 0, 0}}, {1, {0, 0, 2, 0, 1, 1, 0, 0, 0}}, 
 {1, {0, 1, 0, 0, 0, 1, 2, 0, 0}}, {1, {0, 1, 0, 0, 0, 2, 1, 0, 0}}, 
 {1, {0, 2, 0, 0, 0, 1, 1, 0, 0}}, {1, {0, 1, 0, 0, 1, 2, 0, 0, 0}}, 
 {1, {0, 1, 0, 0, 2, 1, 0, 0, 0}}, {1, {0, 2, 0, 0, 1, 1, 0, 0, 0}}, 
 {1, {0, 0, 0, 1, 2, 2, 0, 0, 0}}, {1, {0, 0, 0, 2, 1, 2, 0, 0, 0}}, 
 {1, {0, 0, 0, 2, 2, 1, 0, 0, 0}}, {1, {0, 0, 1, 0, 0, 2, 2, 0, 0}}, 
 {1, {0, 0, 2, 0, 0, 1, 2, 0, 0}}, {1, {0, 0, 2, 0, 0, 2, 1, 0, 0}}, 
 {1, {0, 0, 1, 0, 2, 2, 0, 0, 0}}, {1, {0, 0, 2, 0, 1, 2, 0, 0, 0}}, 
 {1, {0, 0, 2, 0, 2, 1, 0, 0, 0}}, {1, {0, 1, 0, 0, 0, 2, 2, 0, 0}}, 
 {1, {0, 2, 0, 0, 0, 1, 2, 0, 0}}, {1, {0, 2, 0, 0, 0, 2, 1, 0, 0}}, 
 {1, {0, 1, 0, 0, 2, 2, 0, 0, 0}}, {1, {0, 2, 0, 0, 1, 2, 0, 0, 0}}, 
 {1, {0, 2, 0, 0, 2, 1, 0, 0, 0}}, {1, {0, 0, 1, 0, 1, 1, 1, 0, 0}}, 
 {1, {0, 0, 1, 0, 1, 1, 2, 0, 0}}, {1, {0, 0, 1, 1, 1, 0, 1, 0, 0}}, 
 {1, {0, 0, 1, 1, 1, 1, 0, 0, 0}}, {1, {0, 0, 1, 1, 1, 2, 0, 0, 0}}, 
 {1, {0, 1, 0, 0, 1, 1, 1, 0, 0}}, {1, {0, 1, 0, 0, 1, 1, 2, 0, 0}}, 
 {1, {0, 1, 0, 1, 1, 0, 1, 0, 0}}, {1, {0, 1, 0, 1, 1, 1, 0, 0, 0}}, 
 {1, {0, 1, 0, 1, 1, 2, 0, 0, 0}}, {1, {0, 1, 1, 0, 0, 1, 1, 0, 0}}, 
 {1, {0, 1, 1, 0, 0, 1, 2, 0, 0}}, {1, {0, 1, 1, 0, 1, 0, 1, 0, 0}}, 
 {1, {0, 1, 1, 0, 1, 1, 0, 0, 0}}, {1, {0, 1, 1, 0, 1, 2, 0, 0, 0}}, 
 {1, {1, 0, 0, 1, 1, 0, 1, 0, 0}}, {1, {1, 0, 1, 0, 0, 1, 1, 0, 0}}, 
 {1, {1, 0, 1, 0, 0, 1, 2, 0, 0}}, {1, {1, 0, 1, 0, 1, 0, 1, 0, 0}}, 
 {1, {1, 1, 0, 0, 0, 1, 1, 0, 0}}, {1, {1, 1, 0, 0, 0, 1, 2, 0, 0}}, 
 {1, {1, 1, 0, 0, 1, 0, 1, 0, 0}}, {1, {0, 0, 1, 0, 1, 1, 2, 0, 0}}, 
 {1, {0, 0, 1, 0, 1, 2, 1, 0, 0}}, {1, {0, 0, 1, 0, 2, 1, 1, 0, 0}}, 
 {1, {0, 0, 2, 0, 1, 1, 1, 0, 0}}, {1, {0, 0, 1, 0, 1, 2, 2, 0, 0}}, 
 {1, {0, 0, 1, 0, 2, 1, 2, 0, 0}}, {1, {0, 0, 2, 0, 1, 1, 2, 0, 0}}, 
 {1, {0, 0, 1, 1, 1, 0, 2, 0, 0}}, {1, {0, 0, 1, 1, 2, 0, 1, 0, 0}}, 
 {1, {0, 0, 1, 2, 1, 0, 1, 0, 0}}, {1, {0, 0, 2, 1, 1, 0, 1, 0, 0}}, 
 {1, {0, 0, 1, 1, 1, 2, 0, 0, 0}}, {1, {0, 0, 1, 1, 2, 1, 0, 0, 0}}, 
 {1, {0, 0, 1, 2, 1, 1, 0, 0, 0}}, {1, {0, 0, 2, 1, 1, 1, 0, 0, 0}}, 
 {1, {0, 0, 1, 1, 2, 2, 0, 0, 0}}, {1, {0, 0, 1, 2, 1, 2, 0, 0, 0}}, 
 {1, {0, 0, 2, 1, 1, 2, 0, 0, 0}}, {1, {0, 1, 0, 0, 1, 1, 2, 0, 0}}, 
 {1, {0, 1, 0, 0, 1, 2, 1, 0, 0}}, {1, {0, 1, 0, 0, 2, 1, 1, 0, 0}}, 
 {1, {0, 2, 0, 0, 1, 1, 1, 0, 0}}, {1, {0, 1, 0, 0, 1, 2, 2, 0, 0}}, 
 {1, {0, 1, 0, 0, 2, 1, 2, 0, 0}}, {1, {0, 2, 0, 0, 1, 1, 2, 0, 0}}, 
 {1, {0, 1, 0, 1, 1, 0, 2, 0, 0}}, {1, {0, 1, 0, 1, 2, 0, 1, 0, 0}}, 
 {1, {0, 1, 0, 2, 1, 0, 1, 0, 0}}, {1, {0, 2, 0, 1, 1, 0, 1, 0, 0}}, 
 {1, {0, 1, 0, 1, 1, 2, 0, 0, 0}}, {1, {0, 1, 0, 1, 2, 1, 0, 0, 0}}, 
 {1, {0, 1, 0, 2, 1, 1, 0, 0, 0}}, {1, {0, 2, 0, 1, 1, 1, 0, 0, 0}}, 
 {1, {0, 1, 0, 1, 2, 2, 0, 0, 0}}, {1, {0, 1, 0, 2, 1, 2, 0, 0, 0}}, 
 {1, {0, 2, 0, 1, 1, 2, 0, 0, 0}}, {1, {0, 1, 1, 0, 0, 1, 2, 0, 0}}, 
 {1, {0, 1, 1, 0, 0, 2, 1, 0, 0}}, {1, {0, 1, 2, 0, 0, 1, 1, 0, 0}}, 
 {1, {0, 2, 1, 0, 0, 1, 1, 0, 0}}, {1, {0, 1, 1, 0, 0, 2, 2, 0, 0}}, 
 {1, {0, 1, 2, 0, 0, 1, 2, 0, 0}}, {1, {0, 2, 1, 0, 0, 1, 2, 0, 0}}, 
 {1, {0, 1, 1, 0, 1, 0, 2, 0, 0}}, {1, {0, 1, 1, 0, 2, 0, 1, 0, 0}}, 
 {1, {0, 1, 2, 0, 1, 0, 1, 0, 0}}, {1, {0, 2, 1, 0, 1, 0, 1, 0, 0}}, 
 {1, {0, 1, 1, 0, 1, 2, 0, 0, 0}}, {1, {0, 1, 1, 0, 2, 1, 0, 0, 0}}, 
 {1, {0, 1, 2, 0, 1, 1, 0, 0, 0}}, {1, {0, 2, 1, 0, 1, 1, 0, 0, 0}}, 
 {1, {0, 1, 1, 0, 2, 2, 0, 0, 0}}, {1, {0, 1, 2, 0, 1, 2, 0, 0, 0}}, 
 {1, {0, 2, 1, 0, 1, 2, 0, 0, 0}}, {1, {1, 0, 0, 1, 1, 0, 2, 0, 0}}, 
 {1, {1, 0, 0, 1, 2, 0, 1, 0, 0}}, {1, {1, 0, 0, 2, 1, 0, 1, 0, 0}}, 
 {1, {2, 0, 0, 1, 1, 0, 1, 0, 0}}, {1, {1, 0, 1, 0, 0, 1, 2, 0, 0}}, 
 {1, {1, 0, 1, 0, 0, 2, 1, 0, 0}}, {1, {1, 0, 2, 0, 0, 1, 1, 0, 0}}, 
 {1, {2, 0, 1, 0, 0, 1, 1, 0, 0}}, {1, {1, 0, 1, 0, 0, 2, 2, 0, 0}}, 
 {1, {1, 0, 2, 0, 0, 1, 2, 0, 0}}, {1, {2, 0, 1, 0, 0, 1, 2, 0, 0}}, 
 {1, {1, 0, 1, 0, 1, 0, 2, 0, 0}}, {1, {1, 0, 1, 0, 2, 0, 1, 0, 0}}, 
 {1, {1, 0, 2, 0, 1, 0, 1, 0, 0}}, {1, {2, 0, 1, 0, 1, 0, 1, 0, 0}}, 
 {1, {1, 1, 0, 0, 0, 1, 2, 0, 0}}, {1, {1, 1, 0, 0, 0, 2, 1, 0, 0}}, 
 {1, {1, 2, 0, 0, 0, 1, 1, 0, 0}}, {1, {2, 1, 0, 0, 0, 1, 1, 0, 0}}, 
 {1, {1, 1, 0, 0, 0, 2, 2, 0, 0}}, {1, {1, 2, 0, 0, 0, 1, 2, 0, 0}}, 
 {1, {2, 1, 0, 0, 0, 1, 2, 0, 0}}, {1, {1, 1, 0, 0, 1, 0, 2, 0, 0}}, 
 {1, {1, 1, 0, 0, 2, 0, 1, 0, 0}}, {1, {1, 2, 0, 0, 1, 0, 1, 0, 0}}, 
 {1, {2, 1, 0, 0, 1, 0, 1, 0, 0}}, {1, {0, 0, 1, 0, 1, 2, 2, 0, 0}}, 
 {1, {0, 0, 1, 0, 2, 1, 2, 0, 0}}, {1, {0, 0, 1, 0, 2, 2, 1, 0, 0}}, 
 {1, {0, 0, 2, 0, 1, 1, 2, 0, 0}}, {1, {0, 0, 2, 0, 1, 2, 1, 0, 0}}, 
 {1, {0, 0, 2, 0, 2, 1, 1, 0, 0}}, {1, {0, 0, 1, 0, 2, 2, 2, 0, 0}}, 
 {1, {0, 0, 2, 0, 1, 2, 2, 0, 0}}, {1, {0, 0, 2, 0, 2, 1, 2, 0, 0}}, 
 {1, {0, 0, 1, 1, 2, 0, 2, 0, 0}}, {1, {0, 0, 1, 2, 1, 0, 2, 0, 0}}, 
 {1, {0, 0, 1, 2, 2, 0, 1, 0, 0}}, {1, {0, 0, 2, 1, 1, 0, 2, 0, 0}}, 
 {1, {0, 0, 2, 1, 2, 0, 1, 0, 0}}, {1, {0, 0, 2, 2, 1, 0, 1, 0, 0}}, 
 {1, {0, 0, 1, 1, 2, 2, 0, 0, 0}}, {1, {0, 0, 1, 2, 1, 2, 0, 0, 0}}, 
 {1, {0, 0, 1, 2, 2, 1, 0, 0, 0}}, {1, {0, 0, 2, 1, 1, 2, 0, 0, 0}}, 
 {1, {0, 0, 2, 1, 2, 1, 0, 0, 0}}, {1, {0, 0, 2, 2, 1, 1, 0, 0, 0}}, 
 {1, {0, 0, 1, 2, 2, 2, 0, 0, 0}}, {1, {0, 0, 2, 1, 2, 2, 0, 0, 0}}, 
 {1, {0, 0, 2, 2, 1, 2, 0, 0, 0}}, {1, {0, 1, 0, 0, 1, 2, 2, 0, 0}}, 
 {1, {0, 1, 0, 0, 2, 1, 2, 0, 0}}, {1, {0, 1, 0, 0, 2, 2, 1, 0, 0}}, 
 {1, {0, 2, 0, 0, 1, 1, 2, 0, 0}}, {1, {0, 2, 0, 0, 1, 2, 1, 0, 0}}, 
 {1, {0, 2, 0, 0, 2, 1, 1, 0, 0}}, {1, {0, 1, 0, 0, 2, 2, 2, 0, 0}}, 
 {1, {0, 2, 0, 0, 1, 2, 2, 0, 0}}, {1, {0, 2, 0, 0, 2, 1, 2, 0, 0}}, 
 {1, {0, 1, 0, 1, 2, 0, 2, 0, 0}}, {1, {0, 1, 0, 2, 1, 0, 2, 0, 0}}, 
 {1, {0, 1, 0, 2, 2, 0, 1, 0, 0}}, {1, {0, 2, 0, 1, 1, 0, 2, 0, 0}}, 
 {1, {0, 2, 0, 1, 2, 0, 1, 0, 0}}, {1, {0, 2, 0, 2, 1, 0, 1, 0, 0}}, 
 {1, {0, 1, 0, 1, 2, 2, 0, 0, 0}}, {1, {0, 1, 0, 2, 1, 2, 0, 0, 0}}, 
 {1, {0, 1, 0, 2, 2, 1, 0, 0, 0}}, {1, {0, 2, 0, 1, 1, 2, 0, 0, 0}}, 
 {1, {0, 2, 0, 1, 2, 1, 0, 0, 0}}, {1, {0, 2, 0, 2, 1, 1, 0, 0, 0}}, 
 {1, {0, 1, 0, 2, 2, 2, 0, 0, 0}}, {1, {0, 2, 0, 1, 2, 2, 0, 0, 0}}, 
 {1, {0, 2, 0, 2, 1, 2, 0, 0, 0}}, {1, {0, 1, 1, 0, 0, 2, 2, 0, 0}}, 
 {1, {0, 1, 2, 0, 0, 1, 2, 0, 0}}, {1, {0, 1, 2, 0, 0, 2, 1, 0, 0}}, 
 {1, {0, 2, 1, 0, 0, 1, 2, 0, 0}}, {1, {0, 2, 1, 0, 0, 2, 1, 0, 0}}, 
 {1, {0, 2, 2, 0, 0, 1, 1, 0, 0}}, {1, {0, 1, 2, 0, 0, 2, 2, 0, 0}}, 
 {1, {0, 2, 1, 0, 0, 2, 2, 0, 0}}, {1, {0, 2, 2, 0, 0, 1, 2, 0, 0}}, 
 {1, {0, 1, 1, 0, 2, 0, 2, 0, 0}}, {1, {0, 1, 2, 0, 1, 0, 2, 0, 0}}, 
 {1, {0, 1, 2, 0, 2, 0, 1, 0, 0}}, {1, {0, 2, 1, 0, 1, 0, 2, 0, 0}}, 
 {1, {0, 2, 1, 0, 2, 0, 1, 0, 0}}, {1, {0, 2, 2, 0, 1, 0, 1, 0, 0}}, 
 {1, {0, 1, 1, 0, 2, 2, 0, 0, 0}}, {1, {0, 1, 2, 0, 1, 2, 0, 0, 0}}, 
 {1, {0, 1, 2, 0, 2, 1, 0, 0, 0}}, {1, {0, 2, 1, 0, 1, 2, 0, 0, 0}}, 
 {1, {0, 2, 1, 0, 2, 1, 0, 0, 0}}, {1, {0, 2, 2, 0, 1, 1, 0, 0, 0}}, 
 {1, {0, 1, 2, 0, 2, 2, 0, 0, 0}}, {1, {0, 2, 1, 0, 2, 2, 0, 0, 0}}, 
 {1, {0, 2, 2, 0, 1, 2, 0, 0, 0}}, {1, {1, 0, 0, 1, 2, 0, 2, 0, 0}}, 
 {1, {1, 0, 0, 2, 1, 0, 2, 0, 0}}, {1, {1, 0, 0, 2, 2, 0, 1, 0, 0}}, 
 {1, {2, 0, 0, 1, 1, 0, 2, 0, 0}}, {1, {2, 0, 0, 1, 2, 0, 1, 0, 0}}, 
 {1, {2, 0, 0, 2, 1, 0, 1, 0, 0}}, {1, {1, 0, 1, 0, 0, 2, 2, 0, 0}}, 
 {1, {1, 0, 2, 0, 0, 1, 2, 0, 0}}, {1, {1, 0, 2, 0, 0, 2, 1, 0, 0}}, 
 {1, {2, 0, 1, 0, 0, 1, 2, 0, 0}}, {1, {2, 0, 1, 0, 0, 2, 1, 0, 0}}, 
 {1, {2, 0, 2, 0, 0, 1, 1, 0, 0}}, {1, {1, 0, 2, 0, 0, 2, 2, 0, 0}}, 
 {1, {2, 0, 1, 0, 0, 2, 2, 0, 0}}, {1, {2, 0, 2, 0, 0, 1, 2, 0, 0}}, 
 {1, {1, 0, 1, 0, 2, 0, 2, 0, 0}}, {1, {1, 0, 2, 0, 1, 0, 2, 0, 0}}, 
 {1, {1, 0, 2, 0, 2, 0, 1, 0, 0}}, {1, {2, 0, 1, 0, 1, 0, 2, 0, 0}}, 
 {1, {2, 0, 1, 0, 2, 0, 1, 0, 0}}, {1, {2, 0, 2, 0, 1, 0, 1, 0, 0}}, 
 {1, {1, 1, 0, 0, 0, 2, 2, 0, 0}}, {1, {1, 2, 0, 0, 0, 1, 2, 0, 0}}, 
 {1, {1, 2, 0, 0, 0, 2, 1, 0, 0}}, {1, {2, 1, 0, 0, 0, 1, 2, 0, 0}}, 
 {1, {2, 1, 0, 0, 0, 2, 1, 0, 0}}, {1, {2, 2, 0, 0, 0, 1, 1, 0, 0}}, 
 {1, {1, 2, 0, 0, 0, 2, 2, 0, 0}}, {1, {2, 1, 0, 0, 0, 2, 2, 0, 0}}, 
 {1, {2, 2, 0, 0, 0, 1, 2, 0, 0}}, {1, {1, 1, 0, 0, 2, 0, 2, 0, 0}}, 
 {1, {1, 2, 0, 0, 1, 0, 2, 0, 0}}, {1, {1, 2, 0, 0, 2, 0, 1, 0, 0}}, 
 {1, {2, 1, 0, 0, 1, 0, 2, 0, 0}}, {1, {2, 1, 0, 0, 2, 0, 1, 0, 0}}, 
 {1, {2, 2, 0, 0, 1, 0, 1, 0, 0}}, {1, {0, 0, 1, 1, 1, 1, 1, 0, 0}}, 
 {1, {0, 1, 0, 1, 1, 1, 1, 0, 0}}, {1, {0, 1, 1, 0, 1, 1, 1, 0, 0}}, 
 {1, {0, 1, 1, 0, 1, 1, 2, 0, 0}}, {1, {0, 1, 1, 0, 1, 2, 1, 0, 0}}, 
 {1, {0, 1, 1, 0, 1, 2, 2, 0, 0}}, {1, {0, 1, 1, 0, 2, 1, 1, 0, 0}}, 
 {1, {0, 1, 1, 1, 1, 0, 1, 0, 0}}, {1, {0, 1, 1, 1, 1, 1, 0, 0, 0}}, 
 {1, {0, 1, 1, 1, 1, 2, 0, 0, 0}}, {1, {0, 1, 2, 0, 1, 1, 1, 0, 0}}, 
 {1, {0, 2, 1, 0, 1, 1, 1, 0, 0}}, {1, {1, 0, 1, 0, 1, 1, 1, 0, 0}}, 
 {1, {1, 0, 1, 1, 1, 0, 1, 0, 0}}, {1, {1, 1, 0, 0, 1, 1, 1, 0, 0}}, 
 {1, {1, 1, 0, 1, 1, 0, 1, 0, 0}}, {1, {1, 1, 1, 0, 0, 1, 1, 0, 0}}, 
 {1, {1, 1, 1, 0, 0, 1, 2, 0, 0}}, {1, {1, 1, 1, 0, 1, 0, 1, 0, 0}}, 
 {1, {0, 0, 1, 1, 1, 1, 2, 0, 0}}, {1, {0, 0, 1, 1, 1, 2, 1, 0, 0}}, 
 {1, {0, 0, 1, 1, 2, 1, 1, 0, 0}}, {1, {0, 0, 1, 2, 1, 1, 1, 0, 0}}, 
 {1, {0, 0, 2, 1, 1, 1, 1, 0, 0}}, {1, {0, 1, 0, 1, 1, 1, 2, 0, 0}}, 
 {1, {0, 1, 0, 1, 1, 2, 1, 0, 0}}, {1, {0, 1, 0, 1, 2, 1, 1, 0, 0}}, 
 {1, {0, 1, 0, 2, 1, 1, 1, 0, 0}}, {1, {0, 2, 0, 1, 1, 1, 1, 0, 0}}, 
 {1, {0, 1, 1, 0, 1, 1, 2, 0, 0}}, {1, {0, 1, 1, 0, 1, 2, 1, 0, 0}}, 
 {1, {0, 1, 1, 0, 2, 1, 1, 0, 0}}, {1, {0, 1, 2, 0, 1, 1, 1, 0, 0}}, 
 {1, {0, 2, 1, 0, 1, 1, 1, 0, 0}}, {1, {0, 1, 1, 0, 1, 2, 2, 0, 0}}, 
 {1, {0, 1, 1, 0, 2, 1, 2, 0, 0}}, {1, {0, 1, 2, 0, 1, 1, 2, 0, 0}}, 
 {1, {0, 2, 1, 0, 1, 1, 2, 0, 0}}, {1, {0, 1, 1, 0, 1, 2, 2, 0, 0}}, 
 {1, {0, 1, 1, 0, 2, 2, 1, 0, 0}}, {1, {0, 1, 2, 0, 1, 2, 1, 0, 0}}, 
 {1, {0, 2, 1, 0, 1, 2, 1, 0, 0}}, {1, {0, 1, 1, 0, 2, 2, 2, 0, 0}}, 
 {1, {0, 1, 2, 0, 1, 2, 2, 0, 0}}, {1, {0, 2, 1, 0, 1, 2, 2, 0, 0}}, 
 {1, {0, 1, 1, 0, 2, 1, 2, 0, 0}}, {1, {0, 1, 1, 0, 2, 2, 1, 0, 0}}, 
 {1, {0, 1, 2, 0, 2, 1, 1, 0, 0}}, {1, {0, 2, 1, 0, 2, 1, 1, 0, 0}}, 
 {1, {0, 1, 1, 1, 1, 0, 2, 0, 0}}, {1, {0, 1, 1, 1, 2, 0, 1, 0, 0}}, 
 {1, {0, 1, 1, 2, 1, 0, 1, 0, 0}}, {1, {0, 1, 2, 1, 1, 0, 1, 0, 0}}, 
 {1, {0, 2, 1, 1, 1, 0, 1, 0, 0}}, {1, {0, 1, 1, 1, 1, 2, 0, 0, 0}}, 
 {1, {0, 1, 1, 1, 2, 1, 0, 0, 0}}, {1, {0, 1, 1, 2, 1, 1, 0, 0, 0}}, 
 {1, {0, 1, 2, 1, 1, 1, 0, 0, 0}}, {1, {0, 2, 1, 1, 1, 1, 0, 0, 0}}, 
 {1, {0, 1, 1, 1, 2, 2, 0, 0, 0}}, {1, {0, 1, 1, 2, 1, 2, 0, 0, 0}}, 
 {1, {0, 1, 2, 1, 1, 2, 0, 0, 0}}, {1, {0, 2, 1, 1, 1, 2, 0, 0, 0}}, 
 {1, {0, 1, 2, 0, 1, 1, 2, 0, 0}}, {1, {0, 1, 2, 0, 1, 2, 1, 0, 0}}, 
 {1, {0, 1, 2, 0, 2, 1, 1, 0, 0}}, {1, {0, 2, 2, 0, 1, 1, 1, 0, 0}}, 
 {1, {0, 2, 1, 0, 1, 1, 2, 0, 0}}, {1, {0, 2, 1, 0, 1, 2, 1, 0, 0}}, 
 {1, {0, 2, 1, 0, 2, 1, 1, 0, 0}}, {1, {0, 2, 2, 0, 1, 1, 1, 0, 0}}, 
 {1, {1, 0, 1, 0, 1, 1, 2, 0, 0}}, {1, {1, 0, 1, 0, 1, 2, 1, 0, 0}}, 
 {1, {1, 0, 1, 0, 2, 1, 1, 0, 0}}, {1, {1, 0, 2, 0, 1, 1, 1, 0, 0}}, 
 {1, {2, 0, 1, 0, 1, 1, 1, 0, 0}}, {1, {1, 0, 1, 1, 1, 0, 2, 0, 0}}, 
 {1, {1, 0, 1, 1, 2, 0, 1, 0, 0}}, {1, {1, 0, 1, 2, 1, 0, 1, 0, 0}}, 
 {1, {1, 0, 2, 1, 1, 0, 1, 0, 0}}, {1, {2, 0, 1, 1, 1, 0, 1, 0, 0}}, 
 {1, {1, 1, 0, 0, 1, 1, 2, 0, 0}}, {1, {1, 1, 0, 0, 1, 2, 1, 0, 0}}, 
 {1, {1, 1, 0, 0, 2, 1, 1, 0, 0}}, {1, {1, 2, 0, 0, 1, 1, 1, 0, 0}}, 
 {1, {2, 1, 0, 0, 1, 1, 1, 0, 0}}, {1, {1, 1, 0, 1, 1, 0, 2, 0, 0}}, 
 {1, {1, 1, 0, 1, 2, 0, 1, 0, 0}}, {1, {1, 1, 0, 2, 1, 0, 1, 0, 0}}, 
 {1, {1, 2, 0, 1, 1, 0, 1, 0, 0}}, {1, {2, 1, 0, 1, 1, 0, 1, 0, 0}}, 
 {1, {1, 1, 1, 0, 0, 1, 2, 0, 0}}, {1, {1, 1, 1, 0, 0, 2, 1, 0, 0}}, 
 {1, {1, 1, 2, 0, 0, 1, 1, 0, 0}}, {1, {1, 2, 1, 0, 0, 1, 1, 0, 0}}, 
 {1, {2, 1, 1, 0, 0, 1, 1, 0, 0}}, {1, {1, 1, 1, 0, 0, 2, 2, 0, 0}}, 
 {1, {1, 1, 2, 0, 0, 1, 2, 0, 0}}, {1, {1, 2, 1, 0, 0, 1, 2, 0, 0}}, 
 {1, {2, 1, 1, 0, 0, 1, 2, 0, 0}}, {1, {1, 1, 1, 0, 1, 0, 2, 0, 0}}, 
 {1, {1, 1, 1, 0, 2, 0, 1, 0, 0}}, {1, {1, 1, 2, 0, 1, 0, 1, 0, 0}}, 
 {1, {1, 2, 1, 0, 1, 0, 1, 0, 0}}, {1, {2, 1, 1, 0, 1, 0, 1, 0, 0}}, 
 {1, {0, 0, 1, 1, 1, 2, 2, 0, 0}}, {1, {0, 0, 1, 1, 2, 1, 2, 0, 0}}, 
 {1, {0, 0, 1, 1, 2, 2, 1, 0, 0}}, {1, {0, 0, 1, 2, 1, 1, 2, 0, 0}}, 
 {1, {0, 0, 1, 2, 1, 2, 1, 0, 0}}, {1, {0, 0, 1, 2, 2, 1, 1, 0, 0}}, 
 {1, {0, 0, 2, 1, 1, 1, 2, 0, 0}}, {1, {0, 0, 2, 1, 1, 2, 1, 0, 0}}, 
 {1, {0, 0, 2, 1, 2, 1, 1, 0, 0}}, {1, {0, 0, 2, 2, 1, 1, 1, 0, 0}}, 
 {1, {0, 1, 0, 1, 1, 2, 2, 0, 0}}, {1, {0, 1, 0, 1, 2, 1, 2, 0, 0}}, 
 {1, {0, 1, 0, 1, 2, 2, 1, 0, 0}}, {1, {0, 1, 0, 2, 1, 1, 2, 0, 0}}, 
 {1, {0, 1, 0, 2, 1, 2, 1, 0, 0}}, {1, {0, 1, 0, 2, 2, 1, 1, 0, 0}}, 
 {1, {0, 2, 0, 1, 1, 1, 2, 0, 0}}, {1, {0, 2, 0, 1, 1, 2, 1, 0, 0}}, 
 {1, {0, 2, 0, 1, 2, 1, 1, 0, 0}}, {1, {0, 2, 0, 2, 1, 1, 1, 0, 0}}, 
 {1, {0, 1, 1, 0, 1, 2, 2, 0, 0}}, {1, {0, 1, 1, 0, 2, 1, 2, 0, 0}}, 
 {1, {0, 1, 1, 0, 2, 2, 1, 0, 0}}, {1, {0, 1, 2, 0, 1, 1, 2, 0, 0}}, 
 {1, {0, 1, 2, 0, 1, 2, 1, 0, 0}}, {1, {0, 1, 2, 0, 2, 1, 1, 0, 0}}, 
 {1, {0, 2, 1, 0, 1, 1, 2, 0, 0}}, {1, {0, 2, 1, 0, 1, 2, 1, 0, 0}}, 
 {1, {0, 2, 1, 0, 2, 1, 1, 0, 0}}, {1, {0, 2, 2, 0, 1, 1, 1, 0, 0}}, 
 {1, {0, 1, 1, 0, 2, 2, 2, 0, 0}}, {1, {0, 1, 2, 0, 1, 2, 2, 0, 0}}, 
 {1, {0, 1, 2, 0, 2, 1, 2, 0, 0}}, {1, {0, 2, 1, 0, 1, 2, 2, 0, 0}}, 
 {1, {0, 2, 1, 0, 2, 1, 2, 0, 0}}, {1, {0, 2, 2, 0, 1, 1, 2, 0, 0}}, 
 {1, {0, 1, 1, 0, 2, 2, 2, 0, 0}}, {1, {0, 1, 2, 0, 1, 2, 2, 0, 0}}, 
 {1, {0, 1, 2, 0, 2, 2, 1, 0, 0}}, {1, {0, 2, 1, 0, 1, 2, 2, 0, 0}}, 
 {1, {0, 2, 1, 0, 2, 2, 1, 0, 0}}, {1, {0, 2, 2, 0, 1, 2, 1, 0, 0}}, 
 {1, {0, 1, 2, 0, 2, 2, 2, 0, 0}}, {1, {0, 2, 1, 0, 2, 2, 2, 0, 0}}, 
 {1, {0, 2, 2, 0, 1, 2, 2, 0, 0}}, {1, {0, 1, 1, 0, 2, 2, 2, 0, 0}}, 
 {1, {0, 1, 2, 0, 2, 1, 2, 0, 0}}, {1, {0, 1, 2, 0, 2, 2, 1, 0, 0}}, 
 {1, {0, 2, 1, 0, 2, 1, 2, 0, 0}}, {1, {0, 2, 1, 0, 2, 2, 1, 0, 0}}, 
 {1, {0, 2, 2, 0, 2, 1, 1, 0, 0}}, {1, {0, 1, 1, 1, 2, 0, 2, 0, 0}}, 
 {1, {0, 1, 1, 2, 1, 0, 2, 0, 0}}, {1, {0, 1, 1, 2, 2, 0, 1, 0, 0}}, 
 {1, {0, 1, 2, 1, 1, 0, 2, 0, 0}}, {1, {0, 1, 2, 1, 2, 0, 1, 0, 0}}, 
 {1, {0, 1, 2, 2, 1, 0, 1, 0, 0}}, {1, {0, 2, 1, 1, 1, 0, 2, 0, 0}}, 
 {1, {0, 2, 1, 1, 2, 0, 1, 0, 0}}, {1, {0, 2, 1, 2, 1, 0, 1, 0, 0}}, 
 {1, {0, 2, 2, 1, 1, 0, 1, 0, 0}}, {1, {0, 1, 1, 1, 2, 2, 0, 0, 0}}, 
 {1, {0, 1, 1, 2, 1, 2, 0, 0, 0}}, {1, {0, 1, 1, 2, 2, 1, 0, 0, 0}}, 
 {1, {0, 1, 2, 1, 1, 2, 0, 0, 0}}, {1, {0, 1, 2, 1, 2, 1, 0, 0, 0}}, 
 {1, {0, 1, 2, 2, 1, 1, 0, 0, 0}}, {1, {0, 2, 1, 1, 1, 2, 0, 0, 0}}, 
 {1, {0, 2, 1, 1, 2, 1, 0, 0, 0}}, {1, {0, 2, 1, 2, 1, 1, 0, 0, 0}}, 
 {1, {0, 2, 2, 1, 1, 1, 0, 0, 0}}, {1, {0, 1, 1, 2, 2, 2, 0, 0, 0}}, 
 {1, {0, 1, 2, 1, 2, 2, 0, 0, 0}}, {1, {0, 1, 2, 2, 1, 2, 0, 0, 0}}, 
 {1, {0, 2, 1, 1, 2, 2, 0, 0, 0}}, {1, {0, 2, 1, 2, 1, 2, 0, 0, 0}}, 
 {1, {0, 2, 2, 1, 1, 2, 0, 0, 0}}, {1, {0, 1, 2, 0, 1, 2, 2, 0, 0}}, 
 {1, {0, 1, 2, 0, 2, 1, 2, 0, 0}}, {1, {0, 1, 2, 0, 2, 2, 1, 0, 0}}, 
 {1, {0, 2, 2, 0, 1, 1, 2, 0, 0}}, {1, {0, 2, 2, 0, 1, 2, 1, 0, 0}}, 
 {1, {0, 2, 2, 0, 2, 1, 1, 0, 0}}, {1, {0, 2, 1, 0, 1, 2, 2, 0, 0}}, 
 {1, {0, 2, 1, 0, 2, 1, 2, 0, 0}}, {1, {0, 2, 1, 0, 2, 2, 1, 0, 0}}, 
 {1, {0, 2, 2, 0, 1, 1, 2, 0, 0}}, {1, {0, 2, 2, 0, 1, 2, 1, 0, 0}}, 
 {1, {0, 2, 2, 0, 2, 1, 1, 0, 0}}, {1, {1, 0, 1, 0, 1, 2, 2, 0, 0}}, 
 {1, {1, 0, 1, 0, 2, 1, 2, 0, 0}}, {1, {1, 0, 1, 0, 2, 2, 1, 0, 0}}, 
 {1, {1, 0, 2, 0, 1, 1, 2, 0, 0}}, {1, {1, 0, 2, 0, 1, 2, 1, 0, 0}}, 
 {1, {1, 0, 2, 0, 2, 1, 1, 0, 0}}, {1, {2, 0, 1, 0, 1, 1, 2, 0, 0}}, 
 {1, {2, 0, 1, 0, 1, 2, 1, 0, 0}}, {1, {2, 0, 1, 0, 2, 1, 1, 0, 0}}, 
 {1, {2, 0, 2, 0, 1, 1, 1, 0, 0}}, {1, {1, 0, 1, 1, 2, 0, 2, 0, 0}}, 
 {1, {1, 0, 1, 2, 1, 0, 2, 0, 0}}, {1, {1, 0, 1, 2, 2, 0, 1, 0, 0}}, 
 {1, {1, 0, 2, 1, 1, 0, 2, 0, 0}}, {1, {1, 0, 2, 1, 2, 0, 1, 0, 0}}, 
 {1, {1, 0, 2, 2, 1, 0, 1, 0, 0}}, {1, {2, 0, 1, 1, 1, 0, 2, 0, 0}}, 
 {1, {2, 0, 1, 1, 2, 0, 1, 0, 0}}, {1, {2, 0, 1, 2, 1, 0, 1, 0, 0}}, 
 {1, {2, 0, 2, 1, 1, 0, 1, 0, 0}}, {1, {1, 1, 0, 0, 1, 2, 2, 0, 0}}, 
 {1, {1, 1, 0, 0, 2, 1, 2, 0, 0}}, {1, {1, 1, 0, 0, 2, 2, 1, 0, 0}}, 
 {1, {1, 2, 0, 0, 1, 1, 2, 0, 0}}, {1, {1, 2, 0, 0, 1, 2, 1, 0, 0}}, 
 {1, {1, 2, 0, 0, 2, 1, 1, 0, 0}}, {1, {2, 1, 0, 0, 1, 1, 2, 0, 0}}, 
 {1, {2, 1, 0, 0, 1, 2, 1, 0, 0}}, {1, {2, 1, 0, 0, 2, 1, 1, 0, 0}}, 
 {1, {2, 2, 0, 0, 1, 1, 1, 0, 0}}, {1, {1, 1, 0, 1, 2, 0, 2, 0, 0}}, 
 {1, {1, 1, 0, 2, 1, 0, 2, 0, 0}}, {1, {1, 1, 0, 2, 2, 0, 1, 0, 0}}, 
 {1, {1, 2, 0, 1, 1, 0, 2, 0, 0}}, {1, {1, 2, 0, 1, 2, 0, 1, 0, 0}}, 
 {1, {1, 2, 0, 2, 1, 0, 1, 0, 0}}, {1, {2, 1, 0, 1, 1, 0, 2, 0, 0}}, 
 {1, {2, 1, 0, 1, 2, 0, 1, 0, 0}}, {1, {2, 1, 0, 2, 1, 0, 1, 0, 0}}, 
 {1, {2, 2, 0, 1, 1, 0, 1, 0, 0}}, {1, {1, 1, 1, 0, 0, 2, 2, 0, 0}}, 
 {1, {1, 1, 2, 0, 0, 1, 2, 0, 0}}, {1, {1, 1, 2, 0, 0, 2, 1, 0, 0}}, 
 {1, {1, 2, 1, 0, 0, 1, 2, 0, 0}}, {1, {1, 2, 1, 0, 0, 2, 1, 0, 0}}, 
 {1, {1, 2, 2, 0, 0, 1, 1, 0, 0}}, {1, {2, 1, 1, 0, 0, 1, 2, 0, 0}}, 
 {1, {2, 1, 1, 0, 0, 2, 1, 0, 0}}, {1, {2, 1, 2, 0, 0, 1, 1, 0, 0}}, 
 {1, {2, 2, 1, 0, 0, 1, 1, 0, 0}}, {1, {1, 1, 2, 0, 0, 2, 2, 0, 0}}, 
 {1, {1, 2, 1, 0, 0, 2, 2, 0, 0}}, {1, {1, 2, 2, 0, 0, 1, 2, 0, 0}}, 
 {1, {2, 1, 1, 0, 0, 2, 2, 0, 0}}, {1, {2, 1, 2, 0, 0, 1, 2, 0, 0}}, 
 {1, {2, 2, 1, 0, 0, 1, 2, 0, 0}}, {1, {1, 1, 1, 0, 2, 0, 2, 0, 0}}, 
 {1, {1, 1, 2, 0, 1, 0, 2, 0, 0}}, {1, {1, 1, 2, 0, 2, 0, 1, 0, 0}}, 
 {1, {1, 2, 1, 0, 1, 0, 2, 0, 0}}, {1, {1, 2, 1, 0, 2, 0, 1, 0, 0}}, 
 {1, {1, 2, 2, 0, 1, 0, 1, 0, 0}}, {1, {2, 1, 1, 0, 1, 0, 2, 0, 0}}, 
 {1, {2, 1, 1, 0, 2, 0, 1, 0, 0}}, {1, {2, 1, 2, 0, 1, 0, 1, 0, 0}}, 
 {1, {2, 2, 1, 0, 1, 0, 1, 0, 0}}, {1, {0, 1, 1, 1, 1, 1, 1, 0, 0}}, 
 {1, {1, 1, 1, 0, 1, 1, 1, 0, 0}}, {1, {1, 1, 1, 1, 1, 0, 1, 0, 0}}, 
 {1, {0, 1, 1, 1, 1, 1, 2, 0, 0}}, {1, {0, 1, 1, 1, 1, 2, 1, 0, 0}}, 
 {1, {0, 1, 1, 1, 2, 1, 1, 0, 0}}, {1, {0, 1, 1, 2, 1, 1, 1, 0, 0}}, 
 {1, {0, 1, 2, 1, 1, 1, 1, 0, 0}}, {1, {0, 2, 1, 1, 1, 1, 1, 0, 0}}, 
 {1, {1, 1, 1, 0, 1, 1, 2, 0, 0}}, {1, {1, 1, 1, 0, 1, 2, 1, 0, 0}}, 
 {1, {1, 1, 1, 0, 2, 1, 1, 0, 0}}, {1, {1, 1, 2, 0, 1, 1, 1, 0, 0}}, 
 {1, {1, 2, 1, 0, 1, 1, 1, 0, 0}}, {1, {2, 1, 1, 0, 1, 1, 1, 0, 0}}, 
 {1, {1, 1, 1, 1, 1, 0, 2, 0, 0}}, {1, {1, 1, 1, 1, 2, 0, 1, 0, 0}}, 
 {1, {1, 1, 1, 2, 1, 0, 1, 0, 0}}, {1, {1, 1, 2, 1, 1, 0, 1, 0, 0}}, 
 {1, {1, 2, 1, 1, 1, 0, 1, 0, 0}}, {1, {2, 1, 1, 1, 1, 0, 1, 0, 0}}, 
 {1, {0, 1, 1, 1, 1, 2, 2, 0, 0}}, {1, {0, 1, 1, 1, 2, 1, 2, 0, 0}}, 
 {1, {0, 1, 1, 1, 2, 2, 1, 0, 0}}, {1, {0, 1, 1, 2, 1, 1, 2, 0, 0}}, 
 {1, {0, 1, 1, 2, 1, 2, 1, 0, 0}}, {1, {0, 1, 1, 2, 2, 1, 1, 0, 0}}, 
 {1, {0, 1, 2, 1, 1, 1, 2, 0, 0}}, {1, {0, 1, 2, 1, 1, 2, 1, 0, 0}}, 
 {1, {0, 1, 2, 1, 2, 1, 1, 0, 0}}, {1, {0, 1, 2, 2, 1, 1, 1, 0, 0}}, 
 {1, {0, 2, 1, 1, 1, 1, 2, 0, 0}}, {1, {0, 2, 1, 1, 1, 2, 1, 0, 0}}, 
 {1, {0, 2, 1, 1, 2, 1, 1, 0, 0}}, {1, {0, 2, 1, 2, 1, 1, 1, 0, 0}}, 
 {1, {0, 2, 2, 1, 1, 1, 1, 0, 0}}, {1, {1, 1, 1, 0, 1, 2, 2, 0, 0}}, 
 {1, {1, 1, 1, 0, 2, 1, 2, 0, 0}}, {1, {1, 1, 1, 0, 2, 2, 1, 0, 0}}, 
 {1, {1, 1, 2, 0, 1, 1, 2, 0, 0}}, {1, {1, 1, 2, 0, 1, 2, 1, 0, 0}}, 
 {1, {1, 1, 2, 0, 2, 1, 1, 0, 0}}, {1, {1, 2, 1, 0, 1, 1, 2, 0, 0}}, 
 {1, {1, 2, 1, 0, 1, 2, 1, 0, 0}}, {1, {1, 2, 1, 0, 2, 1, 1, 0, 0}}, 
 {1, {1, 2, 2, 0, 1, 1, 1, 0, 0}}, {1, {2, 1, 1, 0, 1, 1, 2, 0, 0}}, 
 {1, {2, 1, 1, 0, 1, 2, 1, 0, 0}}, {1, {2, 1, 1, 0, 2, 1, 1, 0, 0}}, 
 {1, {2, 1, 2, 0, 1, 1, 1, 0, 0}}, {1, {2, 2, 1, 0, 1, 1, 1, 0, 0}}, 
 {1, {1, 1, 1, 1, 2, 0, 2, 0, 0}}, {1, {1, 1, 1, 2, 1, 0, 2, 0, 0}}, 
 {1, {1, 1, 1, 2, 2, 0, 1, 0, 0}}, {1, {1, 1, 2, 1, 1, 0, 2, 0, 0}}, 
 {1, {1, 1, 2, 1, 2, 0, 1, 0, 0}}, {1, {1, 1, 2, 2, 1, 0, 1, 0, 0}}, 
 {1, {1, 2, 1, 1, 1, 0, 2, 0, 0}}, {1, {1, 2, 1, 1, 2, 0, 1, 0, 0}}, 
 {1, {1, 2, 1, 2, 1, 0, 1, 0, 0}}, {1, {1, 2, 2, 1, 1, 0, 1, 0, 0}}, 
 {1, {2, 1, 1, 1, 1, 0, 2, 0, 0}}, {1, {2, 1, 1, 1, 2, 0, 1, 0, 0}}, 
 {1, {2, 1, 1, 2, 1, 0, 1, 0, 0}}, {1, {2, 1, 2, 1, 1, 0, 1, 0, 0}}, 
 {1, {2, 2, 1, 1, 1, 0, 1, 0, 0}}}


==> anc/ibp/list3456tripentagonRulesExact.config <==
#compressor        none
#threads           12
#fthreads          24
#variables         d,m,u,v,w
#bucket            23
#pos_pref          2
#start
#folder            /Users/abelitsk/Documents/Papers/2023/TriPentagon/mathematica/
#problem           1 |7|tripentagon.sbases
#lbases            tripentagon.lbases
#preferred         MIs46.pref
#integrals         list3456tripentagon.m
#rules             tripentagonAll2.rules
#output            /Users/abelitsk/Documents/Papers/2023/TriPentagon/mathematica/list3456tripentagonRulesExact.tables





==> anc/ibp/tripentagon.lbases <==
{{}, {{{1, {1, -1, -1, -1, -1, 1, 1, -1, -1}}, {5, 8, 9, 7, 1, 6, 4, 2, 3}, 
   {}}, {{1, {1, -1, -1, -1, 1, 1, 1, -1, -1}}, {4, 0, 0, 1, 7, 6, 5, 0, 0}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 2}, {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 3}, 
    {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 8}, {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 9}}}, {{1, {1, -1, -1, 1, -1, 1, 1, -1, -1}}, 
   {5, 8, 9, 7, 1, 6, 4, 2, 3}, {}}, {{1, {1, -1, -1, 1, 1, 1, -1, -1, -1}}, 
   {7, 0, 0, 5, 4, 6, 1, 0, 0}, 
   {{{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 2}, {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 3}, {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 9}}}}, {{{1, {-1, -1, -1, 1, 1, 1, -1, -1, -1}}, 
   {1, 2, 3, 4, 6, 5, 0, 0, 0}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 7}, 
    {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{1, {-1, -1, -1, 1, 1, 1, -1, -1, -1}}, {7, 0, 0, 5, 4, 6, 1, 0, 0}, 
   {{{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 2}, {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 3}, {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 9}}}, {{1, {-1, -1, -1, 1, 1, 1, -1, -1, -1}}, 
   {7, 0, 0, 5, 6, 4, 0, 0, 0}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 1}, 
    {{{"-1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 2}, {{{"-1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 3}, {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 9}}}, {{1, {-1, -1, -1, 1, 1, 1, -1, -1, -1}}, 
   {0, 0, 0, 6, 4, 5, 1, 0, 0}, 
   {{{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 2}, {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 3}, {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 7}, 
    {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{1, {-1, -1, -1, 1, 1, 1, -1, -1, -1}}, {0, 0, 0, 6, 5, 4, 7, 8, 9}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 1}, 
    {{{"-1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 2}, {{{"-1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 3}}}, {{1, {-1, -1, -1, 1, 1, 1, 1, -1, -1}}, 
   {0, 0, 0, 6, 5, 4, 7, 8, 9}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 1}, 
    {{{"-1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 2}, {{{"-1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 3}}}, {{1, {-1, -1, 1, -1, -1, 1, 1, -1, -1}}, 
   {1, 2, 3, 4, 0, 7, 6, 0, 0}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 5}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 
        0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{1, {-1, -1, 1, -1, -1, 1, 1, -1, -1}}, {0, 0, 6, 0, 5, 3, 7, 8, 9}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 1}, 
    {{{"-1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 2}, 
    {{{"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 4}}}, 
  {{1, {-1, -1, 1, -1, -1, 1, 1, -1, -1}}, {0, 0, 6, 0, 0, 7, 3, 0, 4}, 
   {{{{"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"-4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"2*u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 1}, {{{"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 2}, {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 5}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 
        0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{1, {-1, -1, 1, -1, -1, 1, 1, -1, -1}}, {0, 0, 7, 9, 0, 3, 6, 0, 0}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 1}, 
    {{{"-1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 2}, 
    {{{"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 4}, 
    {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"-4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"2*u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 5}, {{{"-1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}}}, 
  {{1, {-1, -1, 1, -1, -1, 1, 1, -1, -1}}, {0, 0, 7, 9, 0, 6, 3, 0, 4}, 
   {{{{"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"-4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"2*u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 1}, {{{"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 2}, {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"-4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"2*u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 5}, {{{"-1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}}}, 
  {{1, {-1, -1, 1, -1, 1, 1, -1, -1, -1}}, {1, 2, 3, 4, 6, 5, 0, 0, 0}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 7}, 
    {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{1, {-1, -1, 1, -1, 1, 1, -1, -1, -1}}, {9, 0, 5, 0, 3, 6, 0, 0, 1}, 
   {{{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 2}, 
    {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 4}, {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"-2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 7}, {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"2*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}}}, 
  {{1, {-1, -1, 1, -1, 1, 1, -1, -1, -1}}, {9, 0, 5, 0, 6, 3, 0, 0, 0}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 1}, 
    {{{"-1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 2}, 
    {{{"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 4}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"-2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 7}, {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"2*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}}}, 
  {{1, {-1, -1, 1, -1, 1, 1, -1, -1, -1}}, {0, 0, 6, 0, 3, 5, 0, 0, 1}, 
   {{{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 2}, 
    {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 4}, {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 7}, 
    {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{1, {-1, -1, 1, -1, 1, 1, -1, -1, -1}}, {0, 0, 6, 0, 5, 3, 7, 8, 9}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 1}, 
    {{{"-1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 2}, 
    {{{"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 4}}}, 
  {{1, {-1, -1, 1, -1, 1, 1, 1, -1, -1}}, {0, 0, 6, 0, 5, 3, 7, 8, 9}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 1}, 
    {{{"-1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 2}, 
    {{{"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 4}}}, 
  {{1, {-1, -1, 1, 1, -1, 1, 1, -1, -1}}, {1, 2, 3, 4, 0, 7, 6, 0, 0}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 5}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 
        0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{1, {-1, -1, 1, 1, 1, -1, 1, -1, -1}}, {0, 0, 4, 3, 5, 0, 7, 8, 9}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"-4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"2*u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 1}, {{{"-1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 2}, 
    {{{"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"-m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 6}}}, 
  {{1, {-1, -1, 1, 1, 1, -1, 1, -1, -1}}, {1, 2, 3, 4, 7, 0, 5, 0, 0}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"3*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 6}, {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 
        0}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 8}, {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 9}}}, {{1, {-1, -1, 1, 1, 1, -1, 1, -1, -1}}, 
   {0, 0, 4, 3, 7, 0, 5, 0, 0}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"-4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"2*u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 1}, {{{"-1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 2}, 
    {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 6}, 
    {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 8}, {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 9}}}, {{1, {-1, -1, 1, 1, 1, 1, -1, -1, -1}}, 
   {1, 2, 3, 4, 6, 5, 0, 0, 0}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 7}, 
    {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{1, {-1, 1, -1, -1, -1, 1, 1, -1, -1}}, {1, 2, 3, 4, 0, 7, 6, 0, 0}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 5}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 
        0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{1, {-1, 1, -1, -1, -1, 1, 1, -1, -1}}, {0, 6, 0, 0, 5, 2, 7, 8, 9}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 1}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 3}, {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 4}}}, 
  {{1, {-1, 1, -1, -1, -1, 1, 1, -1, -1}}, {0, 6, 0, 0, 0, 7, 2, 4, 0}, 
   {{{{"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, 0, -1, 
        0}}, {"-2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 1}, {{{"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 3}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 5}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 
        0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{1, {-1, 1, -1, -1, -1, 1, 1, -1, -1}}, {0, 7, 0, 8, 0, 2, 6, 0, 0}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 1}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 3}, {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 4}, 
    {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"-2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 5}, {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"2*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{1, {-1, 1, -1, -1, -1, 1, 1, -1, -1}}, {0, 7, 0, 8, 0, 6, 2, 4, 0}, 
   {{{{"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, 0, -1, 
        0}}, {"-2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 1}, {{{"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 3}, 
    {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"-2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 5}, {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"2*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{1, {-1, 1, -1, -1, 1, 1, -1, -1, -1}}, {1, 2, 3, 4, 6, 5, 0, 0, 0}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 7}, 
    {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{1, {-1, 1, -1, -1, 1, 1, -1, -1, -1}}, {8, 5, 0, 0, 2, 6, 0, 1, 0}, 
   {{{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, 0, -1, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 3}, 
    {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"2*v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 4}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"-4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"2*v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 7}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{1, {-1, 1, -1, -1, 1, 1, -1, -1, -1}}, {8, 5, 0, 0, 6, 2, 0, 0, 0}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 1}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 3}, {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 4}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"-4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"2*v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 7}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{1, {-1, 1, -1, -1, 1, 1, -1, -1, -1}}, {0, 6, 0, 0, 2, 5, 0, 1, 0}, 
   {{{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, 0, -1, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 3}, 
    {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"2*v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 4}, 
    {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 7}, 
    {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{1, {-1, 1, -1, -1, 1, 1, -1, -1, -1}}, {0, 6, 0, 0, 5, 2, 7, 8, 9}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 1}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 3}, {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 4}}}, 
  {{1, {-1, 1, -1, -1, 1, 1, 1, -1, -1}}, {0, 6, 0, 0, 5, 2, 7, 8, 9}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 1}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 3}, {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 4}}}, 
  {{1, {-1, 1, -1, 1, -1, 1, 1, -1, -1}}, {1, 2, 3, 4, 0, 7, 6, 0, 0}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 5}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 
        0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{1, {-1, 1, -1, 1, 1, -1, 1, -1, -1}}, {0, 4, 0, 2, 5, 0, 7, 8, 9}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"-2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 1}, {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"2*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 3}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, 0, -1, 
        0}}, {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 6}}}, 
  {{1, {-1, 1, -1, 1, 1, -1, 1, -1, -1}}, {1, 2, 3, 4, 7, 0, 5, 0, 0}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"3*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 6}, {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 
        0}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 8}, {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 9}}}, {{1, {-1, 1, -1, 1, 1, -1, 1, -1, -1}}, 
   {0, 4, 0, 2, 7, 0, 5, 0, 0}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"-2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 1}, {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"2*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 3}, 
    {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 6}, 
    {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 8}, {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 9}}}, {{1, {-1, 1, -1, 1, 1, 1, -1, -1, -1}}, 
   {1, 2, 3, 4, 6, 5, 0, 0, 0}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 7}, 
    {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{1, {-1, 1, 1, -1, -1, 1, 1, -1, -1}}, {1, 2, 3, 4, 0, 7, 6, 0, 0}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 5}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 
        0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{1, {-1, 1, 1, -1, 1, -1, 1, -1, -1}}, {0, 3, 2, 0, 5, 0, 7, 8, 9}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 1}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 4}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"-m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 6}}}, 
  {{1, {-1, 1, 1, -1, 1, -1, 1, -1, -1}}, {1, 2, 3, 4, 7, 0, 5, 0, 0}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"3*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 6}, {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 
        0}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 8}, {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 9}}}, {{1, {-1, 1, 1, -1, 1, -1, 1, -1, -1}}, 
   {0, 3, 2, 0, 7, 0, 5, 0, 0}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 1}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 4}, 
    {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 6}, 
    {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 8}, {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 9}}}, {{1, {-1, 1, 1, -1, 1, 1, -1, -1, -1}}, 
   {1, 2, 3, 4, 6, 5, 0, 0, 0}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 7}, 
    {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{1, {-1, 1, 1, 1, -1, 1, 1, -1, -1}}, {1, 2, 3, 4, 0, 7, 6, 0, 0}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 5}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 
        0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{1, {-1, 1, 1, 1, 1, -1, 1, -1, -1}}, {1, 2, 3, 4, 7, 0, 5, 0, 0}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"3*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 6}, {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 
        0}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 8}, {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 9}}}, {{1, {-1, 1, 1, 1, 1, 1, -1, -1, -1}}, 
   {1, 2, 3, 4, 6, 5, 0, 0, 0}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 7}, 
    {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{1, {1, -1, -1, 1, 1, -1, 1, -1, -1}}, {1, 2, 3, 4, 7, 0, 5, 0, 0}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"3*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 6}, {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 
        0}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 8}, {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 9}}}, {{1, {1, -1, -1, 1, 1, -1, 1, -1, -1}}, 
   {4, 0, 0, 1, 5, 0, 7, 8, 9}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 2}, {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 3}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"3*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 6}}}, {{1, {1, -1, -1, 1, 1, -1, 1, -1, -1}}, 
   {4, 0, 0, 1, 7, 6, 5, 0, 0}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 2}, {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 3}, 
    {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 8}, {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 9}}}, {{1, {1, -1, -1, 1, 1, -1, 1, -1, -1}}, 
   {5, 8, 9, 7, 1, 6, 4, 2, 3}, {}}, {{1, {1, -1, -1, 1, 1, -1, 1, -1, -1}}, 
   {5, 8, 9, 7, 4, 0, 1, 0, 0}, 
   {{{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 2}, {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 3}, {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"3*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 6}}}, {{1, {1, -1, -1, 1, 1, -1, 1, -1, -1}}, 
   {7, 0, 0, 5, 1, 0, 4, 2, 3}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"3*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 6}, {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 9}}}, {{1, {1, -1, -1, 1, 1, -1, 1, -1, -1}}, 
   {7, 0, 0, 5, 4, 6, 1, 0, 0}, 
   {{{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 2}, {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 3}, {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 9}}}, {{1, {1, -1, -1, 1, 1, 1, 1, -1, -1}}, 
   {5, 8, 9, 7, 1, 6, 4, 2, 3}, {}}, {{1, {1, -1, -1, 1, 1, 1, 1, -1, -1}}, 
   {4, 0, 0, 1, 7, 6, 5, 0, 0}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 2}, {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 3}, 
    {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 8}, {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 9}}}, {{1, {1, -1, -1, 1, 1, 1, 1, -1, -1}}, 
   {7, 0, 0, 5, 4, 6, 1, 0, 0}, 
   {{{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 2}, {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 3}, {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 9}}}, {{1, {1, -1, 1, -1, -1, 1, 1, -1, -1}}, 
   {1, 2, 3, 4, 0, 7, 6, 0, 0}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 5}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 
        0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{1, {1, -1, 1, -1, 1, -1, 1, -1, -1}}, {3, 0, 1, 0, 5, 0, 7, 8, 9}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, 
      {"2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 2}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"-2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 4}, {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 6}}}, {{1, {1, -1, 1, -1, 1, -1, 1, -1, -1}}, 
   {1, 2, 3, 4, 7, 0, 5, 0, 0}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"3*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 6}, {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 
        0}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 8}, {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 9}}}, {{1, {1, -1, 1, -1, 1, -1, 1, -1, -1}}, 
   {3, 0, 1, 0, 7, 0, 5, 0, 0}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, 
      {"2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 2}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"-2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 4}, {{{"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 6}, 
    {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 8}, {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 9}}}, {{1, {1, -1, 1, -1, 1, 1, -1, -1, -1}}, 
   {1, 2, 3, 4, 6, 5, 0, 0, 0}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 7}, 
    {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{1, {1, -1, 1, 1, -1, 1, 1, -1, -1}}, {1, 2, 3, 4, 0, 7, 6, 0, 0}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 5}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 
        0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{1, {1, -1, 1, 1, 1, -1, 1, -1, -1}}, {1, 2, 3, 4, 7, 0, 5, 0, 0}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"3*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 6}, {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 
        0}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 8}, {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 9}}}, {{1, {1, -1, 1, 1, 1, 1, -1, -1, -1}}, 
   {1, 2, 3, 4, 6, 5, 0, 0, 0}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 7}, 
    {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{1, {1, 1, -1, -1, -1, 1, 1, -1, -1}}, {1, 2, 3, 4, 0, 7, 6, 0, 0}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 5}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 
        0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{1, {1, 1, -1, -1, 1, -1, 1, -1, -1}}, {2, 1, 0, 0, 5, 0, 7, 8, 9}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 3}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"-4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"2*v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 4}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, {"-m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 6}}}, {{1, {1, 1, -1, -1, 1, -1, 1, -1, -1}}, 
   {1, 2, 3, 4, 7, 0, 5, 0, 0}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"3*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 6}, {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 
        0}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 8}, {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 9}}}, {{1, {1, 1, -1, -1, 1, -1, 1, -1, -1}}, 
   {2, 1, 0, 0, 7, 0, 5, 0, 0}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 3}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"-4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"2*v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 4}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 
        0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 6}, 
    {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 8}, {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 9}}}, {{1, {1, 1, -1, -1, 1, 1, -1, -1, -1}}, 
   {1, 2, 3, 4, 6, 5, 0, 0, 0}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 7}, 
    {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{1, {1, 1, -1, 1, -1, 1, 1, -1, -1}}, {1, 2, 3, 4, 0, 7, 6, 0, 0}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 5}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 
        0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{1, {1, 1, -1, 1, 1, -1, 1, -1, -1}}, {1, 2, 3, 4, 7, 0, 5, 0, 0}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"3*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 6}, {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 
        0}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 8}, {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 9}}}, {{1, {1, 1, -1, 1, 1, 1, -1, -1, -1}}, 
   {1, 2, 3, 4, 6, 5, 0, 0, 0}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 7}, 
    {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{1, {1, 1, 1, -1, -1, 1, 1, -1, -1}}, {1, 2, 3, 4, 0, 7, 6, 0, 0}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 5}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 
        0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{1, {1, 1, 1, -1, 1, -1, 1, -1, -1}}, {1, 2, 3, 4, 7, 0, 5, 0, 0}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"3*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 6}, {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 
        0}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 8}, {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 9}}}, {{1, {1, 1, 1, -1, 1, 1, -1, -1, -1}}, 
   {1, 2, 3, 4, 6, 5, 0, 0, 0}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 7}, 
    {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{1, {1, 1, 1, 1, -1, 1, 1, -1, -1}}, {1, 2, 3, 4, 0, 7, 6, 0, 0}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 5}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 
        0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{1, {1, 1, 1, 1, 1, -1, 1, -1, -1}}, {1, 2, 3, 4, 7, 0, 5, 0, 0}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"3*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 6}, {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 
        0}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 8}, {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 9}}}, {{1, {1, 1, 1, 1, 1, 1, -1, -1, -1}}, 
   {1, 2, 3, 4, 6, 5, 0, 0, 0}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 7}, 
    {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}}}


==> anc/ibp/tripentagon.sbases <==
Null
ProblemNumber = 0
 
ExampleDimension[0] = 9
 
SBasis0L[0] = 13
 
SBasis0C[0, 1, {-1, 0, 0, 0, 0, 1, 0, 0, 0}] = {{-1, 6}}
 
SBasis0C[0, 1, {-1, 0, 0, 1, 0, 0, 0, 0, 0}] = {{-1, 4}}
 
SBasis0C[0, 1, {-1, 0, 1, 0, 0, 0, 0, 0, 0}] = {{-1, 3}}
 
SBasis0C[0, 1, {-1, 1, 0, 0, 0, 0, 0, 0, 0}] = {{-1, 2}}
 
SBasis0C[0, 1, {0, 0, 0, 0, -1, 1, 0, 0, 0}] = {{1, 6}}
 
SBasis0C[0, 1, {0, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-2, 1}, {-1, 2}, {-1, 3}, 
     {-1, 4}, {-1, 6}, {d, 0}}
 
SBasis0C[0, 1, {0, 0, 0, 1, 0, 0, 0, 0, 0}] = {{-3*m + u + v + w, 4}}
 
SBasis0C[0, 1, {0, 0, 1, 0, 0, 0, 0, 0, 0}] = {{u, 3}}
 
SBasis0C[0, 1, {0, 1, 0, 0, 0, 0, 0, 0, 0}] = {{m, 2}}
 
SBasis0C[0, 2, {-1, 0, 0, 0, 0, 1, 0, 0, 0}] = {{-1, 6}}
 
SBasis0C[0, 2, {-1, 0, 0, 1, 0, 0, 0, 0, 0}] = {{-1, 4}}
 
SBasis0C[0, 2, {-1, 0, 1, 0, 0, 0, 0, 0, 0}] = {{-1, 3}}
 
SBasis0C[0, 2, {-1, 1, 0, 0, 0, 0, 0, 0, 0}] = {{-1, 2}}
 
SBasis0C[0, 2, {0, 0, 0, 0, -1, 1, 0, 0, 0}] = {{1, 6}}
 
SBasis0C[0, 2, {0, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-1, 1}, {1, 6}}
 
SBasis0C[0, 2, {0, 0, 0, 1, 0, -1, 0, 0, 0}] = {{1, 4}}
 
SBasis0C[0, 2, {0, 0, 0, 1, 0, 0, -1, 0, 0}] = {{-1, 4}}
 
SBasis0C[0, 2, {0, 0, 0, 1, 0, 0, 0, 0, 0}] = {{-3*m + u + v + w, 4}}
 
SBasis0C[0, 2, {0, 0, 1, 0, 0, -1, 0, 0, 0}] = {{1, 3}}
 
SBasis0C[0, 2, {0, 0, 1, 0, 0, 0, 0, 0, -1}] = {{-1, 3}}
 
SBasis0C[0, 2, {0, 0, 1, 0, 0, 0, 0, 0, 0}] = {{u, 3}}
 
SBasis0C[0, 2, {0, 1, 0, 0, 0, -1, 0, 0, 0}] = {{1, 2}}
 
SBasis0C[0, 2, {0, 1, 0, 0, 0, 0, 0, -1, 0}] = {{-1, 2}}
 
SBasis0C[0, 2, {0, 1, 0, 0, 0, 0, 0, 0, 0}] = {{m, 2}}
 
SBasis0C[0, 2, {1, 0, 0, 0, -1, 0, 0, 0, 0}] = {{-1, 1}}
 
SBasis0C[0, 2, {1, 0, 0, 0, 0, -1, 0, 0, 0}] = {{1, 1}}
 
SBasis0C[0, 3, {-1, 0, 0, 0, 0, 1, 0, 0, 0}] = {{1, 6}}
 
SBasis0C[0, 3, {-1, 0, 0, 1, 0, 0, 0, 0, 0}] = {{1, 4}}
 
SBasis0C[0, 3, {-1, 0, 1, 0, 0, 0, 0, 0, 0}] = {{1, 3}}
 
SBasis0C[0, 3, {-1, 1, 0, 0, 0, 0, 0, 0, 0}] = {{1, 2}}
 
SBasis0C[0, 3, {0, -1, 0, 0, 0, 1, 0, 0, 0}] = {{-1, 6}}
 
SBasis0C[0, 3, {0, -1, 0, 1, 0, 0, 0, 0, 0}] = {{-1, 4}}
 
SBasis0C[0, 3, {0, -1, 1, 0, 0, 0, 0, 0, 0}] = {{-1, 3}}
 
SBasis0C[0, 3, {0, 0, 0, 0, -1, 1, 0, 0, 0}] = {{-1, 6}}
 
SBasis0C[0, 3, {0, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-1, 2}, {1, 1}}
 
SBasis0C[0, 3, {0, 0, 0, 0, 0, 1, 0, -1, 0}] = {{1, 6}}
 
SBasis0C[0, 3, {0, 0, 0, 1, 0, 0, 0, 0, 0}] = {{3*m - u - w, 4}}
 
SBasis0C[0, 3, {0, 0, 1, 0, 0, 0, 0, 0, 0}] = {{m - u, 3}}
 
SBasis0C[0, 3, {0, 1, 0, 0, 0, 0, 0, 0, 0}] = {{-m, 2}}
 
SBasis0C[0, 3, {1, -1, 0, 0, 0, 0, 0, 0, 0}] = {{-1, 1}}
 
SBasis0C[0, 3, {1, 0, 0, 0, 0, 0, 0, 0, 0}] = {{m, 1}}
 
SBasis0C[0, 4, {0, -1, 0, 0, 0, 1, 0, 0, 0}] = {{1, 6}}
 
SBasis0C[0, 4, {0, -1, 0, 1, 0, 0, 0, 0, 0}] = {{1, 4}}
 
SBasis0C[0, 4, {0, -1, 1, 0, 0, 0, 0, 0, 0}] = {{1, 3}}
 
SBasis0C[0, 4, {0, 0, -1, 0, 0, 1, 0, 0, 0}] = {{-1, 6}}
 
SBasis0C[0, 4, {0, 0, -1, 1, 0, 0, 0, 0, 0}] = {{-1, 4}}
 
SBasis0C[0, 4, {0, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-1, 3}, {1, 2}}
 
SBasis0C[0, 4, {0, 0, 0, 0, 0, 1, 0, -1, 0}] = {{-1, 6}}
 
SBasis0C[0, 4, {0, 0, 0, 0, 0, 1, 0, 0, -1}] = {{1, 6}}
 
SBasis0C[0, 4, {0, 0, 0, 1, 0, 0, 0, 0, 0}] = {{m - v, 4}}
 
SBasis0C[0, 4, {0, 0, 1, 0, 0, 0, 0, 0, 0}] = {{-m, 3}}
 
SBasis0C[0, 4, {0, 1, -1, 0, 0, 0, 0, 0, 0}] = {{-1, 2}}
 
SBasis0C[0, 4, {0, 1, 0, 0, 0, 0, 0, 0, 0}] = {{m, 2}}
 
SBasis0C[0, 4, {1, -1, 0, 0, 0, 0, 0, 0, 0}] = {{1, 1}}
 
SBasis0C[0, 4, {1, 0, -1, 0, 0, 0, 0, 0, 0}] = {{-1, 1}}
 
SBasis0C[0, 4, {1, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-m + u, 1}}
 
SBasis0C[0, 5, {0, 0, -1, 0, 0, 1, 0, 0, 0}] = {{1, 6}}
 
SBasis0C[0, 5, {0, 0, -1, 1, 0, 0, 0, 0, 0}] = {{1, 4}}
 
SBasis0C[0, 5, {0, 0, 0, -1, 0, 1, 0, 0, 0}] = {{-1, 6}}
 
SBasis0C[0, 5, {0, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-1, 4}, {1, 3}}
 
SBasis0C[0, 5, {0, 0, 0, 0, 0, 1, -1, 0, 0}] = {{1, 6}}
 
SBasis0C[0, 5, {0, 0, 0, 0, 0, 1, 0, 0, -1}] = {{-1, 6}}
 
SBasis0C[0, 5, {0, 0, 0, 1, 0, 0, 0, 0, 0}] = {{-m, 4}}
 
SBasis0C[0, 5, {0, 0, 1, -1, 0, 0, 0, 0, 0}] = {{-1, 3}}
 
SBasis0C[0, 5, {0, 0, 1, 0, 0, 0, 0, 0, 0}] = {{m, 3}}
 
SBasis0C[0, 5, {0, 1, -1, 0, 0, 0, 0, 0, 0}] = {{1, 2}}
 
SBasis0C[0, 5, {0, 1, 0, -1, 0, 0, 0, 0, 0}] = {{-1, 2}}
 
SBasis0C[0, 5, {0, 1, 0, 0, 0, 0, 0, 0, 0}] = {{-m + v, 2}}
 
SBasis0C[0, 5, {1, 0, -1, 0, 0, 0, 0, 0, 0}] = {{1, 1}}
 
SBasis0C[0, 5, {1, 0, 0, -1, 0, 0, 0, 0, 0}] = {{-1, 1}}
 
SBasis0C[0, 5, {1, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-3*m + v + w, 1}}
 
SBasis0C[0, 6, {-1, 0, 0, 0, 0, 1, 0, 0, 0}] = {{1, 6}}
 
SBasis0C[0, 6, {-1, 0, 0, 0, 1, 0, 0, 0, 0}] = {{-1, 5}}
 
SBasis0C[0, 6, {0, -1, 0, 0, 0, 0, 0, 1, 0}] = {{-1, 8}}
 
SBasis0C[0, 6, {0, 0, -1, 0, 0, 0, 0, 0, 1}] = {{-1, 9}}
 
SBasis0C[0, 6, {0, 0, 0, -1, 0, 0, 1, 0, 0}] = {{-1, 7}}
 
SBasis0C[0, 6, {0, 0, 0, 0, -1, 0, 0, 0, 1}] = {{-1, 9}}
 
SBasis0C[0, 6, {0, 0, 0, 0, -1, 0, 0, 1, 0}] = {{-1, 8}}
 
SBasis0C[0, 6, {0, 0, 0, 0, -1, 0, 1, 0, 0}] = {{-1, 7}}
 
SBasis0C[0, 6, {0, 0, 0, 0, -1, 1, 0, 0, 0}] = {{-1, 6}}
 
SBasis0C[0, 6, {0, 0, 0, 0, 0, -1, 0, 0, 1}] = {{1, 9}}
 
SBasis0C[0, 6, {0, 0, 0, 0, 0, -1, 0, 1, 0}] = {{1, 8}}
 
SBasis0C[0, 6, {0, 0, 0, 0, 0, -1, 1, 0, 0}] = {{1, 7}}
 
SBasis0C[0, 6, {0, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-1, 5}, {1, 6}}
 
SBasis0C[0, 6, {0, 0, 0, 0, 0, 0, 0, 0, 1}] = {{u, 9}}
 
SBasis0C[0, 6, {0, 0, 0, 0, 0, 0, 0, 1, 0}] = {{m, 8}}
 
SBasis0C[0, 6, {0, 0, 0, 0, 0, 0, 1, 0, 0}] = {{-3*m + u + v + w, 7}}
 
SBasis0C[0, 6, {0, 0, 0, 0, 1, -1, 0, 0, 0}] = {{1, 5}}
 
SBasis0C[0, 7, {-1, 0, 0, 0, 0, 1, 0, 0, 0}] = {{1, 6}}
 
SBasis0C[0, 7, {0, 0, 0, 0, -1, 0, 0, 0, 1}] = {{-1, 9}}
 
SBasis0C[0, 7, {0, 0, 0, 0, -1, 0, 0, 1, 0}] = {{-1, 8}}
 
SBasis0C[0, 7, {0, 0, 0, 0, -1, 0, 1, 0, 0}] = {{-1, 7}}
 
SBasis0C[0, 7, {0, 0, 0, 0, -1, 1, 0, 0, 0}] = {{-1, 6}}
 
SBasis0C[0, 7, {0, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-2, 5}, {-1, 6}, {-1, 7}, 
     {-1, 8}, {-1, 9}, {d, 0}}
 
SBasis0C[0, 7, {0, 0, 0, 0, 0, 0, 0, 0, 1}] = {{u, 9}}
 
SBasis0C[0, 7, {0, 0, 0, 0, 0, 0, 0, 1, 0}] = {{m, 8}}
 
SBasis0C[0, 7, {0, 0, 0, 0, 0, 0, 1, 0, 0}] = {{-3*m + u + v + w, 7}}
 
SBasis0C[0, 8, {-1, 0, 0, 0, 0, 1, 0, 0, 0}] = {{-1, 6}}
 
SBasis0C[0, 8, {0, -1, 0, 0, 0, 1, 0, 0, 0}] = {{1, 6}}
 
SBasis0C[0, 8, {0, 0, 0, 0, -1, 0, 0, 0, 1}] = {{1, 9}}
 
SBasis0C[0, 8, {0, 0, 0, 0, -1, 0, 0, 1, 0}] = {{1, 8}}
 
SBasis0C[0, 8, {0, 0, 0, 0, -1, 0, 1, 0, 0}] = {{1, 7}}
 
SBasis0C[0, 8, {0, 0, 0, 0, -1, 1, 0, 0, 0}] = {{1, 6}}
 
SBasis0C[0, 8, {0, 0, 0, 0, 0, 0, 0, -1, 1}] = {{-1, 9}}
 
SBasis0C[0, 8, {0, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-1, 8}, {1, 5}}
 
SBasis0C[0, 8, {0, 0, 0, 0, 0, 0, 0, 0, 1}] = {{m - u, 9}}
 
SBasis0C[0, 8, {0, 0, 0, 0, 0, 0, 0, 1, 0}] = {{-m, 8}}
 
SBasis0C[0, 8, {0, 0, 0, 0, 0, 0, 1, -1, 0}] = {{-1, 7}}
 
SBasis0C[0, 8, {0, 0, 0, 0, 0, 0, 1, 0, 0}] = {{3*m - u - w, 7}}
 
SBasis0C[0, 8, {0, 0, 0, 0, 0, 1, 0, -1, 0}] = {{-1, 6}}
 
SBasis0C[0, 8, {0, 0, 0, 0, 1, 0, 0, -1, 0}] = {{-1, 5}}
 
SBasis0C[0, 8, {0, 0, 0, 0, 1, 0, 0, 0, 0}] = {{m, 5}}
 
SBasis0C[0, 9, {0, -1, 0, 0, 0, 1, 0, 0, 0}] = {{-1, 6}}
 
SBasis0C[0, 9, {0, 0, -1, 0, 0, 1, 0, 0, 0}] = {{1, 6}}
 
SBasis0C[0, 9, {0, 0, 0, 0, 0, 0, 0, -1, 1}] = {{1, 9}}
 
SBasis0C[0, 9, {0, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-1, 9}, {1, 8}}
 
SBasis0C[0, 9, {0, 0, 0, 0, 0, 0, 0, 0, 1}] = {{-m, 9}}
 
SBasis0C[0, 9, {0, 0, 0, 0, 0, 0, 0, 1, -1}] = {{-1, 8}}
 
SBasis0C[0, 9, {0, 0, 0, 0, 0, 0, 0, 1, 0}] = {{m, 8}}
 
SBasis0C[0, 9, {0, 0, 0, 0, 0, 0, 1, -1, 0}] = {{1, 7}}
 
SBasis0C[0, 9, {0, 0, 0, 0, 0, 0, 1, 0, -1}] = {{-1, 7}}
 
SBasis0C[0, 9, {0, 0, 0, 0, 0, 0, 1, 0, 0}] = {{m - v, 7}}
 
SBasis0C[0, 9, {0, 0, 0, 0, 0, 1, 0, -1, 0}] = {{1, 6}}
 
SBasis0C[0, 9, {0, 0, 0, 0, 0, 1, 0, 0, -1}] = {{-1, 6}}
 
SBasis0C[0, 9, {0, 0, 0, 0, 1, 0, 0, -1, 0}] = {{1, 5}}
 
SBasis0C[0, 9, {0, 0, 0, 0, 1, 0, 0, 0, -1}] = {{-1, 5}}
 
SBasis0C[0, 9, {0, 0, 0, 0, 1, 0, 0, 0, 0}] = {{-m + u, 5}}
 
SBasis0C[0, 10, {0, 0, -1, 0, 0, 1, 0, 0, 0}] = {{-1, 6}}
 
SBasis0C[0, 10, {0, 0, 0, -1, 0, 1, 0, 0, 0}] = {{1, 6}}
 
SBasis0C[0, 10, {0, 0, 0, 0, 0, 0, -1, 0, 1}] = {{-1, 9}}
 
SBasis0C[0, 10, {0, 0, 0, 0, 0, 0, -1, 1, 0}] = {{-1, 8}}
 
SBasis0C[0, 10, {0, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-1, 7}, {1, 9}}
 
SBasis0C[0, 10, {0, 0, 0, 0, 0, 0, 0, 0, 1}] = {{m, 9}}
 
SBasis0C[0, 10, {0, 0, 0, 0, 0, 0, 0, 1, -1}] = {{1, 8}}
 
SBasis0C[0, 10, {0, 0, 0, 0, 0, 0, 0, 1, 0}] = {{-m + v, 8}}
 
SBasis0C[0, 10, {0, 0, 0, 0, 0, 0, 1, 0, -1}] = {{1, 7}}
 
SBasis0C[0, 10, {0, 0, 0, 0, 0, 0, 1, 0, 0}] = {{-m, 7}}
 
SBasis0C[0, 10, {0, 0, 0, 0, 0, 1, -1, 0, 0}] = {{-1, 6}}
 
SBasis0C[0, 10, {0, 0, 0, 0, 0, 1, 0, 0, -1}] = {{1, 6}}
 
SBasis0C[0, 10, {0, 0, 0, 0, 1, 0, -1, 0, 0}] = {{-1, 5}}
 
SBasis0C[0, 10, {0, 0, 0, 0, 1, 0, 0, 0, -1}] = {{1, 5}}
 
SBasis0C[0, 10, {0, 0, 0, 0, 1, 0, 0, 0, 0}] = {{-3*m + v + w, 5}}
 
SBasis0C[0, 11, {-1, 0, 0, 1, 0, 0, 0, 0, 0}] = {{-2*m + u + v, 4}}
 
SBasis0C[0, 11, {-1, 0, 1, 0, 0, 0, 0, 0, 0}] = {{u, 3}}
 
SBasis0C[0, 11, {-1, 1, 0, 0, 0, 0, 0, 0, 0}] = {{-2*m + u, 2}}
 
SBasis0C[0, 11, {0, -1, 0, 1, 0, 0, 0, 0, 0}] = {{4*m - 2*u - v - w, 4}}
 
SBasis0C[0, 11, {0, -1, 1, 0, 0, 0, 0, 0, 0}] = {{-2*u, 3}}
 
SBasis0C[0, 11, {0, 0, -1, 1, 0, 0, 0, 0, 0}] = {{-2*m + u + w, 4}}
 
SBasis0C[0, 11, {0, 0, 0, 0, -1, 0, 0, 0, 1}] = {{u, 9}}
 
SBasis0C[0, 11, {0, 0, 0, 0, -1, 0, 0, 1, 0}] = {{-2*m + u, 8}}
 
SBasis0C[0, 11, {0, 0, 0, 0, -1, 0, 1, 0, 0}] = {{-2*m + u + v, 7}}
 
SBasis0C[0, 11, {0, 0, 0, 0, 0, 0, 0, -1, 1}] = {{-2*u, 9}}
 
SBasis0C[0, 11, {0, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-u, 2}, {-u, 8}, {u, 3}, 
     {u, 9}}
 
SBasis0C[0, 11, {0, 0, 0, 0, 0, 0, 0, 0, 1}] = {{2*m*u - u^2, 9}}
 
SBasis0C[0, 11, {0, 0, 0, 0, 0, 0, 0, 1, -1}] = {{2*m, 8}}
 
SBasis0C[0, 11, {0, 0, 0, 0, 0, 0, 0, 1, 0}] = {{-(m*u), 8}}
 
SBasis0C[0, 11, {0, 0, 0, 0, 0, 0, 1, -1, 0}] = {{4*m - 2*u - v - w, 7}}
 
SBasis0C[0, 11, {0, 0, 0, 0, 0, 0, 1, 0, -1}] = {{-2*m + u + w, 7}}
 
SBasis0C[0, 11, {0, 0, 0, 0, 0, 0, 1, 0, 0}] = 
    {{-4*m^2 + 4*m*u - u^2 + m*v + m*w - u*w, 7}}
 
SBasis0C[0, 11, {0, 0, 0, 1, 0, 0, 0, 0, 0}] = 
    {{-4*m^2 + 4*m*u - u^2 + m*v + m*w - u*w, 4}}
 
SBasis0C[0, 11, {0, 0, 1, 0, 0, 0, 0, 0, 0}] = {{2*m*u - u^2, 3}}
 
SBasis0C[0, 11, {0, 1, -1, 0, 0, 0, 0, 0, 0}] = {{2*m, 2}}
 
SBasis0C[0, 11, {0, 1, 0, 0, 0, 0, 0, 0, 0}] = {{-(m*u), 2}}
 
SBasis0C[0, 12, {-1, 0, 0, 1, 0, 0, 0, 0, 0}] = {{-2*m + v + w, 4}}
 
SBasis0C[0, 12, {-1, 0, 1, 0, 0, 0, 0, 0, 0}] = {{-4*m + v + w, 3}}
 
SBasis0C[0, 12, {-1, 1, 0, 0, 0, 0, 0, 0, 0}] = {{-2*m + w, 2}}
 
SBasis0C[0, 12, {0, -1, 0, 1, 0, 0, 0, 0, 0}] = {{2*m - v - w, 4}}
 
SBasis0C[0, 12, {0, -1, 1, 0, 0, 0, 0, 0, 0}] = {{4*m - v - w, 3}}
 
SBasis0C[0, 12, {0, 0, -1, 1, 0, 0, 0, 0, 0}] = {{2*m - u - w, 4}}
 
SBasis0C[0, 12, {0, 0, 0, 0, -1, 0, 0, 0, 1}] = {{-4*m + v + w, 9}}
 
SBasis0C[0, 12, {0, 0, 0, 0, -1, 0, 0, 1, 0}] = {{-2*m + w, 8}}
 
SBasis0C[0, 12, {0, 0, 0, 0, -1, 0, 1, 0, 0}] = {{-2*m + v + w, 7}}
 
SBasis0C[0, 12, {0, 0, 0, 0, 0, 0, -1, 0, 1}] = {{u, 9}}
 
SBasis0C[0, 12, {0, 0, 0, 0, 0, 0, -1, 1, 0}] = {{2*m, 8}}
 
SBasis0C[0, 12, {0, 0, 0, 0, 0, 0, 0, -1, 1}] = {{4*m - v - w, 9}}
 
SBasis0C[0, 12, {0, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-u, 3}, {-u, 9}, 
     {2*m - w, 2}, {2*m - w, 8}, {-2*m + u + w, 4}, {-2*m + u + w, 7}}
 
SBasis0C[0, 12, {0, 0, 0, 0, 0, 0, 0, 0, 1}] = 
    {{-4*m^2 + 3*m*u + m*v - u*v + m*w - u*w, 9}}
 
SBasis0C[0, 12, {0, 0, 0, 0, 0, 0, 0, 1, -1}] = {{-2*m, 8}}
 
SBasis0C[0, 12, {0, 0, 0, 0, 0, 0, 0, 1, 0}] = {{4*m^2 - 2*m*v - m*w, 8}}
 
SBasis0C[0, 12, {0, 0, 0, 0, 0, 0, 1, -1, 0}] = {{2*m - v - w, 7}}
 
SBasis0C[0, 12, {0, 0, 0, 0, 0, 0, 1, 0, -1}] = {{2*m - u - w, 7}}
 
SBasis0C[0, 12, {0, 0, 0, 0, 0, 0, 1, 0, 0}] = 
    {{-8*m^2 + 3*m*u + 3*m*v - u*v + 6*m*w - u*w - v*w - w^2, 7}}
 
SBasis0C[0, 12, {0, 0, 0, 1, 0, 0, 0, 0, 0}] = 
    {{-8*m^2 + 3*m*u + 3*m*v - u*v + 6*m*w - u*w - v*w - w^2, 4}}
 
SBasis0C[0, 12, {0, 0, 1, -1, 0, 0, 0, 0, 0}] = {{u, 3}}
 
SBasis0C[0, 12, {0, 0, 1, 0, 0, 0, 0, 0, 0}] = 
    {{-4*m^2 + 3*m*u + m*v - u*v + m*w - u*w, 3}}
 
SBasis0C[0, 12, {0, 1, -1, 0, 0, 0, 0, 0, 0}] = {{-2*m, 2}}
 
SBasis0C[0, 12, {0, 1, 0, -1, 0, 0, 0, 0, 0}] = {{2*m, 2}}
 
SBasis0C[0, 12, {0, 1, 0, 0, 0, 0, 0, 0, 0}] = {{4*m^2 - 2*m*v - m*w, 2}}
 
SBasis0C[0, 13, {0, -1, 0, 1, 0, 0, 0, 0, 0}] = {{-2*m + v + w, 4}}
 
SBasis0C[0, 13, {0, -1, 1, 0, 0, 0, 0, 0, 0}] = {{-4*m + v + w, 3}}
 
SBasis0C[0, 13, {0, 0, -1, 1, 0, 0, 0, 0, 0}] = {{4*m - u - 2*v - w, 4}}
 
SBasis0C[0, 13, {0, 0, 0, 0, 0, 0, -1, 0, 1}] = {{u, 9}}
 
SBasis0C[0, 13, {0, 0, 0, 0, 0, 0, -1, 1, 0}] = {{-2*m + u, 8}}
 
SBasis0C[0, 13, {0, 0, 0, 0, 0, 0, 0, -1, 1}] = {{-4*m + v + w, 9}}
 
SBasis0C[0, 13, {0, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-2*m + u + v, 4}, 
     {-2*m + u + v, 7}, {4*m - u - v - w, 3}, {4*m - u - v - w, 9}, 
     {-2*m + w, 2}, {-2*m + w, 8}}
 
SBasis0C[0, 13, {0, 0, 0, 0, 0, 0, 0, 0, 1}] = {{4*m^2 - m*u - m*v - m*w, 9}}
 
SBasis0C[0, 13, {0, 0, 0, 0, 0, 0, 0, 1, -1}] = {{4*m - u - w, 8}}
 
SBasis0C[0, 13, {0, 0, 0, 0, 0, 0, 0, 1, 0}] = 
    {{-4*m^2 + m*u + 2*m*v - u*v + m*w, 8}}
 
SBasis0C[0, 13, {0, 0, 0, 0, 0, 0, 1, -1, 0}] = {{-2*m + v + w, 7}}
 
SBasis0C[0, 13, {0, 0, 0, 0, 0, 0, 1, 0, -1}] = {{4*m - u - 2*v - w, 7}}
 
SBasis0C[0, 13, {0, 0, 0, 0, 0, 0, 1, 0, 0}] = 
    {{-4*m^2 + m*u + 4*m*v - v^2 + m*w - v*w, 7}}
 
SBasis0C[0, 13, {0, 0, 0, 1, 0, 0, 0, 0, 0}] = 
    {{-4*m^2 + m*u + 4*m*v - v^2 + m*w - v*w, 4}}
 
SBasis0C[0, 13, {0, 0, 1, -1, 0, 0, 0, 0, 0}] = {{u, 3}}
 
SBasis0C[0, 13, {0, 0, 1, 0, 0, 0, 0, 0, 0}] = {{4*m^2 - m*u - m*v - m*w, 3}}
 
SBasis0C[0, 13, {0, 1, -1, 0, 0, 0, 0, 0, 0}] = {{4*m - u - w, 2}}
 
SBasis0C[0, 13, {0, 1, 0, -1, 0, 0, 0, 0, 0}] = {{-2*m + u, 2}}
 
SBasis0C[0, 13, {0, 1, 0, 0, 0, 0, 0, 0, 0}] = 
    {{-4*m^2 + m*u + 2*m*v - u*v + m*w, 2}}
 
SBasis0D[0, 1] = {{-1, 0, 0, 0, 0, 1, 0, 0, 0}, {-1, 0, 0, 1, 0, 0, 0, 0, 0}, 
     {-1, 0, 1, 0, 0, 0, 0, 0, 0}, {-1, 1, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, -1, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0, 0, 0, 0}, 
     {0, 1, 0, 0, 0, 0, 0, 0, 0}}
 
SBasis0D[0, 2] = {{-1, 0, 0, 0, 0, 1, 0, 0, 0}, {-1, 0, 0, 1, 0, 0, 0, 0, 0}, 
     {-1, 0, 1, 0, 0, 0, 0, 0, 0}, {-1, 1, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, -1, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 1, 0, -1, 0, 0, 0}, {0, 0, 0, 1, 0, 0, -1, 0, 0}, 
     {0, 0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, -1, 0, 0, 0}, 
     {0, 0, 1, 0, 0, 0, 0, 0, -1}, {0, 0, 1, 0, 0, 0, 0, 0, 0}, 
     {0, 1, 0, 0, 0, -1, 0, 0, 0}, {0, 1, 0, 0, 0, 0, 0, -1, 0}, 
     {0, 1, 0, 0, 0, 0, 0, 0, 0}, {1, 0, 0, 0, -1, 0, 0, 0, 0}, 
     {1, 0, 0, 0, 0, -1, 0, 0, 0}}
 
SBasis0D[0, 3] = {{-1, 0, 0, 0, 0, 1, 0, 0, 0}, {-1, 0, 0, 1, 0, 0, 0, 0, 0}, 
     {-1, 0, 1, 0, 0, 0, 0, 0, 0}, {-1, 1, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -1, 0, 0, 0, 1, 0, 0, 0}, {0, -1, 0, 1, 0, 0, 0, 0, 0}, 
     {0, -1, 1, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -1, 1, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1, 0, -1, 0}, 
     {0, 0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0, 0, 0, 0}, 
     {0, 1, 0, 0, 0, 0, 0, 0, 0}, {1, -1, 0, 0, 0, 0, 0, 0, 0}, 
     {1, 0, 0, 0, 0, 0, 0, 0, 0}}
 
SBasis0D[0, 4] = {{0, -1, 0, 0, 0, 1, 0, 0, 0}, {0, -1, 0, 1, 0, 0, 0, 0, 0}, 
     {0, -1, 1, 0, 0, 0, 0, 0, 0}, {0, 0, -1, 0, 0, 1, 0, 0, 0}, 
     {0, 0, -1, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 1, 0, -1, 0}, {0, 0, 0, 0, 0, 1, 0, 0, -1}, 
     {0, 0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0, 0, 0, 0}, 
     {0, 1, -1, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0, 0, 0, 0}, 
     {1, -1, 0, 0, 0, 0, 0, 0, 0}, {1, 0, -1, 0, 0, 0, 0, 0, 0}, 
     {1, 0, 0, 0, 0, 0, 0, 0, 0}}
 
SBasis0D[0, 5] = {{0, 0, -1, 0, 0, 1, 0, 0, 0}, {0, 0, -1, 1, 0, 0, 0, 0, 0}, 
     {0, 0, 0, -1, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 1, -1, 0, 0}, {0, 0, 0, 0, 0, 1, 0, 0, -1}, 
     {0, 0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 1, -1, 0, 0, 0, 0, 0}, 
     {0, 0, 1, 0, 0, 0, 0, 0, 0}, {0, 1, -1, 0, 0, 0, 0, 0, 0}, 
     {0, 1, 0, -1, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0, 0, 0, 0}, 
     {1, 0, -1, 0, 0, 0, 0, 0, 0}, {1, 0, 0, -1, 0, 0, 0, 0, 0}, 
     {1, 0, 0, 0, 0, 0, 0, 0, 0}}
 
SBasis0D[0, 6] = {{-1, 0, 0, 0, 0, 1, 0, 0, 0}, {-1, 0, 0, 0, 1, 0, 0, 0, 0}, 
     {0, -1, 0, 0, 0, 0, 0, 1, 0}, {0, 0, -1, 0, 0, 0, 0, 0, 1}, 
     {0, 0, 0, -1, 0, 0, 1, 0, 0}, {0, 0, 0, 0, -1, 0, 0, 0, 1}, 
     {0, 0, 0, 0, -1, 0, 0, 1, 0}, {0, 0, 0, 0, -1, 0, 1, 0, 0}, 
     {0, 0, 0, 0, -1, 1, 0, 0, 0}, {0, 0, 0, 0, 0, -1, 0, 0, 1}, 
     {0, 0, 0, 0, 0, -1, 0, 1, 0}, {0, 0, 0, 0, 0, -1, 1, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 1}, 
     {0, 0, 0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0, 1, 0, 0}, 
     {0, 0, 0, 0, 1, -1, 0, 0, 0}}
 
SBasis0D[0, 7] = {{-1, 0, 0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, -1, 0, 0, 0, 1}, 
     {0, 0, 0, 0, -1, 0, 0, 1, 0}, {0, 0, 0, 0, -1, 0, 1, 0, 0}, 
     {0, 0, 0, 0, -1, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 0, 0, 1, 0}, 
     {0, 0, 0, 0, 0, 0, 1, 0, 0}}
 
SBasis0D[0, 8] = {{-1, 0, 0, 0, 0, 1, 0, 0, 0}, {0, -1, 0, 0, 0, 1, 0, 0, 0}, 
     {0, 0, 0, 0, -1, 0, 0, 0, 1}, {0, 0, 0, 0, -1, 0, 0, 1, 0}, 
     {0, 0, 0, 0, -1, 0, 1, 0, 0}, {0, 0, 0, 0, -1, 1, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, -1, 1}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 0, 0, 1, 0}, 
     {0, 0, 0, 0, 0, 0, 1, -1, 0}, {0, 0, 0, 0, 0, 0, 1, 0, 0}, 
     {0, 0, 0, 0, 0, 1, 0, -1, 0}, {0, 0, 0, 0, 1, 0, 0, -1, 0}, 
     {0, 0, 0, 0, 1, 0, 0, 0, 0}}
 
SBasis0D[0, 9] = {{0, -1, 0, 0, 0, 1, 0, 0, 0}, {0, 0, -1, 0, 0, 1, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, -1, 1}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 0, 0, 1, -1}, 
     {0, 0, 0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0, 1, -1, 0}, 
     {0, 0, 0, 0, 0, 0, 1, 0, -1}, {0, 0, 0, 0, 0, 0, 1, 0, 0}, 
     {0, 0, 0, 0, 0, 1, 0, -1, 0}, {0, 0, 0, 0, 0, 1, 0, 0, -1}, 
     {0, 0, 0, 0, 1, 0, 0, -1, 0}, {0, 0, 0, 0, 1, 0, 0, 0, -1}, 
     {0, 0, 0, 0, 1, 0, 0, 0, 0}}
 
SBasis0D[0, 10] = {{0, 0, -1, 0, 0, 1, 0, 0, 0}, {0, 0, 0, -1, 0, 1, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, -1, 0, 1}, {0, 0, 0, 0, 0, 0, -1, 1, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 1}, 
     {0, 0, 0, 0, 0, 0, 0, 1, -1}, {0, 0, 0, 0, 0, 0, 0, 1, 0}, 
     {0, 0, 0, 0, 0, 0, 1, 0, -1}, {0, 0, 0, 0, 0, 0, 1, 0, 0}, 
     {0, 0, 0, 0, 0, 1, -1, 0, 0}, {0, 0, 0, 0, 0, 1, 0, 0, -1}, 
     {0, 0, 0, 0, 1, 0, -1, 0, 0}, {0, 0, 0, 0, 1, 0, 0, 0, -1}, 
     {0, 0, 0, 0, 1, 0, 0, 0, 0}}
 
SBasis0D[0, 11] = {{-1, 0, 0, 1, 0, 0, 0, 0, 0}, {-1, 0, 1, 0, 0, 0, 0, 0, 
      0}, {-1, 1, 0, 0, 0, 0, 0, 0, 0}, {0, -1, 0, 1, 0, 0, 0, 0, 0}, 
     {0, -1, 1, 0, 0, 0, 0, 0, 0}, {0, 0, -1, 1, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, -1, 0, 0, 0, 1}, {0, 0, 0, 0, -1, 0, 0, 1, 0}, 
     {0, 0, 0, 0, -1, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -1, 1}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 1}, 
     {0, 0, 0, 0, 0, 0, 0, 1, -1}, {0, 0, 0, 0, 0, 0, 0, 1, 0}, 
     {0, 0, 0, 0, 0, 0, 1, -1, 0}, {0, 0, 0, 0, 0, 0, 1, 0, -1}, 
     {0, 0, 0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0, 0}, 
     {0, 0, 1, 0, 0, 0, 0, 0, 0}, {0, 1, -1, 0, 0, 0, 0, 0, 0}, 
     {0, 1, 0, 0, 0, 0, 0, 0, 0}}
 
SBasis0D[0, 12] = {{-1, 0, 0, 1, 0, 0, 0, 0, 0}, {-1, 0, 1, 0, 0, 0, 0, 0, 
      0}, {-1, 1, 0, 0, 0, 0, 0, 0, 0}, {0, -1, 0, 1, 0, 0, 0, 0, 0}, 
     {0, -1, 1, 0, 0, 0, 0, 0, 0}, {0, 0, -1, 1, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, -1, 0, 0, 0, 1}, {0, 0, 0, 0, -1, 0, 0, 1, 0}, 
     {0, 0, 0, 0, -1, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 0, -1, 0, 1}, 
     {0, 0, 0, 0, 0, 0, -1, 1, 0}, {0, 0, 0, 0, 0, 0, 0, -1, 1}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 1}, 
     {0, 0, 0, 0, 0, 0, 0, 1, -1}, {0, 0, 0, 0, 0, 0, 0, 1, 0}, 
     {0, 0, 0, 0, 0, 0, 1, -1, 0}, {0, 0, 0, 0, 0, 0, 1, 0, -1}, 
     {0, 0, 0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0, 0}, 
     {0, 0, 1, -1, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0, 0, 0, 0}, 
     {0, 1, -1, 0, 0, 0, 0, 0, 0}, {0, 1, 0, -1, 0, 0, 0, 0, 0}, 
     {0, 1, 0, 0, 0, 0, 0, 0, 0}}
 
SBasis0D[0, 13] = {{0, -1, 0, 1, 0, 0, 0, 0, 0}, {0, -1, 1, 0, 0, 0, 0, 0, 
      0}, {0, 0, -1, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -1, 0, 1}, 
     {0, 0, 0, 0, 0, 0, -1, 1, 0}, {0, 0, 0, 0, 0, 0, 0, -1, 1}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 1}, 
     {0, 0, 0, 0, 0, 0, 0, 1, -1}, {0, 0, 0, 0, 0, 0, 0, 1, 0}, 
     {0, 0, 0, 0, 0, 0, 1, -1, 0}, {0, 0, 0, 0, 0, 0, 1, 0, -1}, 
     {0, 0, 0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0, 0}, 
     {0, 0, 1, -1, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0, 0, 0, 0}, 
     {0, 1, -1, 0, 0, 0, 0, 0, 0}, {0, 1, 0, -1, 0, 0, 0, 0, 0}, 
     {0, 1, 0, 0, 0, 0, 0, 0, 0}}
 
SBasisL[0, {-1, -1, -1, -1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, -1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, -1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, -1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, -1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, -1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, -1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, 1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, 1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, 1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, 1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, 1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, 1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, -1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, -1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, -1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, -1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, -1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, -1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, -1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, 1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, 1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, 1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, 1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, 1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, 1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, -1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, -1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, -1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, -1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, -1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, -1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, -1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, 1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, 1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, 1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, 1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, 1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, 1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, -1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, -1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, -1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, -1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, -1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, -1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, -1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, 1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, 1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, 1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, 1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, 1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, 1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, -1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, -1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, -1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, -1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, -1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, -1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, -1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, 1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, 1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, 1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, 1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, 1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, 1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, -1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, -1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, -1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, -1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, -1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, -1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, -1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, 1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, 1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, 1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, 1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, 1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, 1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, -1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, -1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, -1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, -1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, -1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, -1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, -1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, 1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, 1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, 1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, 1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, 1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, 1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, -1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, -1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, -1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, -1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, -1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, -1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, -1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, 1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, 1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, 1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, 1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, 1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, 1, 1, 1, 1, -1, -1}] = 0
 
SBasisS[0] = {{{1, 2, 3, 4, 5, 6, 7, 8, 9}, {1, 1, 1, 1, 1, 1, 1, 1, 1}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0}}}
 
SBasisR[0, {-1, -1, -1, -1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, -1, -1, -1, 1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, -1, -1, 1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, -1, -1, 1, 1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, -1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, -1, 1, -1, 1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, -1, 1, 1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, -1, 1, 1, 1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, 1, -1, -1, 1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, 1, -1, 1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, 1, -1, 1, 1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, 1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, 1, 1, -1, 1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, 1, 1, 1, -1, -1, -1}] = False
 
SBasisR[0, {-1, -1, -1, 1, 1, 1, 1, -1, -1}] = False
 
SBasisR[0, {-1, -1, 1, -1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, 1, -1, -1, -1, 1, -1, -1}] = True
 
SBasisR[0, {-1, -1, 1, -1, -1, 1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, 1, -1, -1, 1, 1, -1, -1}] = False
 
SBasisR[0, {-1, -1, 1, -1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, 1, -1, 1, -1, 1, -1, -1}] = True
 
SBasisR[0, {-1, -1, 1, -1, 1, 1, -1, -1, -1}] = False
 
SBasisR[0, {-1, -1, 1, -1, 1, 1, 1, -1, -1}] = False
 
SBasisR[0, {-1, -1, 1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, 1, 1, -1, -1, 1, -1, -1}] = True
 
SBasisR[0, {-1, -1, 1, 1, -1, 1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, 1, 1, -1, 1, 1, -1, -1}] = False
 
SBasisR[0, {-1, -1, 1, 1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, 1, 1, 1, -1, 1, -1, -1}] = False
 
SBasisR[0, {-1, -1, 1, 1, 1, 1, -1, -1, -1}] = False
 
SBasisR[0, {-1, -1, 1, 1, 1, 1, 1, -1, -1}] = False
 
SBasisR[0, {-1, 1, -1, -1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, -1, -1, -1, -1, 1, -1, -1}] = True
 
SBasisR[0, {-1, 1, -1, -1, -1, 1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, -1, -1, -1, 1, 1, -1, -1}] = False
 
SBasisR[0, {-1, 1, -1, -1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, -1, -1, 1, -1, 1, -1, -1}] = True
 
SBasisR[0, {-1, 1, -1, -1, 1, 1, -1, -1, -1}] = False
 
SBasisR[0, {-1, 1, -1, -1, 1, 1, 1, -1, -1}] = False
 
SBasisR[0, {-1, 1, -1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, -1, 1, -1, -1, 1, -1, -1}] = True
 
SBasisR[0, {-1, 1, -1, 1, -1, 1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, -1, 1, -1, 1, 1, -1, -1}] = False
 
SBasisR[0, {-1, 1, -1, 1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, -1, 1, 1, -1, 1, -1, -1}] = False
 
SBasisR[0, {-1, 1, -1, 1, 1, 1, -1, -1, -1}] = False
 
SBasisR[0, {-1, 1, -1, 1, 1, 1, 1, -1, -1}] = False
 
SBasisR[0, {-1, 1, 1, -1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, 1, -1, -1, -1, 1, -1, -1}] = True
 
SBasisR[0, {-1, 1, 1, -1, -1, 1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, 1, -1, -1, 1, 1, -1, -1}] = False
 
SBasisR[0, {-1, 1, 1, -1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, 1, -1, 1, -1, 1, -1, -1}] = False
 
SBasisR[0, {-1, 1, 1, -1, 1, 1, -1, -1, -1}] = False
 
SBasisR[0, {-1, 1, 1, -1, 1, 1, 1, -1, -1}] = False
 
SBasisR[0, {-1, 1, 1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, 1, 1, -1, -1, 1, -1, -1}] = True
 
SBasisR[0, {-1, 1, 1, 1, -1, 1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, 1, 1, -1, 1, 1, -1, -1}] = False
 
SBasisR[0, {-1, 1, 1, 1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, 1, 1, 1, -1, 1, -1, -1}] = False
 
SBasisR[0, {-1, 1, 1, 1, 1, 1, -1, -1, -1}] = False
 
SBasisR[0, {-1, 1, 1, 1, 1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, -1, -1, -1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, -1, -1, -1, -1, 1, -1, -1}] = True
 
SBasisR[0, {1, -1, -1, -1, -1, 1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, -1, -1, -1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, -1, -1, -1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, -1, -1, 1, -1, 1, -1, -1}] = True
 
SBasisR[0, {1, -1, -1, -1, 1, 1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, -1, -1, 1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, -1, -1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, -1, 1, -1, -1, 1, -1, -1}] = True
 
SBasisR[0, {1, -1, -1, 1, -1, 1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, -1, 1, -1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, -1, -1, 1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, -1, 1, 1, -1, 1, -1, -1}] = False
 
SBasisR[0, {1, -1, -1, 1, 1, 1, -1, -1, -1}] = False
 
SBasisR[0, {1, -1, -1, 1, 1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, -1, 1, -1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, 1, -1, -1, -1, 1, -1, -1}] = True
 
SBasisR[0, {1, -1, 1, -1, -1, 1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, 1, -1, -1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, -1, 1, -1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, 1, -1, 1, -1, 1, -1, -1}] = False
 
SBasisR[0, {1, -1, 1, -1, 1, 1, -1, -1, -1}] = False
 
SBasisR[0, {1, -1, 1, -1, 1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, -1, 1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, 1, 1, -1, -1, 1, -1, -1}] = True
 
SBasisR[0, {1, -1, 1, 1, -1, 1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, 1, 1, -1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, -1, 1, 1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, 1, 1, 1, -1, 1, -1, -1}] = False
 
SBasisR[0, {1, -1, 1, 1, 1, 1, -1, -1, -1}] = False
 
SBasisR[0, {1, -1, 1, 1, 1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, -1, -1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, -1, -1, -1, -1, 1, -1, -1}] = True
 
SBasisR[0, {1, 1, -1, -1, -1, 1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, -1, -1, -1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, -1, -1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, -1, -1, 1, -1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, -1, -1, 1, 1, -1, -1, -1}] = False
 
SBasisR[0, {1, 1, -1, -1, 1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, -1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, -1, 1, -1, -1, 1, -1, -1}] = True
 
SBasisR[0, {1, 1, -1, 1, -1, 1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, -1, 1, -1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, -1, 1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, -1, 1, 1, -1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, -1, 1, 1, 1, -1, -1, -1}] = False
 
SBasisR[0, {1, 1, -1, 1, 1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, 1, -1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, 1, -1, -1, -1, 1, -1, -1}] = True
 
SBasisR[0, {1, 1, 1, -1, -1, 1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, 1, -1, -1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, 1, -1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, 1, -1, 1, -1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, 1, -1, 1, 1, -1, -1, -1}] = False
 
SBasisR[0, {1, 1, 1, -1, 1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, 1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, 1, 1, -1, -1, 1, -1, -1}] = True
 
SBasisR[0, {1, 1, 1, 1, -1, 1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, 1, 1, -1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, 1, 1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, 1, 1, 1, -1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, 1, 1, 1, 1, -1, -1, -1}] = False
 
SBasisR[0, {1, 1, 1, 1, 1, 1, 1, -1, -1}] = False
 
SBasisRL[0] = 0
 
HPI[0] = {}
 
SBasisN[0, {-1, -1, -1, -1, -1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, -1, -1, -1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, -1, -1, -1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, -1, -1, -1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, -1, -1, 1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, -1, -1, 1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, -1, -1, 1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, -1, -1, 1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, -1, 1, -1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, -1, 1, -1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, -1, 1, -1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, -1, 1, -1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, -1, 1, 1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, -1, 1, 1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, -1, 1, 1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, -1, 1, 1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, 1, -1, -1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, 1, -1, -1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, 1, -1, -1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, 1, -1, -1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, 1, -1, 1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, 1, -1, 1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, 1, -1, 1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, 1, -1, 1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, 1, 1, -1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, 1, 1, -1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, 1, 1, -1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, 1, 1, -1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, 1, 1, 1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, 1, 1, 1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, 1, 1, 1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, 1, 1, 1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, -1, -1, -1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, -1, -1, -1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, -1, -1, -1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, -1, -1, -1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, -1, -1, 1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, -1, -1, 1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, -1, -1, 1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, -1, -1, 1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, -1, 1, -1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, -1, 1, -1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, -1, 1, -1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, -1, 1, -1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, -1, 1, 1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, -1, 1, 1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, -1, 1, 1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, -1, 1, 1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, 1, -1, -1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, 1, -1, -1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, 1, -1, -1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, 1, -1, -1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, 1, -1, 1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, 1, -1, 1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, 1, -1, 1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, 1, -1, 1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, 1, 1, -1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, 1, 1, -1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, 1, 1, -1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, 1, 1, -1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, 1, 1, 1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, 1, 1, 1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, 1, 1, 1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, 1, 1, 1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {1, -1, -1, -1, -1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {1, -1, -1, -1, -1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {1, -1, -1, -1, -1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {1, -1, -1, -1, 1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {1, -1, -1, -1, 1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {1, -1, -1, -1, 1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {1, -1, -1, 1, -1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {1, -1, -1, 1, -1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {1, -1, -1, 1, -1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {1, -1, -1, 1, 1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {1, -1, -1, 1, 1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {1, -1, -1, 1, 1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {1, -1, 1, -1, -1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {1, -1, 1, -1, -1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {1, -1, 1, -1, -1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {1, -1, 1, -1, -1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {1, -1, 1, -1, 1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {1, -1, 1, -1, 1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {1, -1, 1, -1, 1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {1, -1, 1, -1, 1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {1, -1, 1, 1, -1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {1, -1, 1, 1, -1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {1, -1, 1, 1, -1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {1, -1, 1, 1, -1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {1, -1, 1, 1, 1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {1, -1, 1, 1, 1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {1, -1, 1, 1, 1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {1, -1, 1, 1, 1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {1, 1, -1, -1, -1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {1, 1, -1, -1, -1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {1, 1, -1, -1, -1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {1, 1, -1, -1, -1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {1, 1, -1, -1, 1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {1, 1, -1, -1, 1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {1, 1, -1, -1, 1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {1, 1, -1, -1, 1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {1, 1, -1, 1, -1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {1, 1, -1, 1, -1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {1, 1, -1, 1, -1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {1, 1, -1, 1, -1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {1, 1, -1, 1, 1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {1, 1, -1, 1, 1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {1, 1, -1, 1, 1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {1, 1, -1, 1, 1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {1, 1, 1, -1, -1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {1, 1, 1, -1, -1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {1, 1, 1, -1, -1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {1, 1, 1, -1, -1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {1, 1, 1, -1, 1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {1, 1, 1, -1, 1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {1, 1, 1, -1, 1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {1, 1, 1, -1, 1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {1, 1, 1, 1, -1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {1, 1, 1, 1, -1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {1, 1, 1, 1, -1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {1, 1, 1, 1, -1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {1, 1, 1, 1, 1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {1, 1, 1, 1, 1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {1, 1, 1, 1, 1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {1, 1, 1, 1, 1, 1, 1, -1, -1}] = {}


==> anc/ibp/tripentagon.start <==
Null
ExampleDimension[0] = 11
 
ProblemNumber = 0
 
SBasisL[0, {-1, -1, -1, 1, 1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, -1, 1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, 1, -1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, 1, 1, -1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, 1, 1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, 1, 1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, 1, 1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, -1, -1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, -1, 1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, -1, 1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, -1, 1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, 1, -1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, 1, -1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, 1, -1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, 1, 1, -1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, 1, 1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, 1, 1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, 1, 1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, -1, -1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, -1, -1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, -1, -1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, -1, 1, -1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, -1, 1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, -1, 1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, -1, 1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, 1, -1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, 1, -1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, 1, -1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, 1, 1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, -1, -1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, -1, 1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, -1, 1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, -1, 1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, 1, -1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, 1, -1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, 1, -1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, 1, 1, -1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, 1, 1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, 1, 1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, 1, 1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, -1, -1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, -1, -1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, -1, -1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, -1, 1, -1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, -1, 1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, -1, 1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, -1, 1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, 1, -1, -1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, 1, -1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, 1, -1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, 1, -1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, 1, 1, -1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, 1, 1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, 1, 1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, 1, 1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, -1, -1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, -1, -1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, -1, -1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, -1, 1, -1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, -1, 1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, -1, 1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, -1, 1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, 1, -1, -1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, 1, -1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, 1, -1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, 1, -1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, 1, 1, -1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, 1, 1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, 1, 1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, 1, 1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, -1, -1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, -1, -1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, -1, -1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, -1, 1, -1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, -1, 1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, -1, 1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, -1, 1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, 1, -1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, 1, -1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, 1, -1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, 1, 1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisS[0] = {{{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11}, {1, 1, 1, 1, 1, 1, 1, 1, 
       1, 1, 1}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}}
 
SBasisR[0, {-1, -1, -1, 1, 1, 1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, 1, -1, 1, 1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, 1, 1, -1, 1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, 1, 1, 1, -1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, 1, 1, 1, -1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, 1, 1, 1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, 1, 1, 1, 1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, -1, -1, -1, 1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, -1, -1, 1, -1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, -1, -1, 1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, -1, -1, 1, 1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, -1, 1, -1, -1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, -1, 1, -1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, -1, 1, -1, 1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, -1, 1, 1, -1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, -1, 1, 1, -1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, -1, 1, 1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, -1, 1, 1, 1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, 1, -1, -1, -1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, 1, -1, -1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, 1, -1, -1, 1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, 1, -1, 1, -1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, 1, -1, 1, -1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, 1, -1, 1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, 1, -1, 1, 1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, 1, 1, -1, -1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, 1, 1, -1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, 1, 1, -1, 1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, 1, 1, 1, -1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, -1, -1, -1, 1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, -1, -1, 1, -1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, -1, -1, 1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, -1, -1, 1, 1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, -1, 1, -1, -1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, -1, 1, -1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, -1, 1, -1, 1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, -1, 1, 1, -1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, -1, 1, 1, -1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, -1, 1, 1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, -1, 1, 1, 1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, 1, -1, -1, -1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, 1, -1, -1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, 1, -1, -1, 1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, 1, -1, 1, -1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, 1, -1, 1, -1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, 1, -1, 1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, 1, -1, 1, 1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, 1, 1, -1, -1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, 1, 1, -1, -1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, 1, 1, -1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, 1, 1, -1, 1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, 1, 1, 1, -1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, 1, 1, 1, -1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, 1, 1, 1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, 1, 1, 1, 1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, -1, -1, -1, -1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, -1, -1, -1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, -1, -1, -1, 1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, -1, -1, 1, -1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, -1, -1, 1, -1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, -1, -1, 1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, -1, -1, 1, 1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, -1, 1, -1, -1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, -1, 1, -1, -1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, -1, 1, -1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, -1, 1, -1, 1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, -1, 1, 1, -1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, -1, 1, 1, -1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, -1, 1, 1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, -1, 1, 1, 1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, 1, -1, -1, -1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, 1, -1, -1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, 1, -1, -1, 1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, 1, -1, 1, -1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, 1, -1, 1, -1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, 1, -1, 1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, 1, -1, 1, 1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, 1, 1, -1, -1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, 1, 1, -1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, 1, 1, -1, 1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, 1, 1, 1, -1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1}] = True
 
SBasisRL[0] = 0
 
HPI[0] = {}


==> anc/ibp/tripentagonAll2.rules <==
G[1, {0, 0, 1, 0, 0, 1, 1, 0, 0}] -> {{1, G[1, {0, 1, 0, 0, 1, 1, 0, 0, 0}]}};

G[1, {0, 0, 1, 1, 1, 0, 1, 0, 0}] -> {{1, G[1, {1, 1, 0, 0, 1, 0, 1, 0, 0}]}};

G[1, {0, 1, 1, 0, 1, 0, 1, 0, 0}] -> {{1, G[1, {1, 1, 0, 0, 1, 0, 1, 0, 0}]}};



==> anc/tripentCPLresults.m <==
{{-1, 1, 1, 1, 0, 1, 1, 0, 0, -1, 7/25, 1/2, 0, 1/2, 0, 1/2, 0, 1/25, 1/2, 0, 
  7/25, -1, 0, 7/25, 0, 0, 0, 0, -13/2, 2, 13/2, 1, -11/2, -2/5, 0, 0, 0, 0, 
  0, 0, 0, 0, -2/5, -2/7, -2/7, -4/5}, {2*Log[u + v + w], -2*Log[u], 
  -2*Log[v], 0, 0, -Log[u + v + w], -Log[u], 0, 0, Log[v] + Log[u + v + w], 
  (-7*(Log[v] + Log[u + v + w]))/25, -Log[v], 0, 0, 0, 0, 0, 
  (-2*Log[u + v + w])/25, -Log[u], 0, (-7*(Log[u] + Log[u + v + w]))/25, 
  Log[u + v + w], 0, (-7*Log[u + v + w])/25, 0, 0, 0, Log[v], 2*Log[v], 
  -Log[u] - Log[v] + Log[u + v + w], -Log[v], -1/2*Log[v], (3*Log[v])/2, 
  2 - (2*(Log[v] - Log[u + v + w]))/5, 0, 0, 0, 0, 0, 0, 0, 0, 
  2 - (2*(Log[u] - Log[u + v + w]))/5, 
  10/7 - (2*(Log[v] - Log[u + v + w]))/7, 
  10/7 - (2*(Log[u] - Log[u + v + w]))/7, 
  4 - (2*(Log[u] + Log[v] - 2*Log[u + v + w]))/5}, 
 {Pi^2/6 - 2*Log[w]^2 - 2*Log[(v + w)/w]^2 - 4*Log[(v + w)/w]*
    Log[(u + v + w)/(v + w)] - 2*Log[(u + v + w)/(v + w)]^2 - 
   4*Log[w]*(Log[(v + w)/w] + Log[(u + v + w)/(v + w)]), 
  -1/6*Pi^2 + 2*Log[u]^2, -1/6*Pi^2 + 2*Log[v]^2, -1/6*Pi^2, 
  -1/3*Pi^2 - Log[w]^2 - 2*Log[w]*Log[(v + w)/w] - Log[(v + w)/w]^2 + 
   Log[u]*(Log[w] + Log[(v + w)/w] - Log[(u + v + w)/(v + w)]) - 
   2*PolyLog[2, -(u/(v + w))], -1/3*Pi^2 + Log[u]*(Log[w] + Log[(v + w)/w]) + 
   Log[w]*Log[(u + v + w)/(v + w)] + Log[(v + w)/w]*
    Log[(u + v + w)/(v + w)] + Log[(u + v + w)/(v + w)]^2/2 - 
   PolyLog[2, -(u/(v + w))], Log[u]^2 - Log[u]*(Log[w] + Log[(v + w)/w]) + 
   (Log[w] + Log[(v + w)/w])^2/2 + PolyLog[2, -(u/(v + w))], 
  -1/3*Pi^2 - Log[w]^2 - 2*Log[w]*Log[(v + w)/w] - Log[(v + w)/w]^2 + 
   Log[u]*(Log[w] + Log[(v + w)/w] - Log[(u + v + w)/(v + w)]) - 
   2*PolyLog[2, -(u/(v + w))], -1/3*Pi^2 + Log[v]*Log[w] - Log[w]^2 + 
   2*Log[v]*Log[(u + w)/w] - 2*Log[w]*Log[(u + w)/w] + 
   (4*I)*Pi*Log[v/(v + w)] - Log[v]*Log[(v + w)/w] - 
   2*Log[(u + w)/w]*Log[(v + w)/w] - Log[v]*Log[(u + v + w)/(v + w)] - 
   2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)] - 2*PolyLog[2, -(v/w)] + 
   2*PolyLog[2, (v + w)/v] - 2*PolyLog[2, (u + v + w)/v], 
  -Log[v]^2 - Log[w]^2 + Log[v]*Log[(u + w)/w] - Log[w]*Log[(u + w)/w] + 
   (2*I)*Pi*Log[v/(v + w)] - Log[v]*Log[(v + w)/w] - Log[w]*Log[(v + w)/w] - 
   Log[(u + w)/w]*Log[(v + w)/w] - Log[(v + w)/w]^2/2 - 
   Log[v]*Log[(u + v + w)/(v + w)] - Log[w]*Log[(u + v + w)/(v + w)] - 
   Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)] - 
   Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - Log[(u + v + w)/(v + w)]^2/2 - 
   PolyLog[2, -(v/w)] + PolyLog[2, (v + w)/v] - PolyLog[2, (u + v + w)/v], 
  (-7*(Pi^2 - 3*Log[v]^2 - 3*Log[w]^2 - 3*Log[(v + w)/w]^2 - 
     6*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
     3*Log[(u + v + w)/(v + w)]^2 - 6*Log[w]*(Log[(v + w)/w] + 
       Log[(u + v + w)/(v + w)]) - 6*Log[v]*(Log[w] + Log[(v + w)/w] + 
       Log[(u + v + w)/(v + w)])))/150, -1/4*Pi^2 + Log[v]^2/2 + 
   Log[v]*Log[w] - Log[w]^2/2 + Log[v]*Log[(u + w)/w] - 
   Log[w]*Log[(u + w)/w] + (2*I)*Pi*Log[v/(v + w)] - 
   Log[(u + w)/w]*Log[(v + w)/w] - Log[-((u + w)/v)]*
    Log[(u + v + w)/(v + w)] - PolyLog[2, -(v/w)] + PolyLog[2, (v + w)/v] - 
   PolyLog[2, (u + v + w)/v], -1/3*Pi^2 + Log[v]*Log[w] - Log[w]^2 + 
   2*Log[v]*Log[(u + w)/w] - 2*Log[w]*Log[(u + w)/w] + 
   (4*I)*Pi*Log[v/(v + w)] - Log[v]*Log[(v + w)/w] - 
   2*Log[(u + w)/w]*Log[(v + w)/w] - Log[v]*Log[(u + v + w)/(v + w)] - 
   2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)] - 2*PolyLog[2, -(v/w)] + 
   2*PolyLog[2, (v + w)/v] - 2*PolyLog[2, (u + v + w)/v], 
  (-Pi^2 - 2*Log[v]^2)/4, -1/3*Pi^2 - Log[v]^2, (-Pi^2 - 2*Log[u]^2)/4, 
  -1/3*Pi^2 - Log[u]^2, (-Pi^2 + 12*Log[w]^2 + 12*Log[(v + w)/w]^2 + 
    24*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
    12*Log[(u + v + w)/(v + w)]^2 + 24*Log[w]*(Log[(v + w)/w] + 
      Log[(u + v + w)/(v + w)]))/150, 
  (-Pi^2 + 2*Log[u]^2 - 2*Log[w]^2 - 4*Log[w]*Log[(v + w)/w] - 
    2*Log[(v + w)/w]^2 + 4*Log[u]*(Log[w] + Log[(v + w)/w]) - 
    4*PolyLog[2, -(u/(v + w))])/4, -1/3*Pi^2 - Log[w]^2 - 
   2*Log[w]*Log[(v + w)/w] - Log[(v + w)/w]^2 + 
   Log[u]*(Log[w] + Log[(v + w)/w] - Log[(u + v + w)/(v + w)]) - 
   2*PolyLog[2, -(u/(v + w))], 
  (-7*(Pi^2 - 3*Log[u]^2 - 3*Log[w]^2 - 3*Log[(v + w)/w]^2 - 
     6*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
     3*Log[(u + v + w)/(v + w)]^2 - 6*Log[w]*(Log[(v + w)/w] + 
       Log[(u + v + w)/(v + w)]) - 6*Log[u]*(Log[w] + Log[(v + w)/w] + 
       Log[(u + v + w)/(v + w)])))/150, Pi^2/3 - Log[w]^2/2 - 
   Log[v]*Log[(u + w)/w] + Log[w]*Log[(u + w)/w] - (2*I)*Pi*Log[v/(v + w)] + 
   Log[v]*Log[(v + w)/w] - 2*Log[w]*Log[(v + w)/w] + 
   Log[(u + w)/w]*Log[(v + w)/w] - Log[(v + w)/w]^2 + 
   Log[v]*Log[(u + v + w)/(v + w)] - 2*Log[w]*Log[(u + v + w)/(v + w)] + 
   Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)] - 
   2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - Log[(u + v + w)/(v + w)]^2 + 
   PolyLog[2, -(v/w)] - PolyLog[2, (v + w)/v] + PolyLog[2, (u + v + w)/v], 
  -1/3*Pi^2 + Log[v]*Log[w] - Log[w]^2 + 2*Log[v]*Log[(u + w)/w] - 
   2*Log[w]*Log[(u + w)/w] + (4*I)*Pi*Log[v/(v + w)] - 
   Log[v]*Log[(v + w)/w] - 2*Log[(u + w)/w]*Log[(v + w)/w] - 
   Log[v]*Log[(u + v + w)/(v + w)] - 2*Log[-((u + w)/v)]*
    Log[(u + v + w)/(v + w)] - 2*PolyLog[2, -(v/w)] + 
   2*PolyLog[2, (v + w)/v] - 2*PolyLog[2, (u + v + w)/v], 
  (-7*(Pi^2 - 3*Log[w]^2 - 3*Log[(v + w)/w]^2 - 6*Log[(v + w)/w]*
      Log[(u + v + w)/(v + w)] - 3*Log[(u + v + w)/(v + w)]^2 - 
     6*Log[w]*(Log[(v + w)/w] + Log[(u + v + w)/(v + w)])))/150, 0, 0, 0, 
  Pi^2/3, (3*Pi^2)/4 - Log[u]^2 - 3*Log[v]^2 + 
   Log[v]*(Log[w] + Log[(v + w)/w] + Log[(u + v + w)/(v + w)]) + 
   Log[u]*(-2*Log[v] + Log[w] + Log[(v + w)/w] + Log[(u + v + w)/(v + w)]), 
  (-Pi^2 + 9*Log[u]^2 - 3*Log[v]^2 - 6*Log[v]*Log[w] + 9*Log[w]^2 - 
    6*Log[v]*Log[(v + w)/w] + 18*Log[w]*Log[(v + w)/w] + 9*Log[(v + w)/w]^2 - 
    6*Log[v]*Log[(u + v + w)/(v + w)] - 6*Log[w]*Log[(u + v + w)/(v + w)] - 
    6*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
    3*Log[(u + v + w)/(v + w)]^2 + 6*Log[u]*(Log[v] - 3*Log[w] - 
      3*Log[(v + w)/w] + Log[(u + v + w)/(v + w)]) + 
    24*PolyLog[2, -(u/(v + w))])/6, (-17*Pi^2)/12 - Log[u]^2 + Log[v]^2, 
  (-2*Pi^2)/3 - Log[w]^2 - 2*Log[w]*Log[(v + w)/w] - Log[(v + w)/w]^2 + 
   Log[u]*(Log[w] + Log[(v + w)/w] - Log[(u + v + w)/(v + w)]) - 
   2*PolyLog[2, -(u/(v + w))], (3*Pi^2)/4 - Log[v]^2 + Log[v]*Log[w] - 
   Log[w]^2 + 2*Log[v]*Log[(u + w)/w] - 2*Log[w]*Log[(u + w)/w] + 
   (4*I)*Pi*Log[v/(v + w)] - Log[v]*Log[(v + w)/w] - 
   2*Log[(u + w)/w]*Log[(v + w)/w] - Log[v]*Log[(u + v + w)/(v + w)] - 
   2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)] - 2*PolyLog[2, -(v/w)] + 
   2*PolyLog[2, (v + w)/v] - 2*PolyLog[2, (u + v + w)/v], 
  (20 + 2*Pi^2 + 6*Log[v]^2 - Log[w]^2 - 10*Log[(v + w)/w] - 
    Log[(v + w)/w]^2 - 10*Log[(u + v + w)/(v + w)] - 
    2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - Log[(u + v + w)/(v + w)]^2 - 
    2*Log[w]*(5 + Log[(v + w)/w] + Log[(u + v + w)/(v + w)]) + 
    2*Log[v]*(5 + Log[w] + Log[(v + w)/w] + Log[(u + v + w)/(v + w)]))/5, 
  Pi^2/3 + Log[v]^2, -1/3*Pi^2 - Log[u]^2 - Log[v]^2 + 
   Log[v]*(Log[w] + Log[(v + w)/w] + Log[(u + v + w)/(v + w)]) + 
   Log[u]*(-2*Log[v] + Log[w] + Log[(v + w)/w] + Log[(u + v + w)/(v + w)]), 
  0, (7*(Pi^2 + 3*Log[w]^2 + 6*Log[w]*Log[(v + w)/w] + 3*Log[(v + w)/w]^2 - 
     3*Log[u]*(Log[w] + Log[(v + w)/w] - Log[(u + v + w)/(v + w)]) + 
     6*PolyLog[2, -(u/(v + w))]))/15, 0, 
  (7*(Pi^2 - 3*Log[v]*Log[w] + 3*Log[w]^2 - 6*Log[v]*Log[(u + w)/w] + 
     6*Log[w]*Log[(u + w)/w] - (12*I)*Pi*Log[v/(v + w)] + 
     3*Log[v]*Log[(v + w)/w] + 6*Log[(u + w)/w]*Log[(v + w)/w] + 
     3*Log[v]*Log[(u + v + w)/(v + w)] + 6*Log[-((u + w)/v)]*
      Log[(u + v + w)/(v + w)] + 6*PolyLog[2, -(v/w)] - 
     6*PolyLog[2, (v + w)/v] + 6*PolyLog[2, (u + v + w)/v]))/15, 
  Pi^2/3 + Log[u]^2, -1/3*Pi^2 - Log[u]^2 - Log[v]^2 + 
   Log[v]*(Log[w] + Log[(v + w)/w] + Log[(u + v + w)/(v + w)]) + 
   Log[u]*(-2*Log[v] + Log[w] + Log[(v + w)/w] + Log[(u + v + w)/(v + w)]), 
  (20 + 2*Pi^2 + 6*Log[u]^2 - Log[w]^2 - 10*Log[(v + w)/w] - 
    Log[(v + w)/w]^2 - 10*Log[(u + v + w)/(v + w)] - 
    2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - Log[(u + v + w)/(v + w)]^2 - 
    2*Log[w]*(5 + Log[(v + w)/w] + Log[(u + v + w)/(v + w)]) + 
    2*Log[u]*(5 + Log[w] + Log[(v + w)/w] + Log[(u + v + w)/(v + w)]))/5, 
  (60 - Pi^2 - 3*Log[v]^2 - 3*Log[w]^2 - 30*Log[(v + w)/w] - 
    3*Log[(v + w)/w]^2 - 30*Log[(u + v + w)/(v + w)] - 
    6*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
    3*Log[(u + v + w)/(v + w)]^2 - 6*Log[w]*(5 + Log[(v + w)/w] + 
      Log[(u + v + w)/(v + w)]) + 6*Log[v]*(5 + Log[w] + Log[(v + w)/w] + 
      Log[(u + v + w)/(v + w)]))/21, 
  (60 - Pi^2 - 3*Log[u]^2 - 3*Log[w]^2 - 30*Log[(v + w)/w] - 
    3*Log[(v + w)/w]^2 - 30*Log[(u + v + w)/(v + w)] - 
    6*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
    3*Log[(u + v + w)/(v + w)]^2 - 6*Log[w]*(5 + Log[(v + w)/w] + 
      Log[(u + v + w)/(v + w)]) + 6*Log[u]*(5 + Log[w] + Log[(v + w)/w] + 
      Log[(u + v + w)/(v + w)]))/21, (6*Log[u]^2)/5 + (6*Log[v]^2)/5 + 
   Log[v]*(2 - Log[w] - Log[(v + w)/w] - Log[(u + v + w)/(v + w)]) + 
   Log[u]*(2 + (14*Log[v])/5 - Log[w] - Log[(v + w)/w] - 
     Log[(u + v + w)/(v + w)]) + (120 + 5*Pi^2 - 6*Log[w]^2 - 
     6*Log[(v + w)/w]^2 - 60*Log[(u + v + w)/(v + w)] - 
     6*Log[(u + v + w)/(v + w)]^2 - 12*Log[(v + w)/w]*
      (5 + Log[(u + v + w)/(v + w)]) - 12*Log[w]*(5 + Log[(v + w)/w] + 
       Log[(u + v + w)/(v + w)]))/15}, 
 {(4*Log[w]^3 + 4*Log[(v + w)/w]^3 - Pi^2*Log[(u + v + w)/(v + w)] + 
    12*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] + 
    4*Log[(u + v + w)/(v + w)]^3 + 12*Log[w]^2*(Log[(v + w)/w] + 
      Log[(u + v + w)/(v + w)]) - Log[(v + w)/w]*
     (Pi^2 - 12*Log[(u + v + w)/(v + w)]^2) + 
    Log[w]*(-Pi^2 + 12*Log[(v + w)/w]^2 + 24*Log[(v + w)/w]*
       Log[(u + v + w)/(v + w)] + 12*Log[(u + v + w)/(v + w)]^2) + 
    32*Zeta[3])/3, (Pi^2*Log[u] - 4*Log[u]^3 - 32*Zeta[3])/3, 
  (Pi^2*Log[v] - 4*Log[v]^3 - 32*Zeta[3])/3, (-32*Zeta[3])/3, 
  (Pi^2*Log[u])/2 - (Pi^2*Log[w])/3 - Log[u]^2*Log[w] + Log[u]*Log[w]^2 - 
   (Pi^2*Log[(v + w)/w])/3 - Log[u]^2*Log[(v + w)/w] + 
   2*Log[u]*Log[w]*Log[(v + w)/w] + Log[u]*Log[(v + w)/w]^2 + 
   (Pi^2*Log[(u + v + w)/(v + w)])/3 + Log[u]^2*Log[(u + v + w)/(v + w)] - 
   Log[u]*Log[w]*Log[(u + v + w)/(v + w)] + 
   Log[w]^2*Log[(u + v + w)/(v + w)] - Log[u]*Log[(v + w)/w]*
    Log[(u + v + w)/(v + w)] + 2*Log[w]*Log[(v + w)/w]*
    Log[(u + v + w)/(v + w)] + Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] + 
   (Log[u]*Log[(u + v + w)/(v + w)]^2)/2 + Log[-(u/(v + w))]*
    Log[(u + v + w)/(v + w)]^2 + (Log[u] + 2*Log[(u + v + w)/(v + w)])*
    PolyLog[2, -(u/(v + w))] + 2*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (u + v + w)/(v + w)] + 2*PolyLog[3, -(u/(v + w))] - 
   2*PolyLog[3, (u + v + w)/(v + w)], 
  (3*Pi^2*Log[u] - 3*Pi^2*Log[w] - 6*Log[u]^2*Log[w] + 6*Log[u]*Log[w]^2 - 
    4*Log[w]^3 - 3*Pi^2*Log[(v + w)/w] - 6*Log[u]^2*Log[(v + w)/w] + 
    12*Log[u]*Log[w]*Log[(v + w)/w] - 12*Log[w]^2*Log[(v + w)/w] + 
    6*Log[u]*Log[(v + w)/w]^2 - 12*Log[w]*Log[(v + w)/w]^2 - 
    4*Log[(v + w)/w]^3 + 2*Pi^2*Log[(u + v + w)/(v + w)] - 
    6*Log[u]*Log[w]*Log[(u + v + w)/(v + w)] - 6*Log[u]*Log[(v + w)/w]*
     Log[(u + v + w)/(v + w)] - 3*Log[w]*Log[(u + v + w)/(v + w)]^2 + 
    3*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]^2 - 
    3*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2 - Log[(u + v + w)/(v + w)]^
     3 - 6*(Log[u] - Log[(u + v + w)/(v + w)])*PolyLog[2, -(u/(v + w))] + 
    6*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/(v + w)] + 
    24*PolyLog[3, -(u/(v + w))] - 6*PolyLog[3, (u + v + w)/(v + w)] - 
    64*Zeta[3])/6, (-2*Pi^2*Log[u] - 4*Log[u]^3 + 2*Pi^2*Log[w] + 
    6*Log[u]^2*Log[w] - 3*Log[u]*Log[w]^2 + 2*Pi^2*Log[(v + w)/w] + 
    6*Log[u]^2*Log[(v + w)/w] - 6*Log[u]*Log[w]*Log[(v + w)/w] - 
    3*Log[u]*Log[(v + w)/w]^2 + 6*Log[-(u/(v + w))]*
     Log[(u + v + w)/(v + w)]^2 + 6*(Log[u] - 2*(Log[w] + Log[(v + w)/w]))*
     PolyLog[2, -(u/(v + w))] + 12*Log[(u + v + w)/(v + w)]*
     PolyLog[2, (u + v + w)/(v + w)] - 24*PolyLog[3, -(u/(v + w))] - 
    12*PolyLog[3, (u + v + w)/(v + w)] - 28*Zeta[3])/6, 
  (3*Pi^2*Log[u] - Pi^2*Log[w] - 6*Log[u]^2*Log[w] + 3*Log[u]*Log[w]^2 + 
    3*Log[w]^3 - Pi^2*Log[(v + w)/w] - 6*Log[u]^2*Log[(v + w)/w] + 
    6*Log[u]*Log[w]*Log[(v + w)/w] + 9*Log[w]^2*Log[(v + w)/w] + 
    3*Log[u]*Log[(v + w)/w]^2 + 9*Log[w]*Log[(v + w)/w]^2 + 
    3*Log[(v + w)/w]^3 + 3*Pi^2*Log[(u + v + w)/(v + w)] + 
    6*Log[u]^2*Log[(u + v + w)/(v + w)] - 6*Log[u]*Log[w]*
     Log[(u + v + w)/(v + w)] + 9*Log[w]^2*Log[(u + v + w)/(v + w)] - 
    6*Log[u]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
    18*Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
    9*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] + 
    6*Log[u]*Log[(u + v + w)/(v + w)]^2 + 6*Log[-(u/(v + w))]*
     Log[(u + v + w)/(v + w)]^2 + 6*(Log[u] + Log[w] + Log[(v + w)/w] + 
      3*Log[(u + v + w)/(v + w)])*PolyLog[2, -(u/(v + w))] + 
    12*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/(v + w)] + 
    12*PolyLog[3, -(u/(v + w))] - 12*PolyLog[3, (u + v + w)/(v + w)])/6, 
  (Pi^2*Log[v])/2 - (Pi^2*Log[w])/3 - Log[v]^2*Log[w] + Log[v]*Log[w]^2 - 
   (2*Pi^2*Log[(u + w)/w])/3 - 2*Log[v]^2*Log[(u + w)/w] + 
   3*Log[v]*Log[w]*Log[(u + w)/w] - Log[w]^2*Log[(u + w)/w] + 
   2*Log[v]*Log[(u + w)/w]^2 - 2*Log[w]*Log[(u + w)/w]^2 + 
   (2*I)*Pi*Log[v]*Log[v/(v + w)] - (4*I)*Pi*Log[w]*Log[v/(v + w)] + 
   (2*I)*Pi*Log[v/(v + w)]^2 + (Pi^2*Log[(v + w)/w])/3 + 
   Log[v]^2*Log[(v + w)/w] - Log[v]*Log[w]*Log[(v + w)/w] + 
   Log[w]^2*Log[(v + w)/w] - Log[v]*Log[(u + w)/w]*Log[(v + w)/w] + 
   2*Log[w]*Log[(u + w)/w]*Log[(v + w)/w] - 2*Log[(u + w)/w]^2*
    Log[(v + w)/w] - (4*I)*Pi*Log[v/(v + w)]*Log[(v + w)/w] + 
   (Log[v]*Log[(v + w)/w]^2)/2 + Log[-(v/w)]*Log[(v + w)/w]^2 + 
   Log[(u + w)/w]*Log[(v + w)/w]^2 - 2*Log[v]*Log[(u + w)/w]*
    Log[(u + v + w)/v] + 2*Log[w]*Log[(u + w)/w]*Log[(u + v + w)/v] + 
   2*Log[(u + w)/w]^2*Log[(u + v + w)/v] + 2*Log[(u + w)/w]*Log[(v + w)/w]*
    Log[(u + v + w)/v] + (Pi^2*Log[(u + v + w)/(v + w)])/3 + 
   Log[v]^2*Log[(u + v + w)/(v + w)] - Log[v]*Log[w]*
    Log[(u + v + w)/(v + w)] + Log[w]^2*Log[(u + v + w)/(v + w)] - 
   Log[v]*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)] + 
   2*Log[w]*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)] - 
   2*Log[(u + w)/w]^2*Log[(u + v + w)/(v + w)] - 
   (4*I)*Pi*Log[v/(v + w)]*Log[(u + v + w)/(v + w)] + 
   Log[v]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
   2*Log[-((u + w)/v)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
   (Log[v]*Log[(u + v + w)/(v + w)]^2)/2 + Log[-((u + w)/v)]*
    Log[(u + v + w)/(v + w)]^2 + 
   (Log[v] + 2*(-2*Log[(u + w)/w] + Log[(v + w)/w] + 
       Log[(u + v + w)/(v + w)]))*PolyLog[2, -(v/w)] + 
   2*(Log[v] - Log[w] - 2*Log[(u + w)/w] - Log[(v + w)/w])*
    PolyLog[2, -(w/v)] - 2*Log[v]*PolyLog[2, -((u + w)/v)] + 
   2*Log[w]*PolyLog[2, -((u + w)/v)] + 2*Log[(v + w)/w]*
    PolyLog[2, -((u + w)/v)] + Log[v]*PolyLog[2, (v + w)/v] - 
   2*Log[w]*PolyLog[2, (v + w)/v] - 2*Log[(v + w)/w]*PolyLog[2, (v + w)/v] - 
   2*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/v] + 
   2*Log[(v + w)/w]*PolyLog[2, (v + w)/w] - 
   Log[v]*PolyLog[2, (u + v + w)/v] + 2*Log[w]*PolyLog[2, (u + v + w)/v] + 
   2*Log[(v + w)/w]*PolyLog[2, (u + v + w)/v] + 2*PolyLog[3, -(v/w)] - 
   4*PolyLog[3, -(w/v)] + 4*PolyLog[3, -((u + w)/v)] - 
   2*PolyLog[3, (v + w)/v] - 2*PolyLog[3, (v + w)/w] + 
   2*PolyLog[3, (u + v + w)/v], (-(Pi^2*Log[v]) + 4*Log[v]^3 + Pi^2*Log[w] + 
    4*Log[w]^3 + Pi^2*Log[(u + w)/w] - 6*Log[v]^2*Log[(u + w)/w] + 
    6*Log[w]^2*Log[(u + w)/w] - 3*Log[v]*Log[(u + w)/w]^2 + 
    3*Log[w]*Log[(u + w)/w]^2 - (12*I)*Pi*Log[v]*Log[v/(v + w)] - 
    (12*I)*Pi*Log[w]*Log[v/(v + w)] + (6*I)*Pi*Log[v/(v + w)]^2 + 
    6*Log[v]^2*Log[(v + w)/w] + 6*Log[w]^2*Log[(v + w)/w] + 
    6*Log[v]*Log[(u + w)/w]*Log[(v + w)/w] + 6*Log[w]*Log[(u + w)/w]*
     Log[(v + w)/w] + 3*Log[(u + w)/w]^2*Log[(v + w)/w] - 
    (12*I)*Pi*Log[v/(v + w)]*Log[(v + w)/w] + 3*Log[v]*Log[(v + w)/w]^2 + 
    3*Log[-(v/w)]*Log[(v + w)/w]^2 + 3*Log[w]*Log[(v + w)/w]^2 + 
    3*Log[(u + w)/w]*Log[(v + w)/w]^2 + Log[(v + w)/w]^3 - 
    6*Log[v]*Log[(u + w)/w]*Log[(u + v + w)/v] + 6*Log[w]*Log[(u + w)/w]*
     Log[(u + v + w)/v] - 3*Log[(u + w)/w]^2*Log[(u + v + w)/v] + 
    6*Log[(u + w)/w]*Log[(v + w)/w]*Log[(u + v + w)/v] + 
    6*Log[v]^2*Log[(u + v + w)/(v + w)] + 
    6*Log[w]^2*Log[(u + v + w)/(v + w)] + 6*Log[v]*Log[-((u + w)/v)]*
     Log[(u + v + w)/(v + w)] + 6*Log[w]*Log[-((u + w)/v)]*
     Log[(u + v + w)/(v + w)] + 3*Log[(u + w)/w]^2*Log[(u + v + w)/(v + w)] - 
    (12*I)*Pi*Log[v/(v + w)]*Log[(u + v + w)/(v + w)] + 
    6*Log[v]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
    6*Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
    6*Log[-((u + w)/v)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
    3*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] + 
    3*Log[v]*Log[(u + v + w)/(v + w)]^2 + 
    3*Log[w]*Log[(u + v + w)/(v + w)]^2 + 3*Log[-((u + w)/v)]*
     Log[(u + v + w)/(v + w)]^2 + 3*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^
      2 + Log[(u + v + w)/(v + w)]^3 + 6*(2*Log[v] + Log[(u + w)/w] + 
      Log[(v + w)/w] + Log[(u + v + w)/(v + w)])*PolyLog[2, -(v/w)] + 
    6*(Log[v] - Log[w] + Log[(u + w)/w] - Log[(v + w)/w])*
     PolyLog[2, -(w/v)] - 6*Log[v]*PolyLog[2, -((u + w)/v)] + 
    6*Log[w]*PolyLog[2, -((u + w)/v)] + 6*Log[(v + w)/w]*
     PolyLog[2, -((u + w)/v)] - 6*Log[v]*PolyLog[2, (v + w)/v] - 
    6*Log[w]*PolyLog[2, (v + w)/v] - 6*Log[(v + w)/w]*PolyLog[2, (v + w)/v] - 
    6*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/v] + 
    6*Log[(v + w)/w]*PolyLog[2, (v + w)/w] + 
    6*Log[v]*PolyLog[2, (u + v + w)/v] + 6*Log[w]*PolyLog[2, (u + v + w)/v] + 
    6*Log[(v + w)/w]*PolyLog[2, (u + v + w)/v] - 12*PolyLog[3, -(v/w)] + 
    6*PolyLog[3, -(w/v)] - 6*PolyLog[3, -((u + w)/v)] - 
    6*PolyLog[3, (v + w)/v] - 6*PolyLog[3, (v + w)/w] + 
    6*PolyLog[3, (u + v + w)/v] + 64*Zeta[3])/6, 
  (-7*(Log[v]^3 + Log[w]^3 - Pi^2*Log[(v + w)/w] + Log[(v + w)/w]^3 - 
     Pi^2*Log[(u + v + w)/(v + w)] + 3*Log[(v + w)/w]^2*
      Log[(u + v + w)/(v + w)] + 3*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^
       2 + Log[(u + v + w)/(v + w)]^3 + 3*Log[w]^2*(Log[(v + w)/w] + 
       Log[(u + v + w)/(v + w)]) + 3*Log[v]^2*(Log[w] + Log[(v + w)/w] + 
       Log[(u + v + w)/(v + w)]) + Log[w]*(-Pi^2 + 3*Log[(v + w)/w]^2 + 
       6*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
       3*Log[(u + v + w)/(v + w)]^2) + Log[v]*(-Pi^2 + 3*Log[w]^2 + 
       3*Log[(v + w)/w]^2 + 6*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
       3*Log[(u + v + w)/(v + w)]^2 + 6*Log[w]*(Log[(v + w)/w] + 
         Log[(u + v + w)/(v + w)])) + 28*Zeta[3]))/150, 
  (2*Pi^2*Log[v] - Log[v]^3 + Pi^2*Log[w] - 3*Log[v]^2*Log[w] - 
    3*Log[v]*Log[w]^2 + 3*Log[w]^3 + Pi^2*Log[(u + w)/w] - 
    3*Log[v]^2*Log[(u + w)/w] - 6*Log[v]*Log[w]*Log[(u + w)/w] + 
    9*Log[w]^2*Log[(u + w)/w] - 3*Log[v]*Log[(u + w)/w]^2 + 
    3*Log[w]*Log[(u + w)/w]^2 - (24*I)*Pi*Log[w]*Log[v/(v + w)] - 
    (12*I)*Pi*Log[v/(v + w)]^2 + 12*Log[w]*Log[(u + w)/w]*Log[(v + w)/w] + 
    3*Log[(u + w)/w]^2*Log[(v + w)/w] - (24*I)*Pi*Log[v/(v + w)]*
     Log[(v + w)/w] - 6*Log[-(v/w)]*Log[(v + w)/w]^2 + 
    6*Log[(u + w)/w]*Log[(v + w)/w]^2 - 3*Log[(u + w)/w]^2*
     Log[(u + v + w)/v] + 12*Log[w]*Log[-((u + w)/v)]*
     Log[(u + v + w)/(v + w)] + 3*Log[(u + w)/w]^2*Log[(u + v + w)/(v + w)] + 
    12*Log[-((u + w)/v)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
    6*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^2 + 
    6*(2*Log[w] + Log[(u + w)/w])*PolyLog[2, -(v/w)] + 
    6*Log[(u + w)/w]*PolyLog[2, -(w/v)] - 12*Log[w]*PolyLog[2, (v + w)/v] - 
    12*Log[(v + w)/w]*PolyLog[2, (v + w)/v] - 12*Log[(v + w)/w]*
     PolyLog[2, (v + w)/w] + 12*Log[w]*PolyLog[2, (u + v + w)/v] + 
    12*Log[(v + w)/w]*PolyLog[2, (u + v + w)/v] + 12*Log[(u + v + w)/(v + w)]*
     PolyLog[2, (u + v + w)/v] + 6*PolyLog[3, -(v/w)] + 
    6*PolyLog[3, -(w/v)] - 6*PolyLog[3, -((u + w)/v)] + 
    12*PolyLog[3, (v + w)/v] + 12*PolyLog[3, (v + w)/w] - 
    12*PolyLog[3, (u + v + w)/v] - 32*Zeta[3])/6, 
  (Pi^2*Log[v])/3 - (Pi^2*Log[w])/6 - (Log[v]^2*Log[w])/2 + Log[w]^3/2 - 
   (2*Pi^2*Log[(u + w)/w])/3 - Log[v]^2*Log[(u + w)/w] + 
   Log[v]*Log[w]*Log[(u + w)/w] + 2*Log[v]*Log[(u + w)/w]^2 - 
   2*Log[w]*Log[(u + w)/w]^2 + (6*I)*Pi*Log[v]*Log[v/(v + w)] - 
   (8*I)*Pi*Log[w]*Log[v/(v + w)] + (2*I)*Pi*Log[v/(v + w)]^2 + 
   (Pi^2*Log[(v + w)/w])/2 + (Log[v]^2*Log[(v + w)/w])/2 - 
   Log[v]*Log[w]*Log[(v + w)/w] + (3*Log[w]^2*Log[(v + w)/w])/2 - 
   3*Log[v]*Log[(u + w)/w]*Log[(v + w)/w] + 4*Log[w]*Log[(u + w)/w]*
    Log[(v + w)/w] - 2*Log[(u + w)/w]^2*Log[(v + w)/w] - 
   (8*I)*Pi*Log[v/(v + w)]*Log[(v + w)/w] + Log[v]*Log[(v + w)/w]^2 + 
   Log[-(v/w)]*Log[(v + w)/w]^2 + 2*Log[(u + w)/w]*Log[(v + w)/w]^2 - 
   3*Log[v]*Log[(u + w)/w]*Log[(u + v + w)/v] + 3*Log[w]*Log[(u + w)/w]*
    Log[(u + v + w)/v] + 2*Log[(u + w)/w]^2*Log[(u + v + w)/v] + 
   3*Log[(u + w)/w]*Log[(v + w)/w]*Log[(u + v + w)/v] + 
   (Pi^2*Log[(u + v + w)/(v + w)])/2 + (Log[v]^2*Log[(u + v + w)/(v + w)])/
    2 - Log[v]*Log[w]*Log[(u + v + w)/(v + w)] + 
   (3*Log[w]^2*Log[(u + v + w)/(v + w)])/2 - 3*Log[v]*Log[-((u + w)/v)]*
    Log[(u + v + w)/(v + w)] + 4*Log[w]*Log[-((u + w)/v)]*
    Log[(u + v + w)/(v + w)] - 2*Log[(u + w)/w]^2*Log[(u + v + w)/(v + w)] - 
   (6*I)*Pi*Log[v/(v + w)]*Log[(u + v + w)/(v + w)] + 
   2*Log[v]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
   4*Log[-((u + w)/v)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
   Log[v]*Log[(u + v + w)/(v + w)]^2 + 2*Log[-((u + w)/v)]*
    Log[(u + v + w)/(v + w)]^2 + (Log[w] - 4*Log[(u + w)/w] + 
     3*(Log[(v + w)/w] + Log[(u + v + w)/(v + w)]))*PolyLog[2, -(v/w)] + 
   (3*Log[v] - 3*Log[w] - 4*Log[(u + w)/w] - 3*Log[(v + w)/w])*
    PolyLog[2, -(w/v)] - 3*Log[v]*PolyLog[2, -((u + w)/v)] + 
   3*Log[w]*PolyLog[2, -((u + w)/v)] + 3*Log[(v + w)/w]*
    PolyLog[2, -((u + w)/v)] + 3*Log[v]*PolyLog[2, (v + w)/v] - 
   4*Log[w]*PolyLog[2, (v + w)/v] - 4*Log[(v + w)/w]*PolyLog[2, (v + w)/v] - 
   3*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/v] + 
   2*Log[(v + w)/w]*PolyLog[2, (v + w)/w] - 
   3*Log[v]*PolyLog[2, (u + v + w)/v] + 4*Log[w]*PolyLog[2, (u + v + w)/v] + 
   4*Log[(v + w)/w]*PolyLog[2, (u + v + w)/v] + Log[(u + v + w)/(v + w)]*
    PolyLog[2, (u + v + w)/v] + 2*PolyLog[3, -(v/w)] - 4*PolyLog[3, -(w/v)] + 
   4*PolyLog[3, -((u + w)/v)] - 2*PolyLog[3, (v + w)/v] - 
   2*PolyLog[3, (v + w)/w] + 2*PolyLog[3, (u + v + w)/v], 
  (Pi^2*Log[v] + 3*Log[v]^3 - 20*Zeta[3])/6, -1/6*(Pi^2*Log[v]) + 
   Log[v]^3/2 - 2*Zeta[3], (Pi^2*Log[u] + 3*Log[u]^3 - 20*Zeta[3])/6, 
  -1/6*(Pi^2*Log[u]) + Log[u]^3/2 - 2*Zeta[3], 
  (-4*Log[w]^3 - 4*Log[(v + w)/w]^3 + Pi^2*Log[(u + v + w)/(v + w)] - 
    12*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] - 
    4*Log[(u + v + w)/(v + w)]^3 - 12*Log[w]^2*(Log[(v + w)/w] + 
      Log[(u + v + w)/(v + w)]) + Log[(v + w)/w]*
     (Pi^2 - 12*Log[(u + v + w)/(v + w)]^2) + 
    Log[w]*(Pi^2 - 12*Log[(v + w)/w]^2 - 24*Log[(v + w)/w]*
       Log[(u + v + w)/(v + w)] - 12*Log[(u + v + w)/(v + w)]^2) - 
    14*Zeta[3])/75, (2*Pi^2*Log[u] - Log[u]^3 + Pi^2*Log[w] - 
    3*Log[u]^2*Log[w] - 3*Log[u]*Log[w]^2 + 3*Log[w]^3 + 
    Pi^2*Log[(v + w)/w] - 3*Log[u]^2*Log[(v + w)/w] - 
    6*Log[u]*Log[w]*Log[(v + w)/w] + 9*Log[w]^2*Log[(v + w)/w] - 
    3*Log[u]*Log[(v + w)/w]^2 + 9*Log[w]*Log[(v + w)/w]^2 + 
    3*Log[(v + w)/w]^3 - 6*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]^2 + 
    12*(Log[w] + Log[(v + w)/w])*PolyLog[2, -(u/(v + w))] - 
    12*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/(v + w)] + 
    6*PolyLog[3, -(u/(v + w))] + 12*PolyLog[3, (u + v + w)/(v + w)] - 
    32*Zeta[3])/6, (2*Pi^2*Log[u] - Pi^2*Log[w] - 3*Log[u]^2*Log[w] + 
    3*Log[w]^3 - Pi^2*Log[(v + w)/w] - 3*Log[u]^2*Log[(v + w)/w] + 
    9*Log[w]^2*Log[(v + w)/w] + 9*Log[w]*Log[(v + w)/w]^2 + 
    3*Log[(v + w)/w]^3 + 3*Pi^2*Log[(u + v + w)/(v + w)] + 
    3*Log[u]^2*Log[(u + v + w)/(v + w)] - 6*Log[u]*Log[w]*
     Log[(u + v + w)/(v + w)] + 9*Log[w]^2*Log[(u + v + w)/(v + w)] - 
    6*Log[u]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
    18*Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
    9*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] + 
    6*Log[u]*Log[(u + v + w)/(v + w)]^2 + 6*Log[-(u/(v + w))]*
     Log[(u + v + w)/(v + w)]^2 + 6*(Log[w] + Log[(v + w)/w] + 
      3*Log[(u + v + w)/(v + w)])*PolyLog[2, -(u/(v + w))] + 
    12*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/(v + w)] + 
    12*PolyLog[3, -(u/(v + w))] - 12*PolyLog[3, (u + v + w)/(v + w)])/6, 
  (-7*(Log[u]^3 + Log[w]^3 - Pi^2*Log[(v + w)/w] + Log[(v + w)/w]^3 - 
     Pi^2*Log[(u + v + w)/(v + w)] + 3*Log[(v + w)/w]^2*
      Log[(u + v + w)/(v + w)] + 3*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^
       2 + Log[(u + v + w)/(v + w)]^3 + 3*Log[w]^2*(Log[(v + w)/w] + 
       Log[(u + v + w)/(v + w)]) + 3*Log[u]^2*(Log[w] + Log[(v + w)/w] + 
       Log[(u + v + w)/(v + w)]) + Log[w]*(-Pi^2 + 3*Log[(v + w)/w]^2 + 
       6*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
       3*Log[(u + v + w)/(v + w)]^2) + Log[u]*(-Pi^2 + 3*Log[w]^2 + 
       3*Log[(v + w)/w]^2 + 6*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
       3*Log[(u + v + w)/(v + w)]^2 + 6*Log[w]*(Log[(v + w)/w] + 
         Log[(u + v + w)/(v + w)])) + 28*Zeta[3]))/150, 
  -1/3*(Pi^2*Log[w]) + Log[w]^3/6 + (Pi^2*Log[(u + w)/w])/3 + 
   Log[v]^2*Log[(u + w)/w] - Log[v]*Log[w]*Log[(u + w)/w] - 
   Log[v]*Log[(u + w)/w]^2 + Log[w]*Log[(u + w)/w]^2 - 
   (2*I)*Pi*Log[v]*Log[v/(v + w)] + (4*I)*Pi*Log[w]*Log[v/(v + w)] - 
   (4*I)*Pi*Log[v/(v + w)]^2 - (2*Pi^2*Log[(v + w)/w])/3 - 
   Log[v]^2*Log[(v + w)/w] + Log[v]*Log[w]*Log[(v + w)/w] + 
   (Log[w]^2*Log[(v + w)/w])/2 + Log[v]*Log[(u + w)/w]*Log[(v + w)/w] - 
   2*Log[w]*Log[(u + w)/w]*Log[(v + w)/w] + Log[(u + w)/w]^2*Log[(v + w)/w] + 
   (4*I)*Pi*Log[v/(v + w)]*Log[(v + w)/w] - Log[v]*Log[(v + w)/w]^2 - 
   2*Log[-(v/w)]*Log[(v + w)/w]^2 + 2*Log[w]*Log[(v + w)/w]^2 - 
   Log[(u + w)/w]*Log[(v + w)/w]^2 + (2*Log[(v + w)/w]^3)/3 + 
   3*Log[v]*Log[(u + w)/w]*Log[(u + v + w)/v] - 3*Log[w]*Log[(u + w)/w]*
    Log[(u + v + w)/v] - Log[(u + w)/w]^2*Log[(u + v + w)/v] - 
   3*Log[(u + w)/w]*Log[(v + w)/w]*Log[(u + v + w)/v] - 
   (2*Pi^2*Log[(u + v + w)/(v + w)])/3 - Log[v]^2*Log[(u + v + w)/(v + w)] + 
   Log[v]*Log[w]*Log[(u + v + w)/(v + w)] + 
   (Log[w]^2*Log[(u + v + w)/(v + w)])/2 + Log[v]*Log[-((u + w)/v)]*
    Log[(u + v + w)/(v + w)] - 2*Log[w]*Log[-((u + w)/v)]*
    Log[(u + v + w)/(v + w)] + Log[(u + w)/w]^2*Log[(u + v + w)/(v + w)] + 
   (6*I)*Pi*Log[v/(v + w)]*Log[(u + v + w)/(v + w)] - 
   2*Log[v]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
   4*Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   2*Log[-((u + w)/v)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
   2*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] - 
   Log[v]*Log[(u + v + w)/(v + w)]^2 + 2*Log[w]*Log[(u + v + w)/(v + w)]^2 - 
   Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^2 + 
   2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2 + 
   (2*Log[(u + v + w)/(v + w)]^3)/3 + 
   (-2*Log[v] + Log[w] + 2*Log[(u + w)/w] - 3*Log[(v + w)/w] - 
     3*Log[(u + v + w)/(v + w)])*PolyLog[2, -(v/w)] + 
   (-3*Log[v] + 3*Log[w] + 2*Log[(u + w)/w] + 3*Log[(v + w)/w])*
    PolyLog[2, -(w/v)] + 3*Log[v]*PolyLog[2, -((u + w)/v)] - 
   3*Log[w]*PolyLog[2, -((u + w)/v)] - 3*Log[(v + w)/w]*
    PolyLog[2, -((u + w)/v)] - Log[v]*PolyLog[2, (v + w)/v] + 
   2*Log[w]*PolyLog[2, (v + w)/v] + 2*Log[(v + w)/w]*PolyLog[2, (v + w)/v] + 
   3*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/v] - 
   4*Log[(v + w)/w]*PolyLog[2, (v + w)/w] + 
   Log[v]*PolyLog[2, (u + v + w)/v] - 2*Log[w]*PolyLog[2, (u + v + w)/v] - 
   2*Log[(v + w)/w]*PolyLog[2, (u + v + w)/v] + Log[(u + v + w)/(v + w)]*
    PolyLog[2, (u + v + w)/v] + 2*PolyLog[3, -(v/w)] + 2*PolyLog[3, -(w/v)] - 
   2*PolyLog[3, -((u + w)/v)] + 4*PolyLog[3, (v + w)/v] + 
   4*PolyLog[3, (v + w)/w] - 4*PolyLog[3, (u + v + w)/v] + (14*Zeta[3])/3, 
  (Pi^2*Log[v])/2 - (Pi^2*Log[w])/6 - Log[v]^2*Log[w] + (Log[v]*Log[w]^2)/2 + 
   Log[w]^3/2 - (2*Pi^2*Log[(u + w)/w])/3 - 2*Log[v]^2*Log[(u + w)/w] + 
   2*Log[v]*Log[w]*Log[(u + w)/w] + 2*Log[v]*Log[(u + w)/w]^2 - 
   2*Log[w]*Log[(u + w)/w]^2 + (4*I)*Pi*Log[v]*Log[v/(v + w)] - 
   (8*I)*Pi*Log[w]*Log[v/(v + w)] + (2*I)*Pi*Log[v/(v + w)]^2 + 
   (Pi^2*Log[(v + w)/w])/2 + Log[v]^2*Log[(v + w)/w] - 
   Log[v]*Log[w]*Log[(v + w)/w] + (3*Log[w]^2*Log[(v + w)/w])/2 - 
   2*Log[v]*Log[(u + w)/w]*Log[(v + w)/w] + 4*Log[w]*Log[(u + w)/w]*
    Log[(v + w)/w] - 2*Log[(u + w)/w]^2*Log[(v + w)/w] - 
   (8*I)*Pi*Log[v/(v + w)]*Log[(v + w)/w] + Log[v]*Log[(v + w)/w]^2 + 
   Log[-(v/w)]*Log[(v + w)/w]^2 + 2*Log[(u + w)/w]*Log[(v + w)/w]^2 - 
   3*Log[v]*Log[(u + w)/w]*Log[(u + v + w)/v] + 3*Log[w]*Log[(u + w)/w]*
    Log[(u + v + w)/v] + 2*Log[(u + w)/w]^2*Log[(u + v + w)/v] + 
   3*Log[(u + w)/w]*Log[(v + w)/w]*Log[(u + v + w)/v] + 
   (Pi^2*Log[(u + v + w)/(v + w)])/2 + Log[v]^2*Log[(u + v + w)/(v + w)] - 
   Log[v]*Log[w]*Log[(u + v + w)/(v + w)] + 
   (3*Log[w]^2*Log[(u + v + w)/(v + w)])/2 - 2*Log[v]*Log[-((u + w)/v)]*
    Log[(u + v + w)/(v + w)] + 4*Log[w]*Log[-((u + w)/v)]*
    Log[(u + v + w)/(v + w)] - 2*Log[(u + w)/w]^2*Log[(u + v + w)/(v + w)] - 
   (6*I)*Pi*Log[v/(v + w)]*Log[(u + v + w)/(v + w)] + 
   2*Log[v]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
   4*Log[-((u + w)/v)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
   Log[v]*Log[(u + v + w)/(v + w)]^2 + 2*Log[-((u + w)/v)]*
    Log[(u + v + w)/(v + w)]^2 + (Log[v] + Log[w] - 4*Log[(u + w)/w] + 
     3*Log[(v + w)/w] + 3*Log[(u + v + w)/(v + w)])*PolyLog[2, -(v/w)] + 
   (3*Log[v] - 3*Log[w] - 4*Log[(u + w)/w] - 3*Log[(v + w)/w])*
    PolyLog[2, -(w/v)] - 3*Log[v]*PolyLog[2, -((u + w)/v)] + 
   3*Log[w]*PolyLog[2, -((u + w)/v)] + 3*Log[(v + w)/w]*
    PolyLog[2, -((u + w)/v)] + 2*Log[v]*PolyLog[2, (v + w)/v] - 
   4*Log[w]*PolyLog[2, (v + w)/v] - 4*Log[(v + w)/w]*PolyLog[2, (v + w)/v] - 
   3*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/v] + 
   2*Log[(v + w)/w]*PolyLog[2, (v + w)/w] - 
   2*Log[v]*PolyLog[2, (u + v + w)/v] + 4*Log[w]*PolyLog[2, (u + v + w)/v] + 
   4*Log[(v + w)/w]*PolyLog[2, (u + v + w)/v] + Log[(u + v + w)/(v + w)]*
    PolyLog[2, (u + v + w)/v] + 2*PolyLog[3, -(v/w)] - 4*PolyLog[3, -(w/v)] + 
   4*PolyLog[3, -((u + w)/v)] - 2*PolyLog[3, (v + w)/v] - 
   2*PolyLog[3, (v + w)/w] + 2*PolyLog[3, (u + v + w)/v], 
  (-7*(Log[w]^3 + Log[(v + w)/w]^3 - Pi^2*Log[(u + v + w)/(v + w)] + 
     3*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] + Log[(u + v + w)/(v + w)]^
      3 + 3*Log[w]^2*(Log[(v + w)/w] + Log[(u + v + w)/(v + w)]) - 
     Log[(v + w)/w]*(Pi^2 - 3*Log[(u + v + w)/(v + w)]^2) + 
     Log[w]*(-Pi^2 + 3*Log[(v + w)/w]^2 + 6*Log[(v + w)/w]*
        Log[(u + v + w)/(v + w)] + 3*Log[(u + v + w)/(v + w)]^2) + 
     28*Zeta[3]))/150, 0, 0, 0, (-(Pi^2*Log[u]) - 3*Log[u]^2*Log[v] - 
    6*Log[u]*Log[v]^2 + Log[v]^3 + Pi^2*Log[w] + 6*Log[u]*Log[v]*Log[w] + 
    6*Log[v]^2*Log[w] - 3*Log[v]*Log[w]^2 - (6*I)*Pi*Log[v/(v + w)]^2 - 
    Pi^2*Log[-((v + w)/u)] - Log[-((v + w)/u)]^3 + 
    6*Log[v]^2*Log[(v + w)/w] + 6*Log[u]*Log[w]*Log[(v + w)/w] - 
    6*Log[w]^2*Log[(v + w)/w] + 3*Log[u]*Log[(v + w)/w]^2 - 
    3*Log[-(v/w)]*Log[(v + w)/w]^2 - 6*Log[w]*Log[(v + w)/w]^2 - 
    2*Log[(v + w)/w]^3 + Pi^2*Log[(w*(v + w))/(u*v)] + 
    Log[(w*(v + w))/(u*v)]^3 + 2*Pi^2*Log[(u + v + w)/(v + w)] + 
    6*Log[v]^2*Log[(u + v + w)/(v + w)] + 3*Log[-((u + w)/v)]*
     Log[(u + v + w)/(v + w)]^2 + 3*Log[-((v + w)/u)]*
     Log[(u + v + w)/(v + w)]^2 - 3*Log[((u + w)*(v + w))/(u*v)]*
     Log[(u + v + w)/(v + w)]^2 + 6*(-Log[v] + Log[w] + Log[(v + w)/w])*
     PolyLog[2, -(u/w)] - 6*(Log[u] - Log[w])*PolyLog[2, -(v/w)] - 
    6*Log[u]*PolyLog[2, -(u/(v + w))] - 6*Log[(v + w)/w]*
     PolyLog[2, (v + w)/w] + 6*Log[(u + v + w)/(v + w)]*
     PolyLog[2, (u + v + w)/u] + 6*Log[(u + v + w)/(v + w)]*
     PolyLog[2, (u + v + w)/v] - 6*Log[(u + v + w)/(v + w)]*
     PolyLog[2, -((w*(u + v + w))/(u*v))] - 6*PolyLog[3, -(u/w)] + 
    12*PolyLog[3, -(u/(v + w))] + 6*PolyLog[3, (v + w)/v] + 
    6*PolyLog[3, (v + w)/w] - 6*PolyLog[3, (u + v + w)/u] - 
    6*PolyLog[3, (u + v + w)/v] + 6*PolyLog[3, -((w*(u + v + w))/(u*v))] + 
    12*Zeta[3])/6, -1/6*(Pi^2*Log[u]) + Log[u]^3/2 - (Pi^2*Log[v])/2 + 
   (7*Log[u]^2*Log[v])/2 + (7*Log[u]*Log[v]^2)/2 + (11*Log[v]^3)/6 + 
   (Pi^2*Log[w])/3 - 2*Log[u]^2*Log[w] - 6*Log[u]*Log[v]*Log[w] - 
   2*Log[v]^2*Log[w] + (3*Log[u]*Log[w]^2)/2 + (3*Log[v]*Log[w]^2)/2 + 
   (4*Pi^2*Log[(u + w)/w])/3 - 4*Log[v]*Log[w]*Log[(u + w)/w] + 
   4*Log[w]^2*Log[(u + w)/w] - 4*Log[v]*Log[(u + w)/w]^2 + 
   4*Log[w]*Log[(u + w)/w]^2 - (8*I)*Pi*Log[v]*Log[v/(v + w)] - 
   (4*I)*Pi*Log[v/(v + w)]^2 + (2*Pi^2*Log[-((v + w)/u)])/3 + 
   (2*Log[-((v + w)/u)]^3)/3 - (Pi^2*Log[(v + w)/w])/3 - 
   2*Log[u]^2*Log[(v + w)/w] - 2*Log[u]*Log[v]*Log[(v + w)/w] - 
   2*Log[v]^2*Log[(v + w)/w] - Log[u]*Log[w]*Log[(v + w)/w] + 
   3*Log[v]*Log[w]*Log[(v + w)/w] + 4*Log[v]*Log[(u + w)/w]*Log[(v + w)/w] + 
   4*Log[(u + w)/w]^2*Log[(v + w)/w] - (Log[u]*Log[(v + w)/w]^2)/2 - 
   (Log[v]*Log[(v + w)/w]^2)/2 - 2*Log[-(v/w)]*Log[(v + w)/w]^2 + 
   2*Log[w]*Log[(v + w)/w]^2 + (2*Log[(v + w)/w]^3)/3 - 
   (2*Pi^2*Log[(w*(v + w))/(u*v)])/3 - (2*Log[(w*(v + w))/(u*v)]^3)/3 + 
   4*Log[v]*Log[(u + w)/w]*Log[(u + v + w)/v] - 4*Log[w]*Log[(u + w)/w]*
    Log[(u + v + w)/v] - 4*Log[(u + w)/w]^2*Log[(u + v + w)/v] - 
   4*Log[(u + w)/w]*Log[(v + w)/w]*Log[(u + v + w)/v] - 
   (5*Pi^2*Log[(u + v + w)/(v + w)])/3 - 
   2*Log[u]^2*Log[(u + v + w)/(v + w)] - 2*Log[u]*Log[v]*
    Log[(u + v + w)/(v + w)] - 2*Log[v]^2*Log[(u + v + w)/(v + w)] + 
   3*Log[u]*Log[w]*Log[(u + v + w)/(v + w)] + 
   3*Log[v]*Log[w]*Log[(u + v + w)/(v + w)] - 
   4*Log[w]^2*Log[(u + v + w)/(v + w)] + 4*Log[v]*Log[-((u + w)/v)]*
    Log[(u + v + w)/(v + w)] + 4*Log[(u + w)/w]^2*Log[(u + v + w)/(v + w)] + 
   (8*I)*Pi*Log[v/(v + w)]*Log[(u + v + w)/(v + w)] + 
   3*Log[u]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   Log[v]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   4*Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   2*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] - 
   (Log[u]*Log[(u + v + w)/(v + w)]^2)/2 - 
   (Log[v]*Log[(u + v + w)/(v + w)]^2)/2 - 2*Log[-((u + w)/v)]*
    Log[(u + v + w)/(v + w)]^2 - 4*Log[-(u/(v + w))]*
    Log[(u + v + w)/(v + w)]^2 - 2*Log[-((v + w)/u)]*
    Log[(u + v + w)/(v + w)]^2 + 2*Log[((u + w)*(v + w))/(u*v)]*
    Log[(u + v + w)/(v + w)]^2 + 4*(Log[v] - Log[w] - Log[(v + w)/w])*
    PolyLog[2, -(u/w)] + 4*(Log[u] + 2*Log[(u + w)/w] - Log[(v + w)/w] - 
     Log[(u + v + w)/(v + w)])*PolyLog[2, -(v/w)] - 
   4*Log[v]*PolyLog[2, -(w/v)] + 4*Log[w]*PolyLog[2, -(w/v)] + 
   8*Log[(u + w)/w]*PolyLog[2, -(w/v)] + 4*Log[(v + w)/w]*
    PolyLog[2, -(w/v)] + 4*Log[v]*PolyLog[2, -((u + w)/v)] - 
   4*Log[w]*PolyLog[2, -((u + w)/v)] - 4*Log[(v + w)/w]*
    PolyLog[2, -((u + w)/v)] + 4*Log[w]*PolyLog[2, -(u/(v + w))] + 
   4*Log[(v + w)/w]*PolyLog[2, -(u/(v + w))] - 4*Log[(u + v + w)/(v + w)]*
    PolyLog[2, -(u/(v + w))] - 4*Log[v]*PolyLog[2, (v + w)/v] + 
   4*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/v] - 
   4*Log[(v + w)/w]*PolyLog[2, (v + w)/w] - 4*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (u + v + w)/u] + 4*Log[v]*PolyLog[2, (u + v + w)/v] + 
   4*Log[(u + v + w)/(v + w)]*PolyLog[2, -((w*(u + v + w))/(u*v))] - 
   8*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/(v + w)] + 
   4*PolyLog[3, -(u/w)] + 8*PolyLog[3, -(w/v)] - 8*PolyLog[3, -((u + w)/v)] + 
   4*PolyLog[3, (v + w)/v] + 4*PolyLog[3, (v + w)/w] + 
   4*PolyLog[3, (u + v + w)/u] - 4*PolyLog[3, (u + v + w)/v] - 
   4*PolyLog[3, -((w*(u + v + w))/(u*v))] + 
   8*PolyLog[3, (u + v + w)/(v + w)] + (178*Zeta[3])/3, 
  (-6*Pi^2*Log[u] - 7*Log[u]^3 - 4*Pi^2*Log[v] - 3*Log[u]^2*Log[v] + 
    3*Log[u]*Log[v]^2 - Log[v]^3 + 6*Pi^2*Log[w] + 21*Log[u]^2*Log[w] + 
    6*Log[u]*Log[v]*Log[w] - 3*Log[v]^2*Log[w] - 21*Log[u]*Log[w]^2 - 
    3*Log[v]*Log[w]^2 + 7*Log[w]^3 + 6*Pi^2*Log[(v + w)/w] + 
    21*Log[u]^2*Log[(v + w)/w] + 6*Log[u]*Log[v]*Log[(v + w)/w] - 
    3*Log[v]^2*Log[(v + w)/w] - 42*Log[u]*Log[w]*Log[(v + w)/w] - 
    6*Log[v]*Log[w]*Log[(v + w)/w] + 21*Log[w]^2*Log[(v + w)/w] - 
    21*Log[u]*Log[(v + w)/w]^2 - 3*Log[v]*Log[(v + w)/w]^2 + 
    21*Log[w]*Log[(v + w)/w]^2 + 7*Log[(v + w)/w]^3 - 
    8*Pi^2*Log[(u + v + w)/(v + w)] - 9*Log[u]^2*Log[(u + v + w)/(v + w)] - 
    6*Log[u]*Log[v]*Log[(u + v + w)/(v + w)] - 
    3*Log[v]^2*Log[(u + v + w)/(v + w)] + 18*Log[u]*Log[w]*
     Log[(u + v + w)/(v + w)] + 6*Log[v]*Log[w]*Log[(u + v + w)/(v + w)] - 
    9*Log[w]^2*Log[(u + v + w)/(v + w)] + 18*Log[u]*Log[(v + w)/w]*
     Log[(u + v + w)/(v + w)] + 6*Log[v]*Log[(v + w)/w]*
     Log[(u + v + w)/(v + w)] - 18*Log[w]*Log[(v + w)/w]*
     Log[(u + v + w)/(v + w)] - 9*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] - 
    3*Log[u]*Log[(u + v + w)/(v + w)]^2 + 
    3*Log[v]*Log[(u + v + w)/(v + w)]^2 + 
    3*Log[w]*Log[(u + v + w)/(v + w)]^2 - 12*Log[-(u/(v + w))]*
     Log[(u + v + w)/(v + w)]^2 + 3*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^
      2 + Log[(u + v + w)/(v + w)]^3 - 
    12*(Log[v] + 2*Log[(u + v + w)/(v + w)])*PolyLog[2, -(u/(v + w))] - 
    24*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/(v + w)] - 
    60*PolyLog[3, -(u/(v + w))] + 24*PolyLog[3, (u + v + w)/(v + w)] - 
    164*Zeta[3])/6, (-(Pi^2*Log[u]) + 3*Log[u]^3 - 6*Log[u]^2*Log[v] - 
    3*Log[u]*Log[v]^2 - 4*Log[v]^3 + Pi^2*Log[w] + 6*Log[u]^2*Log[w] + 
    6*Log[u]*Log[v]*Log[w] - 3*Log[u]*Log[w]^2 - 2*Pi^2*Log[(u + w)/w] + 
    6*Log[v]*Log[w]*Log[(u + w)/w] - 6*Log[w]^2*Log[(u + w)/w] + 
    6*Log[v]*Log[(u + w)/w]^2 - 6*Log[w]*Log[(u + w)/w]^2 + 
    (12*I)*Pi*Log[v]*Log[v/(v + w)] - (6*I)*Pi*Log[v/(v + w)]^2 - 
    Pi^2*Log[-((v + w)/u)] - Log[-((v + w)/u)]^3 + 2*Pi^2*Log[(v + w)/w] + 
    6*Log[u]^2*Log[(v + w)/w] - 6*Log[v]*Log[(u + w)/w]*Log[(v + w)/w] - 
    6*Log[(u + w)/w]^2*Log[(v + w)/w] - 3*Log[-(v/w)]*Log[(v + w)/w]^2 + 
    Pi^2*Log[(w*(v + w))/(u*v)] + Log[(w*(v + w))/(u*v)]^3 + 
    6*Log[(u + w)/w]^2*Log[(u + v + w)/v] + 2*Pi^2*Log[(u + v + w)/(v + w)] + 
    6*Log[u]^2*Log[(u + v + w)/(v + w)] - 6*Log[v]*Log[-((u + w)/v)]*
     Log[(u + v + w)/(v + w)] - 6*Log[(u + w)/w]^2*Log[(u + v + w)/(v + w)] + 
    3*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^2 + 
    3*Log[-((v + w)/u)]*Log[(u + v + w)/(v + w)]^2 - 
    3*Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)]^2 + 
    6*(-Log[v] + Log[w] + Log[(v + w)/w])*PolyLog[2, -(u/w)] - 
    6*(Log[u] + Log[v] - Log[w] + 2*Log[(u + w)/w])*PolyLog[2, -(v/w)] - 
    12*Log[(u + w)/w]*PolyLog[2, -(w/v)] + 6*Log[v]*PolyLog[2, (v + w)/v] - 
    6*Log[(v + w)/w]*PolyLog[2, (v + w)/w] + 6*Log[(u + v + w)/(v + w)]*
     PolyLog[2, (u + v + w)/u] - 6*Log[v]*PolyLog[2, (u + v + w)/v] + 
    6*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/v] - 
    6*Log[(u + v + w)/(v + w)]*PolyLog[2, -((w*(u + v + w))/(u*v))] - 
    6*PolyLog[3, -(u/w)] + 12*PolyLog[3, -(v/w)] - 12*PolyLog[3, -(w/v)] + 
    12*PolyLog[3, -((u + w)/v)] + 6*PolyLog[3, (v + w)/v] + 
    6*PolyLog[3, (v + w)/w] - 6*PolyLog[3, (u + v + w)/u] - 
    6*PolyLog[3, (u + v + w)/v] + 6*PolyLog[3, -((w*(u + v + w))/(u*v))] - 
    428*Zeta[3])/6, (Pi^2*Log[u])/2 - (5*Pi^2*Log[v])/12 + 
   (Log[u]*Log[v]^2)/2 - Log[v]^3/3 - (Pi^2*Log[w])/3 - (Log[u]^2*Log[w])/2 - 
   (Log[v]^2*Log[w])/2 + (Log[u]*Log[w]^2)/2 - I*Pi*Log[v/(v + w)]^2 + 
   (Pi^2*Log[-((v + w)/u)])/6 + Log[-((v + w)/u)]^3/6 - 
   (Pi^2*Log[(v + w)/w])/6 - (Log[u]^2*Log[(v + w)/w])/2 + 
   Log[u]*Log[v]*Log[(v + w)/w] - (Log[v]^2*Log[(v + w)/w])/2 - 
   Log[v]*Log[w]*Log[(v + w)/w] + Log[w]^2*Log[(v + w)/w] - 
   Log[v]*Log[(v + w)/w]^2 - (Log[-(v/w)]*Log[(v + w)/w]^2)/2 + 
   (3*Log[w]*Log[(v + w)/w]^2)/2 + Log[(v + w)/w]^3/2 - 
   (Pi^2*Log[(w*(v + w))/(u*v)])/6 - Log[(w*(v + w))/(u*v)]^3/6 + 
   Log[v]*Log[(u + w)/w]*Log[(u + v + w)/v] - Log[w]*Log[(u + w)/w]*
    Log[(u + v + w)/v] - Log[(u + w)/w]*Log[(v + w)/w]*Log[(u + v + w)/v] - 
   (Pi^2*Log[(u + v + w)/(v + w)])/6 + (Log[u]^2*Log[(u + v + w)/(v + w)])/
    2 - Log[u]*Log[v]*Log[(u + v + w)/(v + w)] - 
   (Log[v]^2*Log[(u + v + w)/(v + w)])/2 + 
   Log[v]*Log[w]*Log[(u + v + w)/(v + w)] + (2*I)*Pi*Log[v/(v + w)]*
    Log[(u + v + w)/(v + w)] + Log[w]*Log[(v + w)/w]*
    Log[(u + v + w)/(v + w)] + (Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)])/
    2 + (Log[u]*Log[(u + v + w)/(v + w)]^2)/2 - 
   (Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^2)/2 - 
   (Log[-((v + w)/u)]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[v] - Log[w] - Log[(v + w)/w])*PolyLog[2, -(u/w)] + 
   (Log[u] - Log[v] - Log[(v + w)/w] - Log[(u + v + w)/(v + w)])*
    PolyLog[2, -(v/w)] - Log[v]*PolyLog[2, -(w/v)] + 
   Log[w]*PolyLog[2, -(w/v)] + Log[(v + w)/w]*PolyLog[2, -(w/v)] + 
   Log[v]*PolyLog[2, -((u + w)/v)] - Log[w]*PolyLog[2, -((u + w)/v)] - 
   Log[(v + w)/w]*PolyLog[2, -((u + w)/v)] + 
   Log[u]*PolyLog[2, -(u/(v + w))] - 2*Log[v]*PolyLog[2, -(u/(v + w))] + 
   Log[w]*PolyLog[2, -(u/(v + w))] + Log[(v + w)/w]*
    PolyLog[2, -(u/(v + w))] + Log[(u + v + w)/(v + w)]*
    PolyLog[2, -(u/(v + w))] + Log[(u + v + w)/(v + w)]*
    PolyLog[2, (v + w)/v] - Log[(v + w)/w]*PolyLog[2, (v + w)/w] - 
   Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/u] + 
   Log[(u + v + w)/(v + w)]*PolyLog[2, -((w*(u + v + w))/(u*v))] + 
   PolyLog[3, -(u/w)] + 2*PolyLog[3, -(v/w)] + PolyLog[3, (v + w)/v] + 
   PolyLog[3, (v + w)/w] + PolyLog[3, (u + v + w)/u] - 
   PolyLog[3, (u + v + w)/v] - PolyLog[3, -((w*(u + v + w))/(u*v))] - 
   (50*Zeta[3])/3, -1/6*(Pi^2*Log[u]) + (Pi^2*Log[v])/12 + 
   (Log[u]^2*Log[v])/2 + Log[v]^3/2 - (Pi^2*Log[w])/3 - (Log[u]^2*Log[w])/2 - 
   (Log[v]^2*Log[w])/2 + (Log[v]*Log[w]^2)/2 + 
   2*Log[u]*Log[v]*Log[(u + w)/w] - Log[v]^2*Log[(u + w)/w] - 
   2*Log[u]*Log[w]*Log[(u + w)/w] + Log[w]^2*Log[(u + w)/w] + 
   (4*I)*Pi*Log[u]*Log[v/(v + w)] - (4*I)*Pi*Log[w]*Log[v/(v + w)] + 
   I*Pi*Log[v/(v + w)]^2 + (Pi^2*Log[-((v + w)/u)])/6 + 
   Log[-((v + w)/u)]^3/6 - (Pi^2*Log[(v + w)/w])/6 - 
   (Log[u]^2*Log[(v + w)/w])/2 - Log[u]*Log[v]*Log[(v + w)/w] + 
   (Log[v]^2*Log[(v + w)/w])/2 + Log[u]*Log[w]*Log[(v + w)/w] - 
   2*Log[u]*Log[(u + w)/w]*Log[(v + w)/w] + 2*Log[w]*Log[(u + w)/w]*
    Log[(v + w)/w] - (4*I)*Pi*Log[v/(v + w)]*Log[(v + w)/w] + 
   (Log[u]*Log[(v + w)/w]^2)/2 + (Log[v]*Log[(v + w)/w]^2)/2 + 
   (Log[-(v/w)]*Log[(v + w)/w]^2)/2 - (Log[w]*Log[(v + w)/w]^2)/2 + 
   Log[(u + w)/w]*Log[(v + w)/w]^2 - Log[(v + w)/w]^3/6 - 
   (Pi^2*Log[(w*(v + w))/(u*v)])/6 - Log[(w*(v + w))/(u*v)]^3/6 - 
   Log[v]*Log[(u + w)/w]*Log[(u + v + w)/v] + Log[w]*Log[(u + w)/w]*
    Log[(u + v + w)/v] + Log[(u + w)/w]*Log[(v + w)/w]*Log[(u + v + w)/v] - 
   (Pi^2*Log[(u + v + w)/(v + w)])/6 - (Log[u]^2*Log[(u + v + w)/(v + w)])/
    2 - Log[u]*Log[v]*Log[(u + v + w)/(v + w)] + 
   (Log[v]^2*Log[(u + v + w)/(v + w)])/2 + 
   Log[u]*Log[w]*Log[(u + v + w)/(v + w)] - 2*Log[u]*Log[-((u + w)/v)]*
    Log[(u + v + w)/(v + w)] + 2*Log[w]*Log[-((u + w)/v)]*
    Log[(u + v + w)/(v + w)] - (2*I)*Pi*Log[v/(v + w)]*
    Log[(u + v + w)/(v + w)] + Log[u]*Log[(v + w)/w]*
    Log[(u + v + w)/(v + w)] + Log[v]*Log[(v + w)/w]*
    Log[(u + v + w)/(v + w)] - Log[w]*Log[(v + w)/w]*
    Log[(u + v + w)/(v + w)] + 2*Log[-((u + w)/v)]*Log[(v + w)/w]*
    Log[(u + v + w)/(v + w)] - (Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)])/
    2 + (Log[v]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^2)/2 - 
   Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]^2 - 
   (Log[-((v + w)/u)]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[v] - Log[w] - Log[(v + w)/w])*PolyLog[2, -(u/w)] + 
   (-Log[u] + Log[v] + Log[(v + w)/w] + Log[(u + v + w)/(v + w)])*
    PolyLog[2, -(v/w)] + Log[v]*PolyLog[2, -(w/v)] - 
   Log[w]*PolyLog[2, -(w/v)] - Log[(v + w)/w]*PolyLog[2, -(w/v)] - 
   Log[v]*PolyLog[2, -((u + w)/v)] + Log[w]*PolyLog[2, -((u + w)/v)] + 
   Log[(v + w)/w]*PolyLog[2, -((u + w)/v)] - 
   Log[u]*PolyLog[2, -(u/(v + w))] + Log[w]*PolyLog[2, -(u/(v + w))] + 
   Log[(v + w)/w]*PolyLog[2, -(u/(v + w))] - Log[(u + v + w)/(v + w)]*
    PolyLog[2, -(u/(v + w))] + 2*Log[u]*PolyLog[2, (v + w)/v] - 
   2*Log[w]*PolyLog[2, (v + w)/v] - 2*Log[(v + w)/w]*PolyLog[2, (v + w)/v] - 
   Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/v] + 
   Log[(v + w)/w]*PolyLog[2, (v + w)/w] - Log[(u + v + w)/(v + w)]*
    PolyLog[2, (u + v + w)/u] - 2*Log[u]*PolyLog[2, (u + v + w)/v] + 
   2*Log[w]*PolyLog[2, (u + v + w)/v] + 2*Log[(v + w)/w]*
    PolyLog[2, (u + v + w)/v] + Log[(u + v + w)/(v + w)]*
    PolyLog[2, -((w*(u + v + w))/(u*v))] - 2*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (u + v + w)/(v + w)] + PolyLog[3, -(u/w)] + 
   2*PolyLog[3, -(u/(v + w))] - PolyLog[3, (v + w)/v] - 
   PolyLog[3, (v + w)/w] + PolyLog[3, (u + v + w)/u] + 
   PolyLog[3, (u + v + w)/v] - PolyLog[3, -((w*(u + v + w))/(u*v))] + 
   2*PolyLog[3, (u + v + w)/(v + w)] + (164*Zeta[3])/3, 
  (120 + 5*Pi^2 - Log[v]^3 + Log[w]^3 - 60*Log[(v + w)/w] - 
    6*Pi^2*Log[(v + w)/w] + 15*Log[(v + w)/w]^2 + Log[(v + w)/w]^3 + 
    3*Log[v]^2*(5 - 6*Log[w] - 6*Log[(v + w)/w] - 
      6*Log[(u + v + w)/(v + w)]) - 60*Log[(u + v + w)/(v + w)] - 
    6*Pi^2*Log[(u + v + w)/(v + w)] + 30*Log[(v + w)/w]*
     Log[(u + v + w)/(v + w)] + 3*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] + 
    15*Log[(u + v + w)/(v + w)]^2 + 3*Log[(v + w)/w]*
     Log[(u + v + w)/(v + w)]^2 + Log[(u + v + w)/(v + w)]^3 + 
    3*Log[w]^2*(5 + Log[(v + w)/w] + Log[(u + v + w)/(v + w)]) + 
    3*Log[w]*(-2*(10 + Pi^2) + Log[(v + w)/w]^2 + 
      10*Log[(u + v + w)/(v + w)] + Log[(u + v + w)/(v + w)]^2 + 
      2*Log[(v + w)/w]*(5 + Log[(u + v + w)/(v + w)])) + 
    Log[v]*(60 + 6*Pi^2 - 3*Log[w]^2 - 3*Log[(v + w)/w]^2 - 
      30*Log[(u + v + w)/(v + w)] - 3*Log[(u + v + w)/(v + w)]^2 - 
      6*Log[(v + w)/w]*(5 + Log[(u + v + w)/(v + w)]) - 
      6*Log[w]*(5 + Log[(v + w)/w] + Log[(u + v + w)/(v + w)])) + 58*Zeta[3])/
   15, (-(Pi^2*Log[u]) + 2*Pi^2*Log[v] - 3*Log[u]^2*Log[v] - 
    6*Log[u]*Log[v]^2 - Pi^2*Log[w] + 6*Log[u]*Log[v]*Log[w] - 
    3*Log[v]*Log[w]^2 - (6*I)*Pi*Log[v/(v + w)]^2 - Pi^2*Log[-((v + w)/u)] - 
    Log[-((v + w)/u)]^3 - 2*Pi^2*Log[(v + w)/w] + 
    6*Log[u]*Log[w]*Log[(v + w)/w] - 6*Log[w]^2*Log[(v + w)/w] + 
    3*Log[u]*Log[(v + w)/w]^2 - 3*Log[-(v/w)]*Log[(v + w)/w]^2 - 
    6*Log[w]*Log[(v + w)/w]^2 - 2*Log[(v + w)/w]^3 + 
    Pi^2*Log[(w*(v + w))/(u*v)] + Log[(w*(v + w))/(u*v)]^3 + 
    3*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^2 + 
    3*Log[-((v + w)/u)]*Log[(u + v + w)/(v + w)]^2 - 
    3*Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)]^2 + 
    6*(-Log[v] + Log[w] + Log[(v + w)/w])*PolyLog[2, -(u/w)] - 
    6*(Log[u] - Log[w])*PolyLog[2, -(v/w)] - 
    6*Log[u]*PolyLog[2, -(u/(v + w))] - 6*Log[(v + w)/w]*
     PolyLog[2, (v + w)/w] + 6*Log[(u + v + w)/(v + w)]*
     PolyLog[2, (u + v + w)/u] + 6*Log[(u + v + w)/(v + w)]*
     PolyLog[2, (u + v + w)/v] - 6*Log[(u + v + w)/(v + w)]*
     PolyLog[2, -((w*(u + v + w))/(u*v))] - 6*PolyLog[3, -(u/w)] + 
    12*PolyLog[3, -(u/(v + w))] + 6*PolyLog[3, (v + w)/v] + 
    6*PolyLog[3, (v + w)/w] - 6*PolyLog[3, (u + v + w)/u] - 
    6*PolyLog[3, (u + v + w)/v] + 6*PolyLog[3, -((w*(u + v + w))/(u*v))] + 
    12*Zeta[3])/6, -1/6*(Pi^2*Log[u]) + Log[u]^3/2 - (Pi^2*Log[v])/3 + 
   (5*Log[u]^2*Log[v])/2 + 2*Log[u]*Log[v]^2 + (Pi^2*Log[w])/2 - 
   Log[u]^2*Log[w] - 3*Log[u]*Log[v]*Log[w] - (Log[v]^2*Log[w])/2 + 
   (Log[u]*Log[w]^2)/2 + (Log[v]*Log[w]^2)/2 + Pi^2*Log[(u + w)/w] - 
   3*Log[v]*Log[w]*Log[(u + w)/w] + 3*Log[w]^2*Log[(u + w)/w] - 
   3*Log[v]*Log[(u + w)/w]^2 + 3*Log[w]*Log[(u + w)/w]^2 - 
   (6*I)*Pi*Log[v]*Log[v/(v + w)] - (3*I)*Pi*Log[v/(v + w)]^2 + 
   (Pi^2*Log[-((v + w)/u)])/2 + Log[-((v + w)/u)]^3/2 - 
   Log[u]^2*Log[(v + w)/w] - (Log[v]^2*Log[(v + w)/w])/2 - 
   2*Log[u]*Log[w]*Log[(v + w)/w] + Log[v]*Log[w]*Log[(v + w)/w] + 
   3*Log[v]*Log[(u + w)/w]*Log[(v + w)/w] + 3*Log[(u + w)/w]^2*
    Log[(v + w)/w] - Log[u]*Log[(v + w)/w]^2 - Log[v]*Log[(v + w)/w]^2 - 
   (3*Log[-(v/w)]*Log[(v + w)/w]^2)/2 + (3*Log[w]*Log[(v + w)/w]^2)/2 + 
   Log[(v + w)/w]^3/2 - (Pi^2*Log[(w*(v + w))/(u*v)])/2 - 
   Log[(w*(v + w))/(u*v)]^3/2 + 3*Log[v]*Log[(u + w)/w]*Log[(u + v + w)/v] - 
   3*Log[w]*Log[(u + w)/w]*Log[(u + v + w)/v] - 
   3*Log[(u + w)/w]^2*Log[(u + v + w)/v] - 3*Log[(u + w)/w]*Log[(v + w)/w]*
    Log[(u + v + w)/v] - Pi^2*Log[(u + v + w)/(v + w)] - 
   Log[u]^2*Log[(u + v + w)/(v + w)] - (Log[v]^2*Log[(u + v + w)/(v + w)])/
    2 + Log[u]*Log[w]*Log[(u + v + w)/(v + w)] + 
   Log[v]*Log[w]*Log[(u + v + w)/(v + w)] - 
   3*Log[w]^2*Log[(u + v + w)/(v + w)] + 3*Log[v]*Log[-((u + w)/v)]*
    Log[(u + v + w)/(v + w)] + 3*Log[(u + w)/w]^2*Log[(u + v + w)/(v + w)] + 
   (6*I)*Pi*Log[v/(v + w)]*Log[(u + v + w)/(v + w)] + 
   Log[u]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   2*Log[v]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   3*Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   (3*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)])/2 - 
   Log[u]*Log[(u + v + w)/(v + w)]^2 - Log[v]*Log[(u + v + w)/(v + w)]^2 - 
   (3*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^2)/2 - 
   3*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]^2 - 
   (3*Log[-((v + w)/u)]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (3*Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)]^2)/2 + 
   3*(Log[v] - Log[w] - Log[(v + w)/w])*PolyLog[2, -(u/w)] + 
   3*(Log[u] + 2*Log[(u + w)/w] - Log[(v + w)/w] - Log[(u + v + w)/(v + w)])*
    PolyLog[2, -(v/w)] - 3*Log[v]*PolyLog[2, -(w/v)] + 
   3*Log[w]*PolyLog[2, -(w/v)] + 6*Log[(u + w)/w]*PolyLog[2, -(w/v)] + 
   3*Log[(v + w)/w]*PolyLog[2, -(w/v)] + 3*Log[v]*PolyLog[2, -((u + w)/v)] - 
   3*Log[w]*PolyLog[2, -((u + w)/v)] - 3*Log[(v + w)/w]*
    PolyLog[2, -((u + w)/v)] + 3*Log[w]*PolyLog[2, -(u/(v + w))] + 
   3*Log[(v + w)/w]*PolyLog[2, -(u/(v + w))] - 3*Log[(u + v + w)/(v + w)]*
    PolyLog[2, -(u/(v + w))] - 3*Log[v]*PolyLog[2, (v + w)/v] + 
   3*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/v] - 
   3*Log[(v + w)/w]*PolyLog[2, (v + w)/w] - 3*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (u + v + w)/u] + 3*Log[v]*PolyLog[2, (u + v + w)/v] + 
   3*Log[(u + v + w)/(v + w)]*PolyLog[2, -((w*(u + v + w))/(u*v))] - 
   6*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/(v + w)] + 
   3*PolyLog[3, -(u/w)] + 6*PolyLog[3, -(w/v)] - 6*PolyLog[3, -((u + w)/v)] + 
   3*PolyLog[3, (v + w)/v] + 3*PolyLog[3, (v + w)/w] + 
   3*PolyLog[3, (u + v + w)/u] - 3*PolyLog[3, (u + v + w)/v] - 
   3*PolyLog[3, -((w*(u + v + w))/(u*v))] + 
   6*PolyLog[3, (u + v + w)/(v + w)] - 8*Zeta[3], 0, 
  (-7*(2*Pi^2*Log[u] - 3*Log[u]^2*Log[w] - 3*Log[u]*Log[w]^2 + 6*Log[w]^3 - 
     3*Log[u]^2*Log[(v + w)/w] - 6*Log[u]*Log[w]*Log[(v + w)/w] + 
     18*Log[w]^2*Log[(v + w)/w] - 3*Log[u]*Log[(v + w)/w]^2 + 
     18*Log[w]*Log[(v + w)/w]^2 + 6*Log[(v + w)/w]^3 + 
     4*Pi^2*Log[(u + v + w)/(v + w)] + 3*Log[u]^2*Log[(u + v + w)/(v + w)] - 
     6*Log[u]*Log[w]*Log[(u + v + w)/(v + w)] + 
     12*Log[w]^2*Log[(u + v + w)/(v + w)] - 6*Log[u]*Log[(v + w)/w]*
      Log[(u + v + w)/(v + w)] + 24*Log[w]*Log[(v + w)/w]*
      Log[(u + v + w)/(v + w)] + 12*Log[(v + w)/w]^2*
      Log[(u + v + w)/(v + w)] + 9*Log[u]*Log[(u + v + w)/(v + w)]^2 + 
     6*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]^2 + 
     12*(Log[w] + Log[(v + w)/w] + 2*Log[(u + v + w)/(v + w)])*
      PolyLog[2, -(u/(v + w))] + 12*Log[(u + v + w)/(v + w)]*
      PolyLog[2, (u + v + w)/(v + w)] + 12*PolyLog[3, -(u/(v + w))] - 
     12*PolyLog[3, (u + v + w)/(v + w)]))/30, 0, 
  (-7*(2*Pi^2*Log[v] - 3*Log[v]^2*Log[w] - 3*Log[v]*Log[w]^2 + 6*Log[w]^3 - 
     4*Pi^2*Log[(u + w)/w] - 6*Log[v]^2*Log[(u + w)/w] + 
     6*Log[w]^2*Log[(u + w)/w] + 12*Log[v]*Log[(u + w)/w]^2 - 
     12*Log[w]*Log[(u + w)/w]^2 + (48*I)*Pi*Log[v]*Log[v/(v + w)] - 
     (72*I)*Pi*Log[w]*Log[v/(v + w)] + (12*I)*Pi*Log[v/(v + w)]^2 + 
     4*Pi^2*Log[(v + w)/w] + 3*Log[v]^2*Log[(v + w)/w] - 
     6*Log[v]*Log[w]*Log[(v + w)/w] + 12*Log[w]^2*Log[(v + w)/w] - 
     24*Log[v]*Log[(u + w)/w]*Log[(v + w)/w] + 36*Log[w]*Log[(u + w)/w]*
      Log[(v + w)/w] - 12*Log[(u + w)/w]^2*Log[(v + w)/w] - 
     (72*I)*Pi*Log[v/(v + w)]*Log[(v + w)/w] + 9*Log[v]*Log[(v + w)/w]^2 + 
     6*Log[-(v/w)]*Log[(v + w)/w]^2 + 18*Log[(u + w)/w]*Log[(v + w)/w]^2 - 
     24*Log[v]*Log[(u + w)/w]*Log[(u + v + w)/v] + 24*Log[w]*Log[(u + w)/w]*
      Log[(u + v + w)/v] + 12*Log[(u + w)/w]^2*Log[(u + v + w)/v] + 
     24*Log[(u + w)/w]*Log[(v + w)/w]*Log[(u + v + w)/v] + 
     4*Pi^2*Log[(u + v + w)/(v + w)] + 3*Log[v]^2*Log[(u + v + w)/(v + w)] - 
     6*Log[v]*Log[w]*Log[(u + v + w)/(v + w)] + 
     12*Log[w]^2*Log[(u + v + w)/(v + w)] - 24*Log[v]*Log[-((u + w)/v)]*
      Log[(u + v + w)/(v + w)] + 36*Log[w]*Log[-((u + w)/v)]*
      Log[(u + v + w)/(v + w)] - 12*Log[(u + w)/w]^2*
      Log[(u + v + w)/(v + w)] - (48*I)*Pi*Log[v/(v + w)]*
      Log[(u + v + w)/(v + w)] + 18*Log[v]*Log[(v + w)/w]*
      Log[(u + v + w)/(v + w)] + 36*Log[-((u + w)/v)]*Log[(v + w)/w]*
      Log[(u + v + w)/(v + w)] + 9*Log[v]*Log[(u + v + w)/(v + w)]^2 + 
     18*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^2 + 
     12*(Log[w] + 2*(-Log[(u + w)/w] + Log[(v + w)/w] + 
         Log[(u + v + w)/(v + w)]))*PolyLog[2, -(v/w)] + 
     24*(Log[v] - Log[w] - Log[(u + w)/w] - Log[(v + w)/w])*
      PolyLog[2, -(w/v)] - 24*Log[v]*PolyLog[2, -((u + w)/v)] + 
     24*Log[w]*PolyLog[2, -((u + w)/v)] + 24*Log[(v + w)/w]*
      PolyLog[2, -((u + w)/v)] + 24*Log[v]*PolyLog[2, (v + w)/v] - 
     36*Log[w]*PolyLog[2, (v + w)/v] - 36*Log[(v + w)/w]*
      PolyLog[2, (v + w)/v] - 24*Log[(u + v + w)/(v + w)]*
      PolyLog[2, (v + w)/v] + 12*Log[(v + w)/w]*PolyLog[2, (v + w)/w] - 
     24*Log[v]*PolyLog[2, (u + v + w)/v] + 
     36*Log[w]*PolyLog[2, (u + v + w)/v] + 36*Log[(v + w)/w]*
      PolyLog[2, (u + v + w)/v] + 12*Log[(u + v + w)/(v + w)]*
      PolyLog[2, (u + v + w)/v] + 12*PolyLog[3, -(v/w)] - 
     24*PolyLog[3, -(w/v)] + 24*PolyLog[3, -((u + w)/v)] - 
     12*PolyLog[3, (v + w)/v] - 12*PolyLog[3, (v + w)/w] + 
     12*PolyLog[3, (u + v + w)/v]))/30, 
  (2*Pi^2*Log[u] - Pi^2*Log[v] - 6*Log[u]^2*Log[v] - 3*Log[u]*Log[v]^2 - 
    Pi^2*Log[w] + 6*Log[u]*Log[v]*Log[w] - 3*Log[u]*Log[w]^2 - 
    2*Pi^2*Log[(u + w)/w] + 6*Log[v]*Log[w]*Log[(u + w)/w] - 
    6*Log[w]^2*Log[(u + w)/w] + 6*Log[v]*Log[(u + w)/w]^2 - 
    6*Log[w]*Log[(u + w)/w]^2 + (12*I)*Pi*Log[v]*Log[v/(v + w)] - 
    (6*I)*Pi*Log[v/(v + w)]^2 - Pi^2*Log[-((v + w)/u)] - 
    Log[-((v + w)/u)]^3 - 6*Log[v]*Log[(u + w)/w]*Log[(v + w)/w] - 
    6*Log[(u + w)/w]^2*Log[(v + w)/w] - 3*Log[-(v/w)]*Log[(v + w)/w]^2 + 
    Pi^2*Log[(w*(v + w))/(u*v)] + Log[(w*(v + w))/(u*v)]^3 + 
    6*Log[(u + w)/w]^2*Log[(u + v + w)/v] - 6*Log[v]*Log[-((u + w)/v)]*
     Log[(u + v + w)/(v + w)] - 6*Log[(u + w)/w]^2*Log[(u + v + w)/(v + w)] + 
    3*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^2 + 
    3*Log[-((v + w)/u)]*Log[(u + v + w)/(v + w)]^2 - 
    3*Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)]^2 + 
    6*(-Log[v] + Log[w] + Log[(v + w)/w])*PolyLog[2, -(u/w)] - 
    6*(Log[u] + Log[v] - Log[w] + 2*Log[(u + w)/w])*PolyLog[2, -(v/w)] - 
    12*Log[(u + w)/w]*PolyLog[2, -(w/v)] + 6*Log[v]*PolyLog[2, (v + w)/v] - 
    6*Log[(v + w)/w]*PolyLog[2, (v + w)/w] + 6*Log[(u + v + w)/(v + w)]*
     PolyLog[2, (u + v + w)/u] - 6*Log[v]*PolyLog[2, (u + v + w)/v] + 
    6*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/v] - 
    6*Log[(u + v + w)/(v + w)]*PolyLog[2, -((w*(u + v + w))/(u*v))] - 
    6*PolyLog[3, -(u/w)] + 12*PolyLog[3, -(v/w)] - 12*PolyLog[3, -(w/v)] + 
    12*PolyLog[3, -((u + w)/v)] + 6*PolyLog[3, (v + w)/v] + 
    6*PolyLog[3, (v + w)/w] - 6*PolyLog[3, (u + v + w)/u] - 
    6*PolyLog[3, (u + v + w)/v] + 6*PolyLog[3, -((w*(u + v + w))/(u*v))] + 
    12*Zeta[3])/6, -1/3*(Pi^2*Log[u]) - (Pi^2*Log[v])/6 + 2*Log[u]^2*Log[v] + 
   (5*Log[u]*Log[v]^2)/2 + Log[v]^3/2 + (Pi^2*Log[w])/2 - 
   (Log[u]^2*Log[w])/2 - 3*Log[u]*Log[v]*Log[w] - Log[v]^2*Log[w] + 
   (Log[u]*Log[w]^2)/2 + (Log[v]*Log[w]^2)/2 + Pi^2*Log[(u + w)/w] - 
   3*Log[v]*Log[w]*Log[(u + w)/w] + 3*Log[w]^2*Log[(u + w)/w] - 
   3*Log[v]*Log[(u + w)/w]^2 + 3*Log[w]*Log[(u + w)/w]^2 - 
   (6*I)*Pi*Log[v]*Log[v/(v + w)] - (3*I)*Pi*Log[v/(v + w)]^2 + 
   (Pi^2*Log[-((v + w)/u)])/2 + Log[-((v + w)/u)]^3/2 - 
   (Log[u]^2*Log[(v + w)/w])/2 - Log[v]^2*Log[(v + w)/w] - 
   2*Log[u]*Log[w]*Log[(v + w)/w] + Log[v]*Log[w]*Log[(v + w)/w] + 
   3*Log[v]*Log[(u + w)/w]*Log[(v + w)/w] + 3*Log[(u + w)/w]^2*
    Log[(v + w)/w] - Log[u]*Log[(v + w)/w]^2 - Log[v]*Log[(v + w)/w]^2 - 
   (3*Log[-(v/w)]*Log[(v + w)/w]^2)/2 + (3*Log[w]*Log[(v + w)/w]^2)/2 + 
   Log[(v + w)/w]^3/2 - (Pi^2*Log[(w*(v + w))/(u*v)])/2 - 
   Log[(w*(v + w))/(u*v)]^3/2 + 3*Log[v]*Log[(u + w)/w]*Log[(u + v + w)/v] - 
   3*Log[w]*Log[(u + w)/w]*Log[(u + v + w)/v] - 
   3*Log[(u + w)/w]^2*Log[(u + v + w)/v] - 3*Log[(u + w)/w]*Log[(v + w)/w]*
    Log[(u + v + w)/v] - Pi^2*Log[(u + v + w)/(v + w)] - 
   (Log[u]^2*Log[(u + v + w)/(v + w)])/2 - 
   Log[v]^2*Log[(u + v + w)/(v + w)] + Log[u]*Log[w]*
    Log[(u + v + w)/(v + w)] + Log[v]*Log[w]*Log[(u + v + w)/(v + w)] - 
   3*Log[w]^2*Log[(u + v + w)/(v + w)] + 3*Log[v]*Log[-((u + w)/v)]*
    Log[(u + v + w)/(v + w)] + 3*Log[(u + w)/w]^2*Log[(u + v + w)/(v + w)] + 
   (6*I)*Pi*Log[v/(v + w)]*Log[(u + v + w)/(v + w)] + 
   Log[u]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   2*Log[v]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   3*Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   (3*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)])/2 - 
   Log[u]*Log[(u + v + w)/(v + w)]^2 - Log[v]*Log[(u + v + w)/(v + w)]^2 - 
   (3*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^2)/2 - 
   3*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]^2 - 
   (3*Log[-((v + w)/u)]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (3*Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)]^2)/2 + 
   3*(Log[v] - Log[w] - Log[(v + w)/w])*PolyLog[2, -(u/w)] + 
   3*(Log[u] + 2*Log[(u + w)/w] - Log[(v + w)/w] - Log[(u + v + w)/(v + w)])*
    PolyLog[2, -(v/w)] - 3*Log[v]*PolyLog[2, -(w/v)] + 
   3*Log[w]*PolyLog[2, -(w/v)] + 6*Log[(u + w)/w]*PolyLog[2, -(w/v)] + 
   3*Log[(v + w)/w]*PolyLog[2, -(w/v)] + 3*Log[v]*PolyLog[2, -((u + w)/v)] - 
   3*Log[w]*PolyLog[2, -((u + w)/v)] - 3*Log[(v + w)/w]*
    PolyLog[2, -((u + w)/v)] + 3*Log[w]*PolyLog[2, -(u/(v + w))] + 
   3*Log[(v + w)/w]*PolyLog[2, -(u/(v + w))] - 3*Log[(u + v + w)/(v + w)]*
    PolyLog[2, -(u/(v + w))] - 3*Log[v]*PolyLog[2, (v + w)/v] + 
   3*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/v] - 
   3*Log[(v + w)/w]*PolyLog[2, (v + w)/w] - 3*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (u + v + w)/u] + 3*Log[v]*PolyLog[2, (u + v + w)/v] + 
   3*Log[(u + v + w)/(v + w)]*PolyLog[2, -((w*(u + v + w))/(u*v))] - 
   6*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/(v + w)] + 
   3*PolyLog[3, -(u/w)] + 6*PolyLog[3, -(w/v)] - 6*PolyLog[3, -((u + w)/v)] + 
   3*PolyLog[3, (v + w)/v] + 3*PolyLog[3, (v + w)/w] + 
   3*PolyLog[3, (u + v + w)/u] - 3*PolyLog[3, (u + v + w)/v] - 
   3*PolyLog[3, -((w*(u + v + w))/(u*v))] + 
   6*PolyLog[3, (u + v + w)/(v + w)] - 8*Zeta[3], 
  (120 + 5*Pi^2 - Log[u]^3 + Log[w]^3 - 60*Log[(v + w)/w] - 
    6*Pi^2*Log[(v + w)/w] + 15*Log[(v + w)/w]^2 + Log[(v + w)/w]^3 + 
    3*Log[u]^2*(5 - 6*Log[w] - 6*Log[(v + w)/w] - 
      6*Log[(u + v + w)/(v + w)]) - 60*Log[(u + v + w)/(v + w)] - 
    6*Pi^2*Log[(u + v + w)/(v + w)] + 30*Log[(v + w)/w]*
     Log[(u + v + w)/(v + w)] + 3*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] + 
    15*Log[(u + v + w)/(v + w)]^2 + 3*Log[(v + w)/w]*
     Log[(u + v + w)/(v + w)]^2 + Log[(u + v + w)/(v + w)]^3 + 
    3*Log[w]^2*(5 + Log[(v + w)/w] + Log[(u + v + w)/(v + w)]) + 
    3*Log[w]*(-2*(10 + Pi^2) + Log[(v + w)/w]^2 + 
      10*Log[(u + v + w)/(v + w)] + Log[(u + v + w)/(v + w)]^2 + 
      2*Log[(v + w)/w]*(5 + Log[(u + v + w)/(v + w)])) + 
    Log[u]*(60 + 6*Pi^2 - 3*Log[w]^2 - 3*Log[(v + w)/w]^2 - 
      30*Log[(u + v + w)/(v + w)] - 3*Log[(u + v + w)/(v + w)]^2 - 
      6*Log[(v + w)/w]*(5 + Log[(u + v + w)/(v + w)]) - 
      6*Log[w]*(5 + Log[(v + w)/w] + Log[(u + v + w)/(v + w)])) + 58*Zeta[3])/
   15, (120 + 5*Pi^2 - Log[v]^3 + Log[w]^3 - 60*Log[(v + w)/w] + 
    Pi^2*Log[(v + w)/w] + 15*Log[(v + w)/w]^2 + Log[(v + w)/w]^3 - 
    60*Log[(u + v + w)/(v + w)] + Pi^2*Log[(u + v + w)/(v + w)] + 
    30*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
    3*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] + 
    15*Log[(u + v + w)/(v + w)]^2 + 3*Log[(v + w)/w]*
     Log[(u + v + w)/(v + w)]^2 + Log[(u + v + w)/(v + w)]^3 + 
    3*Log[w]^2*(5 + Log[(v + w)/w] + Log[(u + v + w)/(v + w)]) + 
    3*Log[v]^2*(5 + Log[w] + Log[(v + w)/w] + Log[(u + v + w)/(v + w)]) + 
    Log[w]*(-60 + Pi^2 + 3*Log[(v + w)/w]^2 + 30*Log[(u + v + w)/(v + w)] + 
      3*Log[(u + v + w)/(v + w)]^2 + 6*Log[(v + w)/w]*
       (5 + Log[(u + v + w)/(v + w)])) - 
    Log[v]*(-60 + Pi^2 + 3*Log[w]^2 + 3*Log[(v + w)/w]^2 + 
      30*Log[(u + v + w)/(v + w)] + 3*Log[(u + v + w)/(v + w)]^2 + 
      6*Log[(v + w)/w]*(5 + Log[(u + v + w)/(v + w)]) + 
      6*Log[w]*(5 + Log[(v + w)/w] + Log[(u + v + w)/(v + w)])) + 16*Zeta[3])/
   21, (120 + 5*Pi^2 - Log[u]^3 + Log[w]^3 - 60*Log[(v + w)/w] + 
    Pi^2*Log[(v + w)/w] + 15*Log[(v + w)/w]^2 + Log[(v + w)/w]^3 - 
    60*Log[(u + v + w)/(v + w)] + Pi^2*Log[(u + v + w)/(v + w)] + 
    30*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
    3*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] + 
    15*Log[(u + v + w)/(v + w)]^2 + 3*Log[(v + w)/w]*
     Log[(u + v + w)/(v + w)]^2 + Log[(u + v + w)/(v + w)]^3 + 
    3*Log[w]^2*(5 + Log[(v + w)/w] + Log[(u + v + w)/(v + w)]) + 
    3*Log[u]^2*(5 + Log[w] + Log[(v + w)/w] + Log[(u + v + w)/(v + w)]) + 
    Log[w]*(-60 + Pi^2 + 3*Log[(v + w)/w]^2 + 30*Log[(u + v + w)/(v + w)] + 
      3*Log[(u + v + w)/(v + w)]^2 + 6*Log[(v + w)/w]*
       (5 + Log[(u + v + w)/(v + w)])) - 
    Log[u]*(-60 + Pi^2 + 3*Log[w]^2 + 3*Log[(v + w)/w]^2 + 
      30*Log[(u + v + w)/(v + w)] + 3*Log[(u + v + w)/(v + w)]^2 + 
      6*Log[(v + w)/w]*(5 + Log[(u + v + w)/(v + w)]) + 
      6*Log[w]*(5 + Log[(v + w)/w] + Log[(u + v + w)/(v + w)])) + 16*Zeta[3])/
   21, (480 + 20*Pi^2 + 120*Log[u] + 12*Pi^2*Log[u] + 30*Log[u]^2 - 
    2*Log[u]^3 + 120*Log[v] + 12*Pi^2*Log[v] - 42*Log[u]^2*Log[v] + 
    30*Log[v]^2 - 42*Log[u]*Log[v]^2 - 2*Log[v]^3 - 240*Log[w] - 
    24*Pi^2*Log[w] - 60*Log[u]*Log[w] - 15*Log[u]^2*Log[w] - 
    60*Log[v]*Log[w] - 15*Log[v]^2*Log[w] + 60*Log[w]^2 + 
    15*Log[u]*Log[w]^2 + 15*Log[v]*Log[w]^2 + 4*Log[w]^3 - 
    28*Pi^2*Log[(u + w)/w] + 84*Log[v]*Log[w]*Log[(u + w)/w] - 
    84*Log[w]^2*Log[(u + w)/w] + 84*Log[v]*Log[(u + w)/w]^2 - 
    84*Log[w]*Log[(u + w)/w]^2 + (168*I)*Pi*Log[v]*Log[v/(v + w)] + 
    (84*I)*Pi*Log[v/(v + w)]^2 - 14*Pi^2*Log[-((v + w)/u)] - 
    14*Log[-((v + w)/u)]^3 - 240*Log[(v + w)/w] - 10*Pi^2*Log[(v + w)/w] - 
    60*Log[u]*Log[(v + w)/w] - 15*Log[u]^2*Log[(v + w)/w] - 
    60*Log[v]*Log[(v + w)/w] - 84*Log[u]*Log[v]*Log[(v + w)/w] - 
    15*Log[v]^2*Log[(v + w)/w] + 120*Log[w]*Log[(v + w)/w] + 
    114*Log[u]*Log[w]*Log[(v + w)/w] + 30*Log[v]*Log[w]*Log[(v + w)/w] + 
    12*Log[w]^2*Log[(v + w)/w] - 84*Log[v]*Log[(u + w)/w]*Log[(v + w)/w] - 
    84*Log[(u + w)/w]^2*Log[(v + w)/w] + 60*Log[(v + w)/w]^2 + 
    57*Log[u]*Log[(v + w)/w]^2 + 57*Log[v]*Log[(v + w)/w]^2 + 
    42*Log[-(v/w)]*Log[(v + w)/w]^2 - 30*Log[w]*Log[(v + w)/w]^2 - 
    10*Log[(v + w)/w]^3 + 14*Pi^2*Log[(w*(v + w))/(u*v)] + 
    14*Log[(w*(v + w))/(u*v)]^3 - 84*Log[v]*Log[(u + w)/w]*
     Log[(u + v + w)/v] + 84*Log[w]*Log[(u + w)/w]*Log[(u + v + w)/v] + 
    84*Log[(u + w)/w]^2*Log[(u + v + w)/v] + 84*Log[(u + w)/w]*Log[(v + w)/w]*
     Log[(u + v + w)/v] - 240*Log[(u + v + w)/(v + w)] + 
    18*Pi^2*Log[(u + v + w)/(v + w)] - 60*Log[u]*Log[(u + v + w)/(v + w)] - 
    15*Log[u]^2*Log[(u + v + w)/(v + w)] - 
    60*Log[v]*Log[(u + v + w)/(v + w)] - 84*Log[u]*Log[v]*
     Log[(u + v + w)/(v + w)] - 15*Log[v]^2*Log[(u + v + w)/(v + w)] + 
    120*Log[w]*Log[(u + v + w)/(v + w)] + 30*Log[u]*Log[w]*
     Log[(u + v + w)/(v + w)] + 30*Log[v]*Log[w]*Log[(u + v + w)/(v + w)] + 
    96*Log[w]^2*Log[(u + v + w)/(v + w)] - 84*Log[v]*Log[-((u + w)/v)]*
     Log[(u + v + w)/(v + w)] - 84*Log[(u + w)/w]^2*
     Log[(u + v + w)/(v + w)] - (168*I)*Pi*Log[v/(v + w)]*
     Log[(u + v + w)/(v + w)] + 120*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
    30*Log[u]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
    114*Log[v]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
    108*Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
    54*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] + 
    60*Log[(u + v + w)/(v + w)]^2 + 57*Log[u]*Log[(u + v + w)/(v + w)]^2 + 
    57*Log[v]*Log[(u + v + w)/(v + w)]^2 + 
    12*Log[w]*Log[(u + v + w)/(v + w)]^2 + 42*Log[-((u + w)/v)]*
     Log[(u + v + w)/(v + w)]^2 + 84*Log[-(u/(v + w))]*
     Log[(u + v + w)/(v + w)]^2 + 42*Log[-((v + w)/u)]*
     Log[(u + v + w)/(v + w)]^2 + 12*Log[(v + w)/w]*
     Log[(u + v + w)/(v + w)]^2 - 42*Log[((u + w)*(v + w))/(u*v)]*
     Log[(u + v + w)/(v + w)]^2 + 4*Log[(u + v + w)/(v + w)]^3 - 
    84*(Log[v] - Log[w] - Log[(v + w)/w])*PolyLog[2, -(u/w)] - 
    84*(Log[u] + 2*Log[(u + w)/w] - Log[(v + w)/w] - 
      Log[(u + v + w)/(v + w)])*PolyLog[2, -(v/w)] + 
    84*Log[v]*PolyLog[2, -(w/v)] - 84*Log[w]*PolyLog[2, -(w/v)] - 
    168*Log[(u + w)/w]*PolyLog[2, -(w/v)] - 84*Log[(v + w)/w]*
     PolyLog[2, -(w/v)] - 84*Log[v]*PolyLog[2, -((u + w)/v)] + 
    84*Log[w]*PolyLog[2, -((u + w)/v)] + 84*Log[(v + w)/w]*
     PolyLog[2, -((u + w)/v)] - 84*Log[w]*PolyLog[2, -(u/(v + w))] - 
    84*Log[(v + w)/w]*PolyLog[2, -(u/(v + w))] + 84*Log[(u + v + w)/(v + w)]*
     PolyLog[2, -(u/(v + w))] + 84*Log[v]*PolyLog[2, (v + w)/v] - 
    84*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/v] + 
    84*Log[(v + w)/w]*PolyLog[2, (v + w)/w] + 84*Log[(u + v + w)/(v + w)]*
     PolyLog[2, (u + v + w)/u] - 84*Log[v]*PolyLog[2, (u + v + w)/v] - 
    84*Log[(u + v + w)/(v + w)]*PolyLog[2, -((w*(u + v + w))/(u*v))] + 
    168*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/(v + w)] - 
    84*PolyLog[3, -(u/w)] - 168*PolyLog[3, -(w/v)] + 
    168*PolyLog[3, -((u + w)/v)] - 84*PolyLog[3, (v + w)/v] - 
    84*PolyLog[3, (v + w)/w] - 84*PolyLog[3, (u + v + w)/u] + 
    84*PolyLog[3, (u + v + w)/v] + 84*PolyLog[3, -((w*(u + v + w))/(u*v))] - 
    168*PolyLog[3, (u + v + w)/(v + w)] + 316*Zeta[3])/30}, 
 {(-2*Log[w]^4)/3 - (8*Log[w]^3*(Log[(v + w)/w] + Log[(u + v + w)/(v + w)]))/
    3 + Log[w]^2*(Pi^2/3 - 4*Log[(v + w)/w]^2 - 8*Log[(v + w)/w]*
      Log[(u + v + w)/(v + w)] - 4*Log[(u + v + w)/(v + w)]^2) + 
   (2*Log[w]*(-4*Log[(v + w)/w]^3 + Pi^2*Log[(u + v + w)/(v + w)] - 
      12*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] - 
      4*Log[(u + v + w)/(v + w)]^3 + Log[(v + w)/w]*
       (Pi^2 - 12*Log[(u + v + w)/(v + w)]^2) - 32*Zeta[3]))/3 + 
   (19*Pi^4 - 80*Log[(v + w)/w]^4 - 320*Log[(v + w)/w]^3*
      Log[(u + v + w)/(v + w)] + 40*Pi^2*Log[(u + v + w)/(v + w)]^2 - 
     80*Log[(u + v + w)/(v + w)]^4 + 40*Log[(v + w)/w]^2*
      (Pi^2 - 12*Log[(u + v + w)/(v + w)]^2) + 80*Log[(v + w)/w]*
      (Pi^2*Log[(u + v + w)/(v + w)] - 4*Log[(u + v + w)/(v + w)]^3 - 
       32*Zeta[3]) - 2560*Log[(u + v + w)/(v + w)]*Zeta[3])/120, 
  (-19*Pi^4 - 40*Pi^2*Log[u]^2 + 80*Log[u]^4 + 2560*Log[u]*Zeta[3])/120, 
  (-19*Pi^4 - 40*Pi^2*Log[v]^2 + 80*Log[v]^4 + 2560*Log[v]*Zeta[3])/120, 
  (-19*Pi^4)/120, (-29*Pi^4)/180 - (Pi^2*Log[u]^2)/2 + 
   (5*Pi^2*Log[u]*Log[w])/6 + (2*Log[u]^3*Log[w])/3 - (Pi^2*Log[w]^2)/2 - 
   Log[u]^2*Log[w]^2 + (2*Log[u]*Log[w]^3)/3 - Log[w]^4/3 + 
   (5*Pi^2*Log[u]*Log[(v + w)/w])/6 + (2*Log[u]^3*Log[(v + w)/w])/3 - 
   Pi^2*Log[w]*Log[(v + w)/w] - 2*Log[u]^2*Log[w]*Log[(v + w)/w] + 
   2*Log[u]*Log[w]^2*Log[(v + w)/w] - (4*Log[w]^3*Log[(v + w)/w])/3 - 
   (Pi^2*Log[(v + w)/w]^2)/2 - Log[u]^2*Log[(v + w)/w]^2 + 
   2*Log[u]*Log[w]*Log[(v + w)/w]^2 - 2*Log[w]^2*Log[(v + w)/w]^2 + 
   (2*Log[u]*Log[(v + w)/w]^3)/3 - (4*Log[w]*Log[(v + w)/w]^3)/3 - 
   Log[(v + w)/w]^4/3 - (Pi^2*Log[u]*Log[(u + v + w)/(v + w)])/3 - 
   (2*Log[u]^3*Log[(u + v + w)/(v + w)])/3 + 
   (Pi^2*Log[w]*Log[(u + v + w)/(v + w)])/3 + 
   Log[u]^2*Log[w]*Log[(u + v + w)/(v + w)] - 
   Log[u]*Log[w]^2*Log[(u + v + w)/(v + w)] + 
   (Pi^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)])/3 + 
   Log[u]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   2*Log[u]*Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   Log[u]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] - 
   (Log[u]^2*Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[u]*Log[w]*Log[(u + v + w)/(v + w)]^2)/2 - 
   (Log[w]^2*Log[(u + v + w)/(v + w)]^2)/2 - 
   (Log[u]*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[u]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2)/2 - 
   Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2 - 
   (Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)]^2)/2 - 
   (Log[u]*Log[(u + v + w)/(v + w)]^3)/6 - 
   (2*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]^3)/3 + 
   (Log[u/(v + w)]*Log[(u + v + w)/(v + w)]^3)/3 - 
   Log[(u + v + w)/(v + w)]^4/6 + 
   ((Pi^2 - 3*Log[u]^2 - 3*Log[u]*Log[(u + v + w)/(v + w)] - 
      3*Log[(u + v + w)/(v + w)]^2)*PolyLog[2, -(u/(v + w))])/3 - 
   Log[(u + v + w)/(v + w)]*(Log[u] + Log[(u + v + w)/(v + w)])*
    PolyLog[2, (u + v + w)/(v + w)] + 2*Log[u]*PolyLog[3, -(u/(v + w))] + 
   Log[u]*PolyLog[3, (u + v + w)/(v + w)] - 10*PolyLog[4, -(u/(v + w))] - 
   2*PolyLog[4, u/(u + v + w)] - 2*PolyLog[4, (v + w)/(u + v + w)] + 
   2*PolyLog[4, (u + v + w)/(v + w)] + 2*Log[u]*Zeta[3] - 2*Log[w]*Zeta[3] - 
   2*Log[(v + w)/w]*Zeta[3] - 2*Log[(u + v + w)/(v + w)]*Zeta[3], 
  (-19*Pi^4)/72 - (Pi^2*Log[u]^2)/2 + (5*Pi^2*Log[u]*Log[w])/6 + 
   (2*Log[u]^3*Log[w])/3 - (Pi^2*Log[w]^2)/3 - Log[u]^2*Log[w]^2 + 
   (2*Log[u]*Log[w]^3)/3 + (5*Pi^2*Log[u]*Log[(v + w)/w])/6 + 
   (2*Log[u]^3*Log[(v + w)/w])/3 - (2*Pi^2*Log[w]*Log[(v + w)/w])/3 - 
   2*Log[u]^2*Log[w]*Log[(v + w)/w] + 2*Log[u]*Log[w]^2*Log[(v + w)/w] - 
   (Pi^2*Log[(v + w)/w]^2)/3 - Log[u]^2*Log[(v + w)/w]^2 + 
   2*Log[u]*Log[w]*Log[(v + w)/w]^2 + (2*Log[u]*Log[(v + w)/w]^3)/3 - 
   (Pi^2*Log[u]*Log[(u + v + w)/(v + w)])/2 + 
   (Pi^2*Log[w]*Log[(u + v + w)/(v + w)])/2 + 
   Log[u]^2*Log[w]*Log[(u + v + w)/(v + w)] - 
   Log[u]*Log[w]^2*Log[(u + v + w)/(v + w)] + 
   (2*Log[w]^3*Log[(u + v + w)/(v + w)])/3 + 
   (Pi^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)])/2 + 
   Log[u]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   2*Log[u]*Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
   2*Log[w]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   Log[u]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] + 
   2*Log[w]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] + 
   (2*Log[(v + w)/w]^3*Log[(u + v + w)/(v + w)])/3 + 
   (Pi^2*Log[(u + v + w)/(v + w)]^2)/6 + 
   (Log[u]*Log[w]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[u]*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[u]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[w]*Log[(u + v + w)/(v + w)]^3)/6 - 
   (Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]^3)/3 + 
   (2*Log[u/(v + w)]*Log[(u + v + w)/(v + w)]^3)/3 + 
   (Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^3)/6 - 
   (7*Log[(u + v + w)/(v + w)]^4)/24 + 
   ((Pi^2 + 6*Log[u]^2 + 6*Log[u]*Log[(u + v + w)/(v + w)] - 
      3*Log[(u + v + w)/(v + w)]^2)*PolyLog[2, -(u/(v + w))])/6 + 
   (Log[u]*Log[(u + v + w)/(v + w)] - Log[(u + v + w)/(v + w)]^2/2)*
    PolyLog[2, (u + v + w)/(v + w)] - 2*Log[u]*PolyLog[3, -(u/(v + w))] - 
   Log[u]*PolyLog[3, (u + v + w)/(v + w)] - 8*PolyLog[4, -(u/(v + w))] - 
   4*PolyLog[4, u/(u + v + w)] - 4*PolyLog[4, (v + w)/(u + v + w)] + 
   PolyLog[4, (u + v + w)/(v + w)] + 4*Log[u]*Zeta[3] + 
   (20*Log[w]*Zeta[3])/3 + (20*Log[(v + w)/w]*Zeta[3])/3 + 
   (20*Log[(u + v + w)/(v + w)]*Zeta[3])/3, Pi^4/45 + (Pi^2*Log[u]^2)/3 + 
   Log[u]^4/3 - (Pi^2*Log[u]*Log[w])/3 - (2*Log[u]^3*Log[w])/3 + 
   (Log[u]^2*Log[w]^2)/2 - (Log[u]*Log[w]^3)/6 + Log[w]^4/24 - 
   (Pi^2*Log[u]*Log[(v + w)/w])/3 - (2*Log[u]^3*Log[(v + w)/w])/3 + 
   Log[u]^2*Log[w]*Log[(v + w)/w] - (Log[u]*Log[w]^2*Log[(v + w)/w])/2 + 
   (Log[w]^3*Log[(v + w)/w])/6 + (Log[u]^2*Log[(v + w)/w]^2)/2 - 
   (Log[u]*Log[w]*Log[(v + w)/w]^2)/2 + (Log[w]^2*Log[(v + w)/w]^2)/4 - 
   (Log[u]*Log[(v + w)/w]^3)/6 + (Log[w]*Log[(v + w)/w]^3)/6 + 
   Log[(v + w)/w]^4/24 + (Pi^2*Log[(u + v + w)/(v + w)]^2)/6 + 
   Log[u]*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]^2 - 
   2*Log[w]*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]^2 - 
   2*Log[-(u/(v + w))]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2 - 
   (2*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]^3)/3 + 
   (Log[u/(v + w)]*Log[(u + v + w)/(v + w)]^3)/3 - 
   Log[(u + v + w)/(v + w)]^4/6 + 
   (-Log[u]^2 + Log[u]*(Log[w] + Log[(v + w)/w]) + 
     (-4*Pi^2 + 3*Log[w]^2 + 6*Log[w]*Log[(v + w)/w] + 3*Log[(v + w)/w]^2)/6)*
    PolyLog[2, -(u/(v + w))] - (3*PolyLog[2, -(u/(v + w))]^2)/2 + 
   2*(Log[u] - 2*Log[w] - 2*Log[(v + w)/w] - Log[(u + v + w)/(v + w)])*
    Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/(v + w)] + 
   2*Log[u]*PolyLog[3, -(u/(v + w))] + 2*Log[w]*PolyLog[3, -(u/(v + w))] + 
   2*Log[(v + w)/w]*PolyLog[3, -(u/(v + w))] + 2*Log[(u + v + w)/(v + w)]*
    PolyLog[3, -(u/(v + w))] - 2*Log[u]*PolyLog[3, (u + v + w)/(v + w)] + 
   4*Log[w]*PolyLog[3, (u + v + w)/(v + w)] + 
   4*Log[(v + w)/w]*PolyLog[3, (u + v + w)/(v + w)] + 
   4*Log[(u + v + w)/(v + w)]*PolyLog[3, (u + v + w)/(v + w)] + 
   2*PolyLog[4, -(u/(v + w))] - 2*PolyLog[4, u/(u + v + w)] - 
   2*PolyLog[4, (v + w)/(u + v + w)] - 4*PolyLog[4, (u + v + w)/(v + w)] + 
   (20*Log[u]*Zeta[3])/3 - 2*Log[w]*Zeta[3] - 2*Log[(v + w)/w]*Zeta[3] - 
   2*Log[(u + v + w)/(v + w)]*Zeta[3], (-11*Pi^4)/45 - (Pi^2*Log[u]^2)/2 + 
   (Pi^2*Log[u]*Log[w])/3 + (2*Log[u]^3*Log[w])/3 - (Log[u]^2*Log[w]^2)/2 + 
   (Log[u]*Log[w]^3)/6 - Log[w]^4/3 + (Pi^2*Log[u]*Log[(v + w)/w])/3 + 
   (2*Log[u]^3*Log[(v + w)/w])/3 - Log[u]^2*Log[w]*Log[(v + w)/w] + 
   (Log[u]*Log[w]^2*Log[(v + w)/w])/2 - (4*Log[w]^3*Log[(v + w)/w])/3 - 
   (Log[u]^2*Log[(v + w)/w]^2)/2 + (Log[u]*Log[w]*Log[(v + w)/w]^2)/2 - 
   2*Log[w]^2*Log[(v + w)/w]^2 + (Log[u]*Log[(v + w)/w]^3)/6 - 
   (4*Log[w]*Log[(v + w)/w]^3)/3 - Log[(v + w)/w]^4/3 - 
   (Pi^2*Log[u]*Log[(u + v + w)/(v + w)])/3 - 
   (2*Log[u]^3*Log[(u + v + w)/(v + w)])/3 + 
   Log[u]^2*Log[w]*Log[(u + v + w)/(v + w)] - 
   (Log[u]*Log[w]^2*Log[(u + v + w)/(v + w)])/2 - 
   Log[w]^3*Log[(u + v + w)/(v + w)] + Log[u]^2*Log[(v + w)/w]*
    Log[(u + v + w)/(v + w)] - Log[u]*Log[w]*Log[(v + w)/w]*
    Log[(u + v + w)/(v + w)] - 3*Log[w]^2*Log[(v + w)/w]*
    Log[(u + v + w)/(v + w)] - (Log[u]*Log[(v + w)/w]^2*
     Log[(u + v + w)/(v + w)])/2 - 3*Log[w]*Log[(v + w)/w]^2*
    Log[(u + v + w)/(v + w)] - Log[(v + w)/w]^3*Log[(u + v + w)/(v + w)] - 
   (5*Pi^2*Log[(u + v + w)/(v + w)]^2)/6 - 
   Log[u]^2*Log[(u + v + w)/(v + w)]^2 + Log[u]*Log[w]*
    Log[(u + v + w)/(v + w)]^2 - (3*Log[w]^2*Log[(u + v + w)/(v + w)]^2)/2 - 
   2*Log[u]*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]^2 + 
   Log[w]*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]^2 + 
   Log[u]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2 - 
   3*Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2 + 
   Log[-(u/(v + w))]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2 - 
   (3*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)]^2)/2 - 
   (2*Log[u]*Log[(u + v + w)/(v + w)]^3)/3 - 
   (5*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]^3)/3 - 
   (2*Log[u/(v + w)]*Log[(u + v + w)/(v + w)]^3)/3 + 
   Log[(u + v + w)/(v + w)]^4/3 + 
   ((Pi^2 - 3*Log[u]^2 - 3*Log[w]^2 - 6*Log[w]*Log[(v + w)/w] - 
      3*Log[(v + w)/w]^2 + 3*Log[u]*(Log[w] + Log[(v + w)/w] - 
        3*Log[(u + v + w)/(v + w)]) - 9*Log[(u + v + w)/(v + w)]^2)*
     PolyLog[2, -(u/(v + w))])/3 - 2*Log[(u + v + w)/(v + w)]*
    (2*Log[u] - Log[w] - Log[(v + w)/w] + Log[(u + v + w)/(v + w)])*
    PolyLog[2, (u + v + w)/(v + w)] + 2*Log[u]*PolyLog[3, -(u/(v + w))] - 
   4*Log[w]*PolyLog[3, -(u/(v + w))] - 4*Log[(v + w)/w]*
    PolyLog[3, -(u/(v + w))] - 4*Log[(u + v + w)/(v + w)]*
    PolyLog[3, -(u/(v + w))] + 4*Log[u]*PolyLog[3, (u + v + w)/(v + w)] - 
   2*Log[w]*PolyLog[3, (u + v + w)/(v + w)] - 
   2*Log[(v + w)/w]*PolyLog[3, (u + v + w)/(v + w)] - 
   2*Log[(u + v + w)/(v + w)]*PolyLog[3, (u + v + w)/(v + w)] - 
   4*PolyLog[4, -(u/(v + w))] + 4*PolyLog[4, u/(u + v + w)] + 
   4*PolyLog[4, (v + w)/(u + v + w)] + 8*PolyLog[4, (u + v + w)/(v + w)] + 
   2*Log[u]*Zeta[3] - 2*Log[w]*Zeta[3] - 2*Log[(v + w)/w]*Zeta[3] - 
   2*Log[(u + v + w)/(v + w)]*Zeta[3], (-29*Pi^4)/180 - (Pi^2*Log[v]^2)/2 + 
   (5*Pi^2*Log[v]*Log[w])/6 + (2*Log[v]^3*Log[w])/3 - (Pi^2*Log[w]^2)/2 - 
   Log[v]^2*Log[w]^2 + (2*Log[v]*Log[w]^3)/3 - Log[w]^4/3 + 
   (Pi^2*Log[-(w/v)]^2)/3 - Log[-(w/v)]^4/3 - (Pi^2*Log[-((u + w)/v)]^2)/3 + 
   Log[-((u + w)/v)]^4/3 + (7*Pi^2*Log[v]*Log[(u + w)/w])/6 + 
   (4*Log[v]^3*Log[(u + w)/w])/3 - (4*Pi^2*Log[w]*Log[(u + w)/w])/3 - 
   3*Log[v]^2*Log[w]*Log[(u + w)/w] + 3*Log[v]*Log[w]^2*Log[(u + w)/w] - 
   (4*Log[w]^3*Log[(u + w)/w])/3 - (7*Pi^2*Log[(u + w)/w]^2)/6 - 
   2*Log[v]^2*Log[(u + w)/w]^2 + (9*Log[v]*Log[w]*Log[(u + w)/w]^2)/2 - 
   (5*Log[w]^2*Log[(u + w)/w]^2)/2 + (7*Log[v]*Log[(u + w)/w]^3)/3 - 
   (7*Log[w]*Log[(u + w)/w]^3)/3 - ((2*I)/3)*Pi^3*Log[v/(v + w)] - 
   (2*I)*Pi*Log[v]^2*Log[v/(v + w)] + (6*I)*Pi*Log[v]*Log[w]*Log[v/(v + w)] - 
   (2*I)*Pi*Log[w]^2*Log[v/(v + w)] - 4*Pi^2*Log[v/(v + w)]^2 - 
   I*Pi*Log[v]*Log[v/(v + w)]^2 + (4*I)*Pi*Log[-((u + w)/v)]*
    Log[v/(v + w)]^2 + ((2*I)/3)*Pi*Log[v/(v + w)]^3 + 
   (2*Log[-(w/v)]^3*Log[-((v + w)/v)])/3 - (Pi^2*Log[v]*Log[(v + w)/w])/3 - 
   (2*Log[v]^3*Log[(v + w)/w])/3 + (Pi^2*Log[w]*Log[(v + w)/w])/3 + 
   Log[v]^2*Log[w]*Log[(v + w)/w] - Log[v]*Log[w]^2*Log[(v + w)/w] + 
   Pi^2*Log[(u + w)/w]*Log[(v + w)/w] + Log[v]^2*Log[(u + w)/w]*
    Log[(v + w)/w] - 3*Log[v]*Log[w]*Log[(u + w)/w]*Log[(v + w)/w] + 
   Log[w]^2*Log[(u + w)/w]*Log[(v + w)/w] - 
   (5*Log[v]*Log[(u + w)/w]^2*Log[(v + w)/w])/2 + 
   2*Log[w]*Log[(u + w)/w]^2*Log[(v + w)/w] - 
   (7*Log[(u + w)/w]^3*Log[(v + w)/w])/3 - (2*I)*Pi*Log[v]*Log[v/(v + w)]*
    Log[(v + w)/w] + (4*I)*Pi*Log[w]*Log[v/(v + w)]*Log[(v + w)/w] - 
   (Log[v]^2*Log[(v + w)/w]^2)/2 - (Log[v]*Log[-(v/w)]*Log[(v + w)/w]^2)/2 + 
   (Log[v]*Log[w]*Log[(v + w)/w]^2)/2 - (Log[w]^2*Log[(v + w)/w]^2)/2 + 
   (Log[v]*Log[(u + w)/w]*Log[(v + w)/w]^2)/2 + 2*Log[-(v/w)]*Log[(u + w)/w]*
    Log[(v + w)/w]^2 - Log[w]*Log[(u + w)/w]*Log[(v + w)/w]^2 + 
   Log[(u + w)/w]^2*Log[(v + w)/w]^2 + (2*I)*Pi*Log[v/(v + w)]*
    Log[(v + w)/w]^2 - (Log[v]*Log[(v + w)/w]^3)/6 - 
   (2*Log[-(v/w)]*Log[(v + w)/w]^3)/3 + (Log[v/w]*Log[(v + w)/w]^3)/3 - 
   (Log[(u + w)/w]*Log[(v + w)/w]^3)/3 - Log[(v + w)/w]^4/6 - 
   (2*Log[-((u + w)/v)]^3*Log[-((u + v + w)/v)])/3 + 
   (2*Pi^2*Log[(u + w)/w]*Log[(u + v + w)/v])/3 + 
   2*Log[v]^2*Log[(u + w)/w]*Log[(u + v + w)/v] - 
   3*Log[v]*Log[w]*Log[(u + w)/w]*Log[(u + v + w)/v] + 
   Log[w]^2*Log[(u + w)/w]*Log[(u + v + w)/v] + 
   (Log[v]*Log[(u + w)/w]^2*Log[(u + v + w)/v])/2 + 
   (7*Log[(u + w)/w]^3*Log[(u + v + w)/v])/3 + Log[v]*Log[(u + w)/w]*
    Log[(v + w)/w]*Log[(u + v + w)/v] - 2*Log[w]*Log[(u + w)/w]*
    Log[(v + w)/w]*Log[(u + v + w)/v] - Log[(u + w)/w]*Log[(v + w)/w]^2*
    Log[(u + v + w)/v] - 2*Log[(u + w)/w]^2*Log[(u + v + w)/v]^2 - 
   (Pi^2*Log[v]*Log[(u + v + w)/(v + w)])/3 - 
   (2*Log[v]^3*Log[(u + v + w)/(v + w)])/3 + 
   (Pi^2*Log[w]*Log[(u + v + w)/(v + w)])/3 + 
   Log[v]^2*Log[w]*Log[(u + v + w)/(v + w)] - 
   Log[v]*Log[w]^2*Log[(u + v + w)/(v + w)] + Pi^2*Log[-((u + w)/v)]*
    Log[(u + v + w)/(v + w)] + Log[v]^2*Log[-((u + w)/v)]*
    Log[(u + v + w)/(v + w)] - 3*Log[v]*Log[w]*Log[-((u + w)/v)]*
    Log[(u + v + w)/(v + w)] + Log[w]^2*Log[-((u + w)/v)]*
    Log[(u + v + w)/(v + w)] - (5*Log[v]*Log[(u + w)/w]^2*
     Log[(u + v + w)/(v + w)])/2 + 2*Log[w]*Log[(u + w)/w]^2*
    Log[(u + v + w)/(v + w)] - (7*Log[(u + w)/w]^3*Log[(u + v + w)/(v + w)])/
    3 + (2*I)*Pi*Log[v]*Log[v/(v + w)]*Log[(u + v + w)/(v + w)] - 
   (8*I)*Pi*Log[-((u + w)/v)]*Log[v/(v + w)]*Log[(u + v + w)/(v + w)] - 
   (2*I)*Pi*Log[v/(v + w)]^2*Log[(u + v + w)/(v + w)] - 
   (Pi^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)])/3 - 
   Log[v]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
   Log[v]*Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   Log[w]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
   Log[v]*Log[-((u + w)/v)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   2*Log[w]*Log[-((u + w)/v)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
   2*Log[(u + w)/w]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   (Log[v]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)])/2 - 
   Log[-(v/w)]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] - 
   Log[-((u + w)/v)]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] - 
   2*Log[-((u + w)/v)]^2*Log[(u + v + w)/v]*Log[(u + v + w)/(v + w)] + 
   2*Log[(u + w)/w]^2*Log[(u + v + w)/v]*Log[(u + v + w)/(v + w)] - 
   (Pi^2*Log[(u + v + w)/(v + w)]^2)/6 - 
   (Log[v]^2*Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[v]*Log[w]*Log[(u + v + w)/(v + w)]^2)/2 - 
   (Log[w]^2*Log[(u + v + w)/(v + w)]^2)/2 - 
   (Log[v]*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^2)/2 + 
   Log[-((u + w)/v)]^2*Log[(u + v + w)/(v + w)]^2 + 
   Log[v]*Log[(u + w)/w]*Log[(u + v + w)/(v + w)]^2 - 
   Log[w]*Log[(u + w)/w]*Log[(u + v + w)/(v + w)]^2 + 
   (2*I)*Pi*Log[v/(v + w)]*Log[(u + v + w)/(v + w)]^2 - 
   (Log[v]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2)/2 - 
   Log[(u + w)/w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2 - 
   (Log[v]*Log[(u + v + w)/(v + w)]^3)/6 - 
   (Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^3)/3 - 
   2*PolyLog[2, -(w/v)]^2 + (2*Pi^2*PolyLog[2, -((u + w)/v)])/3 + 
   2*Log[v]^2*PolyLog[2, -((u + w)/v)] - 3*Log[v]*Log[w]*
    PolyLog[2, -((u + w)/v)] + Log[w]^2*PolyLog[2, -((u + w)/v)] + 
   Log[v]*Log[(v + w)/w]*PolyLog[2, -((u + w)/v)] - 
   2*Log[w]*Log[(v + w)/w]*PolyLog[2, -((u + w)/v)] - 
   Log[(v + w)/w]^2*PolyLog[2, -((u + w)/v)] - 
   4*Log[(u + w)/w]*Log[(u + v + w)/v]*PolyLog[2, -((u + w)/v)] - 
   4*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, -((u + w)/v)] + 
   4*Log[(u + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, -((u + w)/v)] - 
   2*PolyLog[2, -((u + w)/v)]^2 + PolyLog[2, -(w/v)]*
    ((-2*Pi^2)/3 - 2*Log[v]^2 - Log[w]^2 - 7*Log[(u + w)/w]^2 + 
     Log[v]*(3*Log[w] - Log[(u + w)/w] - Log[(v + w)/w]) + 
     2*Log[w]*Log[(v + w)/w] + Log[(v + w)/w]^2 + 
     4*Log[(u + w)/w]*Log[(u + v + w)/v] + 4*PolyLog[2, -((u + w)/v)]) - 
   Pi^2*PolyLog[2, (v + w)/v] - Log[v]^2*PolyLog[2, (v + w)/v] + 
   3*Log[v]*Log[w]*PolyLog[2, (v + w)/v] - Log[w]^2*PolyLog[2, (v + w)/v] + 
   (8*I)*Pi*Log[v/(v + w)]*PolyLog[2, (v + w)/v] - 
   Log[v]*Log[(v + w)/w]*PolyLog[2, (v + w)/v] + 
   2*Log[w]*Log[(v + w)/w]*PolyLog[2, (v + w)/v] + 
   Log[(v + w)/w]^2*PolyLog[2, (v + w)/v] + Log[v]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (v + w)/v] - 4*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (v + w)/v] + Log[(u + v + w)/(v + w)]^2*
    PolyLog[2, (v + w)/v] + 2*PolyLog[2, (v + w)/v]^2 - 
   Log[v]*Log[(v + w)/w]*PolyLog[2, (v + w)/w] + 
   4*Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, (v + w)/w] - 
   Log[(v + w)/w]^2*PolyLog[2, (v + w)/w] - 2*Log[(v + w)/w]*
    Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/w] + 
   Pi^2*PolyLog[2, (u + v + w)/v] + Log[v]^2*PolyLog[2, (u + v + w)/v] - 
   3*Log[v]*Log[w]*PolyLog[2, (u + v + w)/v] + 
   Log[w]^2*PolyLog[2, (u + v + w)/v] - (8*I)*Pi*Log[v/(v + w)]*
    PolyLog[2, (u + v + w)/v] + Log[v]*Log[(v + w)/w]*
    PolyLog[2, (u + v + w)/v] - 2*Log[w]*Log[(v + w)/w]*
    PolyLog[2, (u + v + w)/v] - Log[(v + w)/w]^2*PolyLog[2, (u + v + w)/v] - 
   4*PolyLog[2, (v + w)/v]*PolyLog[2, (u + v + w)/v] + 
   2*PolyLog[2, (u + v + w)/v]^2 + PolyLog[2, -(v/w)]*
    (Pi^2/3 - Log[v]^2 - Log[v]*Log[(u + w)/w] - 7*Log[(u + w)/w]^2 - 
     (8*I)*Pi*Log[v/(v + w)] - Log[v]*Log[(v + w)/w] + 
     4*Log[(u + w)/w]*Log[(v + w)/w] - Log[(v + w)/w]^2 + 
     4*Log[(u + w)/w]*Log[(u + v + w)/v] - Log[v]*Log[(u + v + w)/(v + w)] + 
     4*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)] - 
     2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - Log[(u + v + w)/(v + w)]^2 - 
     4*PolyLog[2, -(w/v)] + 4*PolyLog[2, -((u + w)/v)] - 
     4*PolyLog[2, (v + w)/v] + 4*PolyLog[2, (u + v + w)/v]) + 
   2*Log[v]*PolyLog[3, -(v/w)] + 10*Log[(u + w)/w]*PolyLog[3, -(v/w)] - 
   2*Log[(u + v + w)/(v + w)]*PolyLog[3, -(v/w)] - 
   Log[v]*PolyLog[3, -(w/v)] - 14*Log[(u + w)/w]*PolyLog[3, -(w/v)] + 
   4*Log[(u + v + w)/(v + w)]*PolyLog[3, -(w/v)] + 
   Log[v]*PolyLog[3, -((u + w)/v)] + (8*I)*Pi*PolyLog[3, (v + w)/v] + 
   Log[v]*PolyLog[3, (v + w)/v] + 4*Log[-(w/v)]*PolyLog[3, (v + w)/v] - 
   4*Log[-((u + w)/v)]*PolyLog[3, (v + w)/v] + 2*Log[(u + v + w)/(v + w)]*
    PolyLog[3, (v + w)/v] + Log[v]*PolyLog[3, (v + w)/w] - 
   4*Log[(u + w)/w]*PolyLog[3, (v + w)/w] + 2*Log[(u + v + w)/(v + w)]*
    PolyLog[3, (v + w)/w] - Log[v]*PolyLog[3, (u + v + w)/v] - 
   14*PolyLog[4, -(v/w)] - 14*PolyLog[4, -(w/v)] + 
   4*PolyLog[4, -(v/(u + w))] + 14*PolyLog[4, -((u + w)/v)] - 
   2*PolyLog[4, v/(v + w)] - 2*PolyLog[4, w/(v + w)] - 
   2*PolyLog[4, (v + w)/v] - 2*PolyLog[4, (v + w)/w] + 
   2*PolyLog[4, (u + v + w)/v] + 4*PolyLog[4, (u + v + w)/(u + w)] - 
   (8*I)*Pi*Zeta[3] + 2*Log[v]*Zeta[3] - 2*Log[w]*Zeta[3] - 
   4*Log[-(w/v)]*Zeta[3] + 4*Log[-((u + w)/v)]*Zeta[3] - 
   2*Log[(v + w)/w]*Zeta[3] - 4*Log[(u + v + w)/(v + w)]*Zeta[3], 
  (37*Pi^4)/360 + (Pi^2*Log[v]^2)/6 - Log[v]^4/3 - (Pi^2*Log[w]^2)/6 - 
   Log[w]^4/3 - (Pi^2*Log[-(w/v)]^2)/12 + Log[-(w/v)]^4/12 + 
   (Pi^2*Log[-((u + w)/v)]^2)/12 - Log[-((u + w)/v)]^4/12 - 
   (Pi^2*Log[v]*Log[(u + w)/w])/6 + (2*Log[v]^3*Log[(u + w)/w])/3 - 
   (Pi^2*Log[w]*Log[(u + w)/w])/6 - (2*Log[w]^3*Log[(u + w)/w])/3 - 
   (Pi^2*Log[(u + w)/w]^2)/12 + (Log[v]^2*Log[(u + w)/w]^2)/2 - 
   (Log[w]^2*Log[(u + w)/w]^2)/2 + (Log[v]*Log[(u + w)/w]^3)/6 - 
   (Log[w]*Log[(u + w)/w]^3)/6 - (I/3)*Pi^3*Log[v/(v + w)] + 
   (2*I)*Pi*Log[v]^2*Log[v/(v + w)] + (2*I)*Pi*Log[w]^2*Log[v/(v + w)] + 
   Pi^2*Log[v/(v + w)]^2 - (2*I)*Pi*Log[v]*Log[v/(v + w)]^2 - 
   I*Pi*Log[-((u + w)/v)]*Log[v/(v + w)]^2 + (I/3)*Pi*Log[v/(v + w)]^3 - 
   (Log[-(w/v)]^3*Log[-((v + w)/v)])/6 + (Pi^2*Log[v]*Log[(v + w)/w])/6 - 
   (2*Log[v]^3*Log[(v + w)/w])/3 - (Pi^2*Log[w]*Log[(v + w)/w])/6 - 
   (2*Log[w]^3*Log[(v + w)/w])/3 - Log[v]^2*Log[(u + w)/w]*Log[(v + w)/w] - 
   Log[w]^2*Log[(u + w)/w]*Log[(v + w)/w] - 
   (Log[v]*Log[(u + w)/w]^2*Log[(v + w)/w])/2 - 
   (Log[w]*Log[(u + w)/w]^2*Log[(v + w)/w])/2 - 
   (Log[(u + w)/w]^3*Log[(v + w)/w])/6 + (2*I)*Pi*Log[v]*Log[v/(v + w)]*
    Log[(v + w)/w] + (2*I)*Pi*Log[w]*Log[v/(v + w)]*Log[(v + w)/w] - 
   (Pi^2*Log[(v + w)/w]^2)/6 - (Log[v]^2*Log[(v + w)/w]^2)/2 - 
   Log[v]*Log[-(v/w)]*Log[(v + w)/w]^2 - (Log[w]^2*Log[(v + w)/w]^2)/2 - 
   (Log[v]*Log[(u + w)/w]*Log[(v + w)/w]^2)/2 - 
   (Log[-(v/w)]*Log[(u + w)/w]*Log[(v + w)/w]^2)/2 - 
   (Log[w]*Log[(u + w)/w]*Log[(v + w)/w]^2)/2 - 
   (Log[(u + w)/w]^2*Log[(v + w)/w]^2)/4 + I*Pi*Log[v/(v + w)]*
    Log[(v + w)/w]^2 - (Log[v]*Log[(v + w)/w]^3)/6 - 
   (Log[-(v/w)]*Log[(v + w)/w]^3)/3 - (Log[v/w]*Log[(v + w)/w]^3)/3 - 
   (Log[w]*Log[(v + w)/w]^3)/6 - (Log[(u + w)/w]*Log[(v + w)/w]^3)/6 + 
   Log[(v + w)/w]^4/8 + (Log[-((u + w)/v)]^3*Log[-((u + v + w)/v)])/6 - 
   (Pi^2*Log[(u + w)/w]*Log[(u + v + w)/v])/6 + Log[v]^2*Log[(u + w)/w]*
    Log[(u + v + w)/v] - Log[w]^2*Log[(u + w)/w]*Log[(u + v + w)/v] + 
   Log[v]*Log[(u + w)/w]^2*Log[(u + v + w)/v] + 
   (Log[(u + w)/w]^3*Log[(u + v + w)/v])/6 - Log[v]*Log[(u + w)/w]*
    Log[(v + w)/w]*Log[(u + v + w)/v] - Log[w]*Log[(u + w)/w]*Log[(v + w)/w]*
    Log[(u + v + w)/v] - (Log[(u + w)/w]*Log[(v + w)/w]^2*Log[(u + v + w)/v])/
    2 + (Log[(u + w)/w]^2*Log[(u + v + w)/v]^2)/2 + 
   (Pi^2*Log[v]*Log[(u + v + w)/(v + w)])/6 - 
   (2*Log[v]^3*Log[(u + v + w)/(v + w)])/3 - 
   (Pi^2*Log[w]*Log[(u + v + w)/(v + w)])/6 - 
   (2*Log[w]^3*Log[(u + v + w)/(v + w)])/3 - Log[v]^2*Log[-((u + w)/v)]*
    Log[(u + v + w)/(v + w)] - Log[w]^2*Log[-((u + w)/v)]*
    Log[(u + v + w)/(v + w)] - (Log[v]*Log[(u + w)/w]^2*
     Log[(u + v + w)/(v + w)])/2 - 
   (Log[w]*Log[(u + w)/w]^2*Log[(u + v + w)/(v + w)])/2 - 
   (Log[(u + w)/w]^3*Log[(u + v + w)/(v + w)])/6 + 
   (4*I)*Pi*Log[v]*Log[v/(v + w)]*Log[(u + v + w)/(v + w)] + 
   (2*I)*Pi*Log[-((u + w)/v)]*Log[v/(v + w)]*Log[(u + v + w)/(v + w)] - 
   I*Pi*Log[v/(v + w)]^2*Log[(u + v + w)/(v + w)] - 
   Log[v]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   Log[w]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   Log[v]*Log[-((u + w)/v)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   Log[w]*Log[-((u + w)/v)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   (Log[(u + w)/w]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)])/2 - 
   (Log[v]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)])/2 - 
   (Log[-(v/w)]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)])/2 - 
   (Log[w]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)])/2 - 
   (Log[-((u + w)/v)]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)])/2 - 
   (Log[(v + w)/w]^3*Log[(u + v + w)/(v + w)])/6 + 
   (Log[-((u + w)/v)]^2*Log[(u + v + w)/v]*Log[(u + v + w)/(v + w)])/2 - 
   (Log[(u + w)/w]^2*Log[(u + v + w)/v]*Log[(u + v + w)/(v + w)])/2 - 
   (Log[v]^2*Log[(u + v + w)/(v + w)]^2)/2 - 
   (Log[w]^2*Log[(u + v + w)/(v + w)]^2)/2 - Log[v]*Log[-((u + w)/v)]*
    Log[(u + v + w)/(v + w)]^2 - 
   (Log[-((u + w)/v)]^2*Log[(u + v + w)/(v + w)]^2)/4 + 
   (Log[v]*Log[(u + w)/w]*Log[(u + v + w)/(v + w)]^2)/2 - 
   (Log[w]*Log[(u + w)/w]*Log[(u + v + w)/(v + w)]^2)/2 + 
   I*Pi*Log[v/(v + w)]*Log[(u + v + w)/(v + w)]^2 - 
   (Log[v]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2)/2 - 
   (Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2)/2 - 
   (Log[(u + w)/w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2)/2 - 
   (Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)]^2)/4 - 
   (Log[v]*Log[(u + v + w)/(v + w)]^3)/6 - 
   (Log[w]*Log[(u + v + w)/(v + w)]^3)/6 - 
   (Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^3)/6 - 
   (Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^3)/6 - 
   Log[(u + v + w)/(v + w)]^4/24 + PolyLog[2, -(w/v)]^2/2 + 
   (PolyLog[2, -(w/v)]*(Pi^2 - 6*Log[v]^2 + 6*Log[w]^2 - 3*Log[(u + w)/w]^2 + 
      6*Log[w]*Log[(v + w)/w] + 3*Log[(v + w)/w]^2 + 
      6*Log[v]*(-2*Log[(u + w)/w] + Log[(v + w)/w]) - 
      6*Log[(u + w)/w]*Log[(u + v + w)/v] - 6*PolyLog[2, -((u + w)/v)]))/6 - 
   (Pi^2*PolyLog[2, -((u + w)/v)])/6 + Log[v]^2*PolyLog[2, -((u + w)/v)] - 
   Log[w]^2*PolyLog[2, -((u + w)/v)] - Log[v]*Log[(v + w)/w]*
    PolyLog[2, -((u + w)/v)] - Log[w]*Log[(v + w)/w]*
    PolyLog[2, -((u + w)/v)] - (Log[(v + w)/w]^2*PolyLog[2, -((u + w)/v)])/
    2 + Log[(u + w)/w]*Log[(u + v + w)/v]*PolyLog[2, -((u + w)/v)] + 
   Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, -((u + w)/v)] - 
   Log[(u + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, -((u + w)/v)] + 
   PolyLog[2, -((u + w)/v)]^2/2 + Log[v]^2*PolyLog[2, (v + w)/v] + 
   Log[w]^2*PolyLog[2, (v + w)/v] - (2*I)*Pi*Log[v/(v + w)]*
    PolyLog[2, (v + w)/v] + Log[v]*Log[(v + w)/w]*PolyLog[2, (v + w)/v] + 
   Log[w]*Log[(v + w)/w]*PolyLog[2, (v + w)/v] + 
   (Log[(v + w)/w]^2*PolyLog[2, (v + w)/v])/2 + 
   2*Log[v]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/v] + 
   Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/v] + 
   (Log[(u + v + w)/(v + w)]^2*PolyLog[2, (v + w)/v])/2 - 
   PolyLog[2, (v + w)/v]^2/2 - 2*Log[v]*Log[(v + w)/w]*
    PolyLog[2, (v + w)/w] - Log[(u + w)/w]*Log[(v + w)/w]*
    PolyLog[2, (v + w)/w] - (Log[(v + w)/w]^2*PolyLog[2, (v + w)/w])/2 - 
   Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/w] + 
   PolyLog[2, -(v/w)]*(Pi^2/6 - 2*Log[v]^2 - 2*Log[v]*Log[(u + w)/w] - 
     Log[(u + w)/w]^2/2 + (2*I)*Pi*Log[v/(v + w)] - 2*Log[v]*Log[(v + w)/w] - 
     Log[(u + w)/w]*Log[(v + w)/w] - Log[(v + w)/w]^2/2 - 
     Log[(u + w)/w]*Log[(u + v + w)/v] - 2*Log[v]*Log[(u + v + w)/(v + w)] - 
     Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)] - 
     Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - Log[(u + v + w)/(v + w)]^2/2 + 
     PolyLog[2, -(w/v)] - PolyLog[2, -((u + w)/v)] + PolyLog[2, (v + w)/v] - 
     PolyLog[2, (u + v + w)/v]) - Log[v]^2*PolyLog[2, (u + v + w)/v] - 
   Log[w]^2*PolyLog[2, (u + v + w)/v] + (2*I)*Pi*Log[v/(v + w)]*
    PolyLog[2, (u + v + w)/v] - Log[v]*Log[(v + w)/w]*
    PolyLog[2, (u + v + w)/v] - Log[w]*Log[(v + w)/w]*
    PolyLog[2, (u + v + w)/v] - (Log[(v + w)/w]^2*PolyLog[2, (u + v + w)/v])/
    2 + PolyLog[2, (v + w)/v]*PolyLog[2, (u + v + w)/v] - 
   PolyLog[2, (u + v + w)/v]^2/2 + 4*Log[v]*PolyLog[3, -(v/w)] + 
   2*Log[(u + w)/w]*PolyLog[3, -(v/w)] + 2*Log[(u + v + w)/(v + w)]*
    PolyLog[3, -(v/w)] - 2*Log[v]*PolyLog[3, -(w/v)] - 
   Log[(u + w)/w]*PolyLog[3, -(w/v)] - Log[(u + v + w)/(v + w)]*
    PolyLog[3, -(w/v)] + 2*Log[v]*PolyLog[3, -((u + w)/v)] - 
   (2*I)*Pi*PolyLog[3, (v + w)/v] + 2*Log[v]*PolyLog[3, (v + w)/v] - 
   Log[-(w/v)]*PolyLog[3, (v + w)/v] + Log[-((u + w)/v)]*
    PolyLog[3, (v + w)/v] + Log[(u + v + w)/(v + w)]*PolyLog[3, (v + w)/v] + 
   2*Log[v]*PolyLog[3, (v + w)/w] + Log[(u + w)/w]*PolyLog[3, (v + w)/w] + 
   Log[(u + v + w)/(v + w)]*PolyLog[3, (v + w)/w] - 
   2*Log[v]*PolyLog[3, (u + v + w)/v] - PolyLog[4, -(v/w)] - 
   PolyLog[4, -(w/v)] - PolyLog[4, -(v/(u + w))] + PolyLog[4, -((u + w)/v)] + 
   2*PolyLog[4, v/(v + w)] + 2*PolyLog[4, w/(v + w)] + 
   2*PolyLog[4, (v + w)/v] + 2*PolyLog[4, (v + w)/w] - 
   2*PolyLog[4, (u + v + w)/v] - PolyLog[4, (u + v + w)/(u + w)] + 
   (2*I)*Pi*Zeta[3] - (38*Log[v]*Zeta[3])/3 - (26*Log[w]*Zeta[3])/3 + 
   Log[-(w/v)]*Zeta[3] - Log[-((u + w)/v)]*Zeta[3] - 
   (26*Log[(v + w)/w]*Zeta[3])/3 - (29*Log[(u + v + w)/(v + w)]*Zeta[3])/3, 
  (-7*(7*Pi^4 - 5*Log[v]^4 - 5*Log[w]^4 + 10*Pi^2*Log[(v + w)/w]^2 - 
     5*Log[(v + w)/w]^4 + 20*Pi^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
     20*Log[(v + w)/w]^3*Log[(u + v + w)/(v + w)] + 
     10*Pi^2*Log[(u + v + w)/(v + w)]^2 - 30*Log[(v + w)/w]^2*
      Log[(u + v + w)/(v + w)]^2 - 20*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^
       3 - 5*Log[(u + v + w)/(v + w)]^4 - 20*Log[w]^3*
      (Log[(v + w)/w] + Log[(u + v + w)/(v + w)]) - 
     20*Log[v]^3*(Log[w] + Log[(v + w)/w] + Log[(u + v + w)/(v + w)]) + 
     10*Log[w]^2*(Pi^2 - 3*Log[(v + w)/w]^2 - 6*Log[(v + w)/w]*
        Log[(u + v + w)/(v + w)] - 3*Log[(u + v + w)/(v + w)]^2) + 
     10*Log[v]^2*(Pi^2 - 3*Log[w]^2 - 3*Log[(v + w)/w]^2 - 
       6*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
       3*Log[(u + v + w)/(v + w)]^2 - 6*Log[w]*(Log[(v + w)/w] + 
         Log[(u + v + w)/(v + w)])) + 20*Log[w]*(-Log[(v + w)/w]^3 + 
       Pi^2*Log[(u + v + w)/(v + w)] - 3*Log[(v + w)/w]^2*
        Log[(u + v + w)/(v + w)] - Log[(u + v + w)/(v + w)]^3 + 
       Log[(v + w)/w]*(Pi^2 - 3*Log[(u + v + w)/(v + w)]^2) - 28*Zeta[3]) + 
     20*Log[v]*(-Log[w]^3 - Log[(v + w)/w]^3 + 
       Pi^2*Log[(u + v + w)/(v + w)] - 3*Log[(v + w)/w]^2*
        Log[(u + v + w)/(v + w)] - Log[(u + v + w)/(v + w)]^3 - 
       3*Log[w]^2*(Log[(v + w)/w] + Log[(u + v + w)/(v + w)]) + 
       Log[(v + w)/w]*(Pi^2 - 3*Log[(u + v + w)/(v + w)]^2) + 
       Log[w]*(Pi^2 - 3*Log[(v + w)/w]^2 - 6*Log[(v + w)/w]*
          Log[(u + v + w)/(v + w)] - 3*Log[(u + v + w)/(v + w)]^2) - 
       28*Zeta[3]) - 560*Log[(v + w)/w]*Zeta[3] - 
     560*Log[(u + v + w)/(v + w)]*Zeta[3]))/3000, 
  (-103*Pi^4)/720 - (Pi^2*Log[v]^2)/6 + Log[v]^4/24 - 
   (Pi^2*Log[v]*Log[w])/3 + (Log[v]^3*Log[w])/6 + (Log[v]^2*Log[w]^2)/4 + 
   (Log[v]*Log[w]^3)/6 - (7*Log[w]^4)/24 + (Pi^2*Log[-(w/v)]^2)/6 - 
   Log[-(w/v)]^4/6 - (Pi^2*Log[-((u + w)/v)]^2)/6 + Log[-((u + w)/v)]^4/6 - 
   (Pi^2*Log[v]*Log[(u + w)/w])/3 + (Log[v]^3*Log[(u + w)/w])/6 + 
   (Log[v]^2*Log[w]*Log[(u + w)/w])/2 + (Log[v]*Log[w]^2*Log[(u + w)/w])/2 - 
   (7*Log[w]^3*Log[(u + w)/w])/6 - (Pi^2*Log[(u + w)/w]^2)/12 + 
   (Log[v]^2*Log[(u + w)/w]^2)/4 + (Log[v]*Log[w]*Log[(u + w)/w]^2)/2 - 
   (3*Log[w]^2*Log[(u + w)/w]^2)/4 + (Log[v]*Log[(u + w)/w]^3)/6 - 
   (Log[w]*Log[(u + w)/w]^3)/6 + (I/3)*Pi^3*Log[v/(v + w)] + 
   (4*I)*Pi*Log[w]^2*Log[v/(v + w)] + 2*Pi^2*Log[v/(v + w)]^2 + 
   (4*I)*Pi*Log[w]*Log[v/(v + w)]^2 + (2*I)*Pi*Log[-((u + w)/v)]*
    Log[v/(v + w)]^2 + ((4*I)/3)*Pi*Log[v/(v + w)]^3 + 
   (Log[-(w/v)]^3*Log[-((v + w)/v)])/3 + (Pi^2*Log[(u + w)/w]*Log[(v + w)/w])/
    6 - 2*Log[w]^2*Log[(u + w)/w]*Log[(v + w)/w] - 
   Log[w]*Log[(u + w)/w]^2*Log[(v + w)/w] - (Log[(u + w)/w]^3*Log[(v + w)/w])/
    6 + (8*I)*Pi*Log[w]*Log[v/(v + w)]*Log[(v + w)/w] + 
   (4*I)*Pi*Log[v/(v + w)]^2*Log[(v + w)/w] - (Pi^2*Log[(v + w)/w]^2)/6 + 
   2*Log[-(v/w)]*Log[w]*Log[(v + w)/w]^2 + Log[-(v/w)]*Log[(u + w)/w]*
    Log[(v + w)/w]^2 - 2*Log[w]*Log[(u + w)/w]*Log[(v + w)/w]^2 - 
   (Log[(u + w)/w]^2*Log[(v + w)/w]^2)/2 + (4*I)*Pi*Log[v/(v + w)]*
    Log[(v + w)/w]^2 + (2*Log[-(v/w)]*Log[(v + w)/w]^3)/3 - 
   (Log[v/w]*Log[(v + w)/w]^3)/3 - (2*Log[(u + w)/w]*Log[(v + w)/w]^3)/3 + 
   Log[(v + w)/w]^4/6 - (Log[-((u + w)/v)]^3*Log[-((u + v + w)/v)])/3 + 
   Log[w]*Log[(u + w)/w]^2*Log[(u + v + w)/v] + 
   (Log[(u + w)/w]^3*Log[(u + v + w)/v])/6 + Log[(u + w)/w]^2*Log[(v + w)/w]*
    Log[(u + v + w)/v] + (Pi^2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)])/
    6 - 2*Log[w]^2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)] - 
   Log[w]*Log[(u + w)/w]^2*Log[(u + v + w)/(v + w)] - 
   (Log[(u + w)/w]^3*Log[(u + v + w)/(v + w)])/6 - 
   4*Log[w]*Log[-((u + w)/v)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   Log[(u + w)/w]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   2*Log[-((u + w)/v)]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] - 
   Log[-((u + w)/v)]^2*Log[(u + v + w)/v]*Log[(u + v + w)/(v + w)] - 
   2*Log[w]*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^2 - 
   (Log[-((u + w)/v)]^2*Log[(u + v + w)/(v + w)]^2)/2 - 
   2*Log[-((u + w)/v)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2 - 
   (2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^3)/3 + 
   ((Pi^2 - 12*Log[w]^2 - 12*Log[w]*Log[(u + w)/w] - 3*Log[(u + w)/w]^2)*
     PolyLog[2, -(v/w)])/6 - (Log[(u + w)/w]*(4*Log[w] + Log[(u + w)/w] + 
      4*Log[(v + w)/w])*PolyLog[2, -(w/v)])/2 - 
   2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, -((u + w)/v)] - 
   (Pi^2*PolyLog[2, (v + w)/v])/6 + 2*Log[w]^2*PolyLog[2, (v + w)/v] + 
   4*Log[w]*Log[(v + w)/w]*PolyLog[2, (v + w)/v] + 
   2*Log[(v + w)/w]^2*PolyLog[2, (v + w)/v] + 4*Log[w]*Log[(v + w)/w]*
    PolyLog[2, (v + w)/w] + 2*Log[(u + w)/w]*Log[(v + w)/w]*
    PolyLog[2, (v + w)/w] + 2*Log[(v + w)/w]^2*PolyLog[2, (v + w)/w] + 
   (Pi^2*PolyLog[2, (u + v + w)/v])/6 - 
   2*Log[w]^2*PolyLog[2, (u + v + w)/v] - 4*Log[w]*Log[(v + w)/w]*
    PolyLog[2, (u + v + w)/v] - 2*Log[(v + w)/w]^2*
    PolyLog[2, (u + v + w)/v] - 4*Log[w]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (u + v + w)/v] - 2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (u + v + w)/v] - 4*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (u + v + w)/v] - 2*Log[(u + v + w)/(v + w)]^2*
    PolyLog[2, (u + v + w)/v] - 2*Log[w]*PolyLog[3, -(v/w)] - 
   Log[(u + w)/w]*PolyLog[3, -(v/w)] - 2*Log[(v + w)/w]*PolyLog[3, -(v/w)] - 
   2*Log[w]*PolyLog[3, -(w/v)] - Log[(u + w)/w]*PolyLog[3, -(w/v)] - 
   2*Log[(v + w)/w]*PolyLog[3, -(w/v)] + 2*Log[w]*PolyLog[3, -((u + w)/v)] + 
   2*Log[(v + w)/w]*PolyLog[3, -((u + w)/v)] + 2*Log[(u + v + w)/(v + w)]*
    PolyLog[3, -((u + w)/v)] + (4*I)*Pi*PolyLog[3, (v + w)/v] - 
   4*Log[w]*PolyLog[3, (v + w)/v] + 2*Log[-(w/v)]*PolyLog[3, (v + w)/v] - 
   2*Log[-((u + w)/v)]*PolyLog[3, (v + w)/v] - 
   4*Log[(v + w)/w]*PolyLog[3, (v + w)/v] - 4*Log[w]*PolyLog[3, (v + w)/w] - 
   2*Log[(u + w)/w]*PolyLog[3, (v + w)/w] - 4*Log[(v + w)/w]*
    PolyLog[3, (v + w)/w] + 4*Log[w]*PolyLog[3, (u + v + w)/v] + 
   4*Log[(v + w)/w]*PolyLog[3, (u + v + w)/v] + 4*Log[(u + v + w)/(v + w)]*
    PolyLog[3, (u + v + w)/v] - PolyLog[4, -(v/w)] - PolyLog[4, -(w/v)] + 
   2*PolyLog[4, -(v/(u + w))] + PolyLog[4, -((u + w)/v)] + 
   2*PolyLog[4, v/(v + w)] + 2*PolyLog[4, w/(v + w)] + 
   2*PolyLog[4, (v + w)/v] + 2*PolyLog[4, (v + w)/w] - 
   2*PolyLog[4, (u + v + w)/v] + 2*PolyLog[4, (u + v + w)/(u + w)] - 
   (4*I)*Pi*Zeta[3] + (26*Log[v]*Zeta[3])/3 + 2*Log[w]*Zeta[3] - 
   2*Log[-(w/v)]*Zeta[3] + 2*Log[-((u + w)/v)]*Zeta[3] + 
   2*Log[(v + w)/w]*Zeta[3] - 2*Log[(u + v + w)/(v + w)]*Zeta[3], 
  (-8*Pi^4)/45 - (Pi^2*Log[v]^2)/6 + (Log[v]^3*Log[w])/6 + 
   (Log[v]*Log[w]^3)/6 - Log[w]^4/3 + (5*Pi^2*Log[-(w/v)]^2)/6 - 
   (5*Log[-(w/v)]^4)/6 - (5*Pi^2*Log[-((u + w)/v)]^2)/6 + 
   (5*Log[-((u + w)/v)]^4)/6 + (Pi^2*Log[v]*Log[(u + w)/w])/3 + 
   (Log[v]^3*Log[(u + w)/w])/3 - (Pi^2*Log[w]*Log[(u + w)/w])/2 - 
   (Log[v]^2*Log[w]*Log[(u + w)/w])/2 + Log[v]*Log[w]^2*Log[(u + w)/w] - 
   (5*Log[w]^3*Log[(u + w)/w])/6 - (7*Pi^2*Log[(u + w)/w]^2)/6 - 
   Log[v]^2*Log[(u + w)/w]^2 + (5*Log[v]*Log[w]*Log[(u + w)/w]^2)/2 - 
   (3*Log[w]^2*Log[(u + w)/w]^2)/2 + (7*Log[v]*Log[(u + w)/w]^3)/3 - 
   (7*Log[w]*Log[(u + w)/w]^3)/3 - (I/3)*Pi^3*Log[v/(v + w)] - 
   (3*I)*Pi*Log[v]^2*Log[v/(v + w)] + (6*I)*Pi*Log[v]*Log[w]*Log[v/(v + w)] - 
   I*Pi*Log[w]^2*Log[v/(v + w)] - 8*Pi^2*Log[v/(v + w)]^2 + 
   (2*I)*Pi*Log[w]*Log[v/(v + w)]^2 + (10*I)*Pi*Log[-((u + w)/v)]*
    Log[v/(v + w)]^2 + ((8*I)/3)*Pi*Log[v/(v + w)]^3 + 
   (5*Log[-(w/v)]^3*Log[-((v + w)/v)])/3 - (Pi^2*Log[v]*Log[(v + w)/w])/3 - 
   (Log[v]^3*Log[(v + w)/w])/6 + (Pi^2*Log[w]*Log[(v + w)/w])/2 + 
   (Log[v]^2*Log[w]*Log[(v + w)/w])/2 - (Log[v]*Log[w]^2*Log[(v + w)/w])/2 - 
   (Log[w]^3*Log[(v + w)/w])/2 + (11*Pi^2*Log[(u + w)/w]*Log[(v + w)/w])/6 + 
   (3*Log[v]^2*Log[(u + w)/w]*Log[(v + w)/w])/2 - 
   3*Log[v]*Log[w]*Log[(u + w)/w]*Log[(v + w)/w] + 
   (Log[w]^2*Log[(u + w)/w]*Log[(v + w)/w])/2 - 
   (9*Log[v]*Log[(u + w)/w]^2*Log[(v + w)/w])/2 + 
   4*Log[w]*Log[(u + w)/w]^2*Log[(v + w)/w] - 
   (7*Log[(u + w)/w]^3*Log[(v + w)/w])/3 - (12*I)*Pi*Log[v]*Log[v/(v + w)]*
    Log[(v + w)/w] + (16*I)*Pi*Log[w]*Log[v/(v + w)]*Log[(v + w)/w] + 
   (2*I)*Pi*Log[v/(v + w)]^2*Log[(v + w)/w] - (Pi^2*Log[(v + w)/w]^2)/3 - 
   (Log[v]^2*Log[(v + w)/w]^2)/2 + Log[v]*Log[w]*Log[(v + w)/w]^2 + 
   Log[-(v/w)]*Log[w]*Log[(v + w)/w]^2 - (3*Log[w]^2*Log[(v + w)/w]^2)/2 + 
   3*Log[v]*Log[(u + w)/w]*Log[(v + w)/w]^2 + 5*Log[-(v/w)]*Log[(u + w)/w]*
    Log[(v + w)/w]^2 - 4*Log[w]*Log[(u + w)/w]*Log[(v + w)/w]^2 + 
   2*Log[(u + w)/w]^2*Log[(v + w)/w]^2 + (8*I)*Pi*Log[v/(v + w)]*
    Log[(v + w)/w]^2 - (2*Log[v]*Log[(v + w)/w]^3)/3 - 
   (5*Log[-(v/w)]*Log[(v + w)/w]^3)/3 + (Log[v/w]*Log[(v + w)/w]^3)/3 - 
   (4*Log[(u + w)/w]*Log[(v + w)/w]^3)/3 - Log[(v + w)/w]^4/6 - 
   (5*Log[-((u + w)/v)]^3*Log[-((u + v + w)/v)])/3 + 
   (3*Pi^2*Log[(u + w)/w]*Log[(u + v + w)/v])/2 + 
   (3*Log[v]^2*Log[(u + w)/w]*Log[(u + v + w)/v])/2 - 
   3*Log[v]*Log[w]*Log[(u + w)/w]*Log[(u + v + w)/v] + 
   (3*Log[w]^2*Log[(u + w)/w]*Log[(u + v + w)/v])/2 + 
   (Log[w]*Log[(u + w)/w]^2*Log[(u + v + w)/v])/2 + 
   (7*Log[(u + w)/w]^3*Log[(u + v + w)/v])/3 + 6*Log[v]*Log[(u + w)/w]*
    Log[(v + w)/w]*Log[(u + v + w)/v] - 6*Log[w]*Log[(u + w)/w]*
    Log[(v + w)/w]*Log[(u + v + w)/v] + 
   (Log[(u + w)/w]^2*Log[(v + w)/w]*Log[(u + v + w)/v])/2 - 
   3*Log[(u + w)/w]*Log[(v + w)/w]^2*Log[(u + v + w)/v] - 
   (9*Log[(u + w)/w]^2*Log[(u + v + w)/v]^2)/2 - 
   (Pi^2*Log[v]*Log[(u + v + w)/(v + w)])/3 - 
   (Log[v]^3*Log[(u + v + w)/(v + w)])/6 + 
   (Pi^2*Log[w]*Log[(u + v + w)/(v + w)])/2 + 
   (Log[v]^2*Log[w]*Log[(u + v + w)/(v + w)])/2 - 
   (Log[v]*Log[w]^2*Log[(u + v + w)/(v + w)])/2 - 
   (Log[w]^3*Log[(u + v + w)/(v + w)])/2 + 
   (11*Pi^2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)])/6 + 
   (3*Log[v]^2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)])/2 - 
   3*Log[v]*Log[w]*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)] + 
   (Log[w]^2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)])/2 - 
   (9*Log[v]*Log[(u + w)/w]^2*Log[(u + v + w)/(v + w)])/2 + 
   4*Log[w]*Log[(u + w)/w]^2*Log[(u + v + w)/(v + w)] - 
   (7*Log[(u + w)/w]^3*Log[(u + v + w)/(v + w)])/3 - 
   (18*I)*Pi*Log[-((u + w)/v)]*Log[v/(v + w)]*Log[(u + v + w)/(v + w)] - 
   (6*I)*Pi*Log[v/(v + w)]^2*Log[(u + v + w)/(v + w)] - 
   Pi^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   Log[v]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
   2*Log[v]*Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   3*Log[w]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
   6*Log[v]*Log[-((u + w)/v)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   8*Log[w]*Log[-((u + w)/v)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
   4*Log[(u + w)/w]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   2*Log[v]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] - 
   3*Log[-(v/w)]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] - 
   4*Log[-((u + w)/v)]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] - 
   5*Log[-((u + w)/v)]^2*Log[(u + v + w)/v]*Log[(u + v + w)/(v + w)] + 
   (9*Log[(u + w)/w]^2*Log[(u + v + w)/v]*Log[(u + v + w)/(v + w)])/2 - 
   (Pi^2*Log[(u + v + w)/(v + w)]^2)/2 - 
   (Log[v]^2*Log[(u + v + w)/(v + w)]^2)/2 + 
   Log[v]*Log[w]*Log[(u + v + w)/(v + w)]^2 - 
   (3*Log[w]^2*Log[(u + v + w)/(v + w)]^2)/2 - Log[w]*Log[-((u + w)/v)]*
    Log[(u + v + w)/(v + w)]^2 + 2*Log[-((u + w)/v)]^2*
    Log[(u + v + w)/(v + w)]^2 + 3*Log[v]*Log[(u + w)/w]*
    Log[(u + v + w)/(v + w)]^2 - 3*Log[w]*Log[(u + w)/w]*
    Log[(u + v + w)/(v + w)]^2 + (6*I)*Pi*Log[v/(v + w)]*
    Log[(u + v + w)/(v + w)]^2 - 2*Log[v]*Log[(v + w)/w]*
    Log[(u + v + w)/(v + w)]^2 - Log[-((u + w)/v)]*Log[(v + w)/w]*
    Log[(u + v + w)/(v + w)]^2 - 3*Log[(u + w)/w]*Log[(v + w)/w]*
    Log[(u + v + w)/(v + w)]^2 - (2*Log[v]*Log[(u + v + w)/(v + w)]^3)/3 - 
   (4*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^3)/3 - 
   (9*PolyLog[2, -(w/v)]^2)/2 + (3*Pi^2*PolyLog[2, -((u + w)/v)])/2 + 
   (3*Log[v]^2*PolyLog[2, -((u + w)/v)])/2 - 
   3*Log[v]*Log[w]*PolyLog[2, -((u + w)/v)] + 
   (3*Log[w]^2*PolyLog[2, -((u + w)/v)])/2 + 6*Log[v]*Log[(v + w)/w]*
    PolyLog[2, -((u + w)/v)] - 6*Log[w]*Log[(v + w)/w]*
    PolyLog[2, -((u + w)/v)] - 3*Log[(v + w)/w]^2*PolyLog[2, -((u + w)/v)] - 
   9*Log[(u + w)/w]*Log[(u + v + w)/v]*PolyLog[2, -((u + w)/v)] - 
   10*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, -((u + w)/v)] + 
   9*Log[(u + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, -((u + w)/v)] - 
   (9*PolyLog[2, -((u + w)/v)]^2)/2 + PolyLog[2, -(w/v)]*
    ((-3*Pi^2)/2 - (3*Log[v]^2)/2 - (3*Log[w]^2)/2 - Log[w]*Log[(u + w)/w] - 
     7*Log[(u + w)/w]^2 + 3*Log[v]*(Log[w] - 2*Log[(v + w)/w]) + 
     6*Log[w]*Log[(v + w)/w] - Log[(u + w)/w]*Log[(v + w)/w] + 
     3*Log[(v + w)/w]^2 + 9*Log[(u + w)/w]*Log[(u + v + w)/v] + 
     9*PolyLog[2, -((u + w)/v)]) - (11*Pi^2*PolyLog[2, (v + w)/v])/6 - 
   (3*Log[v]^2*PolyLog[2, (v + w)/v])/2 + 3*Log[v]*Log[w]*
    PolyLog[2, (v + w)/v] - (Log[w]^2*PolyLog[2, (v + w)/v])/2 + 
   (18*I)*Pi*Log[v/(v + w)]*PolyLog[2, (v + w)/v] - 
   6*Log[v]*Log[(v + w)/w]*PolyLog[2, (v + w)/v] + 
   8*Log[w]*Log[(v + w)/w]*PolyLog[2, (v + w)/v] + 
   4*Log[(v + w)/w]^2*PolyLog[2, (v + w)/v] - 9*Log[-((u + w)/v)]*
    Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/v] + 
   3*Log[(u + v + w)/(v + w)]^2*PolyLog[2, (v + w)/v] + 
   (9*PolyLog[2, (v + w)/v]^2)/2 + 2*Log[w]*Log[(v + w)/w]*
    PolyLog[2, (v + w)/w] + 10*Log[(u + w)/w]*Log[(v + w)/w]*
    PolyLog[2, (v + w)/w] - 2*Log[(v + w)/w]^2*PolyLog[2, (v + w)/w] - 
   6*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/w] + 
   (11*Pi^2*PolyLog[2, (u + v + w)/v])/6 + 
   (3*Log[v]^2*PolyLog[2, (u + v + w)/v])/2 - 
   3*Log[v]*Log[w]*PolyLog[2, (u + v + w)/v] + 
   (Log[w]^2*PolyLog[2, (u + v + w)/v])/2 - (18*I)*Pi*Log[v/(v + w)]*
    PolyLog[2, (u + v + w)/v] + 6*Log[v]*Log[(v + w)/w]*
    PolyLog[2, (u + v + w)/v] - 8*Log[w]*Log[(v + w)/w]*
    PolyLog[2, (u + v + w)/v] - 4*Log[(v + w)/w]^2*
    PolyLog[2, (u + v + w)/v] - 2*Log[w]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (u + v + w)/v] - Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (u + v + w)/v] - 2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (u + v + w)/v] - Log[(u + v + w)/(v + w)]^2*
    PolyLog[2, (u + v + w)/v] - 9*PolyLog[2, (v + w)/v]*
    PolyLog[2, (u + v + w)/v] + (9*PolyLog[2, (u + v + w)/v]^2)/2 + 
   PolyLog[2, -(v/w)]*(Pi^2/3 - Log[w]^2 - Log[w]*Log[(u + w)/w] - 
     7*Log[(u + w)/w]^2 - (18*I)*Pi*Log[v/(v + w)] + 
     9*Log[(u + w)/w]*Log[(v + w)/w] - 3*Log[(v + w)/w]^2 + 
     9*Log[(u + w)/w]*Log[(u + v + w)/v] + 9*Log[-((u + w)/v)]*
      Log[(u + v + w)/(v + w)] - 6*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
     3*Log[(u + v + w)/(v + w)]^2 - 9*PolyLog[2, -(w/v)] + 
     9*PolyLog[2, -((u + w)/v)] - 9*PolyLog[2, (v + w)/v] + 
     9*PolyLog[2, (u + v + w)/v]) - Log[w]*PolyLog[3, -(v/w)] + 
   4*Log[(u + w)/w]*PolyLog[3, -(v/w)] - Log[(v + w)/w]*PolyLog[3, -(v/w)] - 
   3*Log[(u + v + w)/(v + w)]*PolyLog[3, -(v/w)] - 
   Log[w]*PolyLog[3, -(w/v)] - 14*Log[(u + w)/w]*PolyLog[3, -(w/v)] - 
   Log[(v + w)/w]*PolyLog[3, -(w/v)] + 9*Log[(u + v + w)/(v + w)]*
    PolyLog[3, -(w/v)] + Log[w]*PolyLog[3, -((u + w)/v)] + 
   Log[(v + w)/w]*PolyLog[3, -((u + w)/v)] + Log[(u + v + w)/(v + w)]*
    PolyLog[3, -((u + w)/v)] + (20*I)*Pi*PolyLog[3, (v + w)/v] - 
   2*Log[w]*PolyLog[3, (v + w)/v] + 10*Log[-(w/v)]*PolyLog[3, (v + w)/v] - 
   10*Log[-((u + w)/v)]*PolyLog[3, (v + w)/v] - 
   2*Log[(v + w)/w]*PolyLog[3, (v + w)/v] + 6*Log[(u + v + w)/(v + w)]*
    PolyLog[3, (v + w)/v] - 2*Log[w]*PolyLog[3, (v + w)/w] - 
   10*Log[(u + w)/w]*PolyLog[3, (v + w)/w] - 2*Log[(v + w)/w]*
    PolyLog[3, (v + w)/w] + 6*Log[(u + v + w)/(v + w)]*
    PolyLog[3, (v + w)/w] + 2*Log[w]*PolyLog[3, (u + v + w)/v] + 
   2*Log[(v + w)/w]*PolyLog[3, (u + v + w)/v] + 2*Log[(u + v + w)/(v + w)]*
    PolyLog[3, (u + v + w)/v] - 14*PolyLog[4, -(v/w)] - 
   14*PolyLog[4, -(w/v)] + 10*PolyLog[4, -(v/(u + w))] + 
   14*PolyLog[4, -((u + w)/v)] - 2*PolyLog[4, v/(v + w)] - 
   2*PolyLog[4, w/(v + w)] - 2*PolyLog[4, (v + w)/v] - 
   2*PolyLog[4, (v + w)/w] + 2*PolyLog[4, (u + v + w)/v] + 
   10*PolyLog[4, (u + v + w)/(u + w)] - (20*I)*Pi*Zeta[3] + 
   2*Log[v]*Zeta[3] - 2*Log[w]*Zeta[3] - 10*Log[-(w/v)]*Zeta[3] + 
   10*Log[-((u + w)/v)]*Zeta[3] - 2*Log[(v + w)/w]*Zeta[3] - 
   10*Log[(u + v + w)/(v + w)]*Zeta[3], (-11*Pi^4)/144 - (7*Log[v]^4)/24 - 
   2*Log[v]*Zeta[3], -1/9*Pi^4 - Log[v]^4/3 - 4*Log[v]*Zeta[3], 
  (-11*Pi^4)/144 - (7*Log[u]^4)/24 - 2*Log[u]*Zeta[3], 
  -1/9*Pi^4 - Log[u]^4/3 - 4*Log[u]*Zeta[3], 
  (-7*Pi^4 + 80*Log[w]^4 + 80*Log[(v + w)/w]^4 + 320*Log[(v + w)/w]^3*
     Log[(u + v + w)/(v + w)] - 40*Pi^2*Log[(u + v + w)/(v + w)]^2 + 
    80*Log[(u + v + w)/(v + w)]^4 + 320*Log[w]^3*(Log[(v + w)/w] + 
      Log[(u + v + w)/(v + w)]) - 40*Log[(v + w)/w]^2*
     (Pi^2 - 12*Log[(u + v + w)/(v + w)]^2) - 
    40*Log[w]^2*(Pi^2 - 12*Log[(v + w)/w]^2 - 24*Log[(v + w)/w]*
       Log[(u + v + w)/(v + w)] - 12*Log[(u + v + w)/(v + w)]^2) - 
    80*Log[(v + w)/w]*(Pi^2*Log[(u + v + w)/(v + w)] - 
      4*Log[(u + v + w)/(v + w)]^3 - 14*Zeta[3]) - 
    80*Log[w]*(-4*Log[(v + w)/w]^3 + Pi^2*Log[(u + v + w)/(v + w)] - 
      12*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] - 
      4*Log[(u + v + w)/(v + w)]^3 + Log[(v + w)/w]*
       (Pi^2 - 12*Log[(u + v + w)/(v + w)]^2) - 14*Zeta[3]) + 
    1120*Log[(u + v + w)/(v + w)]*Zeta[3])/3000, 
  (-103*Pi^4)/720 - (Pi^2*Log[u]^2)/6 + Log[u]^4/24 - 
   (Pi^2*Log[u]*Log[w])/3 + (Log[u]^3*Log[w])/6 + (Log[u]^2*Log[w]^2)/4 + 
   (Log[u]*Log[w]^3)/6 - (7*Log[w]^4)/24 - (Pi^2*Log[u]*Log[(v + w)/w])/3 + 
   (Log[u]^3*Log[(v + w)/w])/6 + (Log[u]^2*Log[w]*Log[(v + w)/w])/2 + 
   (Log[u]*Log[w]^2*Log[(v + w)/w])/2 - (7*Log[w]^3*Log[(v + w)/w])/6 + 
   (Log[u]^2*Log[(v + w)/w]^2)/4 + (Log[u]*Log[w]*Log[(v + w)/w]^2)/2 - 
   (7*Log[w]^2*Log[(v + w)/w]^2)/4 + (Log[u]*Log[(v + w)/w]^3)/6 - 
   (7*Log[w]*Log[(v + w)/w]^3)/6 - (7*Log[(v + w)/w]^4)/24 - 
   (Pi^2*Log[(u + v + w)/(v + w)]^2)/6 + 2*Log[w]*Log[-(u/(v + w))]*
    Log[(u + v + w)/(v + w)]^2 + 2*Log[-(u/(v + w))]*Log[(v + w)/w]*
    Log[(u + v + w)/(v + w)]^2 + 
   (2*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]^3)/3 - 
   (Log[u/(v + w)]*Log[(u + v + w)/(v + w)]^3)/3 + 
   Log[(u + v + w)/(v + w)]^4/6 + 
   (Pi^2/6 - 2*Log[w]^2 - 4*Log[w]*Log[(v + w)/w] - 2*Log[(v + w)/w]^2)*
    PolyLog[2, -(u/(v + w))] + 2*Log[(u + v + w)/(v + w)]*
    (2*Log[w] + 2*Log[(v + w)/w] + Log[(u + v + w)/(v + w)])*
    PolyLog[2, (u + v + w)/(v + w)] - 2*Log[w]*PolyLog[3, -(u/(v + w))] - 
   2*Log[(v + w)/w]*PolyLog[3, -(u/(v + w))] - 2*Log[(u + v + w)/(v + w)]*
    PolyLog[3, -(u/(v + w))] - 4*Log[w]*PolyLog[3, (u + v + w)/(v + w)] - 
   4*Log[(v + w)/w]*PolyLog[3, (u + v + w)/(v + w)] - 
   4*Log[(u + v + w)/(v + w)]*PolyLog[3, (u + v + w)/(v + w)] + 
   PolyLog[4, -(u/(v + w))] + 2*PolyLog[4, u/(u + v + w)] + 
   2*PolyLog[4, (v + w)/(u + v + w)] + 4*PolyLog[4, (u + v + w)/(v + w)] + 
   (26*Log[u]*Zeta[3])/3 + 2*Log[w]*Zeta[3] + 2*Log[(v + w)/w]*Zeta[3] + 
   2*Log[(u + v + w)/(v + w)]*Zeta[3], (-8*Pi^4)/45 - (Pi^2*Log[u]^2)/6 + 
   (Log[u]^3*Log[w])/6 + (Log[u]*Log[w]^3)/6 - Log[w]^4/3 + 
   (Log[u]^3*Log[(v + w)/w])/6 + (Log[u]*Log[w]^2*Log[(v + w)/w])/2 - 
   (4*Log[w]^3*Log[(v + w)/w])/3 + (Log[u]*Log[w]*Log[(v + w)/w]^2)/2 - 
   2*Log[w]^2*Log[(v + w)/w]^2 + (Log[u]*Log[(v + w)/w]^3)/6 - 
   (4*Log[w]*Log[(v + w)/w]^3)/3 - Log[(v + w)/w]^4/3 - 
   (Pi^2*Log[u]*Log[(u + v + w)/(v + w)])/3 - 
   (Log[u]^3*Log[(u + v + w)/(v + w)])/6 + 
   (Pi^2*Log[w]*Log[(u + v + w)/(v + w)])/2 + 
   (Log[u]^2*Log[w]*Log[(u + v + w)/(v + w)])/2 - 
   (Log[u]*Log[w]^2*Log[(u + v + w)/(v + w)])/2 - 
   (Log[w]^3*Log[(u + v + w)/(v + w)])/2 + 
   (Pi^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)])/2 + 
   (Log[u]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)])/2 - 
   Log[u]*Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   (3*Log[w]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)])/2 - 
   (Log[u]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)])/2 - 
   (3*Log[w]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)])/2 - 
   (Log[(v + w)/w]^3*Log[(u + v + w)/(v + w)])/2 - 
   (Pi^2*Log[(u + v + w)/(v + w)]^2)/3 - 
   (Log[u]^2*Log[(u + v + w)/(v + w)]^2)/2 + 
   Log[u]*Log[w]*Log[(u + v + w)/(v + w)]^2 - 
   (3*Log[w]^2*Log[(u + v + w)/(v + w)]^2)/2 + Log[w]*Log[-(u/(v + w))]*
    Log[(u + v + w)/(v + w)]^2 + Log[u]*Log[(v + w)/w]*
    Log[(u + v + w)/(v + w)]^2 - 3*Log[w]*Log[(v + w)/w]*
    Log[(u + v + w)/(v + w)]^2 + Log[-(u/(v + w))]*Log[(v + w)/w]*
    Log[(u + v + w)/(v + w)]^2 - 
   (3*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)]^2)/2 - 
   (2*Log[u]*Log[(u + v + w)/(v + w)]^3)/3 - 
   (5*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]^3)/3 + 
   (Log[u/(v + w)]*Log[(u + v + w)/(v + w)]^3)/3 - 
   Log[(u + v + w)/(v + w)]^4/6 + 
   ((Pi^2 - 3*Log[w]^2 - 6*Log[w]*Log[(v + w)/w] - 3*Log[(v + w)/w]^2 - 
      9*Log[(u + v + w)/(v + w)]^2)*PolyLog[2, -(u/(v + w))])/3 + 
   2*(Log[w] + Log[(v + w)/w] - Log[(u + v + w)/(v + w)])*
    Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/(v + w)] - 
   Log[w]*PolyLog[3, -(u/(v + w))] - Log[(v + w)/w]*
    PolyLog[3, -(u/(v + w))] - Log[(u + v + w)/(v + w)]*
    PolyLog[3, -(u/(v + w))] - 2*Log[w]*PolyLog[3, (u + v + w)/(v + w)] - 
   2*Log[(v + w)/w]*PolyLog[3, (u + v + w)/(v + w)] - 
   2*Log[(u + v + w)/(v + w)]*PolyLog[3, (u + v + w)/(v + w)] - 
   4*PolyLog[4, -(u/(v + w))] - 2*PolyLog[4, u/(u + v + w)] - 
   2*PolyLog[4, (v + w)/(u + v + w)] + 8*PolyLog[4, (u + v + w)/(v + w)] + 
   2*Log[u]*Zeta[3] - 2*Log[w]*Zeta[3] - 2*Log[(v + w)/w]*Zeta[3] - 
   2*Log[(u + v + w)/(v + w)]*Zeta[3], 
  (-7*(7*Pi^4 - 5*Log[u]^4 - 5*Log[w]^4 + 10*Pi^2*Log[(v + w)/w]^2 - 
     5*Log[(v + w)/w]^4 + 20*Pi^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
     20*Log[(v + w)/w]^3*Log[(u + v + w)/(v + w)] + 
     10*Pi^2*Log[(u + v + w)/(v + w)]^2 - 30*Log[(v + w)/w]^2*
      Log[(u + v + w)/(v + w)]^2 - 20*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^
       3 - 5*Log[(u + v + w)/(v + w)]^4 - 20*Log[w]^3*
      (Log[(v + w)/w] + Log[(u + v + w)/(v + w)]) - 
     20*Log[u]^3*(Log[w] + Log[(v + w)/w] + Log[(u + v + w)/(v + w)]) + 
     10*Log[w]^2*(Pi^2 - 3*Log[(v + w)/w]^2 - 6*Log[(v + w)/w]*
        Log[(u + v + w)/(v + w)] - 3*Log[(u + v + w)/(v + w)]^2) + 
     10*Log[u]^2*(Pi^2 - 3*Log[w]^2 - 3*Log[(v + w)/w]^2 - 
       6*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
       3*Log[(u + v + w)/(v + w)]^2 - 6*Log[w]*(Log[(v + w)/w] + 
         Log[(u + v + w)/(v + w)])) + 20*Log[w]*(-Log[(v + w)/w]^3 + 
       Pi^2*Log[(u + v + w)/(v + w)] - 3*Log[(v + w)/w]^2*
        Log[(u + v + w)/(v + w)] - Log[(u + v + w)/(v + w)]^3 + 
       Log[(v + w)/w]*(Pi^2 - 3*Log[(u + v + w)/(v + w)]^2) - 28*Zeta[3]) + 
     20*Log[u]*(-Log[w]^3 - Log[(v + w)/w]^3 + 
       Pi^2*Log[(u + v + w)/(v + w)] - 3*Log[(v + w)/w]^2*
        Log[(u + v + w)/(v + w)] - Log[(u + v + w)/(v + w)]^3 - 
       3*Log[w]^2*(Log[(v + w)/w] + Log[(u + v + w)/(v + w)]) + 
       Log[(v + w)/w]*(Pi^2 - 3*Log[(u + v + w)/(v + w)]^2) + 
       Log[w]*(Pi^2 - 3*Log[(v + w)/w]^2 - 6*Log[(v + w)/w]*
          Log[(u + v + w)/(v + w)] - 3*Log[(u + v + w)/(v + w)]^2) - 
       28*Zeta[3]) - 560*Log[(v + w)/w]*Zeta[3] - 
     560*Log[(u + v + w)/(v + w)]*Zeta[3]))/3000, 
  (2*Pi^4)/9 + (Pi^2*Log[w]^2)/6 - Log[w]^4/24 - (Pi^2*Log[-(w/v)]^2)/6 + 
   Log[-(w/v)]^4/6 + (Pi^2*Log[-((u + w)/v)]^2)/6 - Log[-((u + w)/v)]^4/6 - 
   (Pi^2*Log[v]*Log[(u + w)/w])/3 - (2*Log[v]^3*Log[(u + w)/w])/3 + 
   Log[v]^2*Log[w]*Log[(u + w)/w] - (Log[v]*Log[w]^2*Log[(u + w)/w])/2 + 
   (Log[w]^3*Log[(u + w)/w])/6 + (Pi^2*Log[(u + w)/w]^2)/3 + 
   Log[v]^2*Log[(u + w)/w]^2 - Log[v]*Log[w]*Log[(u + w)/w]^2 - 
   (2*Log[v]*Log[(u + w)/w]^3)/3 + (2*Log[w]*Log[(u + w)/w]^3)/3 + 
   ((2*I)/3)*Pi^3*Log[v/(v + w)] + (2*I)*Pi*Log[v]^2*Log[v/(v + w)] - 
   (2*I)*Pi*Log[v]*Log[w]*Log[v/(v + w)] - I*Pi*Log[w]^2*Log[v/(v + w)] + 
   4*Pi^2*Log[v/(v + w)]^2 + (2*I)*Pi*Log[v]*Log[v/(v + w)]^2 + 
   (2*I)*Pi*Log[w]*Log[v/(v + w)]^2 - (2*I)*Pi*Log[-((u + w)/v)]*
    Log[v/(v + w)]^2 - ((4*I)/3)*Pi*Log[v/(v + w)]^3 - 
   (Log[-(w/v)]^3*Log[-((v + w)/v)])/3 + (Pi^2*Log[v]*Log[(v + w)/w])/3 + 
   (2*Log[v]^3*Log[(v + w)/w])/3 + (Pi^2*Log[w]*Log[(v + w)/w])/3 - 
   Log[v]^2*Log[w]*Log[(v + w)/w] + (Log[v]*Log[w]^2*Log[(v + w)/w])/2 - 
   (Log[w]^3*Log[(v + w)/w])/3 - (2*Pi^2*Log[(u + w)/w]*Log[(v + w)/w])/3 - 
   Log[v]^2*Log[(u + w)/w]*Log[(v + w)/w] + Log[v]*Log[w]*Log[(u + w)/w]*
    Log[(v + w)/w] + (Log[w]^2*Log[(u + w)/w]*Log[(v + w)/w])/2 + 
   Log[v]*Log[(u + w)/w]^2*Log[(v + w)/w] - 2*Log[w]*Log[(u + w)/w]^2*
    Log[(v + w)/w] + (2*Log[(u + w)/w]^3*Log[(v + w)/w])/3 + 
   (4*I)*Pi*Log[v]*Log[v/(v + w)]*Log[(v + w)/w] - 
   (8*I)*Pi*Log[w]*Log[v/(v + w)]*Log[(v + w)/w] + 
   (2*I)*Pi*Log[v/(v + w)]^2*Log[(v + w)/w] + (5*Pi^2*Log[(v + w)/w]^2)/6 + 
   Log[v]^2*Log[(v + w)/w]^2 + Log[v]*Log[-(v/w)]*Log[(v + w)/w]^2 - 
   Log[v]*Log[w]*Log[(v + w)/w]^2 + Log[-(v/w)]*Log[w]*Log[(v + w)/w]^2 - 
   (Log[w]^2*Log[(v + w)/w]^2)/2 - Log[v]*Log[(u + w)/w]*Log[(v + w)/w]^2 - 
   Log[-(v/w)]*Log[(u + w)/w]*Log[(v + w)/w]^2 + 
   2*Log[w]*Log[(u + w)/w]*Log[(v + w)/w]^2 - 
   Log[(u + w)/w]^2*Log[(v + w)/w]^2 - (4*I)*Pi*Log[v/(v + w)]*
    Log[(v + w)/w]^2 + (2*Log[v]*Log[(v + w)/w]^3)/3 + 
   (7*Log[-(v/w)]*Log[(v + w)/w]^3)/3 + (Log[v/w]*Log[(v + w)/w]^3)/3 - 
   (4*Log[w]*Log[(v + w)/w]^3)/3 + (2*Log[(u + w)/w]*Log[(v + w)/w]^3)/3 - 
   Log[(v + w)/w]^4/2 + (Log[-((u + w)/v)]^3*Log[-((u + v + w)/v)])/3 - 
   Pi^2*Log[(u + w)/w]*Log[(u + v + w)/v] - 3*Log[v]^2*Log[(u + w)/w]*
    Log[(u + v + w)/v] + 3*Log[v]*Log[w]*Log[(u + w)/w]*Log[(u + v + w)/v] + 
   2*Log[v]*Log[(u + w)/w]^2*Log[(u + v + w)/v] - 
   Log[w]*Log[(u + w)/w]^2*Log[(u + v + w)/v] - 
   (2*Log[(u + w)/w]^3*Log[(u + v + w)/v])/3 - 3*Log[v]*Log[(u + w)/w]*
    Log[(v + w)/w]*Log[(u + v + w)/v] + 6*Log[w]*Log[(u + w)/w]*
    Log[(v + w)/w]*Log[(u + v + w)/v] - Log[(u + w)/w]^2*Log[(v + w)/w]*
    Log[(u + v + w)/v] + 3*Log[(u + w)/w]*Log[(v + w)/w]^2*
    Log[(u + v + w)/v] + 3*Log[(u + w)/w]^2*Log[(u + v + w)/v]^2 + 
   (Pi^2*Log[v]*Log[(u + v + w)/(v + w)])/3 + 
   (2*Log[v]^3*Log[(u + v + w)/(v + w)])/3 + 
   (Pi^2*Log[w]*Log[(u + v + w)/(v + w)])/3 - 
   Log[v]^2*Log[w]*Log[(u + v + w)/(v + w)] + 
   (Log[v]*Log[w]^2*Log[(u + v + w)/(v + w)])/2 - 
   (Log[w]^3*Log[(u + v + w)/(v + w)])/3 - 
   (2*Pi^2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)])/3 - 
   Log[v]^2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)] + 
   Log[v]*Log[w]*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)] + 
   (Log[w]^2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)])/2 + 
   Log[v]*Log[(u + w)/w]^2*Log[(u + v + w)/(v + w)] - 
   2*Log[w]*Log[(u + w)/w]^2*Log[(u + v + w)/(v + w)] + 
   (2*Log[(u + w)/w]^3*Log[(u + v + w)/(v + w)])/3 - 
   (6*I)*Pi*Log[v]*Log[v/(v + w)]*Log[(u + v + w)/(v + w)] + 
   (6*I)*Pi*Log[-((u + w)/v)]*Log[v/(v + w)]*Log[(u + v + w)/(v + w)] + 
   (6*I)*Pi*Log[v/(v + w)]^2*Log[(u + v + w)/(v + w)] + 
   (4*Pi^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)])/3 + 
   2*Log[v]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   2*Log[v]*Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   Log[w]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   2*Log[v]*Log[-((u + w)/v)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
   4*Log[w]*Log[-((u + w)/v)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   2*Log[(u + w)/w]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
   2*Log[v]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] + 
   3*Log[-(v/w)]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] - 
   4*Log[w]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] + 
   2*Log[-((u + w)/v)]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] - 
   (4*Log[(v + w)/w]^3*Log[(u + v + w)/(v + w)])/3 + 
   Log[-((u + w)/v)]^2*Log[(u + v + w)/v]*Log[(u + v + w)/(v + w)] - 
   3*Log[(u + w)/w]^2*Log[(u + v + w)/v]*Log[(u + v + w)/(v + w)] + 
   (2*Pi^2*Log[(u + v + w)/(v + w)]^2)/3 + 
   Log[v]^2*Log[(u + v + w)/(v + w)]^2 - Log[v]*Log[w]*
    Log[(u + v + w)/(v + w)]^2 - (Log[w]^2*Log[(u + v + w)/(v + w)]^2)/2 + 
   2*Log[v]*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^2 - 
   Log[w]*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^2 - 
   Log[-((u + w)/v)]^2*Log[(u + v + w)/(v + w)]^2 - 
   3*Log[v]*Log[(u + w)/w]*Log[(u + v + w)/(v + w)]^2 + 
   3*Log[w]*Log[(u + w)/w]*Log[(u + v + w)/(v + w)]^2 - 
   (6*I)*Pi*Log[v/(v + w)]*Log[(u + v + w)/(v + w)]^2 + 
   2*Log[v]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2 - 
   4*Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2 - 
   Log[-((u + w)/v)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2 + 
   3*Log[(u + w)/w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2 - 
   2*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)]^2 + 
   (2*Log[v]*Log[(u + v + w)/(v + w)]^3)/3 - 
   (4*Log[w]*Log[(u + v + w)/(v + w)]^3)/3 + 
   (2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^3)/3 - 
   (4*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^3)/3 - 
   Log[(u + v + w)/(v + w)]^4/3 + (3*PolyLog[2, -(v/w)]^2)/2 + 
   3*PolyLog[2, -(w/v)]^2 + PolyLog[2, -(w/v)]*(Pi^2 + 3*Log[v]^2 - 
     Log[w]*Log[(u + w)/w] + 2*Log[(u + w)/w]^2 - 
     Log[v]*(3*Log[w] + Log[(u + w)/w] - 3*Log[(v + w)/w]) - 
     6*Log[w]*Log[(v + w)/w] - Log[(u + w)/w]*Log[(v + w)/w] - 
     3*Log[(v + w)/w]^2 - 6*Log[(u + w)/w]*Log[(u + v + w)/v] - 
     6*PolyLog[2, -((u + w)/v)]) - Pi^2*PolyLog[2, -((u + w)/v)] - 
   3*Log[v]^2*PolyLog[2, -((u + w)/v)] + 3*Log[v]*Log[w]*
    PolyLog[2, -((u + w)/v)] + 3*Log[v]*Log[(u + w)/w]*
    PolyLog[2, -((u + w)/v)] - 3*Log[w]*Log[(u + w)/w]*
    PolyLog[2, -((u + w)/v)] - 3*Log[v]*Log[(v + w)/w]*
    PolyLog[2, -((u + w)/v)] + 6*Log[w]*Log[(v + w)/w]*
    PolyLog[2, -((u + w)/v)] - 3*Log[(u + w)/w]*Log[(v + w)/w]*
    PolyLog[2, -((u + w)/v)] + 3*Log[(v + w)/w]^2*PolyLog[2, -((u + w)/v)] + 
   6*Log[(u + w)/w]*Log[(u + v + w)/v]*PolyLog[2, -((u + w)/v)] + 
   2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, -((u + w)/v)] - 
   6*Log[(u + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, -((u + w)/v)] + 
   3*PolyLog[2, -((u + w)/v)]^2 + (2*Pi^2*PolyLog[2, (v + w)/v])/3 + 
   Log[v]^2*PolyLog[2, (v + w)/v] - Log[v]*Log[w]*PolyLog[2, (v + w)/v] - 
   (Log[w]^2*PolyLog[2, (v + w)/v])/2 - (6*I)*Pi*Log[v/(v + w)]*
    PolyLog[2, (v + w)/v] + 2*Log[v]*Log[(v + w)/w]*PolyLog[2, (v + w)/v] - 
   4*Log[w]*Log[(v + w)/w]*PolyLog[2, (v + w)/v] - 
   2*Log[(v + w)/w]^2*PolyLog[2, (v + w)/v] - 
   3*Log[v]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/v] + 
   3*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/v] - 
   3*Log[(u + v + w)/(v + w)]^2*PolyLog[2, (v + w)/v] - 
   (3*PolyLog[2, (v + w)/v]^2)/2 + 2*Log[v]*Log[(v + w)/w]*
    PolyLog[2, (v + w)/w] + 2*Log[w]*Log[(v + w)/w]*PolyLog[2, (v + w)/w] - 
   2*Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, (v + w)/w] + 
   4*Log[(v + w)/w]^2*PolyLog[2, (v + w)/w] + 
   6*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/w] + 
   PolyLog[2, -(v/w)]*(Pi^2/3 + 2*Log[v]^2 - 2*Log[v]*Log[w] + Log[w]^2/2 - 
     Log[v]*Log[(u + w)/w] - Log[w]*Log[(u + w)/w] + 2*Log[(u + w)/w]^2 + 
     (6*I)*Pi*Log[v/(v + w)] + 3*Log[v]*Log[(v + w)/w] - 
     3*Log[(u + w)/w]*Log[(v + w)/w] + 3*Log[(v + w)/w]^2 - 
     6*Log[(u + w)/w]*Log[(u + v + w)/v] + 
     3*Log[v]*Log[(u + v + w)/(v + w)] - 3*Log[-((u + w)/v)]*
      Log[(u + v + w)/(v + w)] + 6*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
     3*Log[(u + v + w)/(v + w)]^2 + 6*PolyLog[2, -(w/v)] - 
     6*PolyLog[2, -((u + w)/v)] + 3*PolyLog[2, (v + w)/v] - 
     3*PolyLog[2, (u + v + w)/v]) - (2*Pi^2*PolyLog[2, (u + v + w)/v])/3 - 
   Log[v]^2*PolyLog[2, (u + v + w)/v] + Log[v]*Log[w]*
    PolyLog[2, (u + v + w)/v] + (Log[w]^2*PolyLog[2, (u + v + w)/v])/2 + 
   (6*I)*Pi*Log[v/(v + w)]*PolyLog[2, (u + v + w)/v] - 
   2*Log[v]*Log[(v + w)/w]*PolyLog[2, (u + v + w)/v] + 
   4*Log[w]*Log[(v + w)/w]*PolyLog[2, (u + v + w)/v] + 
   2*Log[(v + w)/w]^2*PolyLog[2, (u + v + w)/v] + 
   Log[v]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/v] - 
   2*Log[w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/v] - 
   Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/v] - 
   2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/v] - 
   Log[(u + v + w)/(v + w)]^2*PolyLog[2, (u + v + w)/v] + 
   3*PolyLog[2, (v + w)/v]*PolyLog[2, (u + v + w)/v] - 
   (3*PolyLog[2, (u + v + w)/v]^2)/2 - 4*Log[v]*PolyLog[3, -(v/w)] + 
   2*Log[w]*PolyLog[3, -(v/w)] - 2*Log[(u + w)/w]*PolyLog[3, -(v/w)] + 
   2*Log[(v + w)/w]*PolyLog[3, -(v/w)] + 2*Log[v]*PolyLog[3, -(w/v)] - 
   4*Log[w]*PolyLog[3, -(w/v)] + 4*Log[(u + w)/w]*PolyLog[3, -(w/v)] - 
   4*Log[(v + w)/w]*PolyLog[3, -(w/v)] - 6*Log[(u + v + w)/(v + w)]*
    PolyLog[3, -(w/v)] - 2*Log[v]*PolyLog[3, -((u + w)/v)] + 
   4*Log[w]*PolyLog[3, -((u + w)/v)] + 4*Log[(v + w)/w]*
    PolyLog[3, -((u + w)/v)] + 4*Log[(u + v + w)/(v + w)]*
    PolyLog[3, -((u + w)/v)] - (4*I)*Pi*PolyLog[3, (v + w)/v] - 
   2*Log[v]*PolyLog[3, (v + w)/v] - 2*Log[w]*PolyLog[3, (v + w)/v] - 
   2*Log[-(w/v)]*PolyLog[3, (v + w)/v] + 2*Log[-((u + w)/v)]*
    PolyLog[3, (v + w)/v] - 2*Log[(v + w)/w]*PolyLog[3, (v + w)/v] - 
   6*Log[(u + v + w)/(v + w)]*PolyLog[3, (v + w)/v] - 
   2*Log[v]*PolyLog[3, (v + w)/w] - 2*Log[w]*PolyLog[3, (v + w)/w] + 
   2*Log[(u + w)/w]*PolyLog[3, (v + w)/w] - 2*Log[(v + w)/w]*
    PolyLog[3, (v + w)/w] - 6*Log[(u + v + w)/(v + w)]*
    PolyLog[3, (v + w)/w] + 2*Log[v]*PolyLog[3, (u + v + w)/v] + 
   2*Log[w]*PolyLog[3, (u + v + w)/v] + 2*Log[(v + w)/w]*
    PolyLog[3, (u + v + w)/v] + 2*Log[(u + v + w)/(v + w)]*
    PolyLog[3, (u + v + w)/v] + 4*PolyLog[4, -(v/w)] + 4*PolyLog[4, -(w/v)] - 
   2*PolyLog[4, -(v/(u + w))] - 4*PolyLog[4, -((u + w)/v)] - 
   2*PolyLog[4, v/(v + w)] - 2*PolyLog[4, w/(v + w)] - 
   2*PolyLog[4, (v + w)/v] - 2*PolyLog[4, (v + w)/w] + 
   2*PolyLog[4, (u + v + w)/v] - 2*PolyLog[4, (u + v + w)/(u + w)] + 
   (4*I)*Pi*Zeta[3] + 2*Log[v]*Zeta[3] - (20*Log[w]*Zeta[3])/3 + 
   2*Log[-(w/v)]*Zeta[3] - 2*Log[-((u + w)/v)]*Zeta[3] - 
   (20*Log[(v + w)/w]*Zeta[3])/3 - (8*Log[(u + v + w)/(v + w)]*Zeta[3])/3, 
  (-11*Pi^4)/45 - (Pi^2*Log[v]^2)/2 + (Pi^2*Log[v]*Log[w])/3 + 
   (2*Log[v]^3*Log[w])/3 - (Log[v]^2*Log[w]^2)/2 + (Log[v]*Log[w]^3)/6 - 
   Log[w]^4/3 + (Pi^2*Log[-(w/v)]^2)/3 - Log[-(w/v)]^4/3 - 
   (Pi^2*Log[-((u + w)/v)]^2)/3 + Log[-((u + w)/v)]^4/3 + 
   (2*Pi^2*Log[v]*Log[(u + w)/w])/3 + (4*Log[v]^3*Log[(u + w)/w])/3 - 
   2*Log[v]^2*Log[w]*Log[(u + w)/w] + Log[v]*Log[w]^2*Log[(u + w)/w] - 
   (Log[w]^3*Log[(u + w)/w])/3 - (2*Pi^2*Log[(u + w)/w]^2)/3 - 
   2*Log[v]^2*Log[(u + w)/w]^2 + 2*Log[v]*Log[w]*Log[(u + w)/w]^2 + 
   (4*Log[v]*Log[(u + w)/w]^3)/3 - (4*Log[w]*Log[(u + w)/w]^3)/3 - 
   ((4*I)/3)*Pi^3*Log[v/(v + w)] - (4*I)*Pi*Log[v]^2*Log[v/(v + w)] + 
   (4*I)*Pi*Log[v]*Log[w]*Log[v/(v + w)] + (2*I)*Pi*Log[w]^2*Log[v/(v + w)] - 
   8*Pi^2*Log[v/(v + w)]^2 - (4*I)*Pi*Log[v]*Log[v/(v + w)]^2 + 
   (2*I)*Pi*Log[w]*Log[v/(v + w)]^2 + (4*I)*Pi*Log[-((u + w)/v)]*
    Log[v/(v + w)]^2 + ((8*I)/3)*Pi*Log[v/(v + w)]^3 + 
   (2*Log[-(w/v)]^3*Log[-((v + w)/v)])/3 - (Pi^2*Log[v]*Log[(v + w)/w])/3 - 
   (2*Log[v]^3*Log[(v + w)/w])/3 + Log[v]^2*Log[w]*Log[(v + w)/w] - 
   (Log[v]*Log[w]^2*Log[(v + w)/w])/2 - Log[w]^3*Log[(v + w)/w] + 
   (4*Pi^2*Log[(u + w)/w]*Log[(v + w)/w])/3 + 2*Log[v]^2*Log[(u + w)/w]*
    Log[(v + w)/w] - 2*Log[v]*Log[w]*Log[(u + w)/w]*Log[(v + w)/w] - 
   Log[w]^2*Log[(u + w)/w]*Log[(v + w)/w] - 2*Log[v]*Log[(u + w)/w]^2*
    Log[(v + w)/w] + 4*Log[w]*Log[(u + w)/w]^2*Log[(v + w)/w] - 
   (4*Log[(u + w)/w]^3*Log[(v + w)/w])/3 - (8*I)*Pi*Log[v]*Log[v/(v + w)]*
    Log[(v + w)/w] + (16*I)*Pi*Log[w]*Log[v/(v + w)]*Log[(v + w)/w] + 
   (2*I)*Pi*Log[v/(v + w)]^2*Log[(v + w)/w] - (5*Pi^2*Log[(v + w)/w]^2)/6 - 
   Log[v]^2*Log[(v + w)/w]^2 - 2*Log[v]*Log[-(v/w)]*Log[(v + w)/w]^2 + 
   Log[v]*Log[w]*Log[(v + w)/w]^2 + Log[-(v/w)]*Log[w]*Log[(v + w)/w]^2 - 
   (3*Log[w]^2*Log[(v + w)/w]^2)/2 + 2*Log[v]*Log[(u + w)/w]*
    Log[(v + w)/w]^2 + 2*Log[-(v/w)]*Log[(u + w)/w]*Log[(v + w)/w]^2 - 
   4*Log[w]*Log[(u + w)/w]*Log[(v + w)/w]^2 + 2*Log[(u + w)/w]^2*
    Log[(v + w)/w]^2 + (8*I)*Pi*Log[v/(v + w)]*Log[(v + w)/w]^2 - 
   (2*Log[v]*Log[(v + w)/w]^3)/3 - (5*Log[-(v/w)]*Log[(v + w)/w]^3)/3 - 
   (2*Log[v/w]*Log[(v + w)/w]^3)/3 - (4*Log[(u + w)/w]*Log[(v + w)/w]^3)/3 + 
   Log[(v + w)/w]^4/3 - (2*Log[-((u + w)/v)]^3*Log[-((u + v + w)/v)])/3 + 
   Pi^2*Log[(u + w)/w]*Log[(u + v + w)/v] + 3*Log[v]^2*Log[(u + w)/w]*
    Log[(u + v + w)/v] - 3*Log[v]*Log[w]*Log[(u + w)/w]*Log[(u + v + w)/v] - 
   Log[v]*Log[(u + w)/w]^2*Log[(u + v + w)/v] - Log[w]*Log[(u + w)/w]^2*
    Log[(u + v + w)/v] + (4*Log[(u + w)/w]^3*Log[(u + v + w)/v])/3 + 
   3*Log[v]*Log[(u + w)/w]*Log[(v + w)/w]*Log[(u + v + w)/v] - 
   6*Log[w]*Log[(u + w)/w]*Log[(v + w)/w]*Log[(u + v + w)/v] - 
   Log[(u + w)/w]^2*Log[(v + w)/w]*Log[(u + v + w)/v] - 
   3*Log[(u + w)/w]*Log[(v + w)/w]^2*Log[(u + v + w)/v] - 
   3*Log[(u + w)/w]^2*Log[(u + v + w)/v]^2 - 
   (Pi^2*Log[v]*Log[(u + v + w)/(v + w)])/3 - 
   (2*Log[v]^3*Log[(u + v + w)/(v + w)])/3 + 
   Log[v]^2*Log[w]*Log[(u + v + w)/(v + w)] - 
   (Log[v]*Log[w]^2*Log[(u + v + w)/(v + w)])/2 - 
   Log[w]^3*Log[(u + v + w)/(v + w)] + 
   (4*Pi^2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)])/3 + 
   2*Log[v]^2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)] - 
   2*Log[v]*Log[w]*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)] - 
   Log[w]^2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)] - 
   2*Log[v]*Log[(u + w)/w]^2*Log[(u + v + w)/(v + w)] + 
   4*Log[w]*Log[(u + w)/w]^2*Log[(u + v + w)/(v + w)] - 
   (4*Log[(u + w)/w]^3*Log[(u + v + w)/(v + w)])/3 + 
   (6*I)*Pi*Log[v]*Log[v/(v + w)]*Log[(u + v + w)/(v + w)] - 
   (12*I)*Pi*Log[-((u + w)/v)]*Log[v/(v + w)]*Log[(u + v + w)/(v + w)] - 
   (6*I)*Pi*Log[v/(v + w)]^2*Log[(u + v + w)/(v + w)] - 
   Pi^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   2*Log[v]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
   2*Log[v]*Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   3*Log[w]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
   4*Log[v]*Log[-((u + w)/v)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   8*Log[w]*Log[-((u + w)/v)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
   4*Log[(u + w)/w]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   2*Log[v]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] - 
   3*Log[-(v/w)]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] - 
   4*Log[-((u + w)/v)]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] - 
   2*Log[-((u + w)/v)]^2*Log[(u + v + w)/v]*Log[(u + v + w)/(v + w)] + 
   3*Log[(u + w)/w]^2*Log[(u + v + w)/v]*Log[(u + v + w)/(v + w)] - 
   (Pi^2*Log[(u + v + w)/(v + w)]^2)/2 - 
   Log[v]^2*Log[(u + v + w)/(v + w)]^2 + Log[v]*Log[w]*
    Log[(u + v + w)/(v + w)]^2 - (3*Log[w]^2*Log[(u + v + w)/(v + w)]^2)/2 - 
   Log[v]*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^2 - 
   Log[w]*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^2 + 
   2*Log[-((u + w)/v)]^2*Log[(u + v + w)/(v + w)]^2 + 
   3*Log[v]*Log[(u + w)/w]*Log[(u + v + w)/(v + w)]^2 - 
   3*Log[w]*Log[(u + w)/w]*Log[(u + v + w)/(v + w)]^2 + 
   (6*I)*Pi*Log[v/(v + w)]*Log[(u + v + w)/(v + w)]^2 - 
   2*Log[v]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2 - 
   Log[-((u + w)/v)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2 - 
   3*Log[(u + w)/w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2 - 
   (2*Log[v]*Log[(u + v + w)/(v + w)]^3)/3 - 
   (4*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^3)/3 - 
   3*PolyLog[2, -(w/v)]^2 + Pi^2*PolyLog[2, -((u + w)/v)] + 
   3*Log[v]^2*PolyLog[2, -((u + w)/v)] - 3*Log[v]*Log[w]*
    PolyLog[2, -((u + w)/v)] + 3*Log[v]*Log[(v + w)/w]*
    PolyLog[2, -((u + w)/v)] - 6*Log[w]*Log[(v + w)/w]*
    PolyLog[2, -((u + w)/v)] - 3*Log[(v + w)/w]^2*PolyLog[2, -((u + w)/v)] - 
   6*Log[(u + w)/w]*Log[(u + v + w)/v]*PolyLog[2, -((u + w)/v)] - 
   4*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, -((u + w)/v)] + 
   6*Log[(u + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, -((u + w)/v)] - 
   3*PolyLog[2, -((u + w)/v)]^2 + PolyLog[2, -(w/v)]*
    (-Pi^2 - 3*Log[v]^2 + 2*Log[w]*Log[(u + w)/w] - 4*Log[(u + w)/w]^2 + 
     Log[v]*(3*Log[w] + 2*Log[(u + w)/w] - 3*Log[(v + w)/w]) + 
     6*Log[w]*Log[(v + w)/w] + 2*Log[(u + w)/w]*Log[(v + w)/w] + 
     3*Log[(v + w)/w]^2 + 6*Log[(u + w)/w]*Log[(u + v + w)/v] + 
     6*PolyLog[2, -((u + w)/v)]) - (4*Pi^2*PolyLog[2, (v + w)/v])/3 - 
   2*Log[v]^2*PolyLog[2, (v + w)/v] + 2*Log[v]*Log[w]*PolyLog[2, (v + w)/v] + 
   Log[w]^2*PolyLog[2, (v + w)/v] + (12*I)*Pi*Log[v/(v + w)]*
    PolyLog[2, (v + w)/v] - 4*Log[v]*Log[(v + w)/w]*PolyLog[2, (v + w)/v] + 
   8*Log[w]*Log[(v + w)/w]*PolyLog[2, (v + w)/v] + 
   4*Log[(v + w)/w]^2*PolyLog[2, (v + w)/v] + 
   3*Log[v]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/v] - 
   6*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/v] + 
   3*Log[(u + v + w)/(v + w)]^2*PolyLog[2, (v + w)/v] + 
   3*PolyLog[2, (v + w)/v]^2 - 4*Log[v]*Log[(v + w)/w]*
    PolyLog[2, (v + w)/w] + 2*Log[w]*Log[(v + w)/w]*PolyLog[2, (v + w)/w] + 
   4*Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, (v + w)/w] - 
   2*Log[(v + w)/w]^2*PolyLog[2, (v + w)/w] - 
   6*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/w] + 
   (4*Pi^2*PolyLog[2, (u + v + w)/v])/3 + 
   2*Log[v]^2*PolyLog[2, (u + v + w)/v] - 2*Log[v]*Log[w]*
    PolyLog[2, (u + v + w)/v] - Log[w]^2*PolyLog[2, (u + v + w)/v] - 
   (12*I)*Pi*Log[v/(v + w)]*PolyLog[2, (u + v + w)/v] + 
   4*Log[v]*Log[(v + w)/w]*PolyLog[2, (u + v + w)/v] - 
   8*Log[w]*Log[(v + w)/w]*PolyLog[2, (u + v + w)/v] - 
   4*Log[(v + w)/w]^2*PolyLog[2, (u + v + w)/v] + 
   Log[v]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/v] - 
   2*Log[w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/v] + 
   2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/v] - 
   2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/v] - 
   Log[(u + v + w)/(v + w)]^2*PolyLog[2, (u + v + w)/v] - 
   6*PolyLog[2, (v + w)/v]*PolyLog[2, (u + v + w)/v] + 
   3*PolyLog[2, (u + v + w)/v]^2 + PolyLog[2, -(v/w)]*
    (Pi^2/3 - Log[v]^2 + Log[v]*Log[w] - Log[w]^2 + 2*Log[v]*Log[(u + w)/w] + 
     2*Log[w]*Log[(u + w)/w] - 4*Log[(u + w)/w]^2 - 
     (12*I)*Pi*Log[v/(v + w)] - 3*Log[v]*Log[(v + w)/w] + 
     6*Log[(u + w)/w]*Log[(v + w)/w] - 3*Log[(v + w)/w]^2 + 
     6*Log[(u + w)/w]*Log[(u + v + w)/v] - 
     3*Log[v]*Log[(u + v + w)/(v + w)] + 6*Log[-((u + w)/v)]*
      Log[(u + v + w)/(v + w)] - 6*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
     3*Log[(u + v + w)/(v + w)]^2 - 6*PolyLog[2, -(w/v)] + 
     6*PolyLog[2, -((u + w)/v)] - 6*PolyLog[2, (v + w)/v] + 
     6*PolyLog[2, (u + v + w)/v]) + 2*Log[v]*PolyLog[3, -(v/w)] - 
   4*Log[w]*PolyLog[3, -(v/w)] + 4*Log[(u + w)/w]*PolyLog[3, -(v/w)] - 
   4*Log[(v + w)/w]*PolyLog[3, -(v/w)] + 2*Log[v]*PolyLog[3, -(w/v)] + 
   2*Log[w]*PolyLog[3, -(w/v)] - 8*Log[(u + w)/w]*PolyLog[3, -(w/v)] + 
   2*Log[(v + w)/w]*PolyLog[3, -(w/v)] + 6*Log[(u + v + w)/(v + w)]*
    PolyLog[3, -(w/v)] - 2*Log[v]*PolyLog[3, -((u + w)/v)] - 
   2*Log[w]*PolyLog[3, -((u + w)/v)] - 2*Log[(v + w)/w]*
    PolyLog[3, -((u + w)/v)] - 2*Log[(u + v + w)/(v + w)]*
    PolyLog[3, -((u + w)/v)] + (8*I)*Pi*PolyLog[3, (v + w)/v] + 
   4*Log[v]*PolyLog[3, (v + w)/v] - 2*Log[w]*PolyLog[3, (v + w)/v] + 
   4*Log[-(w/v)]*PolyLog[3, (v + w)/v] - 4*Log[-((u + w)/v)]*
    PolyLog[3, (v + w)/v] - 2*Log[(v + w)/w]*PolyLog[3, (v + w)/v] + 
   6*Log[(u + v + w)/(v + w)]*PolyLog[3, (v + w)/v] + 
   4*Log[v]*PolyLog[3, (v + w)/w] - 2*Log[w]*PolyLog[3, (v + w)/w] - 
   4*Log[(u + w)/w]*PolyLog[3, (v + w)/w] - 2*Log[(v + w)/w]*
    PolyLog[3, (v + w)/w] + 6*Log[(u + v + w)/(v + w)]*
    PolyLog[3, (v + w)/w] - 4*Log[v]*PolyLog[3, (u + v + w)/v] + 
   2*Log[w]*PolyLog[3, (u + v + w)/v] + 2*Log[(v + w)/w]*
    PolyLog[3, (u + v + w)/v] + 2*Log[(u + v + w)/(v + w)]*
    PolyLog[3, (u + v + w)/v] - 8*PolyLog[4, -(v/w)] - 8*PolyLog[4, -(w/v)] + 
   4*PolyLog[4, -(v/(u + w))] + 8*PolyLog[4, -((u + w)/v)] + 
   4*PolyLog[4, v/(v + w)] + 4*PolyLog[4, w/(v + w)] + 
   4*PolyLog[4, (v + w)/v] + 4*PolyLog[4, (v + w)/w] - 
   4*PolyLog[4, (u + v + w)/v] + 4*PolyLog[4, (u + v + w)/(u + w)] - 
   (8*I)*Pi*Zeta[3] + 2*Log[v]*Zeta[3] - 2*Log[w]*Zeta[3] - 
   4*Log[-(w/v)]*Zeta[3] + 4*Log[-((u + w)/v)]*Zeta[3] - 
   2*Log[(v + w)/w]*Zeta[3] - 10*Log[(u + v + w)/(v + w)]*Zeta[3], 
  (-7*(7*Pi^4 - 5*Log[w]^4 - 5*Log[(v + w)/w]^4 - 20*Log[(v + w)/w]^3*
      Log[(u + v + w)/(v + w)] + 10*Pi^2*Log[(u + v + w)/(v + w)]^2 - 
     5*Log[(u + v + w)/(v + w)]^4 - 20*Log[w]^3*(Log[(v + w)/w] + 
       Log[(u + v + w)/(v + w)]) + 10*Log[(v + w)/w]^2*
      (Pi^2 - 3*Log[(u + v + w)/(v + w)]^2) + 
     10*Log[w]^2*(Pi^2 - 3*Log[(v + w)/w]^2 - 6*Log[(v + w)/w]*
        Log[(u + v + w)/(v + w)] - 3*Log[(u + v + w)/(v + w)]^2) + 
     20*Log[(v + w)/w]*(Pi^2*Log[(u + v + w)/(v + w)] - 
       Log[(u + v + w)/(v + w)]^3 - 28*Zeta[3]) + 
     20*Log[w]*(-Log[(v + w)/w]^3 + Pi^2*Log[(u + v + w)/(v + w)] - 
       3*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] - Log[(u + v + w)/(v + w)]^
        3 + Log[(v + w)/w]*(Pi^2 - 3*Log[(u + v + w)/(v + w)]^2) - 
       28*Zeta[3]) - 560*Log[(u + v + w)/(v + w)]*Zeta[3]))/3000, 
  (8*Pi^4 + 5*Pi^2*Log[w]^2 + 10*Pi^2*Log[w]*Log[(v + w)/w] + 
    5*Pi^2*Log[(v + w)/w]^2 - 20*Pi^2*Log[w]*Log[(u + v + w)/(v + w)] + 
    30*Log[u]*Log[w]^2*Log[(u + v + w)/(v + w)] - 
    30*Log[w]^3*Log[(u + v + w)/(v + w)] - 20*Pi^2*Log[(v + w)/w]*
     Log[(u + v + w)/(v + w)] + 60*Log[u]*Log[w]*Log[(v + w)/w]*
     Log[(u + v + w)/(v + w)] - 90*Log[w]^2*Log[(v + w)/w]*
     Log[(u + v + w)/(v + w)] + 30*Log[u]*Log[(v + w)/w]^2*
     Log[(u + v + w)/(v + w)] - 90*Log[w]*Log[(v + w)/w]^2*
     Log[(u + v + w)/(v + w)] - 30*Log[(v + w)/w]^3*
     Log[(u + v + w)/(v + w)] + 5*Pi^2*Log[(u + v + w)/(v + w)]^2 - 
    30*Log[u]*Log[w]*Log[(u + v + w)/(v + w)]^2 + 
    15*Log[w]^2*Log[(u + v + w)/(v + w)]^2 - 90*Log[w]*Log[-(u/(v + w))]*
     Log[(u + v + w)/(v + w)]^2 - 30*Log[u]*Log[(v + w)/w]*
     Log[(u + v + w)/(v + w)]^2 + 30*Log[w]*Log[(v + w)/w]*
     Log[(u + v + w)/(v + w)]^2 - 90*Log[-(u/(v + w))]*Log[(v + w)/w]*
     Log[(u + v + w)/(v + w)]^2 + 15*Log[(v + w)/w]^2*
     Log[(u + v + w)/(v + w)]^2 + 30*Log[-(u/(v + w))]*
     Log[(u + v + w)/(v + w)]^3 + 30*(Log[w]^2 + Log[(v + w)/w]^2 + 
      2*Log[w]*(Log[(v + w)/w] - 2*Log[(u + v + w)/(v + w)]) - 
      4*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + Log[(u + v + w)/(v + w)]^2)*
     PolyLog[2, -(u/(v + w))] - 180*(Log[w] + Log[(v + w)/w])*
     Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/(v + w)] + 
    180*Log[w]*PolyLog[3, (u + v + w)/(v + w)] + 
    180*Log[(v + w)/w]*PolyLog[3, (u + v + w)/(v + w)] + 
    180*Log[(u + v + w)/(v + w)]*PolyLog[3, (u + v + w)/(v + w)] - 
    360*PolyLog[4, (u + v + w)/(v + w)])/60, Pi^4/5 + (Pi^2*Log[v]^2)/12 - 
   (Pi^2*Log[v]*Log[w])/6 + (Pi^2*Log[w]^2)/12 + 
   (3*I)*Pi*Log[v]*Log[v/(v + w)]^2 - (3*I)*Pi*Log[w]*Log[v/(v + w)]^2 - 
   (2*I)*Pi*Log[v/(v + w)]^3 - (Pi^2*Log[v]*Log[(v + w)/w])/6 + 
   (Pi^2*Log[w]*Log[(v + w)/w])/6 - (3*I)*Pi*Log[v/(v + w)]^2*
    Log[(v + w)/w] + (7*Pi^2*Log[(v + w)/w]^2)/12 + 
   (Log[v]^2*Log[(v + w)/w]^2)/4 + (3*Log[v]*Log[-(v/w)]*Log[(v + w)/w]^2)/
    2 - (Log[v]*Log[w]*Log[(v + w)/w]^2)/2 - 
   (3*Log[-(v/w)]*Log[w]*Log[(v + w)/w]^2)/2 + (Log[w]^2*Log[(v + w)/w]^2)/
    4 + (Log[-(v/w)]*Log[(v + w)/w]^3)/2 + Log[v/w]*Log[(v + w)/w]^3 - 
   Log[(v + w)/w]^4/2 - (Log[v]^2*Log[(u + w)/w]*Log[(u + v + w)/v])/2 + 
   Log[v]*Log[w]*Log[(u + w)/w]*Log[(u + v + w)/v] - 
   (Log[w]^2*Log[(u + w)/w]*Log[(u + v + w)/v])/2 + 
   Log[v]*Log[(u + w)/w]*Log[(v + w)/w]*Log[(u + v + w)/v] - 
   Log[w]*Log[(u + w)/w]*Log[(v + w)/w]*Log[(u + v + w)/v] - 
   (Log[(u + w)/w]*Log[(v + w)/w]^2*Log[(u + v + w)/v])/2 - 
   (Pi^2*Log[v]*Log[(u + v + w)/(v + w)])/6 + 
   (Pi^2*Log[w]*Log[(u + v + w)/(v + w)])/6 - (4*I)*Pi*Log[v]*Log[v/(v + w)]*
    Log[(u + v + w)/(v + w)] + (4*I)*Pi*Log[w]*Log[v/(v + w)]*
    Log[(u + v + w)/(v + w)] + (3*I)*Pi*Log[v/(v + w)]^2*
    Log[(u + v + w)/(v + w)] + (Pi^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)])/
    6 + (Log[v]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)])/2 - 
   Log[v]*Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
   (Log[w]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)])/2 + 
   (4*I)*Pi*Log[v/(v + w)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
   (3*Log[-(v/w)]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)])/2 + 
   (Pi^2*Log[(u + v + w)/(v + w)]^2)/12 + 
   (Log[v]^2*Log[(u + v + w)/(v + w)]^2)/4 - 
   (Log[v]*Log[w]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[w]^2*Log[(u + v + w)/(v + w)]^2)/4 + 
   (Log[v]*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^2)/2 - 
   (Log[w]*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^2)/2 - 
   (Log[v]*Log[(u + w)/w]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[w]*Log[(u + w)/w]*Log[(u + v + w)/(v + w)]^2)/2 - 
   I*Pi*Log[v/(v + w)]*Log[(u + v + w)/(v + w)]^2 - 
   (Log[-((u + w)/v)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[(u + w)/w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2)/2 + 
   ((Log[v]^2 + Log[w]^2 - 4*Log[w]*(Log[(v + w)/w] + 
        Log[(u + v + w)/(v + w)]) + 
      (Log[(v + w)/w] + Log[(u + v + w)/(v + w)])^2 + 
      Log[v]*(-2*Log[w] + 4*(Log[(v + w)/w] + Log[(u + v + w)/(v + w)])))*
     PolyLog[2, -(v/w)])/2 + ((-Log[v] + Log[w] + Log[(v + w)/w])^2*
     PolyLog[2, -(w/v)])/2 - (Log[v]^2*PolyLog[2, -((u + w)/v)])/2 + 
   Log[v]*Log[w]*PolyLog[2, -((u + w)/v)] - 
   (Log[w]^2*PolyLog[2, -((u + w)/v)])/2 + Log[v]*Log[(v + w)/w]*
    PolyLog[2, -((u + w)/v)] - Log[w]*Log[(v + w)/w]*
    PolyLog[2, -((u + w)/v)] - (Log[(v + w)/w]^2*PolyLog[2, -((u + w)/v)])/
    2 - 2*Log[v]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/v] + 
   2*Log[w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/v] + 
   2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/v] - 
   (Log[(u + v + w)/(v + w)]^2*PolyLog[2, (v + w)/v])/2 + 
   3*Log[v]*Log[(v + w)/w]*PolyLog[2, (v + w)/w] - 
   3*Log[w]*Log[(v + w)/w]*PolyLog[2, (v + w)/w] + 
   3*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/w] - 
   Log[v]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/v] + 
   Log[w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/v] + 
   Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/v] + 
   (Log[(u + v + w)/(v + w)]^2*PolyLog[2, (u + v + w)/v])/2 - 
   3*Log[v]*PolyLog[3, -(v/w)] + 3*Log[w]*PolyLog[3, -(v/w)] + 
   3*Log[(v + w)/w]*PolyLog[3, -(v/w)] - 3*Log[(u + v + w)/(v + w)]*
    PolyLog[3, -(v/w)] - 3*Log[v]*PolyLog[3, (v + w)/v] + 
   3*Log[w]*PolyLog[3, (v + w)/v] + 3*Log[(v + w)/w]*PolyLog[3, (v + w)/v] - 
   3*Log[(u + v + w)/(v + w)]*PolyLog[3, (v + w)/v] - 
   3*Log[v]*PolyLog[3, (v + w)/w] + 3*Log[w]*PolyLog[3, (v + w)/w] + 
   3*Log[(v + w)/w]*PolyLog[3, (v + w)/w] - 3*Log[(u + v + w)/(v + w)]*
    PolyLog[3, (v + w)/w] + 3*Log[v]*PolyLog[3, (u + v + w)/v] - 
   3*Log[w]*PolyLog[3, (u + v + w)/v] - 3*Log[(v + w)/w]*
    PolyLog[3, (u + v + w)/v] - 3*Log[(u + v + w)/(v + w)]*
    PolyLog[3, (u + v + w)/v] - 6*PolyLog[4, v/(v + w)] - 
   6*PolyLog[4, w/(v + w)] - 6*PolyLog[4, (v + w)/v] - 
   6*PolyLog[4, (v + w)/w] + 6*PolyLog[4, (u + v + w)/v] + 
   6*Log[(u + v + w)/(v + w)]*Zeta[3], 
  -1/180*Pi^4 + (Pi^2*Log[v]*Log[-(v/(u + v))])/3 + 
   (Log[v]*Log[-(v/(u + v))]^3)/3 + (Pi^2*Log[v]*Log[(v*(v - w))/w^2])/3 + 
   (Log[v]*Log[(v*(v - w))/w^2]^3)/3 + (Pi^2*Log[-(v/u)]*Log[-(v/w)])/3 + 
   (Log[-(v/u)]^3*Log[-(v/w)])/3 - Log[-(v/u)]*Log[(u + v)/v]^2*Log[-(v/w)] - 
   I*Pi*Log[1 - v^2/w^2]^2*Log[-(v/w)] + (Pi^2*Log[-(v/w)]^2)/3 - 
   Log[-(v/w)]^4/3 + (Pi^2*Log[(u + v)/v]*Log[v/w])/6 + 
   (Log[(u + v)/v]*Log[v/w]^3)/6 + I*Pi*Log[1 - v^2/w^2]^2*
    Log[-((u + v)/w)] - (Pi^2*Log[-(v/(u + v))]*Log[w])/3 - 
   (Log[-(v/(u + v))]^3*Log[w])/3 - (Pi^2*Log[(v*(v - w))/w^2]*Log[w])/3 - 
   (Log[(v*(v - w))/w^2]^3*Log[w])/3 + (Pi^2*Log[v]*Log[-(w/u)])/3 - 
   (Pi^2*Log[-(v/w)]*Log[-(w/u)])/6 - (Pi^2*Log[w]*Log[-(w/u)])/3 + 
   (Log[v]*Log[-(w/u)]^3)/3 - (Log[-(v/w)]*Log[-(w/u)]^3)/6 - 
   (Log[w]*Log[-(w/u)]^3)/3 + (Pi^2*Log[-(v/w)]*Log[-(w/v)])/3 + 
   (Log[-(v/w)]^3*Log[-(w/v)])/3 + (Log[(u + v)/v]*Log[v/(v - w)]*
     Log[-(w/v)]^2)/2 - (Pi^2*Log[v]*Log[-(w/(u + v))])/3 + 
   (Pi^2*Log[-(v/w)]*Log[-(w/(u + v))])/6 + (Pi^2*Log[w]*Log[-(w/(u + v))])/
    3 - (Log[v]*Log[-(w/(u + v))]^3)/3 + (Log[-(v/w)]*Log[-(w/(u + v))]^3)/
    6 + (Log[w]*Log[-(w/(u + v))]^3)/3 - 
   (Pi^2*Log[v]*Log[(v*(v - w))/(w*(u + w))])/3 + 
   (Pi^2*Log[w]*Log[(v*(v - w))/(w*(u + w))])/3 - 
   (Log[v]*Log[(v*(v - w))/(w*(u + w))]^3)/3 + 
   (Log[w]*Log[(v*(v - w))/(w*(u + w))]^3)/3 + 
   (Log[(u + v)/v]^2*Log[-(v/w)]*Log[(v*(u + w))/(u*(v - w))])/2 - 
   (Pi^2*Log[-(v/(u + w))]*Log[(u + w)/w])/6 - 
   (Log[-(v/(u + w))]^3*Log[(u + w)/w])/6 + Log[v]*Log[(v - w)/(u + v)]*
    Log[(u + w)/w]^2 + (Log[v]*Log[-(u/w)]*Log[(u + w)/w]^2)/2 - 
   (Log[(v - w)/(u + v)]*Log[-(v/w)]*Log[(u + w)/w]^2)/2 - 
   Log[(v - w)/(u + v)]*Log[w]*Log[(u + w)/w]^2 - 
   (Log[-(u/w)]*Log[w]*Log[(u + w)/w]^2)/2 - Log[v]*Log[-(w/u)]*
    Log[(u + w)/w]^2 + (Log[-(v/w)]*Log[-(w/u)]*Log[(u + w)/w]^2)/2 + 
   Log[w]*Log[-(w/u)]*Log[(u + w)/w]^2 - 
   (Log[(u + v)/v]*Log[-(v/w)]^2*Log[w/(-v + w)])/2 - 
   (Log[(u + v)/v]^2*Log[-(v/w)]*Log[(u + w)/(-v + w)])/2 - 
   Log[v]*Log[(u + w)/w]^2*Log[(u*(-v + w))/((u + v)*w)] + 
   (Log[-(v/w)]*Log[(u + w)/w]^2*Log[(u*(-v + w))/((u + v)*w)])/2 + 
   Log[w]*Log[(u + w)/w]^2*Log[(u*(-v + w))/((u + v)*w)] - 
   (Pi^2*Log[(u + v)/v]*Log[v/(v + w)])/3 - (Pi^2*Log[-(v/w)]*Log[v/(v + w)])/
    6 + Log[(u + v)/v]*Log[-(w/v)]^2*Log[v/(v + w)] + 
   (Log[-(v/w)]*Log[-(w/v)]^2*Log[v/(v + w)])/2 + 
   (3*I)*Pi*Log[u]*Log[v/(v + w)]^2 + (2*I)*Pi*Log[(u + v)/v]*
    Log[v/(v + w)]^2 + (4*I)*Pi*Log[-((u + v)/w)]*Log[v/(v + w)]^2 - 
   (2*I)*Pi*Log[-(u/(v + w))]*Log[v/(v + w)]^2 - 
   (Log[(u + v)/v]*Log[v/(v + w)]^3)/3 - (Log[-(v/w)]*Log[v/(v + w)]^3)/6 - 
   (Pi^2*Log[-(w/v)]*Log[-((u*v)/((u + v)*(v + w)))])/3 - 
   (Log[-(w/v)]*Log[-((u*v)/((u + v)*(v + w)))]^3)/3 + 
   (Pi^2*Log[-(v/w)]*Log[(u*v)/((u + v)*(v + w))])/6 + 
   (Log[-(v/w)]*Log[(u*v)/((u + v)*(v + w))]^3)/6 + 
   (Pi^2*Log[(u + v)/v]*Log[w/(v + w)])/3 - Log[(u + v)/v]*Log[-(v/w)]^2*
    Log[w/(v + w)] + (2*I)*Pi*Log[v/(v + w)]^2*Log[w/(v + w)] + 
   (Pi^2*Log[w/(v + w)]^2)/6 + (Log[(u + v)/v]*Log[w/(v + w)]^3)/3 + 
   (Log[-(v/(v + w))]*Log[w/(v + w)]^3)/3 - Log[w/(v + w)]^4/6 + 
   (Pi^2*Log[(u + w)/w]*Log[-((v*w)/((u + w)*(v + w)))])/6 + 
   (Log[(u + w)/w]*Log[-((v*w)/((u + w)*(v + w)))]^3)/6 + 
   (Pi^2*Log[(u + w)/w]*Log[(v*w)/((u + w)*(v + w))])/6 + 
   (Log[(u + w)/w]*Log[(v*w)/((u + w)*(v + w))]^3)/6 + 
   (Pi^2*Log[u]*Log[-((v + w)/u)])/2 - (Pi^2*Log[v]*Log[-((v + w)/u)])/3 + 
   (Pi^2*Log[(u + v)/v]*Log[-((v + w)/u)])/6 + (Log[u]*Log[-((v + w)/u)]^3)/
    2 - (Log[v]*Log[-((v + w)/u)]^3)/3 + (Log[(u + v)/v]*Log[-((v + w)/u)]^3)/
    6 - Log[(u + v)/v]*Log[-(w/v)]^2*Log[(v + w)/v] - 
   (Log[(u + v)/(v - w)]*Log[(u + w)/w]^2*Log[(v + w)/v])/2 + 
   (Pi^2*Log[(v + w)/v]^2)/12 - Log[v]*Log[v^2/w^2]*Log[(v + w)/v]^2 + 
   Log[v]*Log[-(v/w)]*Log[(v + w)/v]^2 + Log[v^2/w^2]*Log[w]*
    Log[(v + w)/v]^2 - Log[-(v/w)]*Log[w]*Log[(v + w)/v]^2 + 
   Log[v]*Log[-(w/v)]*Log[(v + w)/v]^2 + Log[v/(u + v)]*Log[-(w/v)]*
    Log[(v + w)/v]^2 - Log[-(v/w)]*Log[-(w/v)]*Log[(v + w)/v]^2 - 
   Log[w]*Log[-(w/v)]*Log[(v + w)/v]^2 - Log[-(w/v)]*Log[-(w/(u + v))]*
    Log[(v + w)/v]^2 - Log[v]*Log[w^2/v^2]*Log[(v + w)/v]^2 + 
   Log[w]*Log[w^2/v^2]*Log[(v + w)/v]^2 + (Log[w/v]*Log[(v + w)/v]^3)/6 - 
   Log[(v + w)/v]^4/12 - (Pi^2*Log[u]*Log[-((v + w)/(u + v))])/3 + 
   (Pi^2*Log[w]*Log[-((v + w)/(u + v))])/3 - 
   (Log[u]*Log[-((v + w)/(u + v))]^3)/3 + (Log[w]*Log[-((v + w)/(u + v))]^3)/
    3 + (2*Log[-(v/w)]^3*Log[-((v + w)/w)])/3 + (Pi^2*Log[u]*Log[(v + w)/w])/
    6 + (Pi^2*Log[v]*Log[(v + w)/w])/6 + (Log[u]^2*Log[v]*Log[(v + w)/w])/2 + 
   (Log[u]*Log[v]^2*Log[(v + w)/w])/2 - 
   (Pi^2*Log[-(v/(u + v))]*Log[(v + w)/w])/3 - 
   (Log[-(v/(u + v))]^3*Log[(v + w)/w])/3 + 
   (Pi^2*Log[(u + v)/v]*Log[(v + w)/w])/3 + 2*Log[u]*Log[v]*Log[(u + v)/v]*
    Log[(v + w)/w] - (Pi^2*Log[(v*(v - w))/w^2]*Log[(v + w)/w])/3 - 
   (Log[(v*(v - w))/w^2]^3*Log[(v + w)/w])/3 - (Pi^2*Log[w]*Log[(v + w)/w])/
    6 - (Log[u]^2*Log[w]*Log[(v + w)/w])/2 - Log[u]*Log[v]*Log[w]*
    Log[(v + w)/w] - (Log[v]^2*Log[w]*Log[(v + w)/w])/2 - 
   2*Log[u]*Log[(u + v)/v]*Log[w]*Log[(v + w)/w] - 
   2*Log[v]*Log[(u + v)/v]*Log[w]*Log[(v + w)/w] + 
   (Log[u]*Log[w]^2*Log[(v + w)/w])/2 + (Log[v]*Log[w]^2*Log[(v + w)/w])/2 + 
   2*Log[(u + v)/v]*Log[w]^2*Log[(v + w)/w] - 
   (Pi^2*Log[-(w/u)]*Log[(v + w)/w])/3 - (Log[-(w/u)]^3*Log[(v + w)/w])/3 + 
   (Pi^2*Log[-(w/(u + v))]*Log[(v + w)/w])/3 + 
   (Log[-(w/(u + v))]^3*Log[(v + w)/w])/3 + 
   (Pi^2*Log[(v*(v - w))/(w*(u + w))]*Log[(v + w)/w])/3 + 
   (Log[(v*(v - w))/(w*(u + w))]^3*Log[(v + w)/w])/3 - 
   Log[(v - w)/(u + v)]*Log[(u + w)/w]^2*Log[(v + w)/w] - 
   (Log[-(u/w)]*Log[(u + w)/w]^2*Log[(v + w)/w])/2 + 
   Log[-(w/u)]*Log[(u + w)/w]^2*Log[(v + w)/w] + 
   Log[(u + w)/w]^2*Log[(u*(-v + w))/((u + v)*w)]*Log[(v + w)/w] + 
   Log[v^2/w^2]*Log[(v + w)/v]^2*Log[(v + w)/w] - 
   Log[-(v/w)]*Log[(v + w)/v]^2*Log[(v + w)/w] - Log[-(w/v)]*Log[(v + w)/v]^2*
    Log[(v + w)/w] + Log[w^2/v^2]*Log[(v + w)/v]^2*Log[(v + w)/w] + 
   (Pi^2*Log[-((v + w)/(u + v))]*Log[(v + w)/w])/3 + 
   (Log[-((v + w)/(u + v))]^3*Log[(v + w)/w])/3 - (Pi^2*Log[(v + w)/w]^2)/2 - 
   (Log[u]^2*Log[(v + w)/w]^2)/4 - (Log[u]*Log[v]*Log[(v + w)/w]^2)/2 - 
   Log[u]*Log[(u + v)/v]*Log[(v + w)/w]^2 + 
   (Log[v]*Log[-(v/w)]*Log[(v + w)/w]^2)/2 + 3*Log[(u + v)/v]*Log[-(v/w)]*
    Log[(v + w)/w]^2 + (Log[u]*Log[w]*Log[(v + w)/w]^2)/2 + 
   (Log[v]*Log[w]*Log[(v + w)/w]^2)/2 + Log[(u + v)/v]*Log[w]*
    Log[(v + w)/w]^2 + Log[-(v/w)]*Log[w]*Log[(v + w)/w]^2 - 
   (Log[w]^2*Log[(v + w)/w]^2)/4 + (Log[u]*Log[(v + w)/w]^3)/6 + 
   (Log[v]*Log[(v + w)/w]^3)/6 + (Log[(u + v)/v]*Log[(v + w)/w]^3)/3 - 
   (5*Log[v/w]*Log[(v + w)/w]^3)/6 - (Log[w]*Log[(v + w)/w]^3)/6 + 
   (3*Log[(v + w)/w]^4)/8 + (Pi^2*Log[v]*Log[(v*(v + w))/(u*w)])/3 - 
   (Pi^2*Log[w]*Log[(v*(v + w))/(u*w)])/3 - 
   (Pi^2*Log[(v + w)/w]*Log[(v*(v + w))/(u*w)])/3 + 
   (Log[v]*Log[(v*(v + w))/(u*w)]^3)/3 - (Log[w]*Log[(v*(v + w))/(u*w)]^3)/
    3 - (Log[(v + w)/w]*Log[(v*(v + w))/(u*w)]^3)/3 - 
   (Pi^2*Log[v]*Log[-((w*(v + w))/(u*v))])/6 + 
   (Pi^2*Log[(u + v)/v]*Log[-((w*(v + w))/(u*v))])/6 + 
   (Pi^2*Log[w]*Log[-((w*(v + w))/(u*v))])/6 + 
   (Pi^2*Log[(v + w)/w]*Log[-((w*(v + w))/(u*v))])/6 - 
   (Log[v]*Log[-((w*(v + w))/(u*v))]^3)/6 + 
   (Log[(u + v)/v]*Log[-((w*(v + w))/(u*v))]^3)/6 + 
   (Log[w]*Log[-((w*(v + w))/(u*v))]^3)/6 + 
   (Log[(v + w)/w]*Log[-((w*(v + w))/(u*v))]^3)/6 - 
   (Pi^2*Log[u]*Log[(w*(v + w))/(u*v)])/6 - 
   (Pi^2*Log[(u + v)/v]*Log[(w*(v + w))/(u*v)])/6 - 
   (Log[u]*Log[(w*(v + w))/(u*v)]^3)/6 - 
   (Log[(u + v)/v]*Log[(w*(v + w))/(u*v)]^3)/6 + 
   (Log[(u + v)/(v - w)]*Log[(u + w)/w]^2*Log[u/(u + v + w)])/2 - 
   (Pi^2*Log[-(v/w)]*Log[-(v/(u + v + w))])/6 - 
   (Log[-(v/w)]*Log[-(v/(u + v + w))]^3)/6 - 
   (Log[v]*Log[(u + w)/w]^2*Log[v/(u + v + w)])/2 + 
   (Log[(u + v)/v]*Log[(u + w)/w]^2*Log[v/(u + v + w)])/2 + 
   (Log[w]*Log[(u + w)/w]^2*Log[v/(u + v + w)])/2 + 
   (Log[(u + w)/w]^2*Log[(v + w)/w]*Log[v/(u + v + w)])/2 + 
   (Log[v]*Log[(u + w)/w]^2*Log[-((u*v)/(w*(u + v + w)))])/2 - 
   (Log[(u + v)/v]*Log[(u + w)/w]^2*Log[-((u*v)/(w*(u + v + w)))])/2 - 
   (Log[w]*Log[(u + w)/w]^2*Log[-((u*v)/(w*(u + v + w)))])/2 - 
   (Log[(u + w)/w]^2*Log[(v + w)/w]*Log[-((u*v)/(w*(u + v + w)))])/2 + 
   (Pi^2*Log[v]*Log[-(w/(u + v + w))])/6 - 
   (Pi^2*Log[(u + v)/v]*Log[-(w/(u + v + w))])/6 - 
   (Pi^2*Log[w]*Log[-(w/(u + v + w))])/6 - 
   (Pi^2*Log[(v + w)/w]*Log[-(w/(u + v + w))])/6 + 
   (Log[v]*Log[-(w/(u + v + w))]^3)/6 - 
   (Log[(u + v)/v]*Log[-(w/(u + v + w))]^3)/6 - 
   (Log[w]*Log[-(w/(u + v + w))]^3)/6 - 
   (Log[(v + w)/w]*Log[-(w/(u + v + w))]^3)/6 - 
   (Pi^2*Log[(u + v)/v]*Log[w/(u + v + w)])/6 + 
   (Log[(u + v)/v]^2*Log[-(v/w)]*Log[w/(u + v + w)])/2 - 
   (Pi^2*Log[(u + w)/w]*Log[w/(u + v + w)])/6 - 
   (Log[(u + v)/v]*Log[w/(u + v + w)]^3)/6 - 
   (Log[(u + w)/w]*Log[w/(u + v + w)]^3)/6 - 
   (Log[(u + v)/v]^2*Log[-(v/w)]*Log[-((u*w)/(v*(u + v + w)))])/2 + 
   (Log[(u + v)/v]*Log[-(v/w)]^2*Log[(u + w)/(u + v + w)])/2 + 
   (Log[-(u/w)]^2*Log[(u + w)/w]*Log[(v + w)/(u + v + w)])/2 + 
   (Pi^2*Log[(v + w)/(u + v + w)]^2)/3 + 
   (2*Log[-(u/(u + v + w))]*Log[(v + w)/(u + v + w)]^3)/3 - 
   Log[(v + w)/(u + v + w)]^4/3 + 
   (Pi^2*Log[-(w/v)]*Log[((u + v)*(v + w))/(v*(u + v + w))])/3 + 
   (Log[-(w/v)]^3*Log[((u + v)*(v + w))/(v*(u + v + w))])/3 + 
   (Log[-(w/v)]^2*Log[-(w/(v - w))]*Log[((u + v)*(v + w))/(v*(u + v + w))])/
    2 + (Log[-(w/v)]^2*Log[(v + w)/v]*Log[((u + v)*(v + w))/(v*(u + v + w))])/
    2 + Log[-(u/v)]*Log[-(w/v)]*Log[((u + v)*(v + w))/(v*(u + v + w))]^2 - 
   (Log[(u + v)/v]*Log[-(v/w)]^2*Log[((u + w)*(v + w))/(w*(u + v + w))])/2 - 
   (Log[-(u/w)]^2*Log[(u + w)/w]*Log[((u + w)*(v + w))/(w*(u + v + w))])/2 - 
   (Pi^2*Log[(u + w)/w]*Log[(u + v + w)/v])/6 - Log[u]*Log[v]*Log[(u + w)/w]*
    Log[(u + v + w)/v] - (Log[v]^2*Log[(u + w)/w]*Log[(u + v + w)/v])/2 - 
   2*Log[v]*Log[-((u + v)/w)]*Log[(u + w)/w]*Log[(u + v + w)/v] + 
   Log[u]*Log[w]*Log[(u + w)/w]*Log[(u + v + w)/v] + 
   Log[v]*Log[w]*Log[(u + w)/w]*Log[(u + v + w)/v] + 
   2*Log[-((u + v)/w)]*Log[w]*Log[(u + w)/w]*Log[(u + v + w)/v] - 
   (Log[w]^2*Log[(u + w)/w]*Log[(u + v + w)/v])/2 + 
   (Log[(u + v)/v]*Log[(u + w)/w]^2*Log[(u + v + w)/v])/2 + 
   (Log[(u + w)/w]^2*Log[-(u/(v + w))]*Log[(u + v + w)/v])/2 + 
   Log[u]*Log[(u + w)/w]*Log[(v + w)/w]*Log[(u + v + w)/v] + 
   2*Log[-((u + v)/w)]*Log[(u + w)/w]*Log[(v + w)/w]*Log[(u + v + w)/v] - 
   I*Pi*Log[-(v/w)]*Log[(u + v + w)/v]^2 - Log[v]*Log[-((u + v)/w)]*
    Log[(u + v + w)/v]^2 + Log[-((u + v)/w)]*Log[w]*Log[(u + v + w)/v]^2 - 
   Log[v]*Log[-(w/(u + v))]*Log[(u + v + w)/v]^2 + 
   Log[w]*Log[-(w/(u + v))]*Log[(u + v + w)/v]^2 + 
   Log[v]*Log[(v*(u + v))/(w*(u + w))]*Log[(u + v + w)/v]^2 - 
   Log[w]*Log[(v*(u + v))/(w*(u + w))]*Log[(u + v + w)/v]^2 + 
   (Log[-(v/(u + w))]*Log[(u + w)/w]*Log[(u + v + w)/v]^2)/2 + 
   (Log[(u + w)/w]^2*Log[(u + v + w)/v]^2)/2 + 
   Log[v]*Log[(w*(u + w))/(v*(u + v))]*Log[(u + v + w)/v]^2 - 
   Log[w]*Log[(w*(u + w))/(v*(u + v))]*Log[(u + v + w)/v]^2 + 
   (Log[(u + w)/w]*Log[-(u/(v + w))]*Log[(u + v + w)/v]^2)/2 - 
   (Log[(u + w)/w]*Log[(u*v)/((u + w)*(v + w))]*Log[(u + v + w)/v]^2)/2 + 
   Log[-((u + v)/w)]*Log[(v + w)/w]*Log[(u + v + w)/v]^2 + 
   Log[-(w/(u + v))]*Log[(v + w)/w]*Log[(u + v + w)/v]^2 - 
   Log[(v*(u + v))/(w*(u + w))]*Log[(v + w)/w]*Log[(u + v + w)/v]^2 - 
   Log[(w*(u + w))/(v*(u + v))]*Log[(v + w)/w]*Log[(u + v + w)/v]^2 + 
   (Log[-(v/w)]*Log[-(w/v)]^2*Log[(u + v + w)/(u + v)])/2 - 
   Log[-(w/v)]*Log[((u + v)*(v + w))/(v*(u + v + w))]^2*Log[(u + v + w)/w] - 
   (Pi^2*Log[-(w/v)]*Log[-((v*(u + v + w))/(u*w))])/3 + 
   Log[-(w/v)]*Log[((u + v)*(v + w))/(v*(u + v + w))]^2*
    Log[-((v*(u + v + w))/(u*w))] - 
   (Log[-(w/v)]*Log[-((v*(u + v + w))/(u*w))]^3)/3 + 
   (Log[v]*Log[(u + w)/w]^2*Log[-((w*(u + v + w))/(u*v))])/2 - 
   (Log[(u + v)/v]*Log[(u + w)/w]^2*Log[-((w*(u + v + w))/(u*v))])/2 - 
   (Log[w]*Log[(u + w)/w]^2*Log[-((w*(u + v + w))/(u*v))])/2 - 
   (Log[(u + w)/w]^2*Log[(v + w)/w]*Log[-((w*(u + v + w))/(u*v))])/2 - 
   I*Pi*Log[w/(u + w)]*Log[(u + v + w)/(u + w)]^2 + 
   I*Pi*Log[((u + v)*w)/(v*(u + w))]*Log[(u + v + w)/(u + w)]^2 + 
   (Pi^2*Log[u]*Log[(u + v + w)/(v + w)])/6 + 
   (Pi^2*Log[v]*Log[(u + v + w)/(v + w)])/6 + 
   (Log[u]^2*Log[v]*Log[(u + v + w)/(v + w)])/2 + 
   (Log[u]*Log[v]^2*Log[(u + v + w)/(v + w)])/2 - 
   (Pi^2*Log[-(v/u)]*Log[(u + v + w)/(v + w)])/2 - 
   (Log[-(v/u)]^3*Log[(u + v + w)/(v + w)])/2 - 
   (Pi^2*Log[v/u]*Log[(u + v + w)/(v + w)])/3 - 
   (Log[v/u]^3*Log[(u + v + w)/(v + w)])/3 + 
   (Pi^2*Log[v/(u + v)]*Log[(u + v + w)/(v + w)])/3 + 
   (Log[v/(u + v)]^3*Log[(u + v + w)/(v + w)])/3 + 
   (3*Log[-(v/u)]*Log[(u + v)/v]^2*Log[(u + v + w)/(v + w)])/2 + 
   (2*Pi^2*Log[-((u + v)/w)]*Log[(u + v + w)/(v + w)])/3 + 
   2*Log[u]*Log[v]*Log[-((u + v)/w)]*Log[(u + v + w)/(v + w)] - 
   (Pi^2*Log[w]*Log[(u + v + w)/(v + w)])/6 - 
   (Log[u]^2*Log[w]*Log[(u + v + w)/(v + w)])/2 - 
   Log[u]*Log[v]*Log[w]*Log[(u + v + w)/(v + w)] - 
   (Log[v]^2*Log[w]*Log[(u + v + w)/(v + w)])/2 - 
   2*Log[u]*Log[-((u + v)/w)]*Log[w]*Log[(u + v + w)/(v + w)] - 
   2*Log[v]*Log[-((u + v)/w)]*Log[w]*Log[(u + v + w)/(v + w)] + 
   (Log[u]*Log[w]^2*Log[(u + v + w)/(v + w)])/2 + 
   (Log[v]*Log[w]^2*Log[(u + v + w)/(v + w)])/2 + 
   2*Log[-((u + v)/w)]*Log[w]^2*Log[(u + v + w)/(v + w)] + 
   (Pi^2*Log[-(w/u)]*Log[(u + v + w)/(v + w)])/6 + 
   (Log[-(w/u)]^3*Log[(u + v + w)/(v + w)])/6 - 
   (Log[v/(v - w)]*Log[-(w/v)]^2*Log[(u + v + w)/(v + w)])/2 - 
   (Pi^2*Log[-(w/(u + v))]*Log[(u + v + w)/(v + w)])/6 - 
   (Log[-(w/(u + v))]^3*Log[(u + v + w)/(v + w)])/6 + 
   (Pi^2*Log[-(v/(u + w))]*Log[(u + v + w)/(v + w)])/3 + 
   (Log[-(v/(u + w))]^3*Log[(u + v + w)/(v + w)])/3 + 
   Log[(u + v)/v]^2*Log[(u*(v - w))/(v*(u + w))]*Log[(u + v + w)/(v + w)] - 
   Log[(v - w)/(u + v)]*Log[-((u + w)/v)]^2*Log[(u + v + w)/(v + w)] + 
   Log[-(u/w)]*Log[-((u + w)/v)]^2*Log[(u + v + w)/(v + w)] + 
   Log[-(w/u)]*Log[-((u + w)/v)]^2*Log[(u + v + w)/(v + w)] + 
   (2*I)*Pi*Log[(u + w)/v]^2*Log[(u + v + w)/(v + w)] - 
   (Log[(u + v)/v]^2*Log[(v*(u + w))/(u*(v - w))]*Log[(u + v + w)/(v + w)])/
    2 + (Log[-(u/w)]^2*Log[(u + w)/w]*Log[(u + v + w)/(v + w)])/2 + 
   (Log[(v - w)/(u + v)]*Log[(u + w)/w]^2*Log[(u + v + w)/(v + w)])/2 - 
   (Log[-(w/u)]*Log[(u + w)/w]^2*Log[(u + v + w)/(v + w)])/2 + 
   (Log[(u + v)/v]^2*Log[(u + w)/(-v + w)]*Log[(u + v + w)/(v + w)])/2 - 
   (Log[(u + w)/w]^2*Log[(u*(-v + w))/((u + v)*w)]*Log[(u + v + w)/(v + w)])/
    2 - Log[(u + v)/v]^2*Log[(-v + w)/(u + w)]*Log[(u + v + w)/(v + w)] + 
   Log[v/(u + v)]*Log[-(u/(v + w))]^2*Log[(u + v + w)/(v + w)] + 
   (Pi^2*Log[v/(v + w)]*Log[(u + v + w)/(v + w)])/3 - 
   (2*I)*Pi*Log[u]*Log[v/(v + w)]*Log[(u + v + w)/(v + w)] - 
   (4*I)*Pi*Log[-((u + v)/w)]*Log[v/(v + w)]*Log[(u + v + w)/(v + w)] - 
   Log[-(w/v)]^2*Log[v/(v + w)]*Log[(u + v + w)/(v + w)] - 
   I*Pi*Log[v/(v + w)]^2*Log[(u + v + w)/(v + w)] + 
   (Log[v/(v + w)]^3*Log[(u + v + w)/(v + w)])/3 - 
   (Pi^2*Log[-((v + w)/u)]*Log[(u + v + w)/(v + w)])/6 - 
   (Log[-((v + w)/u)]^3*Log[(u + v + w)/(v + w)])/6 - 
   (Pi^2*Log[(v + w)/(u + v)]*Log[(u + v + w)/(v + w)])/3 - 
   (Log[(v + w)/(u + v)]^3*Log[(u + v + w)/(v + w)])/3 - 
   (Pi^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)])/6 - 
   (Log[u]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)])/2 - 
   Log[u]*Log[v]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   2*Log[u]*Log[-((u + v)/w)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
   Log[u]*Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
   Log[v]*Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
   2*Log[-((u + v)/w)]*Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   (Log[w]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)])/2 + 
   (Log[u]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)])/2 + 
   (Log[v]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)])/2 - 
   (Log[-(v/w)]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)])/2 + 
   Log[-((u + v)/w)]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] - 
   (Log[w]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)])/2 - 
   (Log[(v + w)/w]^3*Log[(u + v + w)/(v + w)])/6 + 
   (Pi^2*Log[(w*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)])/6 + 
   (Log[(w*(v + w))/(u*v)]^3*Log[(u + v + w)/(v + w)])/6 - 
   (Pi^2*Log[v/(u + v + w)]*Log[(u + v + w)/(v + w)])/3 + 
   Log[-((u + w)/v)]^2*Log[v/(u + v + w)]*Log[(u + v + w)/(v + w)] - 
   (Log[v/(u + v + w)]^3*Log[(u + v + w)/(v + w)])/3 - 
   Log[-((u + w)/v)]^2*Log[-((u*v)/(w*(u + v + w)))]*
    Log[(u + v + w)/(v + w)] + (Pi^2*Log[(v + w)/(u + v + w)]*
     Log[(u + v + w)/(v + w)])/3 - Log[-(u/(v + w))]^2*
    Log[(v + w)/(u + v + w)]*Log[(u + v + w)/(v + w)] + 
   (Log[(v + w)/(u + v + w)]^3*Log[(u + v + w)/(v + w)])/3 + 
   (Pi^2*Log[(v*(v + w))/(w*(u + v + w))]*Log[(u + v + w)/(v + w)])/3 + 
   (Log[(v*(v + w))/(w*(u + v + w))]^3*Log[(u + v + w)/(v + w)])/3 - 
   (Log[(u + w)/w]^2*Log[(u + v + w)/v]*Log[(u + v + w)/(v + w)])/2 + 
   Log[-((u + w)/v)]^2*Log[((v - w)*(u + v + w))/(v*(u + v))]*
    Log[(u + v + w)/(v + w)] - Log[-((u + w)/v)]^2*
    Log[-((w*(u + v + w))/(u*v))]*Log[(u + v + w)/(v + w)] + 
   I*Pi*Log[-(v/w)]*Log[(u + v + w)/(v + w)]^2 + 
   Log[v]*Log[-((u + v)/w)]*Log[(u + v + w)/(v + w)]^2 - 
   Log[-((u + v)/w)]*Log[w]*Log[(u + v + w)/(v + w)]^2 + 
   Log[u]*Log[-(w/(u + v))]*Log[(u + v + w)/(v + w)]^2 - 
   Log[w]*Log[-(w/(u + v))]*Log[(u + v + w)/(v + w)]^2 - 
   (Log[u]*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^2)/2 - 
   (Log[(u + v)/v]*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^2)/2 + 
   Log[-(u/w)]*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^2 + 
   Log[v]*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]^2 - 
   Log[u]*Log[(u*w)/((u + v)*(v + w))]*Log[(u + v + w)/(v + w)]^2 + 
   Log[w]*Log[(u*w)/((u + v)*(v + w))]*Log[(u + v + w)/(v + w)]^2 - 
   (3*Log[u]*Log[-((v + w)/u)]*Log[(u + v + w)/(v + w)]^2)/2 + 
   Log[v]*Log[-((v + w)/u)]*Log[(u + v + w)/(v + w)]^2 - 
   (Log[(u + v)/v]*Log[-((v + w)/u)]*Log[(u + v + w)/(v + w)]^2)/2 - 
   Log[-((u + v)/w)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2 - 
   Log[-(w/(u + v))]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2 + 
   Log[(u*w)/((u + v)*(v + w))]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2 - 
   Log[v]*Log[((u + v)*(v + w))/(u*w)]*Log[(u + v + w)/(v + w)]^2 + 
   Log[w]*Log[((u + v)*(v + w))/(u*w)]*Log[(u + v + w)/(v + w)]^2 + 
   Log[(v + w)/w]*Log[((u + v)*(v + w))/(u*w)]*Log[(u + v + w)/(v + w)]^2 + 
   (Log[u]*Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[(u + v)/v]*Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)]^2)/
    2 + (Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^3)/2 + 
   (Log[-((v + w)/u)]*Log[(u + v + w)/(v + w)]^3)/2 - 
   (Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)]^3)/2 - 
   (Log[-(v/w)]*Log[-(w/v)]^2*Log[(v*(u + v + w))/((u + v)*(v + w))])/2 - 
   Log[-(u/(v + w))]^2*Log[(u + v + w)/(v + w)]*
    Log[(v*(u + v + w))/((u + v)*(v + w))] + 
   (Pi^2*Log[-(w/v)]*Log[(v*(u + v + w))/(w*(v + w))])/3 + 
   (Log[-(w/v)]*Log[(v*(u + v + w))/(w*(v + w))]^3)/3 - 
   (Log[-(u/w)]^2*Log[(u + w)/w]*Log[(w*(u + v + w))/((u + w)*(v + w))])/2 - 
   (Pi^2*Log[-(v/w)]*Log[(v*w)/(u*v - u*w)])/6 + 
   (Pi^2*Log[(u + v + w)/(v + w)]*Log[(v*w)/(u*v - u*w)])/6 - 
   (Log[-(v/w)]*Log[(v*w)/(u*v - u*w)]^3)/6 + 
   (Log[(u + v + w)/(v + w)]*Log[(v*w)/(u*v - u*w)]^3)/6 + 
   (Pi^2*Log[-(v/u)]*Log[1 - w/v])/6 + (Log[-(v/u)]^3*Log[1 - w/v])/6 - 
   (Log[-(v/u)]*Log[(u + v)/v]^2*Log[1 - w/v])/2 - 
   (Log[(u + v)/v]*Log[-(w/v)]^2*Log[1 - w/v])/2 - 
   (Pi^2*Log[v/(v + w)]*Log[1 - w/v])/6 + 
   (Log[-(w/v)]^2*Log[v/(v + w)]*Log[1 - w/v])/2 - 
   (Log[v/(v + w)]^3*Log[1 - w/v])/6 + 
   (Pi^2*Log[(u*v)/((u + v)*(v + w))]*Log[1 - w/v])/6 + 
   (Log[(u*v)/((u + v)*(v + w))]^3*Log[1 - w/v])/6 - 
   (Pi^2*Log[-((w*(v + w))/(u*v))]*Log[1 - w/v])/6 - 
   (Log[-((w*(v + w))/(u*v))]^3*Log[1 - w/v])/6 - 
   (Pi^2*Log[-(v/(u + v + w))]*Log[1 - w/v])/6 - 
   (Log[-(v/(u + v + w))]^3*Log[1 - w/v])/6 - 
   (Log[(u + w)/w]^2*Log[v/(u + v + w)]*Log[1 - w/v])/2 + 
   (Log[(u + w)/w]^2*Log[-((u*v)/(w*(u + v + w)))]*Log[1 - w/v])/2 + 
   (Pi^2*Log[-(w/(u + v + w))]*Log[1 - w/v])/6 + 
   (Log[-(w/(u + v + w))]^3*Log[1 - w/v])/6 + 
   (Log[(u + v)/v]^2*Log[w/(u + v + w)]*Log[1 - w/v])/2 - 
   (Log[(u + v)/v]^2*Log[-((u*w)/(v*(u + v + w)))]*Log[1 - w/v])/2 - 
   (Log[(u + w)/w]^2*Log[(u + v + w)/v]*Log[1 - w/v])/2 - 
   I*Pi*Log[(u + v + w)/v]^2*Log[1 - w/v] + 
   (Log[-(w/v)]^2*Log[(u + v + w)/(u + v)]*Log[1 - w/v])/2 + 
   (Log[(u + w)/w]^2*Log[-((w*(u + v + w))/(u*v))]*Log[1 - w/v])/2 + 
   (Log[-(w/v)]^2*Log[(u + v + w)/(v + w)]*Log[1 - w/v])/2 + 
   I*Pi*Log[(u + v + w)/(v + w)]^2*Log[1 - w/v] - 
   (Log[-(w/v)]^2*Log[(v*(u + v + w))/((u + v)*(v + w))]*Log[1 - w/v])/2 - 
   (Log[(u + v)/v]*Log[v/w]*Log[1 - w/v]^2)/2 + 
   (Log[(u + v)/v]*Log[w/v]*Log[1 - w/v]^2)/2 - 
   (Log[(u + v)/v]*Log[w^2/v^2]*Log[1 - w/v]^2)/2 - 
   (Log[(u + v)/v]*Log[-(w/v)]^2*Log[v^2/(v^2 - w^2)])/2 + 
   (Log[-(w/v)]^2*Log[(u + v + w)/(v + w)]*Log[v^2/(v^2 - w^2)])/2 + 
   (Pi^2*Log[(u + v)/v]*Log[-((v*w)/(v^2 - w^2))])/6 - 
   (Pi^2*Log[(u + v + w)/(v + w)]*Log[-((v*w)/(v^2 - w^2))])/6 + 
   (Log[(u + v)/v]*Log[-((v*w)/(v^2 - w^2))]^3)/6 - 
   (Log[(u + v + w)/(v + w)]*Log[-((v*w)/(v^2 - w^2))]^3)/6 - 
   (Pi^2*Log[(u + v)/v]*Log[(v*w)/(v^2 - w^2)])/6 - 
   (Log[(u + v)/v]*Log[(v*w)/(v^2 - w^2)]^3)/6 + 
   (Log[(u + v)/v]*Log[-(v/w)]^2*Log[w^2/(-v^2 + w^2)])/2 + 
   (Log[(u + v)/v]*Log[-(w/v)]^2*Log[1 - w^2/v^2])/2 - 
   (Log[-(w/v)]^2*Log[(u + v + w)/(v + w)]*Log[1 - w^2/v^2])/2 + 
   MyLi22[1 - v/w, (1 - v^2/w^2)^(-1)]/2 + MyLi22[1 - v/w, v/(v - w)]/2 - 
   MyLi22[1 - v/w, (v + w)/w]/2 - MyLi22[-(u/w), w/v] + 
   MyLi22[-(v/w), w/(u + w)]/2 - MyLi22[-(v/w), 1 - w/v]/2 - 
   MyLi22[u/(u + w), v/(v + w)]/2 - MyLi22[-(v/(u + w)), -(w/v)]/2 + 
   MyLi22[-(v/(u + w)), 1 - w/v]/2 + MyLi22[(u*(v - w))/(v*(u + w)), 
     v^2/(v^2 - w^2)]/2 + MyLi22[w/(u + w), -(v/w)] - 
   MyLi22[(-v + w)/(u + w), v/(v - w)]/2 + 
   MyLi22[(-v + w)/(u + w), (w*(u + v + w))/(-v^2 + w^2)]/2 + 
   MyLi22[-(u/(v + w)), -(v/u)] + MyLi22[-(u/(v + w)), -(w/u)]/2 + 
   2*MyLi22[-(u/(v + w)), (v + w)/v] + (5*MyLi22[v/(v + w), w/v])/2 - 
   MyLi22[v/(v + w), (v + w)/w]/2 + MyLi22[v/(v + w), (v + w)/(u + v + w)] - 
   MyLi22[w/(v + w), -(u/w)]/2 + MyLi22[(u*v)/((u + w)*(v + w)), (v + w)/v]/
    2 - MyLi22[(u*v)/((u + w)*(v + w)), 1 - w^2/v^2]/2 - 
   MyLi22[u/(u + v + w), -(w/v)] - MyLi22[u/(u + v + w), (u + w)/u]/2 + 
   MyLi22[u/(u + v + w), (u + v + w)/(u + w)]/2 - 
   (5*MyLi22[v/(u + v + w), w/v])/2 + MyLi22[v/(u + v + w), (v + w)/v] + 
   MyLi22[v/(u + v + w), (u + v + w)/w]/2 - MyLi22[v/(u + v + w), 
    (u + v + w)/(v + w)] - MyLi22[(u*(v - w))/(v*(u + v + w)), v/(v - w)]/2 + 
   MyLi22[(u*(v - w))/(v*(u + v + w)), (v*(u + w))/(u*(v - w))]/2 + 
   MyLi22[(u*(v - w))/(v*(u + v + w)), w/(-v + w)]/2 + 
   MyLi22[(u*(v - w))/(v*(u + v + w)), (u + v + w)/u]/2 - 
   MyLi22[(u*(v - w))/(v*(u + v + w)), -((v*(u + v + w))/(u*w))]/2 - 
   MyLi22[(u*(v - w))/(v*(u + v + w)), (u + v + w)/(u + w)]/2 - 
   MyLi22[-((u*v)/(w*(u + v + w))), -(w/v)]/2 + 
   MyLi22[-((u*v)/(w*(u + v + w))), w^2/v^2]/2 + 
   MyLi22[-((u*v)/(w*(u + v + w))), (u + v + w)/u]/2 - 
   MyLi22[-((u*v)/(w*(u + v + w))), -((v*(u + v + w))/(u*w))]/2 - 
   MyLi22[-((u*w)/(v*(u + v + w))), -(v/w)] + MyLi22[(v + w)/(u + v + w), 
    v/(v + w)] + 2*MyLi22[(v + w)/(u + v + w), w/(v + w)] - 
   MyLi22[(w*(u + v + w))/((u + w)*(v + w)), (-v^2 + w^2)/(w*(u + v + w))]/
    2 - MyLi22[(-v^2 + w^2)/(w*(u + v + w)), (1 - v^2/w^2)^(-1)]/2 + 
   MyLi22[(-v^2 + w^2)/(w*(u + v + w)), -(w/(v - w))]/2 + 
   MyLi22[(-v^2 + w^2)/(w*(u + v + w)), (u + v + w)/w]/2 - 
   MyLi22[(-v^2 + w^2)/(w*(u + v + w)), (u + v + w)/(v + w)]/2 - 
   Log[v/(v - w)]*Log[-(w/v)]*PolyLog[2, -(u/v)] - 
   Log[-(w/v)]^2*PolyLog[2, -(u/v)] - (4*I)*Pi*Log[v/(v + w)]*
    PolyLog[2, -(u/v)] + 2*Log[v]*Log[(v + w)/w]*PolyLog[2, -(u/v)] - 
   2*Log[w]*Log[(v + w)/w]*PolyLog[2, -(u/v)] - 
   Log[(v + w)/w]^2*PolyLog[2, -(u/v)] - Log[(u + w)/w]*
    Log[-((u*v)/(w*(u + v + w)))]*PolyLog[2, -(u/v)] + 
   Log[(u + w)/w]*Log[(u + v + w)/v]*PolyLog[2, -(u/v)] + 
   2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, -(u/v)] - 
   Log[-(w/v)]*Log[1 - w^2/v^2]*PolyLog[2, -(u/v)] - 
   (Pi^2*PolyLog[2, -(v/u)])/6 - (Log[-((v + w)/v)]^2*PolyLog[2, -(v/u)])/2 + 
   2*Log[-(w/v)]*Log[(v + w)/v]*PolyLog[2, u/(u + v)] + 
   2*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]*PolyLog[2, u/(u + v)] - 
   2*Log[(u + v)/v]*Log[-(v/w)]*PolyLog[2, (u + v)/u] + 
   3*Log[(u + v)/v]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v)/u] - 
   Log[(u + v)/v]*Log[1 - w/v]*PolyLog[2, (u + v)/u] + 
   2*Log[-(w/v)]*Log[((u + v)*(v + w))/(v*(u + v + w))]*
    PolyLog[2, (u + v)/v] - (Log[-((v + w)/w)]^2*
     PolyLog[2, (1 - v^2/w^2)^(-1)])/4 + 
   (Log[-((u + v + w)/w)]^2*PolyLog[2, (1 - v^2/w^2)^(-1)])/4 - 
   2*Log[v]*Log[(v + w)/v]*PolyLog[2, 1 - v^2/w^2] + 
   2*Log[w]*Log[(v + w)/v]*PolyLog[2, 1 - v^2/w^2] + 
   2*Log[(v + w)/v]*Log[(v + w)/w]*PolyLog[2, 1 - v^2/w^2] + 
   (Pi^2*PolyLog[2, 1 - v/w])/12 + (Log[w/v]^2*PolyLog[2, 1 - v/w])/4 - 
   Log[(u + v)/v]*Log[1 - w/v]*PolyLog[2, 1 - v/w] - 
   (PolyLog[2, (1 - v^2/w^2)^(-1)]*PolyLog[2, 1 - v/w])/2 - 
   Log[(u + v)/v]*Log[-(v/w)]*PolyLog[2, v/(v - w)] + 
   (Log[w/v]^2*PolyLog[2, v/(v - w)])/4 - 
   (Log[w/(v - w)]^2*PolyLog[2, v/(v - w)])/4 - 
   (Log[(u + w)/v]^2*PolyLog[2, v/(v - w)])/4 + 
   (Log[(u + w)/(v - w)]^2*PolyLog[2, v/(v - w)])/4 - 
   Log[-(w/v)]*Log[((u + v)*(v + w))/(v*(u + v + w))]*PolyLog[2, v/(v - w)] + 
   PolyLog[2, -(u/v)]*PolyLog[2, v/(v - w)] - Log[(u + v)/v]*Log[-(v/w)]*
    PolyLog[2, (u + v)/(v - w)] + Log[(u + v)/v]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (u + v)/(v - w)] + (Pi^2*PolyLog[2, -(u/w)])/6 + 
   Log[u]*Log[v]*PolyLog[2, -(u/w)] + (Log[v]^2*PolyLog[2, -(u/w)])/2 + 
   2*Log[(u + v)/v]*Log[-(v/w)]*PolyLog[2, -(u/w)] - 
   Log[u]*Log[w]*PolyLog[2, -(u/w)] - Log[v]*Log[w]*PolyLog[2, -(u/w)] + 
   (Log[w]^2*PolyLog[2, -(u/w)])/2 - Log[u]*Log[(v + w)/w]*
    PolyLog[2, -(u/w)] - 2*Log[(u + v)/v]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, -(u/w)] - (Pi^2*PolyLog[2, -(v/w)])/4 + 
   (Log[u]^2*PolyLog[2, -(v/w)])/2 + (Log[v]^2*PolyLog[2, -(v/w)])/2 + 
   2*Log[u]*Log[(u + v)/v]*PolyLog[2, -(v/w)] + 2*Log[v]*Log[(u + v)/v]*
    PolyLog[2, -(v/w)] - (Log[v/w]^2*PolyLog[2, -(v/w)])/4 - 
   4*Log[(u + v)/v]*Log[w]*PolyLog[2, -(v/w)] - Log[w]^2*PolyLog[2, -(v/w)] - 
   (Log[w/(v - w)]^2*PolyLog[2, -(v/w)])/4 + 
   (Log[(u + w)/v]^2*PolyLog[2, -(v/w)])/4 + 2*Log[(u + v)/v]*Log[(v + w)/w]*
    PolyLog[2, -(v/w)] + Log[w]*Log[(v + w)/w]*PolyLog[2, -(v/w)] + 
   2*Log[-((u + v)/w)]*Log[(u + v + w)/(v + w)]*PolyLog[2, -(v/w)] + 
   Log[w]*Log[(u + v + w)/(v + w)]*PolyLog[2, -(v/w)] - 
   Log[(u + v + w)/(v + w)]^2*PolyLog[2, -(v/w)] + 
   2*PolyLog[2, -(u/v)]*PolyLog[2, -(v/w)] + PolyLog[2, -(u/w)]*
    PolyLog[2, -(v/w)] - (3*PolyLog[2, -(v/w)]^2)/4 + 
   2*Log[v]*Log[(u + v)/v]*PolyLog[2, v/w] - Log[(u + v)/v]*Log[-(v/w)]*
    PolyLog[2, v/w] - 2*Log[(u + v)/v]*Log[w]*PolyLog[2, v/w] + 
   2*Log[v]*Log[(u + w)/w]*PolyLog[2, v/w] - 2*Log[w]*Log[(u + w)/w]*
    PolyLog[2, v/w] + (4*I)*Pi*Log[v/(v + w)]*PolyLog[2, v/w] - 
   Log[-((v + w)/v)]^2*PolyLog[2, v/w] + Log[-((v + w)/w)]^2*
    PolyLog[2, v/w] - 2*Log[(u + v)/v]*Log[(v + w)/w]*PolyLog[2, v/w] - 
   2*Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, v/w] + 
   Log[-((u + v + w)/v)]^2*PolyLog[2, v/w] - Log[-((u + v + w)/w)]^2*
    PolyLog[2, v/w] + Log[(u + v)/v]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, v/w] - 2*Log[-(w/v)]*Log[((u + v)*(v + w))/(v*(u + v + w))]*
    PolyLog[2, -((u + v)/w)] + (Pi^2*PolyLog[2, -(w/v)])/4 + 
   Log[u]*Log[v]*PolyLog[2, -(w/v)] + (Log[v]^2*PolyLog[2, -(w/v)])/2 - 
   2*Log[v]*Log[v/(v - w)]*PolyLog[2, -(w/v)] + 2*Log[v]*Log[(u + v)/(v - w)]*
    PolyLog[2, -(w/v)] - Log[u]*Log[w]*PolyLog[2, -(w/v)] - 
   Log[v]*Log[w]*PolyLog[2, -(w/v)] + 2*Log[v/(v - w)]*Log[w]*
    PolyLog[2, -(w/v)] - 2*Log[(u + v)/(v - w)]*Log[w]*PolyLog[2, -(w/v)] + 
   (Log[w]^2*PolyLog[2, -(w/v)])/2 + (Log[(u + w)/v]^2*PolyLog[2, -(w/v)])/
    2 - (Log[-((u + w)/w)]^2*PolyLog[2, -(w/v)])/4 + 
   Log[(u + v)/(v - w)]*Log[(u + w)/w]*PolyLog[2, -(w/v)] - 
   Log[-(u/w)]*Log[(u + w)/w]*PolyLog[2, -(w/v)] - 
   Log[u]*Log[(v + w)/w]*PolyLog[2, -(w/v)] + 2*Log[v/(v - w)]*Log[(v + w)/w]*
    PolyLog[2, -(w/v)] - 2*Log[(u + v)/(v - w)]*Log[(v + w)/w]*
    PolyLog[2, -(w/v)] - 3*Log[-(w/v)]*Log[((u + v)*(v + w))/(v*(u + v + w))]*
    PolyLog[2, -(w/v)] - Log[(u + w)/w]*Log[(u + v + w)/v]*
    PolyLog[2, -(w/v)] + PolyLog[2, -(v/w)]*PolyLog[2, -(w/v)] + 
   (3*PolyLog[2, -(w/v)]^2)/4 - Log[(u + v)/v]*Log[-(v/w)]*PolyLog[2, w/v] - 
   3*Log[(u + v)/v]*Log[-(w/v)]*PolyLog[2, w/v] - 
   (Log[-((v + w)/w)]^2*PolyLog[2, w/v])/4 + 2*Log[(u + v)/v]*
    Log[-((u*w)/(v*(u + v + w)))]*PolyLog[2, w/v] + 
   Log[-(w/v)]*Log[((u + v)*(v + w))/(v*(u + v + w))]*PolyLog[2, w/v] + 
   (Log[-((u + v + w)/w)]^2*PolyLog[2, w/v])/4 - 
   (4*I)*Pi*Log[(u + v + w)/(v + w)]*PolyLog[2, w/v] + 
   Log[-(v/w)]*Log[(u + v + w)/(v + w)]*PolyLog[2, w/v] - 
   2*Log[-((u + v)/w)]*Log[(u + v + w)/(v + w)]*PolyLog[2, w/v] + 
   Log[-(w/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, w/v] - 
   2*Log[(u + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, w/v] + 
   PolyLog[2, -(u/v)]*PolyLog[2, w/v] + Log[-(v/w)]*Log[-(w/v)]*
    PolyLog[2, -(w/(u + v))] + Log[-(w/v)]*Log[1 - w/v]*
    PolyLog[2, -(w/(u + v))] + (Log[-1 + v^2/w^2]^2*PolyLog[2, -(w/(v - w))])/
    4 - (Log[-((v + w)/w)]^2*PolyLog[2, -(w/(v - w))])/4 - 
   (PolyLog[2, -(w/v)]*PolyLog[2, -(w/(v - w))])/2 + 
   Log[(u + v)/v]*Log[-(v/w)]*PolyLog[2, -(((u + v)*w)/(u*(v - w)))] - 
   Log[(u + v)/v]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, -(((u + v)*w)/(u*(v - w)))] + Log[(u + v)/v]*Log[-(w/v)]*
    PolyLog[2, w^2/v^2] - Log[-(w/v)]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, w^2/v^2] - PolyLog[2, -(u/v)]*PolyLog[2, w^2/v^2] - 
   (2*I)*Pi*Log[(u + v + w)/(u + w)]*PolyLog[2, u/(u + w)] - 
   (Log[w/v]^2*PolyLog[2, -(v/(u + w))])/4 + 
   (Log[(u + w)/(v - w)]^2*PolyLog[2, -(v/(u + w))])/4 + 
   (PolyLog[2, -(w/v)]*PolyLog[2, -(v/(u + w))])/2 - 
   2*Log[(u + v)/v]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v)/(u + w)] + 
   (2*I)*Pi*Log[(u + v + w)/(u + w)]*PolyLog[2, (u*(v - w))/(v*(u + w))] + 
   (Pi^2*PolyLog[2, w/(u + w)])/6 - (Log[w/v]^2*PolyLog[2, w/(u + w)])/4 + 
   (3*Log[(u + w)/v]^2*PolyLog[2, w/(u + w)])/4 + 
   2*Log[(u + v)/v]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, ((u + v)*w)/(v*(u + w))] + (Pi^2*PolyLog[2, (u + w)/u])/12 - 
   2*Log[v]*Log[(u + w)/w]*PolyLog[2, (u + w)/u] + 
   Log[-(v/w)]*Log[(u + w)/w]*PolyLog[2, (u + w)/u] + 
   2*Log[w]*Log[(u + w)/w]*PolyLog[2, (u + w)/u] + 
   2*Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, (u + w)/u] + 
   (Log[-((u + v + w)/(u + w))]^2*PolyLog[2, (u + w)/u])/4 + 
   2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + w)/u] - 
   Log[(u + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + w)/u] - 
   (Pi^2*PolyLog[2, -((u + w)/v)])/6 - Log[u]*Log[v]*
    PolyLog[2, -((u + w)/v)] - (Log[v]^2*PolyLog[2, -((u + w)/v)])/2 - 
   (Log[v/w]^2*PolyLog[2, -((u + w)/v)])/4 + 
   Log[u]*Log[w]*PolyLog[2, -((u + w)/v)] + 
   Log[v]*Log[w]*PolyLog[2, -((u + w)/v)] - 
   (Log[w]^2*PolyLog[2, -((u + w)/v)])/2 + 
   (Log[-((u + w)/w)]^2*PolyLog[2, -((u + w)/v)])/4 + 
   Log[(u + v)/v]*Log[(u + w)/w]*PolyLog[2, -((u + w)/v)] + 
   Log[u]*Log[(v + w)/w]*PolyLog[2, -((u + w)/v)] + 
   Log[(u + w)/w]*Log[(u + v + w)/v]*PolyLog[2, -((u + w)/v)] - 
   Log[(u + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, -((u + w)/v)] - 
   Log[(u + w)/w]*Log[1 - w/v]*PolyLog[2, -((u + w)/v)] + 
   PolyLog[2, -(u/v)]*PolyLog[2, -((u + w)/v)] - 
   PolyLog[2, -(v/w)]*PolyLog[2, -((u + w)/v)] - 
   (PolyLog[2, -(w/v)]*PolyLog[2, -((u + w)/v)])/2 + 
   PolyLog[2, -((u + w)/v)]^2/2 + 2*Log[v]*Log[(u + w)/w]*
    PolyLog[2, (u + w)/(u + v)] - Log[-(v/w)]*Log[(u + w)/w]*
    PolyLog[2, (u + w)/(u + v)] - 2*Log[w]*Log[(u + w)/w]*
    PolyLog[2, (u + w)/(u + v)] - 2*Log[(u + w)/w]*Log[(v + w)/w]*
    PolyLog[2, (u + w)/(u + v)] - 2*Log[-((u + w)/v)]*
    Log[(u + v + w)/(v + w)]*PolyLog[2, (u + w)/(u + v)] + 
   Log[(u + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + w)/(u + v)] - 
   (Pi^2*PolyLog[2, (v*(u + w))/(u*(v - w))])/12 - 
   (Log[-((u + v + w)/(u + w))]^2*PolyLog[2, (v*(u + w))/(u*(v - w))])/4 - 
   (Log[w/v]^2*PolyLog[2, (u + w)/w])/4 + 
   (Log[(u + w)/v]^2*PolyLog[2, (u + w)/w])/4 + Log[v]*Log[(u + w)/w]*
    PolyLog[2, (u + w)/w] - Log[w]*Log[(u + w)/w]*PolyLog[2, (u + w)/w] - 
   Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, (u + w)/w] + 
   2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + w)/w] - 
   Log[(u + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + w)/w] + 
   Log[(u + v + w)/(v + w)]^2*PolyLog[2, (u + w)/w] + 
   (PolyLog[2, -(v/w)]*PolyLog[2, (u + w)/w])/2 - 
   PolyLog[2, -(w/v)]*PolyLog[2, (u + w)/w] - 
   (PolyLog[2, -(v/(u + w))]*PolyLog[2, (u + w)/w])/2 - 
   2*Log[v]*Log[(u + w)/w]*PolyLog[2, (v*(u + w))/((u + v)*w)] + 
   Log[-(v/w)]*Log[(u + w)/w]*PolyLog[2, (v*(u + w))/((u + v)*w)] + 
   2*Log[w]*Log[(u + w)/w]*PolyLog[2, (v*(u + w))/((u + v)*w)] + 
   2*Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, (v*(u + w))/((u + v)*w)] - 
   Log[(u + w)/w]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (v*(u + w))/((u + v)*w)] + 2*Log[-((u + w)/v)]*
    Log[(u + v + w)/(v + w)]*PolyLog[2, (w*(u + w))/(v*(u + v))] + 
   Log[(u + v)/v]*Log[-(w/v)]*PolyLog[2, w/(-v + w)] - 
   Log[-(w/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, w/(-v + w)] - 
   PolyLog[2, -(u/v)]*PolyLog[2, w/(-v + w)] - Log[(u + w)/w]*Log[(v + w)/v]*
    PolyLog[2, (u + w)/(-v + w)] + Log[(u + w)/w]*Log[u/(u + v + w)]*
    PolyLog[2, (u + w)/(-v + w)] + PolyLog[2, -(w/v)]*
    PolyLog[2, (u + w)/(-v + w)] - 
   (PolyLog[2, -((u + w)/v)]*PolyLog[2, (u + w)/(-v + w)])/2 - 
   (Log[(u + w)/v]^2*PolyLog[2, (-v + w)/(u + w)])/4 + 
   (Log[-(((u + w)*(v + w))/(w*(u + v + w)))]^2*PolyLog[2, (-v + w)/(u + w)])/
    4 + (Pi^2*PolyLog[2, -(u/(v + w))])/6 + 
   (Log[u]^2*PolyLog[2, -(u/(v + w))])/2 + 
   Log[u]*Log[v]*PolyLog[2, -(u/(v + w))] - Log[(u + v)/v]*Log[-(v/w)]*
    PolyLog[2, -(u/(v + w))] - Log[u]*Log[w]*PolyLog[2, -(u/(v + w))] - 
   Log[v]*Log[w]*PolyLog[2, -(u/(v + w))] + 
   (Log[w]^2*PolyLog[2, -(u/(v + w))])/2 + 
   Log[-(w/v)]^2*PolyLog[2, -(u/(v + w))] + Log[(u + v)/(v - w)]*
    Log[(u + w)/w]*PolyLog[2, -(u/(v + w))] + Log[-(u/w)]*Log[(u + w)/w]*
    PolyLog[2, -(u/(v + w))] + (Log[(u + w)/w]^2*PolyLog[2, -(u/(v + w))])/
    2 - Log[u]*Log[(v + w)/w]*PolyLog[2, -(u/(v + w))] - 
   Log[v]*Log[(v + w)/w]*PolyLog[2, -(u/(v + w))] + 
   Log[w]*Log[(v + w)/w]*PolyLog[2, -(u/(v + w))] + 
   (Log[(v + w)/w]^2*PolyLog[2, -(u/(v + w))])/2 + 
   Log[v]*Log[(u + v + w)/(v + w)]*PolyLog[2, -(u/(v + w))] + 
   Log[-(v/w)]*Log[1 - w/v]*PolyLog[2, -(u/(v + w))] - 
   3*PolyLog[2, -(u/v)]*PolyLog[2, -(u/(v + w))] - 
   PolyLog[2, -(v/u)]*PolyLog[2, -(u/(v + w))] - 
   PolyLog[2, -(w/(v - w))]*PolyLog[2, -(u/(v + w))] + 
   PolyLog[2, (u + w)/(-v + w)]*PolyLog[2, -(u/(v + w))] + 
   PolyLog[2, -(u/(v + w))]^2/2 + (Pi^2*PolyLog[2, v/(v + w)])/2 + 
   2*Log[u]*Log[(u + v)/v]*PolyLog[2, v/(v + w)] - 
   2*Log[(u + v)/v]*Log[-(v/w)]*PolyLog[2, v/(v + w)] - 
   2*Log[(u + v)/v]*Log[w]*PolyLog[2, v/(v + w)] - 
   (Log[(u + w)/w]^2*PolyLog[2, v/(v + w)])/2 + 
   Log[-((v + w)/w)]^2*PolyLog[2, v/(v + w)] - 
   2*Log[(u + v)/v]*Log[(v + w)/w]*PolyLog[2, v/(v + w)] + 
   (Log[-((u + v + w)/(v + w))]^2*PolyLog[2, v/(v + w)])/2 - 
   (PolyLog[2, w/v]*PolyLog[2, v/(v + w)])/2 + PolyLog[2, v/(v + w)]^2/2 + 
   2*Log[(u + v)/v]*Log[-(w/v)]*PolyLog[2, w/(v + w)] + 
   Log[-(v/w)]*Log[-(w/v)]*PolyLog[2, w/(v + w)] - 
   (Log[(u + w)/w]^2*PolyLog[2, w/(v + w)])/2 + 
   2*Log[-((u + v)/w)]*Log[(u + v + w)/(v + w)]*PolyLog[2, w/(v + w)] - 
   2*Log[-(w/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, w/(v + w)] + 
   Log[-(w/v)]*Log[1 - w/v]*PolyLog[2, w/(v + w)] - 
   (PolyLog[2, -(u/(v + w))]*PolyLog[2, w/(v + w)])/2 - 
   Log[-(v/w)]*Log[-(w/v)]*PolyLog[2, (u*w)/((u + v)*(v + w))] - 
   2*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (u*w)/((u + v)*(v + w))] - Log[-(w/v)]*Log[1 - w/v]*
    PolyLog[2, (u*w)/((u + v)*(v + w))] - Log[-(u/w)]*Log[(u + w)/w]*
    PolyLog[2, (u*v)/((u + w)*(v + w))] - 
   (PolyLog[2, u/(u + w)]*PolyLog[2, (u*v)/((u + w)*(v + w))])/2 + 
   (PolyLog[2, (u*(v - w))/(v*(u + w))]*PolyLog[2, (u*v)/((u + w)*(v + w))])/
    2 + (Log[u/v]^2*PolyLog[2, -((v + w)/u)])/2 - 
   Log[(u + v)/v]*Log[-(v/w)]*PolyLog[2, -((v + w)/u)] - 
   (Log[-((v + w)/v)]^2*PolyLog[2, -((v + w)/u)])/2 - 
   Log[(u + v)/v]*Log[1 - w/v]*PolyLog[2, -((v + w)/u)] - 
   (Pi^2*PolyLog[2, (v + w)/v])/2 + 2*Log[(u + v)/v]*Log[-(v/w)]*
    PolyLog[2, (v + w)/v] + (Log[-(v/w)]^2*PolyLog[2, (v + w)/v])/4 - 
   (Log[-((v + w)/v)]^2*PolyLog[2, (v + w)/v])/2 + 
   2*Log[v]*Log[(v + w)/v]*PolyLog[2, (v + w)/v] - 
   2*Log[w]*Log[(v + w)/v]*PolyLog[2, (v + w)/v] - 
   (Log[-((v + w)/w)]^2*PolyLog[2, (v + w)/v])/4 - 
   2*Log[(v + w)/v]*Log[(v + w)/w]*PolyLog[2, (v + w)/v] + 
   (Log[-((u + v + w)/v)]^2*PolyLog[2, (v + w)/v])/2 - 
   (Log[-((u + v + w)/(v + w))]^2*PolyLog[2, (v + w)/v])/2 - 
   Log[u]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/v] - 
   2*Log[-((u + v)/w)]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/v] + 
   2*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/v] + 
   2*Log[(u + v)/v]*Log[1 - w/v]*PolyLog[2, (v + w)/v] - 
   3*PolyLog[2, -(u/v)]*PolyLog[2, (v + w)/v] - PolyLog[2, (v + w)/v]^2/2 - 
   (2*Pi^2*PolyLog[2, (v + w)/w])/3 - 2*Log[u]*Log[v]*PolyLog[2, (v + w)/w] - 
   (2*I)*Pi*Log[1 - v^2/w^2]*PolyLog[2, (v + w)/w] + 
   2*Log[u]*Log[w]*PolyLog[2, (v + w)/w] + 2*Log[v]*Log[w]*
    PolyLog[2, (v + w)/w] - 2*Log[w]^2*PolyLog[2, (v + w)/w] - 
   Log[(u + v)/(v - w)]*Log[(u + w)/w]*PolyLog[2, (v + w)/w] + 
   2*Log[v]*Log[(v + w)/v]*PolyLog[2, (v + w)/w] - 
   2*Log[w]*Log[(v + w)/v]*PolyLog[2, (v + w)/w] - 
   2*Log[-(w/v)]*Log[(v + w)/v]*PolyLog[2, (v + w)/w] + 
   2*Log[u]*Log[(v + w)/w]*PolyLog[2, (v + w)/w] + 
   Log[v]*Log[(v + w)/w]*PolyLog[2, (v + w)/w] + 
   6*Log[(u + v)/v]*Log[(v + w)/w]*PolyLog[2, (v + w)/w] - 
   2*Log[(v + w)/v]*Log[(v + w)/w]*PolyLog[2, (v + w)/w] - 
   (Log[(v + w)/w]^2*PolyLog[2, (v + w)/w])/2 - 
   Log[-(w/v)]*Log[((u + v)*(v + w))/(v*(u + v + w))]*PolyLog[2, (v + w)/w] + 
   Log[-((u + v + w)/w)]^2*PolyLog[2, (v + w)/w] - 
   Log[-((u + v + w)/(v + w))]^2*PolyLog[2, (v + w)/w] - 
   Log[v]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/w] + 
   Log[(u + v)/v]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/w] + 
   Log[w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/w] - 
   Log[(u + v)/v]*Log[1 - w/v]*PolyLog[2, (v + w)/w] + 
   2*PolyLog[2, -(u/v)]*PolyLog[2, (v + w)/w] + 
   (PolyLog[2, 1 - v^2/w^2]*PolyLog[2, (v + w)/w])/2 + 
   (PolyLog[2, 1 - v/w]*PolyLog[2, (v + w)/w])/2 - 
   2*PolyLog[2, -(v/w)]*PolyLog[2, (v + w)/w] + 
   (PolyLog[2, v/w]*PolyLog[2, (v + w)/w])/2 + PolyLog[2, -(w/(v - w))]*
    PolyLog[2, (v + w)/w] - PolyLog[2, (u + w)/(-v + w)]*
    PolyLog[2, (v + w)/w] + (PolyLog[2, v/(v + w)]*PolyLog[2, (v + w)/w])/2 + 
   PolyLog[2, (v + w)/w]^2 + 2*Log[-(w/v)]*
    Log[((u + v)*(v + w))/(v*(u + v + w))]*
    PolyLog[2, ((u + v)*(v + w))/(u*w)] + Log[v]*Log[(u + w)/w]*
    PolyLog[2, ((u + w)*(v + w))/(u*v)] - Log[(u + v)/v]*Log[(u + w)/w]*
    PolyLog[2, ((u + w)*(v + w))/(u*v)] - Log[w]*Log[(u + w)/w]*
    PolyLog[2, ((u + w)*(v + w))/(u*v)] - Log[(u + w)/w]*Log[(v + w)/w]*
    PolyLog[2, ((u + w)*(v + w))/(u*v)] - 2*Log[-((u + w)/v)]*
    Log[(u + v + w)/(v + w)]*PolyLog[2, ((u + w)*(v + w))/(u*v)] + 
   Log[(u + w)/w]*Log[1 - w/v]*PolyLog[2, ((u + w)*(v + w))/(u*v)] - 
   (Pi^2*PolyLog[2, u/(u + v + w)])/3 + Log[-(u/w)]*Log[(u + w)/w]*
    PolyLog[2, u/(u + v + w)] - 2*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, u/(u + v + w)] + (PolyLog[2, v/(v - w)]*
     PolyLog[2, u/(u + v + w)])/2 + 
   (5*PolyLog[2, -(w/v)]*PolyLog[2, u/(u + v + w)])/2 - 
   PolyLog[2, w/v]*PolyLog[2, u/(u + v + w)] + 
   (PolyLog[2, (u + w)/u]*PolyLog[2, u/(u + v + w)])/2 + 
   PolyLog[2, (v + w)/w]*PolyLog[2, u/(u + v + w)] - 
   (Pi^2*PolyLog[2, v/(u + v + w)])/3 + Log[(u + v)/v]*Log[-(v/w)]*
    PolyLog[2, v/(u + v + w)] - 
   (Log[-((v + w)/v)]^2*PolyLog[2, v/(u + v + w)])/2 - 
   Log[-((u + v + w)/w)]^2*PolyLog[2, v/(u + v + w)] + 
   (Log[-((u + v + w)/(v + w))]^2*PolyLog[2, v/(u + v + w)])/2 + 
   (PolyLog[2, w/v]*PolyLog[2, v/(u + v + w)])/2 + 
   Log[(u + v)/v]*Log[-(v/w)]*PolyLog[2, (u + v)/(u + v + w)] + 
   Log[(u + v)/v]*Log[1 - w/v]*PolyLog[2, (u + v)/(u + v + w)] + 
   (PolyLog[2, v/(v - w)]*PolyLog[2, (u*(v - w))/(v*(u + v + w))])/2 - 
   (PolyLog[2, (v*(u + w))/(u*(v - w))]*PolyLog[2, 
      (u*(v - w))/(v*(u + v + w))])/2 - 
   (PolyLog[2, w/(-v + w)]*PolyLog[2, (u*(v - w))/(v*(u + v + w))])/2 - 
   Log[(u + v)/v]*Log[-(v/w)]*PolyLog[2, -((u*v)/(w*(u + v + w)))] - 
   Log[-(u/w)]*Log[(u + w)/w]*PolyLog[2, -((u*v)/(w*(u + v + w)))] + 
   (PolyLog[2, -(w/v)]*PolyLog[2, -((u*v)/(w*(u + v + w)))])/2 - 
   (PolyLog[2, w^2/v^2]*PolyLog[2, -((u*v)/(w*(u + v + w)))])/2 + 
   (Pi^2*PolyLog[2, -((u*w)/(v*(u + v + w)))])/3 + 
   Log[-(w/v)]^2*PolyLog[2, -((u*w)/(v*(u + v + w)))] + 
   Log[-(w/v)]*Log[-(w/(v - w))]*PolyLog[2, -((u*w)/(v*(u + v + w)))] + 
   Log[-(w/v)]*Log[(v + w)/v]*PolyLog[2, -((u*w)/(v*(u + v + w)))] - 
   PolyLog[2, v/(v - w)]*PolyLog[2, -((u*w)/(v*(u + v + w)))] - 
   3*PolyLog[2, -(w/v)]*PolyLog[2, -((u*w)/(v*(u + v + w)))] + 
   PolyLog[2, w/v]*PolyLog[2, -((u*w)/(v*(u + v + w)))] + 
   (PolyLog[2, w^2/v^2]*PolyLog[2, -((u*w)/(v*(u + v + w)))])/2 + 
   (PolyLog[2, w/(-v + w)]*PolyLog[2, -((u*w)/(v*(u + v + w)))])/2 - 
   PolyLog[2, (v + w)/w]*PolyLog[2, -((u*w)/(v*(u + v + w)))] + 
   PolyLog[2, u/(u + v + w)]*PolyLog[2, -((u*w)/(v*(u + v + w)))] - 
   Log[v]*Log[(u + w)/w]*PolyLog[2, (u + w)/(u + v + w)] + 
   Log[(u + v)/v]*Log[(u + w)/w]*PolyLog[2, (u + w)/(u + v + w)] + 
   Log[w]*Log[(u + w)/w]*PolyLog[2, (u + w)/(u + v + w)] + 
   Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, (u + w)/(u + v + w)] + 
   2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (u + w)/(u + v + w)] - Log[(u + w)/w]*Log[1 - w/v]*
    PolyLog[2, (u + w)/(u + v + w)] + (Pi^2*PolyLog[2, (v + w)/(u + v + w)])/
    2 - Log[(u + v)/(v - w)]*Log[(u + w)/w]*PolyLog[2, (v + w)/(u + v + w)] - 
   (Log[-((v + w)/v)]^2*PolyLog[2, (v + w)/(u + v + w)])/2 + 
   Log[-((u + v + w)/v)]^2*PolyLog[2, (v + w)/(u + v + w)] + 
   Log[-((u + v + w)/w)]^2*PolyLog[2, (v + w)/(u + v + w)] + 
   PolyLog[2, -(u/v)]*PolyLog[2, (v + w)/(u + v + w)] - 
   2*PolyLog[2, w/v]*PolyLog[2, (v + w)/(u + v + w)] + 
   (PolyLog[2, -(w/(v - w))]*PolyLog[2, (v + w)/(u + v + w)])/2 - 
   PolyLog[2, (u + w)/(-v + w)]*PolyLog[2, (v + w)/(u + v + w)] - 
   Log[(u + v)/v]*Log[-(v/w)]*PolyLog[2, ((u + v)*(v + w))/(v*(u + v + w))] - 
   Log[(u + v)/v]*Log[1 - w/v]*PolyLog[2, ((u + v)*(v + w))/
      (v*(u + v + w))] + 2*PolyLog[2, w/v]*
    PolyLog[2, ((u + v)*(v + w))/(v*(u + v + w))] + 
   Log[v]*Log[(u + w)/w]*PolyLog[2, ((u + w)*(v + w))/(w*(u + v + w))] - 
   Log[(u + v)/v]*Log[(u + w)/w]*PolyLog[2, ((u + w)*(v + w))/
      (w*(u + v + w))] - Log[w]*Log[(u + w)/w]*
    PolyLog[2, ((u + w)*(v + w))/(w*(u + v + w))] - 
   Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, ((u + w)*(v + w))/
      (w*(u + v + w))] - 2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, ((u + w)*(v + w))/(w*(u + v + w))] + 
   Log[(u + w)/w]*Log[1 - w/v]*PolyLog[2, ((u + w)*(v + w))/
      (w*(u + v + w))] - PolyLog[2, -(u/v)]*
    PolyLog[2, ((u + w)*(v + w))/(w*(u + v + w))] + 
   (PolyLog[2, (u + w)/(-v + w)]*PolyLog[2, ((u + w)*(v + w))/
       (w*(u + v + w))])/2 - (Pi^2*PolyLog[2, (u + v + w)/u])/6 - 
   (Log[-(v/(v - w))]^2*PolyLog[2, (u + v + w)/u])/4 - 
   (Log[w/v]^2*PolyLog[2, (u + v + w)/u])/4 - 
   (Log[-(u/(u + w))]^2*PolyLog[2, (u + v + w)/u])/4 + 
   2*Log[-(w/v)]*Log[((u + v)*(v + w))/(v*(u + v + w))]*
    PolyLog[2, (u + v + w)/u] + (Log[-((u + v + w)/(u + w))]^2*
     PolyLog[2, (u + v + w)/u])/4 - 3*Log[u]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (u + v + w)/u] + 2*Log[v]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (u + v + w)/u] - Log[(u + v)/v]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (u + v + w)/u] + Log[(u + v + w)/(v + w)]^2*
    PolyLog[2, (u + v + w)/u] - (PolyLog[2, (u*(v - w))/(v*(u + v + w))]*
     PolyLog[2, (u + v + w)/u])/2 - (PolyLog[2, -((u*v)/(w*(u + v + w)))]*
     PolyLog[2, (u + v + w)/u])/2 - (Log[-(v/w)]^2*PolyLog[2, (u + v + w)/v])/
    4 + (Log[-((u + v + w)/w)]^2*PolyLog[2, (u + v + w)/v])/4 - 
   2*Log[u]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/v] - 
   Log[(u + v)/v]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/v] + 
   Log[(u + v + w)/(v + w)]^2*PolyLog[2, (u + v + w)/v] + 
   2*PolyLog[2, -(u/v)]*PolyLog[2, (u + v + w)/v] + 
   PolyLog[2, (v + w)/v]*PolyLog[2, (u + v + w)/v] - 
   2*Log[-(w/v)]*Log[(v + w)/v]*PolyLog[2, (u + v + w)/(u + v)] - 
   2*Log[v]*Log[(u + v + w)/v]*PolyLog[2, (u + v + w)/(u + v)] + 
   2*Log[w]*Log[(u + v + w)/v]*PolyLog[2, (u + v + w)/(u + v)] + 
   2*Log[(v + w)/w]*Log[(u + v + w)/v]*PolyLog[2, (u + v + w)/(u + v)] + 
   2*Log[u]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/(u + v)] - 
   2*Log[w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/(u + v)] - 
   2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (u + v + w)/(u + v)] - 
   (Log[-(v/(v - w))]^2*PolyLog[2, (v*(u + v + w))/(u*(v - w))])/4 + 
   (Log[w/(v - w)]^2*PolyLog[2, (v*(u + v + w))/(u*(v - w))])/4 + 
   (Log[(u*(-v + w))/(v*(u + w))]^2*PolyLog[2, (v*(u + v + w))/(u*(v - w))])/
    4 + (Log[-(u/(u + v + w))]^2*PolyLog[2, (v*(u + v + w))/(u*(v - w))])/4 - 
   (Log[(u*w)/(v*(u + v + w))]^2*PolyLog[2, (v*(u + v + w))/(u*(v - w))])/4 - 
   (Log[-((u + v + w)/(u + w))]^2*PolyLog[2, (v*(u + v + w))/(u*(v - w))])/
    4 + 2*Log[v]*Log[(u + v + w)/v]*PolyLog[2, ((v - w)*(u + v + w))/
      (v*(u + v))] - 2*Log[w]*Log[(u + v + w)/v]*
    PolyLog[2, ((v - w)*(u + v + w))/(v*(u + v))] - 
   2*Log[(v + w)/w]*Log[(u + v + w)/v]*PolyLog[2, ((v - w)*(u + v + w))/
      (v*(u + v))] + (2*Pi^2*PolyLog[2, (u + v + w)/w])/3 + 
   2*Log[u]*Log[v]*PolyLog[2, (u + v + w)/w] + (2*I)*Pi*Log[1 - v^2/w^2]*
    PolyLog[2, (u + v + w)/w] - 2*Log[u]*Log[w]*PolyLog[2, (u + v + w)/w] - 
   2*Log[v]*Log[w]*PolyLog[2, (u + v + w)/w] + 
   2*Log[w]^2*PolyLog[2, (u + v + w)/w] - 2*Log[v]*Log[(u + w)/w]*
    PolyLog[2, (u + v + w)/w] + 2*Log[w]*Log[(u + w)/w]*
    PolyLog[2, (u + v + w)/w] - (4*I)*Pi*Log[v/(v + w)]*
    PolyLog[2, (u + v + w)/w] - 2*Log[u]*Log[(v + w)/w]*
    PolyLog[2, (u + v + w)/w] + 2*Log[w]*Log[(v + w)/w]*
    PolyLog[2, (u + v + w)/w] + 2*Log[(u + w)/w]*Log[(v + w)/w]*
    PolyLog[2, (u + v + w)/w] + Log[(v + w)/w]^2*PolyLog[2, (u + v + w)/w] - 
   2*Log[v]*Log[(u + v + w)/v]*PolyLog[2, (u + v + w)/w] + 
   2*Log[w]*Log[(u + v + w)/v]*PolyLog[2, (u + v + w)/w] + 
   2*Log[(v + w)/w]*Log[(u + v + w)/v]*PolyLog[2, (u + v + w)/w] + 
   2*Log[v]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/w] - 
   2*Log[w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/w] - 
   2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/w] - 
   (PolyLog[2, 1 - v^2/w^2]*PolyLog[2, (u + v + w)/w])/2 + 
   2*PolyLog[2, -(v/w)]*PolyLog[2, (u + v + w)/w] - 
   (PolyLog[2, v/w]*PolyLog[2, (u + v + w)/w])/2 - 
   2*PolyLog[2, (v + w)/v]*PolyLog[2, (u + v + w)/w] - 
   (PolyLog[2, v/(u + v + w)]*PolyLog[2, (u + v + w)/w])/2 + 
   2*PolyLog[2, (u + v + w)/v]*PolyLog[2, (u + v + w)/w] + 
   (Pi^2*PolyLog[2, -((v*(u + v + w))/(u*w))])/6 + 
   (Log[w/(v - w)]^2*PolyLog[2, -((v*(u + v + w))/(u*w))])/4 + 
   (Log[-(w^2/v^2)]^2*PolyLog[2, -((v*(u + v + w))/(u*w))])/4 - 
   2*Log[v]*Log[(u + v + w)/(v + w)]*PolyLog[2, -((v*(u + v + w))/(u*w))] + 
   2*Log[w]*Log[(u + v + w)/(v + w)]*PolyLog[2, -((v*(u + v + w))/(u*w))] + 
   2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, -((v*(u + v + w))/(u*w))] + 
   (PolyLog[2, (u*(v - w))/(v*(u + v + w))]*
     PolyLog[2, -((v*(u + v + w))/(u*w))])/2 + 
   (PolyLog[2, -((u*v)/(w*(u + v + w)))]*PolyLog[2, 
      -((v*(u + v + w))/(u*w))])/2 - 
   (Log[w/v]^2*PolyLog[2, -((w*(u + v + w))/(u*v))])/4 + 
   (Log[-(w^2/v^2)]^2*PolyLog[2, -((w*(u + v + w))/(u*v))])/4 + 
   (Log[-(u/(u + v + w))]^2*PolyLog[2, -((w*(u + v + w))/(u*v))])/4 - 
   (Log[(u*w)/(v*(u + v + w))]^2*PolyLog[2, -((w*(u + v + w))/(u*v))])/4 + 
   Log[u]*Log[(u + v + w)/(v + w)]*PolyLog[2, -((w*(u + v + w))/(u*v))] + 
   Log[(u + v)/v]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, -((w*(u + v + w))/(u*v))] - Log[(u + v + w)/(v + w)]^2*
    PolyLog[2, -((w*(u + v + w))/(u*v))] + Log[(u + w)/w]*Log[(u + v + w)/v]*
    PolyLog[2, (u + v + w)/(u + w)] + 
   (PolyLog[2, u/(u + w)]*PolyLog[2, (u + v + w)/(u + w)])/2 - 
   (PolyLog[2, (u*(v - w))/(v*(u + w))]*PolyLog[2, (u + v + w)/(u + w)])/2 - 
   (PolyLog[2, u/(u + v + w)]*PolyLog[2, (u + v + w)/(u + w)])/2 + 
   (PolyLog[2, (u*(v - w))/(v*(u + v + w))]*PolyLog[2, (u + v + w)/(u + w)])/
    2 + 2*Log[v]*Log[(u + v + w)/v]*PolyLog[2, ((-v + w)*(u + v + w))/
      (w*(u + w))] - 2*Log[w]*Log[(u + v + w)/v]*
    PolyLog[2, ((-v + w)*(u + v + w))/(w*(u + w))] - 
   2*Log[(v + w)/w]*Log[(u + v + w)/v]*PolyLog[2, ((-v + w)*(u + v + w))/
      (w*(u + w))] + (Pi^2*PolyLog[2, (u + v + w)/(v + w)])/12 + 
   (Log[w/(v - w)]^2*PolyLog[2, (u + v + w)/(v + w)])/4 + 
   (Log[(u + w)/w]^2*PolyLog[2, (u + v + w)/(v + w)])/2 - 
   (Log[-((v + w)/v)]^2*PolyLog[2, (u + v + w)/(v + w)])/2 + 
   (Log[-((u + v + w)/v)]^2*PolyLog[2, (u + v + w)/(v + w)])/2 + 
   Log[(u + w)/w]*Log[(u + v + w)/v]*PolyLog[2, (u + v + w)/(v + w)] + 
   2*Log[v]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/(v + w)] - 
   PolyLog[2, (u + v + w)/v]*PolyLog[2, (u + v + w)/(v + w)] - 
   2*PolyLog[2, (u + v + w)/w]*PolyLog[2, (u + v + w)/(v + w)] - 
   2*Log[u]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v*(u + v + w))/
      ((u + v)*(v + w))] + 2*Log[w]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (v*(u + v + w))/((u + v)*(v + w))] + 
   2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (v*(u + v + w))/((u + v)*(v + w))] - 
   (Log[-1 + v^2/w^2]^2*PolyLog[2, -((w*(u + v + w))/((v - w)*(v + w)))])/4 + 
   (Log[w/(v - w)]^2*PolyLog[2, -((w*(u + v + w))/((v - w)*(v + w)))])/4 - 
   (Log[(u + w)/(v - w)]^2*PolyLog[2, -((w*(u + v + w))/((v - w)*(v + w)))])/
    4 - (Log[-((v + w)/(u + v + w))]^2*PolyLog[2, 
      -((w*(u + v + w))/((v - w)*(v + w)))])/4 + 
   (Log[-(((u + w)*(v + w))/(w*(u + v + w)))]^2*
     PolyLog[2, -((w*(u + v + w))/((v - w)*(v + w)))])/4 + 
   (Log[-((u + v + w)/w)]^2*PolyLog[2, -((w*(u + v + w))/((v - w)*(v + w)))])/
    4 - (Pi^2*PolyLog[2, (w*(u + v + w))/((u + w)*(v + w))])/12 - 
   (Log[(u + w)/(v - w)]^2*PolyLog[2, (w*(u + v + w))/((u + w)*(v + w))])/4 - 
   Log[(u + w)/w]*Log[(u + v + w)/v]*PolyLog[2, (w*(u + v + w))/
      ((u + w)*(v + w))] + 2*Log[v]*Log[v/(v - w)]*PolyLog[2, 1 - w/v] - 
   2*Log[v]*Log[(u + v)/(v - w)]*PolyLog[2, 1 - w/v] - 
   2*Log[v/(v - w)]*Log[w]*PolyLog[2, 1 - w/v] + 
   2*Log[(u + v)/(v - w)]*Log[w]*PolyLog[2, 1 - w/v] + 
   (Log[w/v]^2*PolyLog[2, 1 - w/v])/4 - 
   (Log[w/(v - w)]^2*PolyLog[2, 1 - w/v])/4 - 
   (Log[(u + w)/v]^2*PolyLog[2, 1 - w/v])/4 + 
   (Log[(u + w)/(v - w)]^2*PolyLog[2, 1 - w/v])/4 - 
   2*Log[v/(v - w)]*Log[(v + w)/w]*PolyLog[2, 1 - w/v] + 
   2*Log[(u + v)/(v - w)]*Log[(v + w)/w]*PolyLog[2, 1 - w/v] + 
   Log[(u + v)/v]*Log[1 - w/v]*PolyLog[2, 1 - w/v] + 
   Log[(u + v)/v]*Log[-(v/w)]*PolyLog[2, v^2/(v^2 - w^2)] - 
   Log[(u + v)/v]*Log[-(w/v)]*PolyLog[2, w^2/(-v^2 + w^2)] + 
   Log[-(w/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, w^2/(-v^2 + w^2)] - 
   (Log[(u + w)/(v - w)]^2*PolyLog[2, (-v^2 + w^2)/(w*(u + v + w))])/4 + 
   (Log[-(((u + w)*(v + w))/(w*(u + v + w)))]^2*
     PolyLog[2, (-v^2 + w^2)/(w*(u + v + w))])/4 + 
   (PolyLog[2, (1 - v^2/w^2)^(-1)]*PolyLog[2, (-v^2 + w^2)/(w*(u + v + w))])/
    2 - (PolyLog[2, -(w/(v - w))]*PolyLog[2, (-v^2 + w^2)/(w*(u + v + w))])/
    2 - (PolyLog[2, (u + v + w)/w]*PolyLog[2, (-v^2 + w^2)/(w*(u + v + w))])/
    2 + (PolyLog[2, (u + v + w)/(v + w)]*PolyLog[2, 
      (-v^2 + w^2)/(w*(u + v + w))])/2 - 2*Log[v]*Log[(v + w)/v]*
    PolyLog[2, 1 - w^2/v^2] + 2*Log[w]*Log[(v + w)/v]*
    PolyLog[2, 1 - w^2/v^2] + 2*Log[(v + w)/v]*Log[(v + w)/w]*
    PolyLog[2, 1 - w^2/v^2] - Log[(u + v)/v]*Log[1 - w/v]*
    PolyLog[2, 1 - w^2/v^2] - 2*Log[v]*PolyLog[3, -(u/v)] + 
   2*Log[-(v/w)]*PolyLog[3, -(u/v)] + 2*Log[w]*PolyLog[3, -(u/v)] + 
   2*Log[(v + w)/w]*PolyLog[3, -(u/v)] - 3*Log[(u + v + w)/(v + w)]*
    PolyLog[3, -(u/v)] + Log[1 - w/v]*PolyLog[3, -(u/v)] - 
   2*Log[-((v + w)/v)]*PolyLog[3, -(v/u)] - 
   2*Log[-(w/v)]*PolyLog[3, u/(u + v)] - 2*Log[(u + v + w)/(v + w)]*
    PolyLog[3, u/(u + v)] - 2*Log[u]*PolyLog[3, v/(u + v)] - 
   2*Log[v]*PolyLog[3, v/(u + v)] + 2*Log[-(v/w)]*PolyLog[3, v/(u + v)] + 
   4*Log[w]*PolyLog[3, v/(u + v)] + 4*Log[(v + w)/w]*PolyLog[3, v/(u + v)] - 
   Log[(u + v + w)/(v + w)]*PolyLog[3, v/(u + v)] + 
   Log[1 - w/v]*PolyLog[3, v/(u + v)] + 2*Log[-(v/w)]*PolyLog[3, (u + v)/u] - 
   3*Log[(u + v + w)/(v + w)]*PolyLog[3, (u + v)/u] + 
   Log[1 - w/v]*PolyLog[3, (u + v)/u] - 2*Log[-(w/v)]*PolyLog[3, (u + v)/v] - 
   Log[-((v + w)/w)]*PolyLog[3, (1 - v^2/w^2)^(-1)] + 
   Log[-((u + v + w)/w)]*PolyLog[3, (1 - v^2/w^2)^(-1)] + 
   2*Log[v]*PolyLog[3, 1 - v^2/w^2] + Log[-(v/w)]*PolyLog[3, 1 - v^2/w^2] - 
   Log[-((u + v)/w)]*PolyLog[3, 1 - v^2/w^2] - 
   2*Log[w]*PolyLog[3, 1 - v^2/w^2] - 2*Log[(v + w)/w]*
    PolyLog[3, 1 - v^2/w^2] + Log[(u + v)/v]*PolyLog[3, 1 - v/w] + 
   Log[w/v]*PolyLog[3, 1 - v/w] + 2*Log[(u + v)/v]*PolyLog[3, v/(v - w)] - 
   Log[-(v/w)]*PolyLog[3, v/(v - w)] + Log[w/(v - w)]*PolyLog[3, v/(v - w)] - 
   Log[(u + w)/(v - w)]*PolyLog[3, v/(v - w)] - 
   Log[((u + v)*(v + w))/(v*(u + v + w))]*PolyLog[3, v/(v - w)] + 
   Log[-(v/w)]*PolyLog[3, (u + v)/(v - w)] - Log[(u + v + w)/(v + w)]*
    PolyLog[3, (u + v)/(v - w)] + 2*Log[v]*PolyLog[3, (v - w)/(u + v)] - 
   2*Log[w]*PolyLog[3, (v - w)/(u + v)] - 2*Log[(v + w)/w]*
    PolyLog[3, (v - w)/(u + v)] + Log[u]*PolyLog[3, -(u/w)] + 
   2*Log[(u + v)/v]*PolyLog[3, -(u/w)] + Log[v/(v + w)]*PolyLog[3, -(u/w)] - 
   Log[(u + v + w)/(v + w)]*PolyLog[3, -(u/w)] + Log[u]*PolyLog[3, -(v/w)] + 
   Log[v]*PolyLog[3, -(v/w)] - 4*Log[(u + v)/v]*PolyLog[3, -(v/w)] - 
   4*Log[w]*PolyLog[3, -(v/w)] - Log[w/(v - w)]*PolyLog[3, -(v/w)] + 
   Log[(u + w)/v]*PolyLog[3, -(v/w)] + Log[(u + w)/w]*PolyLog[3, -(v/w)] - 
   4*Log[(v + w)/w]*PolyLog[3, -(v/w)] + 3*Log[(u + v + w)/(v + w)]*
    PolyLog[3, -(v/w)] + 2*Log[v]*PolyLog[3, v/w] - 
   Log[-((u + v)/w)]*PolyLog[3, v/w] - 2*Log[w]*PolyLog[3, v/w] - 
   4*Log[-((v + w)/w)]*PolyLog[3, v/w] - 2*Log[(v + w)/w]*PolyLog[3, v/w] + 
   4*Log[-((u + v + w)/w)]*PolyLog[3, v/w] + Log[(u + v + w)/(v + w)]*
    PolyLog[3, v/w] + 2*Log[-(w/v)]*PolyLog[3, -((u + v)/w)] + 
   2*Log[v]*PolyLog[3, -(w/v)] + 2*Log[(u + v)/v]*PolyLog[3, -(w/v)] + 
   Log[(u + v)/(v - w)]*PolyLog[3, -(w/v)] - Log[-(u/w)]*PolyLog[3, -(w/v)] - 
   2*Log[w]*PolyLog[3, -(w/v)] - 2*Log[(u + w)/v]*PolyLog[3, -(w/v)] + 
   Log[-((u + w)/w)]*PolyLog[3, -(w/v)] + Log[(v + w)/v]*PolyLog[3, -(w/v)] - 
   2*Log[(v + w)/w]*PolyLog[3, -(w/v)] - 2*Log[(v + w)/(u + v + w)]*
    PolyLog[3, -(w/v)] - 3*Log[((u + v)*(v + w))/(v*(u + v + w))]*
    PolyLog[3, -(w/v)] - 2*Log[(u + v + w)/(v + w)]*PolyLog[3, -(w/v)] - 
   Log[1 - w/v]*PolyLog[3, -(w/v)] + Log[(u + v)/v]*PolyLog[3, w/v] - 
   Log[-((v + w)/w)]*PolyLog[3, w/v] + Log[-((u + v + w)/w)]*
    PolyLog[3, w/v] - 4*Log[(u + v + w)/(v + w)]*PolyLog[3, w/v] - 
   Log[-(v/w)]*PolyLog[3, -(w/(u + v))] - 
   Log[1 - w/v]*PolyLog[3, -(w/(u + v))] - 
   (2*I)*Pi*PolyLog[3, -(w/(v - w))] - Log[(u + v)/v]*
    PolyLog[3, -(w/(v - w))] - Log[(v + w)/v]*PolyLog[3, -(w/(v - w))] + 
   Log[-((v + w)/w)]*PolyLog[3, -(w/(v - w))] + 
   Log[u/(u + v + w)]*PolyLog[3, -(w/(v - w))] - 
   Log[-(v/w)]*PolyLog[3, -(((u + v)*w)/(u*(v - w)))] + 
   Log[(u + v + w)/(v + w)]*PolyLog[3, -(((u + v)*w)/(u*(v - w)))] - 
   Log[(u + v)/v]*PolyLog[3, w^2/v^2] + 
   Log[((u + v)*(v + w))/(v*(u + v + w))]*PolyLog[3, w^2/v^2] + 
   Log[(u + v + w)/(v + w)]*PolyLog[3, w^2/v^2] + 
   (2*I)*Pi*PolyLog[3, u/(u + w)] - Log[w/v]*PolyLog[3, -(v/(u + w))] + 
   Log[(u + w)/(v - w)]*PolyLog[3, -(v/(u + w))] + 
   2*Log[(u + v + w)/(v + w)]*PolyLog[3, (u + v)/(u + w)] - 
   (2*I)*Pi*PolyLog[3, (u*(v - w))/(v*(u + w))] + 
   Log[w/v]*PolyLog[3, w/(u + w)] + 2*Log[(u + w)/v]*PolyLog[3, w/(u + w)] + 
   2*Log[(u + v + w)/(v + w)]*PolyLog[3, w/(u + w)] - 
   2*Log[(u + v + w)/(v + w)]*PolyLog[3, ((u + v)*w)/(v*(u + w))] + 
   2*Log[v]*PolyLog[3, (u + w)/u] - Log[-(v/w)]*PolyLog[3, (u + w)/u] - 
   2*Log[w]*PolyLog[3, (u + w)/u] - 2*Log[(v + w)/w]*PolyLog[3, (u + w)/u] + 
   Log[-((u + v + w)/(u + w))]*PolyLog[3, (u + w)/u] - 
   Log[(u + v + w)/(v + w)]*PolyLog[3, (u + w)/u] - 
   2*Log[v]*PolyLog[3, -((u + w)/v)] - Log[(u + v)/v]*
    PolyLog[3, -((u + w)/v)] - Log[(u + v)/(v - w)]*
    PolyLog[3, -((u + w)/v)] + Log[-(u/w)]*PolyLog[3, -((u + w)/v)] + 
   2*Log[w]*PolyLog[3, -((u + w)/v)] - Log[-((u + w)/w)]*
    PolyLog[3, -((u + w)/v)] - Log[(u + w)/w]*PolyLog[3, -((u + w)/v)] + 
   Log[(v + w)/v]*PolyLog[3, -((u + w)/v)] + 
   Log[(v + w)/w]*PolyLog[3, -((u + w)/v)] + Log[(u + v + w)/(v + w)]*
    PolyLog[3, -((u + w)/v)] + Log[1 - w/v]*PolyLog[3, -((u + w)/v)] - 
   2*Log[v]*PolyLog[3, (u + w)/(u + v)] + 
   Log[-(v/w)]*PolyLog[3, (u + w)/(u + v)] + 
   2*Log[w]*PolyLog[3, (u + w)/(u + v)] + 2*Log[(v + w)/w]*
    PolyLog[3, (u + w)/(u + v)] + Log[(u + v + w)/(v + w)]*
    PolyLog[3, (u + w)/(u + v)] - Log[-((u + v + w)/(u + w))]*
    PolyLog[3, (v*(u + w))/(u*(v - w))] - Log[v]*PolyLog[3, (u + w)/w] + 
   Log[w]*PolyLog[3, (u + w)/w] - Log[(u + w)/v]*PolyLog[3, (u + w)/w] - 
   Log[(v + w)/v]*PolyLog[3, (u + w)/w] + 2*Log[(v + w)/w]*
    PolyLog[3, (u + w)/w] - Log[(u + v + w)/v]*PolyLog[3, (u + w)/w] - 
   Log[(u + v + w)/(v + w)]*PolyLog[3, (u + w)/w] + 
   2*Log[v]*PolyLog[3, (v*(u + w))/((u + v)*w)] - 
   Log[-(v/w)]*PolyLog[3, (v*(u + w))/((u + v)*w)] - 
   2*Log[w]*PolyLog[3, (v*(u + w))/((u + v)*w)] - 
   2*Log[(v + w)/w]*PolyLog[3, (v*(u + w))/((u + v)*w)] + 
   Log[(u + v + w)/(v + w)]*PolyLog[3, (v*(u + w))/((u + v)*w)] - 
   2*Log[(u + v + w)/(v + w)]*PolyLog[3, (w*(u + w))/(v*(u + v))] - 
   2*Log[v]*PolyLog[3, w/(-v + w)] - Log[(u + v)/v]*PolyLog[3, w/(-v + w)] + 
   2*Log[w]*PolyLog[3, w/(-v + w)] + 2*Log[(v + w)/w]*
    PolyLog[3, w/(-v + w)] + Log[((u + v)*(v + w))/(v*(u + v + w))]*
    PolyLog[3, w/(-v + w)] + Log[(u + v + w)/(v + w)]*
    PolyLog[3, w/(-v + w)] + 2*Log[v]*PolyLog[3, (u + w)/(-v + w)] - 
   2*Log[w]*PolyLog[3, (u + w)/(-v + w)] + 
   Log[(v + w)/v]*PolyLog[3, (u + w)/(-v + w)] - 
   2*Log[(v + w)/w]*PolyLog[3, (u + w)/(-v + w)] - 
   Log[u/(u + v + w)]*PolyLog[3, (u + w)/(-v + w)] - 
   Log[(u + w)/v]*PolyLog[3, (-v + w)/(u + w)] + 
   Log[-(((u + w)*(v + w))/(w*(u + v + w)))]*PolyLog[3, (-v + w)/(u + w)] + 
   Log[u]*PolyLog[3, -(u/(v + w))] - Log[v]*PolyLog[3, -(u/(v + w))] - 
   6*Log[(u + v)/v]*PolyLog[3, -(u/(v + w))] - 
   2*Log[w]*PolyLog[3, -(u/(v + w))] - Log[(u + w)/w]*
    PolyLog[3, -(u/(v + w))] - Log[v/(v + w)]*PolyLog[3, -(u/(v + w))] - 
   2*Log[(v + w)/w]*PolyLog[3, -(u/(v + w))] + Log[(u + v + w)/(v + w)]*
    PolyLog[3, -(u/(v + w))] + Log[1 - w/v]*PolyLog[3, -(u/(v + w))] + 
   2*Log[u]*PolyLog[3, v/(v + w)] + 2*Log[(u + v)/v]*PolyLog[3, v/(v + w)] - 
   2*Log[w]*PolyLog[3, v/(v + w)] + Log[(u + w)/w]*PolyLog[3, v/(v + w)] + 
   2*Log[w/(v + w)]*PolyLog[3, v/(v + w)] + 4*Log[-((v + w)/w)]*
    PolyLog[3, v/(v + w)] - 2*Log[(v + w)/w]*PolyLog[3, v/(v + w)] + 
   2*Log[-((u + v + w)/v)]*PolyLog[3, v/(v + w)] - 
   2*Log[-((u + v + w)/(v + w))]*PolyLog[3, v/(v + w)] - 
   2*Log[(u + v)/v]*PolyLog[3, w/(v + w)] - 
   Log[-(v/w)]*PolyLog[3, w/(v + w)] + Log[(u + w)/w]*PolyLog[3, w/(v + w)] + 
   4*Log[(u + v + w)/(v + w)]*PolyLog[3, w/(v + w)] - 
   Log[1 - w/v]*PolyLog[3, w/(v + w)] + 
   Log[-(v/w)]*PolyLog[3, (u*w)/((u + v)*(v + w))] + 
   2*Log[(u + v + w)/(v + w)]*PolyLog[3, (u*w)/((u + v)*(v + w))] + 
   Log[1 - w/v]*PolyLog[3, (u*w)/((u + v)*(v + w))] - 
   Log[w/(u + w)]*PolyLog[3, (u*v)/((u + w)*(v + w))] + 
   Log[((u + v)*w)/(v*(u + w))]*PolyLog[3, (u*v)/((u + w)*(v + w))] + 
   Log[(u + w)/w]*PolyLog[3, (u*v)/((u + w)*(v + w))] - 
   Log[-(v/w)]*PolyLog[3, -((v + w)/u)] + 2*Log[-((v + w)/v)]*
    PolyLog[3, -((v + w)/u)] - 2*Log[(u + v + w)/(v + w)]*
    PolyLog[3, -((v + w)/u)] - Log[1 - w/v]*PolyLog[3, -((v + w)/u)] - 
   3*Log[u]*PolyLog[3, (v + w)/v] - 2*Log[v]*PolyLog[3, (v + w)/v] - 
   4*Log[(u + v)/v]*PolyLog[3, (v + w)/v] - 4*Log[-((u + v)/w)]*
    PolyLog[3, (v + w)/v] + 2*Log[w]*PolyLog[3, (v + w)/v] + 
   2*Log[-(u/(v + w))]*PolyLog[3, (v + w)/v] - 
   2*Log[w/(v + w)]*PolyLog[3, (v + w)/v] + Log[-((v + w)/w)]*
    PolyLog[3, (v + w)/v] + 2*Log[(v + w)/w]*PolyLog[3, (v + w)/v] - 
   2*Log[-((u + v + w)/v)]*PolyLog[3, (v + w)/v] + 
   5*Log[(u + v + w)/(v + w)]*PolyLog[3, (v + w)/v] + 
   (2*I)*Pi*PolyLog[3, (v + w)/w] - 2*Log[v]*PolyLog[3, (v + w)/w] - 
   4*Log[(u + v)/v]*PolyLog[3, (v + w)/w] + 
   4*Log[-(v/w)]*PolyLog[3, (v + w)/w] - Log[w]*PolyLog[3, (v + w)/w] + 
   2*Log[-(w/v)]*PolyLog[3, (v + w)/w] - Log[(v + w)/w]*
    PolyLog[3, (v + w)/w] - 4*Log[-((u + v + w)/w)]*PolyLog[3, (v + w)/w] + 
   2*Log[(u + v + w)/(v + w)]*PolyLog[3, (v + w)/w] - 
   Log[1 - w/v]*PolyLog[3, (v + w)/w] - 2*Log[-(w/v)]*
    PolyLog[3, ((u + v)*(v + w))/(u*w)] - 
   Log[v]*PolyLog[3, ((u + w)*(v + w))/(u*v)] + 
   Log[(u + v)/v]*PolyLog[3, ((u + w)*(v + w))/(u*v)] + 
   Log[w]*PolyLog[3, ((u + w)*(v + w))/(u*v)] + 
   Log[(v + w)/w]*PolyLog[3, ((u + w)*(v + w))/(u*v)] + 
   2*Log[(u + v + w)/(v + w)]*PolyLog[3, ((u + w)*(v + w))/(u*v)] - 
   Log[1 - w/v]*PolyLog[3, ((u + w)*(v + w))/(u*v)] - 
   (2*I)*Pi*PolyLog[3, u/(u + v + w)] - Log[(u + v)/v]*
    PolyLog[3, u/(u + v + w)] + Log[-(w/(v - w))]*PolyLog[3, u/(u + v + w)] - 
   Log[(u + w)/w]*PolyLog[3, u/(u + v + w)] + 
   Log[(v + w)/v]*PolyLog[3, u/(u + v + w)] + 2*Log[(v + w)/(u + v + w)]*
    PolyLog[3, u/(u + v + w)] + 2*Log[(u + v + w)/(v + w)]*
    PolyLog[3, u/(u + v + w)] - Log[(u + v)/v]*PolyLog[3, v/(u + v + w)] - 
   Log[(u + w)/w]*PolyLog[3, v/(u + v + w)] - 2*Log[-((v + w)/v)]*
    PolyLog[3, v/(u + v + w)] - 4*Log[-((u + v + w)/w)]*
    PolyLog[3, v/(u + v + w)] + 2*Log[-((u + v + w)/(v + w))]*
    PolyLog[3, v/(u + v + w)] - Log[-(v/w)]*PolyLog[3, (u + v)/(u + v + w)] - 
   Log[1 - w/v]*PolyLog[3, (u + v)/(u + v + w)] + 
   (2*I)*Pi*PolyLog[3, (u*(v - w))/(v*(u + v + w))] + 
   Log[(u + v)/v]*PolyLog[3, -((u*v)/(w*(u + v + w)))] + 
   Log[(u + w)/w]*PolyLog[3, -((u*v)/(w*(u + v + w)))] - 
   2*Log[-(w/v)]*PolyLog[3, -((u*w)/(v*(u + v + w)))] - 
   Log[-(w/(v - w))]*PolyLog[3, -((u*w)/(v*(u + v + w)))] - 
   Log[(v + w)/v]*PolyLog[3, -((u*w)/(v*(u + v + w)))] + 
   2*Log[(v + w)/(u + v + w)]*PolyLog[3, -((u*w)/(v*(u + v + w)))] + 
   Log[v]*PolyLog[3, (u + w)/(u + v + w)] - 
   Log[(u + v)/v]*PolyLog[3, (u + w)/(u + v + w)] - 
   Log[w]*PolyLog[3, (u + w)/(u + v + w)] - 
   Log[(v + w)/w]*PolyLog[3, (u + w)/(u + v + w)] - 
   2*Log[(u + v + w)/(v + w)]*PolyLog[3, (u + w)/(u + v + w)] + 
   Log[1 - w/v]*PolyLog[3, (u + w)/(u + v + w)] + 
   Log[v]*PolyLog[3, (v + w)/(u + v + w)] - 
   Log[(u + v)/v]*PolyLog[3, (v + w)/(u + v + w)] - 
   Log[(u + v)/(v - w)]*PolyLog[3, (v + w)/(u + v + w)] - 
   Log[-(v/w)]*PolyLog[3, (v + w)/(u + v + w)] - 
   Log[w]*PolyLog[3, (v + w)/(u + v + w)] + 2*Log[-((v + w)/v)]*
    PolyLog[3, (v + w)/(u + v + w)] - Log[(v + w)/w]*
    PolyLog[3, (v + w)/(u + v + w)] + 2*Log[-((u + v + w)/v)]*
    PolyLog[3, (v + w)/(u + v + w)] + 4*Log[-((u + v + w)/w)]*
    PolyLog[3, (v + w)/(u + v + w)] + 
   Log[-(v/w)]*PolyLog[3, ((u + v)*(v + w))/(v*(u + v + w))] + 
   Log[1 - w/v]*PolyLog[3, ((u + v)*(v + w))/(v*(u + v + w))] - 
   Log[v]*PolyLog[3, ((u + w)*(v + w))/(w*(u + v + w))] + 
   Log[(u + v)/v]*PolyLog[3, ((u + w)*(v + w))/(w*(u + v + w))] + 
   Log[(u + v)/(v - w)]*PolyLog[3, ((u + w)*(v + w))/(w*(u + v + w))] + 
   Log[w]*PolyLog[3, ((u + w)*(v + w))/(w*(u + v + w))] + 
   Log[(v + w)/w]*PolyLog[3, ((u + w)*(v + w))/(w*(u + v + w))] + 
   2*Log[(u + v + w)/(v + w)]*PolyLog[3, ((u + w)*(v + w))/(w*(u + v + w))] - 
   Log[1 - w/v]*PolyLog[3, ((u + w)*(v + w))/(w*(u + v + w))] + 
   3*Log[u]*PolyLog[3, (u + v + w)/u] - 2*Log[v]*PolyLog[3, (u + v + w)/u] + 
   Log[(u + v)/v]*PolyLog[3, (u + v + w)/u] - 
   Log[-(v/(v - w))]*PolyLog[3, (u + v + w)/u] + 
   2*Log[-(w/v)]*PolyLog[3, (u + v + w)/u] - 
   Log[w/v]*PolyLog[3, (u + v + w)/u] - Log[-((u + v + w)/(u + w))]*
    PolyLog[3, (u + v + w)/u] - Log[(u + v + w)/(v + w)]*
    PolyLog[3, (u + v + w)/u] + 3*Log[u]*PolyLog[3, (u + v + w)/v] + 
   Log[(u + v)/v]*PolyLog[3, (u + v + w)/v] + 4*Log[-((u + v)/w)]*
    PolyLog[3, (u + v + w)/v] + 2*Log[-(w/v)]*PolyLog[3, (u + v + w)/v] - 
   2*Log[-(u/(v + w))]*PolyLog[3, (u + v + w)/v] - 
   Log[-((u + v + w)/w)]*PolyLog[3, (u + v + w)/v] - 
   Log[(u + v + w)/(v + w)]*PolyLog[3, (u + v + w)/v] - 
   2*Log[u]*PolyLog[3, (u + v + w)/(u + v)] + 
   2*Log[v]*PolyLog[3, (u + v + w)/(u + v)] + 
   2*Log[-(w/v)]*PolyLog[3, (u + v + w)/(u + v)] + 
   Log[-(v/(v - w))]*PolyLog[3, (v*(u + v + w))/(u*(v - w))] - 
   Log[w/(v - w)]*PolyLog[3, (v*(u + v + w))/(u*(v - w))] + 
   Log[-((u + v + w)/(u + w))]*PolyLog[3, (v*(u + v + w))/(u*(v - w))] - 
   2*Log[v]*PolyLog[3, ((v - w)*(u + v + w))/(v*(u + v))] + 
   2*Log[w]*PolyLog[3, ((v - w)*(u + v + w))/(v*(u + v))] + 
   2*Log[(v + w)/w]*PolyLog[3, ((v - w)*(u + v + w))/(v*(u + v))] - 
   (2*I)*Pi*PolyLog[3, (u + v + w)/w] + 
   2*Log[v]*PolyLog[3, -((v*(u + v + w))/(u*w))] - 
   2*Log[w]*PolyLog[3, -((v*(u + v + w))/(u*w))] + 
   Log[w/(v - w)]*PolyLog[3, -((v*(u + v + w))/(u*w))] + 
   Log[-(w^2/v^2)]*PolyLog[3, -((v*(u + v + w))/(u*w))] - 
   2*Log[(v + w)/w]*PolyLog[3, -((v*(u + v + w))/(u*w))] - 
   Log[u]*PolyLog[3, -((w*(u + v + w))/(u*v))] - 
   Log[(u + v)/v]*PolyLog[3, -((w*(u + v + w))/(u*v))] + 
   Log[w/v]*PolyLog[3, -((w*(u + v + w))/(u*v))] - 
   Log[-(w^2/v^2)]*PolyLog[3, -((w*(u + v + w))/(u*v))] + 
   Log[(u + v + w)/(v + w)]*PolyLog[3, -((w*(u + v + w))/(u*v))] + 
   Log[w/(u + w)]*PolyLog[3, (u + v + w)/(u + w)] - 
   Log[((u + v)*w)/(v*(u + w))]*PolyLog[3, (u + v + w)/(u + w)] - 
   Log[(u + w)/w]*PolyLog[3, (u + v + w)/(u + w)] - 
   2*Log[v]*PolyLog[3, ((-v + w)*(u + v + w))/(w*(u + w))] + 
   2*Log[w]*PolyLog[3, ((-v + w)*(u + v + w))/(w*(u + w))] + 
   2*Log[(v + w)/w]*PolyLog[3, ((-v + w)*(u + v + w))/(w*(u + w))] - 
   2*Log[v]*PolyLog[3, (u + v + w)/(v + w)] - 4*Log[-((u + v)/w)]*
    PolyLog[3, (u + v + w)/(v + w)] + Log[w/(v - w)]*
    PolyLog[3, (u + v + w)/(v + w)] - Log[(u + w)/w]*
    PolyLog[3, (u + v + w)/(v + w)] - 2*Log[-((u + v + w)/v)]*
    PolyLog[3, (u + v + w)/(v + w)] + 
   2*Log[u]*PolyLog[3, (v*(u + v + w))/((u + v)*(v + w))] - 
   2*Log[w]*PolyLog[3, (v*(u + v + w))/((u + v)*(v + w))] - 
   2*Log[-(w/v)]*PolyLog[3, (v*(u + v + w))/((u + v)*(v + w))] - 
   2*Log[(v + w)/w]*PolyLog[3, (v*(u + v + w))/((u + v)*(v + w))] + 
   (2*I)*Pi*PolyLog[3, -((w*(u + v + w))/((v - w)*(v + w)))] - 
   Log[w/(v - w)]*PolyLog[3, -((w*(u + v + w))/((v - w)*(v + w)))] + 
   Log[(u + w)/(v - w)]*PolyLog[3, -((w*(u + v + w))/((v - w)*(v + w)))] - 
   Log[-((u + v + w)/w)]*PolyLog[3, -((w*(u + v + w))/((v - w)*(v + w)))] - 
   Log[(u + w)/(v - w)]*PolyLog[3, (w*(u + v + w))/((u + w)*(v + w))] + 
   Log[(u + w)/w]*PolyLog[3, (w*(u + v + w))/((u + w)*(v + w))] - 
   2*Log[v]*PolyLog[3, 1 - w/v] - Log[(u + v)/v]*PolyLog[3, 1 - w/v] + 
   2*Log[w]*PolyLog[3, 1 - w/v] - Log[w/v]*PolyLog[3, 1 - w/v] + 
   Log[(u + w)/v]*PolyLog[3, 1 - w/v] + 2*Log[(v + w)/w]*
    PolyLog[3, 1 - w/v] - Log[(u + v)/v]*PolyLog[3, v^2/(v^2 - w^2)] + 
   Log[(u + v)/v]*PolyLog[3, w^2/(-v^2 + w^2)] - 
   Log[(u + v + w)/(v + w)]*PolyLog[3, w^2/(-v^2 + w^2)] - 
   Log[-(((u + w)*(v + w))/(w*(u + v + w)))]*
    PolyLog[3, (-v^2 + w^2)/(w*(u + v + w))] + 
   2*Log[v]*PolyLog[3, 1 - w^2/v^2] + Log[(u + v)/v]*
    PolyLog[3, 1 - w^2/v^2] - 2*Log[w]*PolyLog[3, 1 - w^2/v^2] - 
   2*Log[(v + w)/w]*PolyLog[3, 1 - w^2/v^2] - 3*PolyLog[4, -(v/u)] + 
   PolyLog[4, 1 - v/w]/2 + PolyLog[4, v/(v - w)]/2 - PolyLog[4, v^2/w^2]/2 - 
   PolyLog[4, -(v/w)]/2 + PolyLog[4, -(w/v)]/2 - 2*PolyLog[4, -(w/(v - w))] - 
   PolyLog[4, w^2/v^2]/2 + PolyLog[4, u/(u + w)]/2 - 
   PolyLog[4, (u*(v - w))/(v*(u + w))]/2 + PolyLog[4, w/(u + w)] + 
   (3*PolyLog[4, (u + w)/u])/2 - PolyLog[4, -((u + w)/v)]/2 - 
   (3*PolyLog[4, (v*(u + w))/(u*(v - w))])/2 - 3*PolyLog[4, -(u/(v + w))] + 
   16*PolyLog[4, v/(v + w)] + 5*PolyLog[4, w/(v + w)] - 
   3*PolyLog[4, -((v + w)/u)] + (5*PolyLog[4, (v + w)/v])/2 + 
   4*PolyLog[4, (v + w)/w] - 3*PolyLog[4, u/(u + v + w)] - 
   6*PolyLog[4, v/(u + v + w)] - PolyLog[4, w/(u + v + w)] - 
   PolyLog[4, -((u*w)/(v*(u + v + w)))] + 
   (13*PolyLog[4, (v + w)/(u + v + w)])/2 - 
   PolyLog[4, ((u + w)*(v + w))/(w*(u + v + w))]/2 - 
   (3*PolyLog[4, (u + v + w)/u])/2 - (5*PolyLog[4, (u + v + w)/v])/2 - 
   (3*PolyLog[4, (v*(u + v + w))/(u*(v - w))])/2 - 
   PolyLog[4, (u + v + w)/w] + 3*PolyLog[4, -((v*(u + v + w))/(u*w))] - 
   PolyLog[4, (u + v + w)/(v + w)]/2 + 
   (3*PolyLog[4, -((w*(u + v + w))/((v - w)*(v + w)))])/2 - 
   (3*PolyLog[4, (w*(u + v + w))/((u + w)*(v + w))])/2 + 
   PolyLog[4, 1 - w/v]/2 + (3*PolyLog[4, (-v^2 + w^2)/(w*(u + v + w))])/2 + 
   4*Log[v]*Zeta[3] + 6*Log[(u + v)/v]*Zeta[3] - 4*Log[-(v/w)]*Zeta[3] + 
   4*Log[-((u + v)/w)]*Zeta[3] + Log[w]*Zeta[3] - Log[(v + w)/v]*Zeta[3] + 
   Log[(v + w)/w]*Zeta[3] - 2*Log[(v + w)/(u + v + w)]*Zeta[3] + 
   2*Log[((u + v)*(v + w))/(v*(u + v + w))]*Zeta[3] + 
   Log[(u + v + w)/v]*Zeta[3] - 4*Log[(u + v + w)/(v + w)]*Zeta[3], 
  (3*Pi^4)/10 - (Pi^2*Log[u]^2)/12 + (Log[u]^3*Log[v])/2 + 
   (5*Pi^2*Log[v]^2)/12 + Log[u]^2*Log[v]^2 + (Log[u]*Log[v]^3)/2 + 
   (Pi^2*Log[u]*Log[w])/6 - (3*Log[u]^2*Log[v]*Log[w])/2 - 
   2*Log[u]*Log[v]^2*Log[w] - (Log[v]^3*Log[w])/2 - (Pi^2*Log[w]^2)/12 + 
   (3*Log[u]*Log[v]*Log[w]^2)/2 + Log[v]^2*Log[w]^2 - (Log[v]*Log[w]^3)/2 + 
   (Pi^2*Log[v]*Log[-(w/u)])/3 - (Pi^2*Log[w]*Log[-(w/u)])/3 + 
   (Log[v]*Log[-(w/u)]^3)/3 - (Log[w]*Log[-(w/u)]^3)/3 - 
   (Pi^2*Log[-(v/(u + w))]*Log[(u + w)/w])/6 - 
   (Log[-(v/(u + w))]^3*Log[(u + w)/w])/6 + 
   (Log[v]*Log[-(u/w)]*Log[(u + w)/w]^2)/2 - 
   (Log[-(u/w)]*Log[w]*Log[(u + w)/w]^2)/2 - Log[v]*Log[-(w/u)]*
    Log[(u + w)/w]^2 + Log[w]*Log[-(w/u)]*Log[(u + w)/w]^2 + 
   (I/3)*Pi^3*Log[v/(v + w)] + (2*I)*Pi*Log[u]*Log[v/(v + w)]^2 + 
   I*Pi*Log[v]*Log[v/(v + w)]^2 + I*Pi*Log[w]*Log[v/(v + w)]^2 - 
   (3*I)*Pi*Log[-(u/(v + w))]*Log[v/(v + w)]^2 - 
   I*Pi*Log[v/(v + w)]^2*Log[w/(v + w)] - (Pi^2*Log[w/(v + w)]^2)/12 - 
   (Log[-(v/(v + w))]*Log[w/(v + w)]^3)/6 + Log[w/(v + w)]^4/12 + 
   (Pi^2*Log[(u + w)/w]*Log[-((v*w)/((u + w)*(v + w)))])/6 + 
   (Log[(u + w)/w]*Log[-((v*w)/((u + w)*(v + w)))]^3)/6 + 
   (Pi^2*Log[(u + w)/w]*Log[(v*w)/((u + w)*(v + w))])/6 + 
   (Log[(u + w)/w]*Log[(v*w)/((u + w)*(v + w))]^3)/6 + 
   (Pi^2*Log[u]*Log[-((v + w)/u)])/3 + (Pi^2*Log[v]*Log[-((v + w)/u)])/6 + 
   (Pi^2*Log[w]*Log[-((v + w)/u)])/6 + (Log[u]*Log[-((v + w)/u)]^3)/3 + 
   (Log[v]*Log[-((v + w)/u)]^3)/6 + (Log[w]*Log[-((v + w)/u)]^3)/6 + 
   (Pi^2*Log[(v + w)/v]^2)/12 + (Log[w/v]*Log[(v + w)/v]^3)/6 - 
   Log[(v + w)/v]^4/12 + (2*Pi^2*Log[u]*Log[(v + w)/w])/3 + 
   (Pi^2*Log[v]*Log[(v + w)/w])/2 + (Log[u]^2*Log[v]*Log[(v + w)/w])/2 - 
   (Log[v]^3*Log[(v + w)/w])/2 - (Pi^2*Log[w]*Log[(v + w)/w])/2 - 
   2*Log[u]^2*Log[w]*Log[(v + w)/w] - Log[u]*Log[v]*Log[w]*Log[(v + w)/w] + 
   2*Log[u]*Log[w]^2*Log[(v + w)/w] + (Log[v]*Log[w]^2*Log[(v + w)/w])/2 - 
   (Pi^2*Log[-(w/u)]*Log[(v + w)/w])/3 - (Log[-(w/u)]^3*Log[(v + w)/w])/3 - 
   (Log[-(u/w)]*Log[(u + w)/w]^2*Log[(v + w)/w])/2 + 
   Log[-(w/u)]*Log[(u + w)/w]^2*Log[(v + w)/w] + 
   I*Pi*Log[v/(v + w)]^2*Log[(v + w)/w] + 
   (Pi^2*Log[-((v + w)/u)]*Log[(v + w)/w])/6 + 
   (Log[-((v + w)/u)]^3*Log[(v + w)/w])/6 - (Pi^2*Log[(v + w)/w]^2)/3 - 
   Log[u]^2*Log[(v + w)/w]^2 - Log[u]*Log[v]*Log[(v + w)/w]^2 - 
   (Log[u]*Log[-(v/w)]*Log[(v + w)/w]^2)/2 + 2*Log[v]*Log[-(v/w)]*
    Log[(v + w)/w]^2 + (5*Log[u]*Log[w]*Log[(v + w)/w]^2)/2 + 
   Log[v]*Log[w]*Log[(v + w)/w]^2 + (Log[-(v/w)]*Log[w]*Log[(v + w)/w]^2)/2 - 
   (Log[w]^2*Log[(v + w)/w]^2)/2 + (5*Log[u]*Log[(v + w)/w]^3)/6 + 
   (2*Log[v]*Log[(v + w)/w]^3)/3 + (7*Log[-(v/w)]*Log[(v + w)/w]^3)/6 - 
   (2*Log[w]*Log[(v + w)/w]^3)/3 - Log[(v + w)/w]^4/6 - 
   (Pi^2*Log[v]*Log[-((w*(v + w))/(u*v))])/6 + 
   (Pi^2*Log[w]*Log[-((w*(v + w))/(u*v))])/6 + 
   (Pi^2*Log[(v + w)/w]*Log[-((w*(v + w))/(u*v))])/6 - 
   (Log[v]*Log[-((w*(v + w))/(u*v))]^3)/6 + 
   (Log[w]*Log[-((w*(v + w))/(u*v))]^3)/6 + 
   (Log[(v + w)/w]*Log[-((w*(v + w))/(u*v))]^3)/6 - 
   (Pi^2*Log[u]*Log[(w*(v + w))/(u*v)])/3 - 
   (Pi^2*Log[v]*Log[(w*(v + w))/(u*v)])/6 - 
   (Pi^2*Log[w]*Log[(w*(v + w))/(u*v)])/6 - 
   (Pi^2*Log[(v + w)/w]*Log[(w*(v + w))/(u*v)])/6 - 
   (Log[u]*Log[(w*(v + w))/(u*v)]^3)/3 - (Log[v]*Log[(w*(v + w))/(u*v)]^3)/
    6 - (Log[w]*Log[(w*(v + w))/(u*v)]^3)/6 - 
   (Log[(v + w)/w]*Log[(w*(v + w))/(u*v)]^3)/6 + 
   (Log[v]*Log[(u + w)/w]^2*Log[v/(u + v + w)])/2 - 
   (Log[w]*Log[(u + w)/w]^2*Log[v/(u + v + w)])/2 - 
   (Log[(u + w)/w]^2*Log[(v + w)/w]*Log[v/(u + v + w)])/2 - 
   (Log[v]*Log[(u + w)/w]^2*Log[-((u*v)/(w*(u + v + w)))])/2 + 
   (Log[w]*Log[(u + w)/w]^2*Log[-((u*v)/(w*(u + v + w)))])/2 + 
   (Log[(u + w)/w]^2*Log[(v + w)/w]*Log[-((u*v)/(w*(u + v + w)))])/2 - 
   (Pi^2*Log[v]*Log[-(w/(u + v + w))])/6 + 
   (Pi^2*Log[w]*Log[-(w/(u + v + w))])/6 + 
   (Pi^2*Log[(v + w)/w]*Log[-(w/(u + v + w))])/6 - 
   (Log[v]*Log[-(w/(u + v + w))]^3)/6 + (Log[w]*Log[-(w/(u + v + w))]^3)/6 + 
   (Log[(v + w)/w]*Log[-(w/(u + v + w))]^3)/6 - 
   (Pi^2*Log[(u + w)/w]*Log[w/(u + v + w)])/6 - 
   (Log[(u + w)/w]*Log[w/(u + v + w)]^3)/6 + 
   (Log[-(u/w)]^2*Log[(u + w)/w]*Log[(v + w)/(u + v + w)])/2 - 
   (Log[-(u/w)]^2*Log[(u + w)/w]*Log[((u + w)*(v + w))/(w*(u + v + w))])/2 - 
   (Log[v]*Log[(u + w)/w]^2*Log[(u + v + w)/v])/2 + 
   (Log[w]*Log[(u + w)/w]^2*Log[(u + v + w)/v])/2 + 
   (Log[(u + w)/w]^2*Log[-(u/(v + w))]*Log[(u + v + w)/v])/2 + 
   (Log[(u + w)/w]^2*Log[(v + w)/w]*Log[(u + v + w)/v])/2 + 
   (Log[-(v/(u + w))]*Log[(u + w)/w]*Log[(u + v + w)/v]^2)/2 + 
   (Log[(u + w)/w]*Log[-(u/(v + w))]*Log[(u + v + w)/v]^2)/2 - 
   (Log[(u + w)/w]*Log[(u*v)/((u + w)*(v + w))]*Log[(u + v + w)/v]^2)/2 + 
   (Log[v]*Log[(u + w)/w]^2*Log[-((w*(u + v + w))/(u*v))])/2 - 
   (Log[w]*Log[(u + w)/w]^2*Log[-((w*(u + v + w))/(u*v))])/2 - 
   (Log[(u + w)/w]^2*Log[(v + w)/w]*Log[-((w*(u + v + w))/(u*v))])/2 + 
   (Pi^2*Log[u]*Log[(u + v + w)/(v + w)])/6 + 
   (Pi^2*Log[v]*Log[(u + v + w)/(v + w)])/6 + 
   (Log[u]^2*Log[v]*Log[(u + v + w)/(v + w)])/2 + 
   Log[u]*Log[v]^2*Log[(u + v + w)/(v + w)] - 
   (Log[v]^3*Log[(u + v + w)/(v + w)])/2 - 
   (Pi^2*Log[v/u]*Log[(u + v + w)/(v + w)])/3 - 
   (Log[v/u]^3*Log[(u + v + w)/(v + w)])/3 - 
   (Pi^2*Log[w]*Log[(u + v + w)/(v + w)])/6 - Log[u]*Log[v]*Log[w]*
    Log[(u + v + w)/(v + w)] - Log[v]^2*Log[w]*Log[(u + v + w)/(v + w)] + 
   (Log[v]*Log[w]^2*Log[(u + v + w)/(v + w)])/2 - 
   (Pi^2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)])/6 + 
   (Log[-(u/w)]*Log[-((u + w)/v)]^2*Log[(u + v + w)/(v + w)])/2 + 
   Log[-(w/u)]*Log[-((u + w)/v)]^2*Log[(u + v + w)/(v + w)] + 
   (Log[-(u/w)]^2*Log[(u + w)/w]*Log[(u + v + w)/(v + w)])/2 + 
   (Log[w/(u + w)]*Log[-(u/(v + w))]^2*Log[(u + v + w)/(v + w)])/2 + 
   Log[(u + w)/w]*Log[-(u/(v + w))]^2*Log[(u + v + w)/(v + w)] + 
   (2*I)*Pi*Log[-(u/(v + w))]*Log[v/(v + w)]*Log[(u + v + w)/(v + w)] + 
   I*Pi*Log[v/(v + w)]^2*Log[(u + v + w)/(v + w)] + 
   (2*I)*Pi*Log[w/(v + w)]^2*Log[(u + v + w)/(v + w)] + 
   (Pi^2*Log[-((v + w)/u)]*Log[(u + v + w)/(v + w)])/6 + 
   (Log[-((v + w)/u)]^3*Log[(u + v + w)/(v + w)])/6 - 
   Log[v]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   Log[u]*Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
   Log[w]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   (Log[u]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)])/2 + 
   (Log[-(v/w)]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)])/2 + 
   Log[w]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] + 
   (Log[(v + w)/w]^3*Log[(u + v + w)/(v + w)])/3 - 
   (Pi^2*Log[(w*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)])/6 - 
   (Log[(w*(v + w))/(u*v)]^3*Log[(u + v + w)/(v + w)])/6 - 
   (Pi^2*Log[(v + w)/(u + w)]*Log[(u + v + w)/(v + w)])/6 - 
   (Log[(v + w)/(u + w)]^3*Log[(u + v + w)/(v + w)])/6 + 
   (Pi^2*Log[v/(u + v + w)]*Log[(u + v + w)/(v + w)])/6 - 
   (Log[-((u + w)/v)]^2*Log[v/(u + v + w)]*Log[(u + v + w)/(v + w)])/2 + 
   (Log[v/(u + v + w)]^3*Log[(u + v + w)/(v + w)])/6 - 
   (Log[-((u + w)/v)]^2*Log[-((u*v)/(w*(u + v + w)))]*
     Log[(u + v + w)/(v + w)])/2 - (Pi^2*Log[(v + w)/(u + v + w)]*
     Log[(u + v + w)/(v + w)])/6 + 
   (Log[-(u/(v + w))]^2*Log[(v + w)/(u + v + w)]*Log[(u + v + w)/(v + w)])/
    2 - (Log[(v + w)/(u + v + w)]^3*Log[(u + v + w)/(v + w)])/6 + 
   (Pi^2*Log[-((v*(v + w))/(w*(u + v + w)))]*Log[(u + v + w)/(v + w)])/3 + 
   (Log[-((v*(v + w))/(w*(u + v + w)))]^3*Log[(u + v + w)/(v + w)])/3 + 
   (Pi^2*Log[(v*(v + w))/(w*(u + v + w))]*Log[(u + v + w)/(v + w)])/6 + 
   (Log[(v*(v + w))/(w*(u + v + w))]^3*Log[(u + v + w)/(v + w)])/6 - 
   Log[-(u/(v + w))]^2*Log[((u + w)*(v + w))/(w*(u + v + w))]*
    Log[(u + v + w)/(v + w)] - Log[-((u + w)/v)]^2*
    Log[-((w*(u + v + w))/(u*v))]*Log[(u + v + w)/(v + w)] + 
   (Pi^2*Log[(u + v + w)/(v + w)]^2)/3 - 
   (Log[v]^2*Log[(u + v + w)/(v + w)]^2)/2 - Log[u]*Log[-((u + w)/v)]*
    Log[(u + v + w)/(v + w)]^2 - (Log[v]*Log[-((u + w)/v)]*
     Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[-(u/w)]*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^2)/2 - 
   (Log[w]*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[u]*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]^2)/2 + 
   Log[(u + w)/w]*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]^2 + 
   (2*I)*Pi*Log[w/(v + w)]*Log[(u + v + w)/(v + w)]^2 - 
   Log[u]*Log[-((v + w)/u)]*Log[(u + v + w)/(v + w)]^2 - 
   (Log[v]*Log[-((v + w)/u)]*Log[(u + v + w)/(v + w)]^2)/2 - 
   (Log[w]*Log[-((v + w)/u)]*Log[(u + v + w)/(v + w)]^2)/2 - 
   (Log[-((u + w)/v)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2)/2 - 
   (Log[-((v + w)/u)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2)/2 + 
   Log[u]*Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)]^2 + 
   (Log[v]*Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[w]*Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[(v + w)/w]*Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)]^2)/
    2 - (Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^3)/2 + 
   Log[u/(v + w)]*Log[(u + v + w)/(v + w)]^3 - 
   (Log[-((v + w)/u)]*Log[(u + v + w)/(v + w)]^3)/2 + 
   (Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)]^3)/2 - 
   Log[(u + v + w)/(v + w)]^4/2 - (2*I)*Pi*Log[(u + v + w)/(v + w)]*
    Log[(w*(u + v + w))/(v*(v + w))]^2 - 
   (Log[-(u/w)]^2*Log[(u + w)/w]*Log[(w*(u + v + w))/((u + w)*(v + w))])/2 - 
   (Log[-(u/(v + w))]^2*Log[(u + v + w)/(v + w)]*
     Log[(w*(u + v + w))/((u + w)*(v + w))])/2 + MyLi22[-(v/w), w/(u + w)]/
    2 - MyLi22[-(v/(u + w)), -(w/v)]/2 + MyLi22[w/(u + w), -(v/w)] + 
   MyLi22[v/(v + w), (v + w)/(u + v + w)]/2 + 
   (3*MyLi22[v/(u + v + w), (v + w)/v])/2 + 
   MyLi22[v/(u + v + w), (u + v + w)/(v + w)]/2 + 
   MyLi22[(v + w)/(u + v + w), v/(v + w)]/2 + (Pi^2*PolyLog[2, -(u/w)])/6 + 
   2*Log[u]*Log[v]*PolyLog[2, -(u/w)] + 2*Log[v]^2*PolyLog[2, -(u/w)] - 
   2*Log[u]*Log[w]*PolyLog[2, -(u/w)] - 2*Log[v]*Log[w]*PolyLog[2, -(u/w)] - 
   2*Log[u]*Log[(v + w)/w]*PolyLog[2, -(u/w)] - Log[v]*Log[(v + w)/w]*
    PolyLog[2, -(u/w)] - Log[w]*Log[(v + w)/w]*PolyLog[2, -(u/w)] - 
   (Log[(v + w)/w]^2*PolyLog[2, -(u/w)])/2 + 2*Log[-(u/(v + w))]*
    Log[(u + v + w)/(v + w)]*PolyLog[2, -(u/w)] + 
   Log[(u + v + w)/(v + w)]^2*PolyLog[2, -(u/w)] - 
   (Pi^2*PolyLog[2, -(v/w)])/3 + 2*Log[u]^2*PolyLog[2, -(v/w)] - 
   (Log[v/w]^2*PolyLog[2, -(v/w)])/4 - 2*Log[w]^2*PolyLog[2, -(v/w)] + 
   (Log[(u + w)/v]^2*PolyLog[2, -(v/w)])/4 - Log[u]*Log[(v + w)/w]*
    PolyLog[2, -(v/w)] + 2*Log[v]*Log[(v + w)/w]*PolyLog[2, -(v/w)] - 
   Log[w]*Log[(v + w)/w]*PolyLog[2, -(v/w)] + 
   Log[(v + w)/w]^2*PolyLog[2, -(v/w)] + Log[(u + w)/w]*Log[(u + v + w)/v]*
    PolyLog[2, -(v/w)] + Log[u]*Log[(u + v + w)/(v + w)]*PolyLog[2, -(v/w)] - 
   Log[w]*Log[(u + v + w)/(v + w)]*PolyLog[2, -(v/w)] - 
   (Log[(u + v + w)/(v + w)]^2*PolyLog[2, -(v/w)])/2 + 
   PolyLog[2, -(u/w)]*PolyLog[2, -(v/w)] - (5*PolyLog[2, -(v/w)]^2)/4 + 
   (Pi^2*PolyLog[2, -(w/v)])/12 + (Log[(u + w)/v]^2*PolyLog[2, -(w/v)])/2 - 
   (Log[-((u + w)/w)]^2*PolyLog[2, -(w/v)])/4 - Log[-(u/w)]*Log[(u + w)/w]*
    PolyLog[2, -(w/v)] + PolyLog[2, -(w/v)]^2/4 + 
   Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]*PolyLog[2, u/(u + w)] - 
   (Pi^2*PolyLog[2, -(v/(u + w))])/12 - (Log[w/v]^2*PolyLog[2, -(v/(u + w))])/
    4 + (PolyLog[2, -(w/v)]*PolyLog[2, -(v/(u + w))])/2 + 
   (Pi^2*PolyLog[2, w/(u + w)])/6 - (Log[w/v]^2*PolyLog[2, w/(u + w)])/4 + 
   (3*Log[(u + w)/v]^2*PolyLog[2, w/(u + w)])/4 - 
   2*Log[v]*Log[(u + w)/w]*PolyLog[2, (u + w)/u] + 
   2*Log[w]*Log[(u + w)/w]*PolyLog[2, (u + w)/u] + 
   2*Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, (u + w)/u] + 
   2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + w)/u] - 
   (Log[v/w]^2*PolyLog[2, -((u + w)/v)])/4 + 
   (Log[-((u + w)/w)]^2*PolyLog[2, -((u + w)/v)])/4 - 
   Log[v]*Log[(u + w)/w]*PolyLog[2, -((u + w)/v)] + 
   Log[w]*Log[(u + w)/w]*PolyLog[2, -((u + w)/v)] + 
   Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, -((u + w)/v)] + 
   (PolyLog[2, -(w/v)]*PolyLog[2, -((u + w)/v)])/2 - 
   (Log[w/v]^2*PolyLog[2, (u + w)/w])/4 + 
   (Log[(u + w)/v]^2*PolyLog[2, (u + w)/w])/4 + Log[v]*Log[(u + w)/w]*
    PolyLog[2, (u + w)/w] - Log[w]*Log[(u + w)/w]*PolyLog[2, (u + w)/w] - 
   Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, (u + w)/w] + 
   Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + w)/w] - 
   Log[(u + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + w)/w] + 
   (Log[(u + v + w)/(v + w)]^2*PolyLog[2, (u + w)/w])/2 + 
   (PolyLog[2, -(v/w)]*PolyLog[2, (u + w)/w])/2 - 
   PolyLog[2, -(w/v)]*PolyLog[2, (u + w)/w] - 
   (PolyLog[2, -(v/(u + w))]*PolyLog[2, (u + w)/w])/2 + 
   Pi^2*PolyLog[2, -(u/(v + w))] + 2*Log[u]^2*PolyLog[2, -(u/(v + w))] + 
   2*Log[u]*Log[v]*PolyLog[2, -(u/(v + w))] + 
   Log[v]^2*PolyLog[2, -(u/(v + w))] - 2*Log[u]*Log[w]*
    PolyLog[2, -(u/(v + w))] - 2*Log[v]*Log[w]*PolyLog[2, -(u/(v + w))] + 
   2*Log[w]^2*PolyLog[2, -(u/(v + w))] + Log[-(u/w)]*Log[(u + w)/w]*
    PolyLog[2, -(u/(v + w))] + (Log[(u + w)/w]^2*PolyLog[2, -(u/(v + w))])/
    2 - (2*I)*Pi*Log[v/(v + w)]*PolyLog[2, -(u/(v + w))] - 
   2*Log[u]*Log[(v + w)/w]*PolyLog[2, -(u/(v + w))] + 
   2*Log[w]*Log[(v + w)/w]*PolyLog[2, -(u/(v + w))] + 
   Log[(v + w)/w]^2*PolyLog[2, -(u/(v + w))] + 
   Log[u]*Log[(u + v + w)/(v + w)]*PolyLog[2, -(u/(v + w))] + 
   Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, -(u/(v + w))] + 
   2*PolyLog[2, -(v/w)]*PolyLog[2, -(u/(v + w))] + 
   PolyLog[2, -(u/(v + w))]^2 + (13*Pi^2*PolyLog[2, v/(v + w)])/12 - 
   (Log[(u + w)/w]^2*PolyLog[2, v/(v + w)])/2 + 
   Log[-(v/(v + w))]^2*PolyLog[2, v/(v + w)] - (4*I)*Pi*Log[v/(v + w)]*
    PolyLog[2, v/(v + w)] - Log[-((u + v + w)/v)]^2*PolyLog[2, v/(v + w)] + 
   (5*Log[-((u + v + w)/(v + w))]^2*PolyLog[2, v/(v + w)])/4 + 
   Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, v/(v + w)] + 
   (3*PolyLog[2, v/(v + w)]^2)/4 - (Log[(u + w)/w]^2*PolyLog[2, w/(v + w)])/
    2 - Log[-(u/w)]*Log[(u + w)/w]*PolyLog[2, (u*v)/((u + w)*(v + w))] - 
   Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (u*v)/((u + w)*(v + w))] + (7*Pi^2*PolyLog[2, (v + w)/v])/12 + 
   (Log[-((v + w)/v)]^2*PolyLog[2, (v + w)/v])/4 + 
   (Log[-((u + v + w)/v)]^2*PolyLog[2, (v + w)/v])/4 + 
   (Log[-((u + v + w)/(v + w))]^2*PolyLog[2, (v + w)/v])/4 + 
   3*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/v] - 
   PolyLog[2, -(u/(v + w))]*PolyLog[2, (v + w)/v] + 
   PolyLog[2, (v + w)/v]^2/4 - Log[u]*Log[(v + w)/w]*PolyLog[2, (v + w)/w] + 
   4*Log[v]*Log[(v + w)/w]*PolyLog[2, (v + w)/w] + 
   Log[w]*Log[(v + w)/w]*PolyLog[2, (v + w)/w] + 
   2*Log[(v + w)/w]^2*PolyLog[2, (v + w)/w] + Log[v]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (v + w)/w] - Log[w]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (v + w)/w] - Log[(u + v + w)/(v + w)]^2*
    PolyLog[2, (v + w)/w] + Log[v]*Log[(u + w)/w]*
    PolyLog[2, ((u + w)*(v + w))/(u*v)] - Log[w]*Log[(u + w)/w]*
    PolyLog[2, ((u + w)*(v + w))/(u*v)] - Log[(u + w)/w]*Log[(v + w)/w]*
    PolyLog[2, ((u + w)*(v + w))/(u*v)] - 2*Log[-((u + w)/v)]*
    Log[(u + v + w)/(v + w)]*PolyLog[2, ((u + w)*(v + w))/(u*v)] + 
   Log[-(u/w)]*Log[(u + w)/w]*PolyLog[2, u/(u + v + w)] + 
   Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]*PolyLog[2, u/(u + v + w)] + 
   (Pi^2*PolyLog[2, v/(u + v + w)])/3 - 
   (Log[-((v + w)/v)]^2*PolyLog[2, v/(u + v + w)])/4 + 
   (5*Log[-((u + v + w)/(v + w))]^2*PolyLog[2, v/(u + v + w)])/4 + 
   PolyLog[2, (v + w)/v]*PolyLog[2, v/(u + v + w)] - 
   Log[-(u/w)]*Log[(u + w)/w]*PolyLog[2, -((u*v)/(w*(u + v + w)))] - 
   2*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, -((u*v)/(w*(u + v + w)))] + Log[v]*Log[(u + w)/w]*
    PolyLog[2, (u + w)/(u + v + w)] - Log[w]*Log[(u + w)/w]*
    PolyLog[2, (u + w)/(u + v + w)] - Log[(u + w)/w]*Log[(v + w)/w]*
    PolyLog[2, (u + w)/(u + v + w)] - Log[-((u + w)/v)]*
    Log[(u + v + w)/(v + w)]*PolyLog[2, (u + w)/(u + v + w)] + 
   (Pi^2*PolyLog[2, (v + w)/(u + v + w)])/12 - 
   (Log[-((v + w)/v)]^2*PolyLog[2, (v + w)/(u + v + w)])/4 + 
   (Log[-((u + v + w)/v)]^2*PolyLog[2, (v + w)/(u + v + w)])/2 - 
   Log[v]*Log[(u + w)/w]*PolyLog[2, ((u + w)*(v + w))/(w*(u + v + w))] + 
   Log[w]*Log[(u + w)/w]*PolyLog[2, ((u + w)*(v + w))/(w*(u + v + w))] + 
   Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, ((u + w)*(v + w))/
      (w*(u + v + w))] - Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, ((u + w)*(v + w))/(w*(u + v + w))] - 
   2*Log[u]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/u] - 
   Log[v]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/u] - 
   Log[w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/u] - 
   Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/u] - 
   Log[(u + v + w)/(v + w)]^2*PolyLog[2, (u + v + w)/u] - 
   (Pi^2*PolyLog[2, (u + v + w)/v])/6 - 
   (Log[-(v/(v + w))]^2*PolyLog[2, (u + v + w)/v])/2 + 
   (Log[-((u + v + w)/(v + w))]^2*PolyLog[2, (u + v + w)/v])/2 - 
   2*Log[u]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/v] - 
   Log[v]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/v] - 
   Log[w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/v] - 
   Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/v] - 
   Log[(u + v + w)/(v + w)]^2*PolyLog[2, (u + v + w)/v] + 
   PolyLog[2, -(u/(v + w))]*PolyLog[2, (u + v + w)/v] + 
   (PolyLog[2, (v + w)/v]*PolyLog[2, (u + v + w)/v])/2 + 
   2*Log[u]*Log[(u + v + w)/(v + w)]*PolyLog[2, -((w*(u + v + w))/(u*v))] + 
   Log[v]*Log[(u + v + w)/(v + w)]*PolyLog[2, -((w*(u + v + w))/(u*v))] + 
   Log[w]*Log[(u + v + w)/(v + w)]*PolyLog[2, -((w*(u + v + w))/(u*v))] + 
   Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, -((w*(u + v + w))/(u*v))] + Log[(u + v + w)/(v + w)]^2*
    PolyLog[2, -((w*(u + v + w))/(u*v))] + Log[(u + w)/w]*Log[(u + v + w)/v]*
    PolyLog[2, (u + v + w)/(u + w)] + 
   (Log[(u + w)/w]^2*PolyLog[2, (u + v + w)/(v + w)])/2 + 
   (2*I)*Pi*Log[v/(v + w)]*PolyLog[2, (u + v + w)/(v + w)] - 
   (Log[-((v + w)/v)]^2*PolyLog[2, (u + v + w)/(v + w)])/4 + 
   (Log[-((u + v + w)/v)]^2*PolyLog[2, (u + v + w)/(v + w)])/4 + 
   Log[(u + w)/w]*Log[(u + v + w)/v]*PolyLog[2, (u + v + w)/(v + w)] + 
   Log[u]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/(v + w)] + 
   PolyLog[2, v/(v + w)]*PolyLog[2, (u + v + w)/(v + w)] + 
   PolyLog[2, (v + w)/v]*PolyLog[2, (u + v + w)/(v + w)] - 
   PolyLog[2, v/(u + v + w)]*PolyLog[2, (u + v + w)/(v + w)] - 
   (3*PolyLog[2, (u + v + w)/v]*PolyLog[2, (u + v + w)/(v + w)])/2 - 
   Log[(u + w)/w]*Log[(u + v + w)/v]*PolyLog[2, (w*(u + v + w))/
      ((u + w)*(v + w))] + 2*Log[u]*PolyLog[3, -(u/w)] + 
   2*Log[v]*PolyLog[3, -(u/w)] - Log[(u + v + w)/(v + w)]*
    PolyLog[3, -(u/w)] + 4*Log[u]*PolyLog[3, -(v/w)] - 
   4*Log[w]*PolyLog[3, -(v/w)] + Log[(u + w)/v]*PolyLog[3, -(v/w)] + 
   Log[(u + w)/w]*PolyLog[3, -(v/w)] - 4*Log[(v + w)/w]*PolyLog[3, -(v/w)] + 
   Log[(u + v + w)/(v + w)]*PolyLog[3, -(v/w)] - Log[v]*PolyLog[3, -(w/v)] - 
   Log[-(u/w)]*PolyLog[3, -(w/v)] + Log[w]*PolyLog[3, -(w/v)] - 
   2*Log[(u + w)/v]*PolyLog[3, -(w/v)] + Log[-((u + w)/w)]*
    PolyLog[3, -(w/v)] + Log[(v + w)/v]*PolyLog[3, -(w/v)] + 
   Log[(v + w)/w]*PolyLog[3, -(w/v)] - Log[(u + v + w)/(v + w)]*
    PolyLog[3, u/(u + w)] - Log[w/v]*PolyLog[3, -(v/(u + w))] - 
   Log[(u + v + w)/(v + w)]*PolyLog[3, -(v/(u + w))] + 
   Log[w/v]*PolyLog[3, w/(u + w)] + 2*Log[(u + w)/v]*PolyLog[3, w/(u + w)] + 
   2*Log[v]*PolyLog[3, (u + w)/u] - 2*Log[w]*PolyLog[3, (u + w)/u] - 
   2*Log[(v + w)/w]*PolyLog[3, (u + w)/u] - 2*Log[(u + v + w)/(v + w)]*
    PolyLog[3, (u + w)/u] + Log[v]*PolyLog[3, -((u + w)/v)] + 
   Log[-(u/w)]*PolyLog[3, -((u + w)/v)] - Log[w]*PolyLog[3, -((u + w)/v)] - 
   Log[-((u + w)/w)]*PolyLog[3, -((u + w)/v)] - 
   Log[(u + w)/w]*PolyLog[3, -((u + w)/v)] + 
   Log[(v + w)/v]*PolyLog[3, -((u + w)/v)] - 2*Log[(v + w)/w]*
    PolyLog[3, -((u + w)/v)] - Log[v]*PolyLog[3, (u + w)/w] + 
   Log[w]*PolyLog[3, (u + w)/w] - Log[(u + w)/v]*PolyLog[3, (u + w)/w] - 
   Log[(v + w)/v]*PolyLog[3, (u + w)/w] + 2*Log[(v + w)/w]*
    PolyLog[3, (u + w)/w] - Log[(u + v + w)/v]*PolyLog[3, (u + w)/w] - 
   4*Log[u]*PolyLog[3, -(u/(v + w))] - 3*Log[v]*PolyLog[3, -(u/(v + w))] + 
   3*Log[w]*PolyLog[3, -(u/(v + w))] - Log[(u + w)/w]*
    PolyLog[3, -(u/(v + w))] + 3*Log[(v + w)/w]*PolyLog[3, -(u/(v + w))] + 
   4*Log[(u + v + w)/(v + w)]*PolyLog[3, -(u/(v + w))] + 
   Log[(u + w)/w]*PolyLog[3, v/(v + w)] - Log[w/(v + w)]*
    PolyLog[3, v/(v + w)] + Log[-((u + v + w)/v)]*PolyLog[3, v/(v + w)] - 
   5*Log[-((u + v + w)/(v + w))]*PolyLog[3, v/(v + w)] + 
   Log[(u + v + w)/(v + w)]*PolyLog[3, v/(v + w)] + 
   Log[(u + w)/w]*PolyLog[3, w/(v + w)] + Log[(u + w)/w]*
    PolyLog[3, (u*v)/((u + w)*(v + w))] + Log[(u + v + w)/(v + w)]*
    PolyLog[3, (u*v)/((u + w)*(v + w))] - 2*Log[(u + v + w)/(v + w)]*
    PolyLog[3, -((v + w)/u)] - 2*Log[u]*PolyLog[3, (v + w)/v] - 
   Log[v]*PolyLog[3, (v + w)/v] - Log[w]*PolyLog[3, (v + w)/v] + 
   3*Log[-(u/(v + w))]*PolyLog[3, (v + w)/v] + 
   Log[w/(v + w)]*PolyLog[3, (v + w)/v] - Log[(v + w)/w]*
    PolyLog[3, (v + w)/v] - Log[-((u + v + w)/v)]*PolyLog[3, (v + w)/v] + 
   2*Log[-((u + v + w)/(v + w))]*PolyLog[3, (v + w)/v] + 
   Log[(u + v + w)/(v + w)]*PolyLog[3, (v + w)/v] + 
   Log[u]*PolyLog[3, (v + w)/w] - 3*Log[v]*PolyLog[3, (v + w)/w] - 
   2*Log[w]*PolyLog[3, (v + w)/w] - 2*Log[(v + w)/w]*PolyLog[3, (v + w)/w] + 
   Log[(u + v + w)/(v + w)]*PolyLog[3, (v + w)/w] - 
   Log[v]*PolyLog[3, ((u + w)*(v + w))/(u*v)] + 
   Log[w]*PolyLog[3, ((u + w)*(v + w))/(u*v)] + 
   Log[(v + w)/w]*PolyLog[3, ((u + w)*(v + w))/(u*v)] + 
   2*Log[(u + v + w)/(v + w)]*PolyLog[3, ((u + w)*(v + w))/(u*v)] - 
   Log[(u + w)/w]*PolyLog[3, u/(u + v + w)] - Log[(u + v + w)/(v + w)]*
    PolyLog[3, u/(u + v + w)] - Log[(u + w)/w]*PolyLog[3, v/(u + v + w)] - 
   Log[-((v + w)/v)]*PolyLog[3, v/(u + v + w)] + 
   5*Log[-((u + v + w)/(v + w))]*PolyLog[3, v/(u + v + w)] + 
   Log[(u + w)/w]*PolyLog[3, -((u*v)/(w*(u + v + w)))] + 
   2*Log[(u + v + w)/(v + w)]*PolyLog[3, -((u*v)/(w*(u + v + w)))] - 
   Log[v]*PolyLog[3, (u + w)/(u + v + w)] + 
   Log[w]*PolyLog[3, (u + w)/(u + v + w)] + 
   Log[(v + w)/w]*PolyLog[3, (u + w)/(u + v + w)] + 
   Log[(u + v + w)/(v + w)]*PolyLog[3, (u + w)/(u + v + w)] - 
   Log[v]*PolyLog[3, (v + w)/(u + v + w)] + 
   Log[w]*PolyLog[3, (v + w)/(u + v + w)] + Log[-((v + w)/v)]*
    PolyLog[3, (v + w)/(u + v + w)] + Log[(v + w)/w]*
    PolyLog[3, (v + w)/(u + v + w)] + Log[-((u + v + w)/v)]*
    PolyLog[3, (v + w)/(u + v + w)] + 
   Log[v]*PolyLog[3, ((u + w)*(v + w))/(w*(u + v + w))] - 
   Log[w]*PolyLog[3, ((u + w)*(v + w))/(w*(u + v + w))] - 
   Log[(v + w)/w]*PolyLog[3, ((u + w)*(v + w))/(w*(u + v + w))] + 
   Log[(u + v + w)/(v + w)]*PolyLog[3, ((u + w)*(v + w))/(w*(u + v + w))] + 
   2*Log[u]*PolyLog[3, (u + v + w)/u] + Log[v]*PolyLog[3, (u + v + w)/u] + 
   Log[w]*PolyLog[3, (u + v + w)/u] + Log[(v + w)/w]*
    PolyLog[3, (u + v + w)/u] + Log[(u + v + w)/(v + w)]*
    PolyLog[3, (u + v + w)/u] + 2*Log[u]*PolyLog[3, (u + v + w)/v] + 
   Log[v]*PolyLog[3, (u + v + w)/v] + Log[w]*PolyLog[3, (u + v + w)/v] + 
   Log[-(w/v)]*PolyLog[3, (u + v + w)/v] - 3*Log[-(u/(v + w))]*
    PolyLog[3, (u + v + w)/v] - 2*Log[w/(v + w)]*PolyLog[3, (u + v + w)/v] + 
   Log[(v + w)/w]*PolyLog[3, (u + v + w)/v] - 2*Log[-((u + v + w)/(v + w))]*
    PolyLog[3, (u + v + w)/v] + Log[(u + v + w)/(v + w)]*
    PolyLog[3, (u + v + w)/v] - 
   2*Log[u]*PolyLog[3, -((w*(u + v + w))/(u*v))] - 
   Log[v]*PolyLog[3, -((w*(u + v + w))/(u*v))] - 
   Log[w]*PolyLog[3, -((w*(u + v + w))/(u*v))] - 
   Log[(v + w)/w]*PolyLog[3, -((w*(u + v + w))/(u*v))] - 
   Log[(u + v + w)/(v + w)]*PolyLog[3, -((w*(u + v + w))/(u*v))] - 
   Log[(u + w)/w]*PolyLog[3, (u + v + w)/(u + w)] - 
   Log[u]*PolyLog[3, (u + v + w)/(v + w)] - 
   Log[-(w/v)]*PolyLog[3, (u + v + w)/(v + w)] - 
   Log[(u + w)/w]*PolyLog[3, (u + v + w)/(v + w)] + 
   2*Log[w/(v + w)]*PolyLog[3, (u + v + w)/(v + w)] - 
   Log[-((u + v + w)/v)]*PolyLog[3, (u + v + w)/(v + w)] + 
   Log[(u + w)/w]*PolyLog[3, (w*(u + v + w))/((u + w)*(v + w))] + 
   (9*PolyLog[4, -(v/w)])/2 + (9*PolyLog[4, -(w/v)])/2 - 
   (3*PolyLog[4, -(v/(u + w))])/2 + PolyLog[4, w/(u + w)] - 
   PolyLog[4, -((u + w)/v)] - 6*PolyLog[4, -(u/(v + w))] + 
   (7*PolyLog[4, v/(v + w)])/2 - PolyLog[4, w/(v + w)] + 
   (7*PolyLog[4, (v + w)/v])/2 - PolyLog[4, (v + w)/w] - 
   6*PolyLog[4, u/(u + v + w)] + 6*PolyLog[4, v/(u + v + w)] - 
   7*PolyLog[4, (v + w)/(u + v + w)] + PolyLog[4, (u + v + w)/v] - 
   4*PolyLog[4, (u + v + w)/(v + w)] + Log[u]*Zeta[3] + (Log[v]*Zeta[3])/3 - 
   Log[w]*Zeta[3] - Log[(v + w)/v]*Zeta[3] - Log[(v + w)/w]*Zeta[3] + 
   Log[(u + v + w)/v]*Zeta[3] - 5*Log[(u + v + w)/(v + w)]*Zeta[3], 
  (773*Pi^4)/720 - Log[u]^4/3 - (Pi^2*Log[u]*Log[v])/3 - 
   (7*Log[u]^3*Log[v])/3 + (Pi^2*Log[v]^2)/3 - 4*Log[u]^2*Log[v]^2 - 
   (7*Log[u]*Log[v]^3)/3 - Log[v]^4 - (2*Pi^2*Log[u]*Log[w])/3 + 
   (7*Log[u]^3*Log[w])/6 - (2*Pi^2*Log[v]*Log[w])/3 + 
   (15*Log[u]^2*Log[v]*Log[w])/2 + (15*Log[u]*Log[v]^2*Log[w])/2 + 
   (7*Log[v]^3*Log[w])/6 + (5*Pi^2*Log[w]^2)/6 - 2*Log[u]^2*Log[w]^2 - 
   7*Log[u]*Log[v]*Log[w]^2 - 2*Log[v]^2*Log[w]^2 + (7*Log[u]*Log[w]^3)/6 + 
   (7*Log[v]*Log[w]^3)/6 - (Pi^2*Log[v]*Log[-(w/u)])/3 + 
   (Pi^2*Log[w]*Log[-(w/u)])/3 - (Log[v]*Log[-(w/u)]^3)/3 + 
   (Log[w]*Log[-(w/u)]^3)/3 - (4*Pi^2*Log[-(w/v)]^2)/3 + 
   (4*Log[-(w/v)]^4)/3 + Pi^2*Log[-((u + w)/v)]^2 - Log[-((u + w)/v)]^4 - 
   (Pi^2*Log[u]*Log[(u + w)/w])/3 - 2*Pi^2*Log[v]*Log[(u + w)/w] + 
   Log[u]^2*Log[v]*Log[(u + w)/w] - (2*Pi^2*Log[-(v/u)]*Log[(u + w)/w])/3 - 
   (2*Log[-(v/u)]^3*Log[(u + w)/w])/3 + (4*Pi^2*Log[w]*Log[(u + w)/w])/3 - 
   Log[u]^2*Log[w]*Log[(u + w)/w] + 5*Log[v]^2*Log[w]*Log[(u + w)/w] - 
   5*Log[v]*Log[w]^2*Log[(u + w)/w] - Pi^2*Log[-(v/(u + w))]*Log[(u + w)/w] - 
   Log[-(v/(u + w))]^3*Log[(u + w)/w] - (Pi^2*Log[w/(u + w)]*Log[(u + w)/w])/
    3 + Log[-(u/w)]^2*Log[w/(u + w)]*Log[(u + w)/w] - 
   (Log[w/(u + w)]^3*Log[(u + w)/w])/3 + 2*Pi^2*Log[(u + w)/w]^2 + 
   2*Log[u]*Log[v]*Log[(u + w)/w]^2 + 5*Log[v]^2*Log[(u + w)/w]^2 + 
   3*Log[v]*Log[-(u/w)]*Log[(u + w)/w]^2 - 2*Log[u]*Log[w]*Log[(u + w)/w]^2 - 
   9*Log[v]*Log[w]*Log[(u + w)/w]^2 - 3*Log[-(u/w)]*Log[w]*Log[(u + w)/w]^2 + 
   4*Log[w]^2*Log[(u + w)/w]^2 + Log[v]*Log[-(w/u)]*Log[(u + w)/w]^2 - 
   Log[w]*Log[-(w/u)]*Log[(u + w)/w]^2 - 4*Log[v]*Log[(u + w)/w]^3 + 
   4*Log[w]*Log[(u + w)/w]^3 + ((8*I)/3)*Pi^3*Log[v/(v + w)] + 
   (2*I)*Pi*Log[u]^2*Log[v/(v + w)] + (4*I)*Pi*Log[u]*Log[v]*Log[v/(v + w)] + 
   (10*I)*Pi*Log[v]^2*Log[v/(v + w)] - (4*I)*Pi*Log[u]*Log[w]*
    Log[v/(v + w)] - (12*I)*Pi*Log[v]*Log[w]*Log[v/(v + w)] + 
   (12*I)*Pi*Log[w]^2*Log[v/(v + w)] + 8*Pi^2*Log[v/(v + w)]^2 + 
   (4*I)*Pi*Log[u]*Log[v/(v + w)]^2 + (4*I)*Pi*Log[v]*Log[v/(v + w)]^2 - 
   (2*I)*Pi*Log[w]*Log[v/(v + w)]^2 - (12*I)*Pi*Log[-((u + w)/v)]*
    Log[v/(v + w)]^2 + (12*I)*Pi*Log[-(u/(v + w))]*Log[v/(v + w)]^2 - 
   (8*I)*Pi*Log[v/(v + w)]^2*Log[w/(v + w)] - (2*Pi^2*Log[w/(v + w)]^2)/3 - 
   (4*Log[-(v/(v + w))]*Log[w/(v + w)]^3)/3 + (2*Log[w/(v + w)]^4)/3 + 
   (5*Pi^2*Log[(u + w)/w]*Log[-((v*w)/((u + w)*(v + w)))])/3 + 
   (5*Log[(u + w)/w]*Log[-((v*w)/((u + w)*(v + w)))]^3)/3 + 
   (5*Pi^2*Log[(u + w)/w]*Log[(v*w)/((u + w)*(v + w))])/3 + 
   (5*Log[(u + w)/w]*Log[(v*w)/((u + w)*(v + w))]^3)/3 - 
   (Pi^2*Log[u]*Log[-((v + w)/u)])/3 - (2*Pi^2*Log[v]*Log[-((v + w)/u)])/3 - 
   (2*Pi^2*Log[w]*Log[-((v + w)/u)])/3 - (Log[u]*Log[-((v + w)/u)]^3)/3 - 
   (2*Log[v]*Log[-((v + w)/u)]^3)/3 - (2*Log[w]*Log[-((v + w)/u)]^3)/3 - 
   (8*Log[-(w/v)]^3*Log[-((v + w)/v)])/3 + (Pi^2*Log[(v + w)/v]^2)/2 + 
   Log[w/v]*Log[(v + w)/v]^3 - Log[(v + w)/v]^4/2 - 
   (4*Pi^2*Log[u]*Log[(v + w)/w])/3 + (7*Log[u]^3*Log[(v + w)/w])/6 + 
   (Pi^2*Log[v]*Log[(v + w)/w])/3 + (3*Log[u]^2*Log[v]*Log[(v + w)/w])/2 + 
   (5*Log[u]*Log[v]^2*Log[(v + w)/w])/2 + (7*Log[v]^3*Log[(v + w)/w])/6 + 
   (2*Pi^2*Log[w]*Log[(v + w)/w])/3 + 2*Log[u]^2*Log[w]*Log[(v + w)/w] - 
   4*Log[u]*Log[v]*Log[w]*Log[(v + w)/w] - 4*Log[v]^2*Log[w]*Log[(v + w)/w] - 
   (3*Log[u]*Log[w]^2*Log[(v + w)/w])/2 + (7*Log[v]*Log[w]^2*Log[(v + w)/w])/
    2 + (Pi^2*Log[-(w/u)]*Log[(v + w)/w])/3 + (Log[-(w/u)]^3*Log[(v + w)/w])/
    3 - (7*Pi^2*Log[(u + w)/w]*Log[(v + w)/w])/3 - 
   Log[u]^2*Log[(u + w)/w]*Log[(v + w)/w] - 2*Log[u]*Log[v]*Log[(u + w)/w]*
    Log[(v + w)/w] - 5*Log[v]^2*Log[(u + w)/w]*Log[(v + w)/w] + 
   2*Log[u]*Log[w]*Log[(u + w)/w]*Log[(v + w)/w] + 
   6*Log[v]*Log[w]*Log[(u + w)/w]*Log[(v + w)/w] - 
   6*Log[w]^2*Log[(u + w)/w]*Log[(v + w)/w] - 2*Log[u]*Log[(u + w)/w]^2*
    Log[(v + w)/w] + 3*Log[v]*Log[(u + w)/w]^2*Log[(v + w)/w] - 
   3*Log[-(u/w)]*Log[(u + w)/w]^2*Log[(v + w)/w] - 
   4*Log[w]*Log[(u + w)/w]^2*Log[(v + w)/w] - Log[-(w/u)]*Log[(u + w)/w]^2*
    Log[(v + w)/w] + 4*Log[(u + w)/w]^3*Log[(v + w)/w] - 
   (4*I)*Pi*Log[u]*Log[v/(v + w)]*Log[(v + w)/w] + 
   (8*I)*Pi*Log[v]*Log[v/(v + w)]*Log[(v + w)/w] + 
   (4*I)*Pi*Log[w]*Log[v/(v + w)]*Log[(v + w)/w] - 
   (2*I)*Pi*Log[v/(v + w)]^2*Log[(v + w)/w] - 
   (2*Pi^2*Log[-((v + w)/u)]*Log[(v + w)/w])/3 - 
   (2*Log[-((v + w)/u)]^3*Log[(v + w)/w])/3 + (2*Pi^2*Log[(v + w)/w]^2)/3 + 
   Log[u]^2*Log[(v + w)/w]^2 + Log[u]*Log[v]*Log[(v + w)/w]^2 + 
   (Log[v]^2*Log[(v + w)/w]^2)/2 + 3*Log[u]*Log[-(v/w)]*Log[(v + w)/w]^2 + 
   2*Log[v]*Log[-(v/w)]*Log[(v + w)/w]^2 - (9*Log[u]*Log[w]*Log[(v + w)/w]^2)/
    2 - (3*Log[v]*Log[w]*Log[(v + w)/w]^2)/2 - 2*Log[-(v/w)]*Log[w]*
    Log[(v + w)/w]^2 + (5*Log[w]^2*Log[(v + w)/w]^2)/2 + 
   Log[u]*Log[(u + w)/w]*Log[(v + w)/w]^2 - 2*Log[v]*Log[(u + w)/w]*
    Log[(v + w)/w]^2 - 5*Log[-(v/w)]*Log[(u + w)/w]*Log[(v + w)/w]^2 - 
   Log[w]*Log[(u + w)/w]*Log[(v + w)/w]^2 - 2*Log[(u + w)/w]^2*
    Log[(v + w)/w]^2 + (2*I)*Pi*Log[v/(v + w)]*Log[(v + w)/w]^2 - 
   (3*Log[u]*Log[(v + w)/w]^3)/2 - (Log[v]*Log[(v + w)/w]^3)/6 + 
   (2*Log[-(v/w)]*Log[(v + w)/w]^3)/3 - Log[v/w]*Log[(v + w)/w]^3 + 
   (4*Log[w]*Log[(v + w)/w]^3)/3 - (Log[(u + w)/w]*Log[(v + w)/w]^3)/3 + 
   (5*Log[(v + w)/w]^4)/6 + (2*Pi^2*Log[v]*Log[-((w*(v + w))/(u*v))])/3 - 
   (2*Pi^2*Log[w]*Log[-((w*(v + w))/(u*v))])/3 + 
   (Pi^2*Log[(u + w)/w]*Log[-((w*(v + w))/(u*v))])/3 - 
   (2*Pi^2*Log[(v + w)/w]*Log[-((w*(v + w))/(u*v))])/3 + 
   (2*Log[v]*Log[-((w*(v + w))/(u*v))]^3)/3 - 
   (2*Log[w]*Log[-((w*(v + w))/(u*v))]^3)/3 + 
   (Log[(u + w)/w]*Log[-((w*(v + w))/(u*v))]^3)/3 - 
   (2*Log[(v + w)/w]*Log[-((w*(v + w))/(u*v))]^3)/3 + 
   (2*Pi^2*Log[v]*Log[(w*(v + w))/(u*v)])/3 + 
   Pi^2*Log[w]*Log[(w*(v + w))/(u*v)] + Pi^2*Log[(v + w)/w]*
    Log[(w*(v + w))/(u*v)] + (2*Log[v]*Log[(w*(v + w))/(u*v)]^3)/3 + 
   Log[w]*Log[(w*(v + w))/(u*v)]^3 + Log[(v + w)/w]*
    Log[(w*(v + w))/(u*v)]^3 + (Pi^2*Log[u]*Log[-((v + w)/(u + w))])/3 - 
   (Pi^2*Log[w]*Log[-((v + w)/(u + w))])/3 - 
   (Pi^2*Log[(v + w)/w]*Log[-((v + w)/(u + w))])/3 + 
   (Log[u]*Log[-((v + w)/(u + w))]^3)/3 - (Log[w]*Log[-((v + w)/(u + w))]^3)/
    3 - (Log[(v + w)/w]*Log[-((v + w)/(u + w))]^3)/3 + 
   Log[v]*Log[(u + w)/w]^2*Log[v/(u + v + w)] - Log[w]*Log[(u + w)/w]^2*
    Log[v/(u + v + w)] + Log[(u + w)/w]^3*Log[v/(u + v + w)] - 
   Log[(u + w)/w]^2*Log[(v + w)/w]*Log[v/(u + v + w)] - 
   Log[v]*Log[(u + w)/w]^2*Log[-((u*v)/(w*(u + v + w)))] + 
   Log[w]*Log[(u + w)/w]^2*Log[-((u*v)/(w*(u + v + w)))] - 
   Log[(u + w)/w]^3*Log[-((u*v)/(w*(u + v + w)))] + 
   Log[(u + w)/w]^2*Log[(v + w)/w]*Log[-((u*v)/(w*(u + v + w)))] - 
   (Pi^2*Log[v]*Log[-(w/(u + v + w))])/3 + 
   (Pi^2*Log[w]*Log[-(w/(u + v + w))])/3 - 
   (Pi^2*Log[(u + w)/w]*Log[-(w/(u + v + w))])/3 + 
   (Pi^2*Log[(v + w)/w]*Log[-(w/(u + v + w))])/3 - 
   (Log[v]*Log[-(w/(u + v + w))]^3)/3 + (Log[w]*Log[-(w/(u + v + w))]^3)/3 - 
   (Log[(u + w)/w]*Log[-(w/(u + v + w))]^3)/3 + 
   (Log[(v + w)/w]*Log[-(w/(u + v + w))]^3)/3 - 
   (4*Pi^2*Log[(u + w)/w]*Log[w/(u + v + w)])/3 - 
   (4*Log[(u + w)/w]*Log[w/(u + v + w)]^3)/3 + 4*Log[-(u/w)]^2*Log[(u + w)/w]*
    Log[(v + w)/(u + v + w)] - 4*Log[-(u/w)]^2*Log[(u + w)/w]*
    Log[((u + w)*(v + w))/(w*(u + v + w))] + 2*Log[-((u + w)/v)]^3*
    Log[-((u + v + w)/v)] - (4*Pi^2*Log[(u + w)/w]*Log[(u + v + w)/v])/3 - 
   2*Log[u]*Log[v]*Log[(u + w)/w]*Log[(u + v + w)/v] - 
   5*Log[v]^2*Log[(u + w)/w]*Log[(u + v + w)/v] + 
   2*Log[u]*Log[w]*Log[(u + w)/w]*Log[(u + v + w)/v] + 
   6*Log[v]*Log[w]*Log[(u + w)/w]*Log[(u + v + w)/v] - 
   Log[w]^2*Log[(u + w)/w]*Log[(u + v + w)/v] + 2*Log[u]*Log[(u + w)/w]^2*
    Log[(u + v + w)/v] + 2*Log[v]*Log[(u + w)/w]^2*Log[(u + v + w)/v] - 
   Log[w]*Log[(u + w)/w]^2*Log[(u + v + w)/v] - 
   3*Log[(u + w)/w]^3*Log[(u + v + w)/v] + 5*Log[(u + w)/w]^2*
    Log[-(u/(v + w))]*Log[(u + v + w)/v] + 2*Log[u]*Log[(u + w)/w]*
    Log[(v + w)/w]*Log[(u + v + w)/v] + 4*Log[w]*Log[(u + w)/w]*
    Log[(v + w)/w]*Log[(u + v + w)/v] - Log[(u + w)/w]^2*Log[(v + w)/w]*
    Log[(u + v + w)/v] + 2*Log[(u + w)/w]*Log[(v + w)/w]^2*
    Log[(u + v + w)/v] + 3*Log[-(v/(u + w))]*Log[(u + w)/w]*
    Log[(u + v + w)/v]^2 + 3*Log[(u + w)/w]^2*Log[(u + v + w)/v]^2 + 
   5*Log[(u + w)/w]*Log[-(u/(v + w))]*Log[(u + v + w)/v]^2 - 
   5*Log[(u + w)/w]*Log[(u*v)/((u + w)*(v + w))]*Log[(u + v + w)/v]^2 + 
   2*Log[(u + w)/w]*Log[-((v + w)/u)]*Log[(u + v + w)/v]^2 - 
   2*Log[(u + w)/w]*Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/v]^2 - 
   2*Log[v]*Log[(u + w)/w]^2*Log[-((w*(u + v + w))/(u*v))] + 
   2*Log[w]*Log[(u + w)/w]^2*Log[-((w*(u + v + w))/(u*v))] - 
   Log[(u + w)/w]^3*Log[-((w*(u + v + w))/(u*v))] + 
   2*Log[(u + w)/w]^2*Log[(v + w)/w]*Log[-((w*(u + v + w))/(u*v))] + 
   (2*Pi^2*Log[u]*Log[(u + v + w)/(v + w)])/3 + 
   (7*Log[u]^3*Log[(u + v + w)/(v + w)])/6 + 
   (2*Pi^2*Log[v]*Log[(u + v + w)/(v + w)])/3 + 
   (3*Log[u]^2*Log[v]*Log[(u + v + w)/(v + w)])/2 + 
   (3*Log[u]*Log[v]^2*Log[(u + v + w)/(v + w)])/2 + 
   (7*Log[v]^3*Log[(u + v + w)/(v + w)])/6 + 
   Pi^2*Log[v/u]*Log[(u + v + w)/(v + w)] + 
   Log[v/u]^3*Log[(u + v + w)/(v + w)] - 
   (2*Pi^2*Log[w]*Log[(u + v + w)/(v + w)])/3 - 
   3*Log[u]^2*Log[w]*Log[(u + v + w)/(v + w)] - 4*Log[u]*Log[v]*Log[w]*
    Log[(u + v + w)/(v + w)] - 3*Log[v]^2*Log[w]*Log[(u + v + w)/(v + w)] + 
   (7*Log[u]*Log[w]^2*Log[(u + v + w)/(v + w)])/2 + 
   (7*Log[v]*Log[w]^2*Log[(u + v + w)/(v + w)])/2 - 
   (10*Pi^2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)])/3 - 
   Log[u]^2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)] - 
   2*Log[u]*Log[v]*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)] - 
   5*Log[v]^2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)] + 
   2*Log[u]*Log[w]*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)] + 
   6*Log[v]*Log[w]*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)] - 
   6*Log[w]^2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)] - 
   3*Log[-(w/u)]*Log[-((u + w)/v)]^2*Log[(u + v + w)/(v + w)] + 
   5*Log[-(u/w)]^2*Log[(u + w)/w]*Log[(u + v + w)/(v + w)] - 
   2*Log[u]*Log[(u + w)/w]^2*Log[(u + v + w)/(v + w)] + 
   3*Log[v]*Log[(u + w)/w]^2*Log[(u + v + w)/(v + w)] + 
   2*Log[-(u/w)]*Log[(u + w)/w]^2*Log[(u + v + w)/(v + w)] - 
   4*Log[w]*Log[(u + w)/w]^2*Log[(u + v + w)/(v + w)] + 
   4*Log[(u + w)/w]^3*Log[(u + v + w)/(v + w)] + 
   Log[w/(u + w)]*Log[-(u/(v + w))]^2*Log[(u + v + w)/(v + w)] + 
   4*Log[(u + w)/w]*Log[-(u/(v + w))]^2*Log[(u + v + w)/(v + w)] - 
   (4*I)*Pi*Log[u]*Log[v/(v + w)]*Log[(u + v + w)/(v + w)] - 
   (8*I)*Pi*Log[v]*Log[v/(v + w)]*Log[(u + v + w)/(v + w)] + 
   (20*I)*Pi*Log[-((u + w)/v)]*Log[v/(v + w)]*Log[(u + v + w)/(v + w)] - 
   (12*I)*Pi*Log[-(u/(v + w))]*Log[v/(v + w)]*Log[(u + v + w)/(v + w)] + 
   (6*I)*Pi*Log[v/(v + w)]^2*Log[(u + v + w)/(v + w)] + 
   (8*I)*Pi*Log[w/(v + w)]^2*Log[(u + v + w)/(v + w)] + 
   (Pi^2*Log[-((v + w)/u)]*Log[(u + v + w)/(v + w)])/3 + 
   (Log[-((v + w)/u)]^3*Log[(u + v + w)/(v + w)])/3 + 
   (2*Pi^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)])/3 - 
   3*Log[u]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
   2*Log[v]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
   3*Log[u]*Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   Log[v]*Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
   3*Log[w]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
   2*Log[u]*Log[-((u + w)/v)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   4*Log[v]*Log[-((u + w)/v)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   2*Log[w]*Log[-((u + w)/v)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   4*Log[(u + w)/w]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
   (3*Log[u]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)])/2 + 
   (3*Log[v]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)])/2 + 
   3*Log[-(v/w)]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] + 
   Log[w]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] - 
   Log[-((u + w)/v)]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] + 
   (Log[(v + w)/w]^3*Log[(u + v + w)/(v + w)])/3 - 
   (Pi^2*Log[(w*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)])/3 - 
   (Log[(w*(v + w))/(u*v)]^3*Log[(u + v + w)/(v + w)])/3 - 
   (Pi^2*Log[(v + w)/(u + w)]*Log[(u + v + w)/(v + w)])/3 - 
   (Log[(v + w)/(u + w)]^3*Log[(u + v + w)/(v + w)])/3 - 
   Pi^2*Log[v/(u + v + w)]*Log[(u + v + w)/(v + w)] + 
   3*Log[-((u + w)/v)]^2*Log[v/(u + v + w)]*Log[(u + v + w)/(v + w)] - 
   Log[v/(u + v + w)]^3*Log[(u + v + w)/(v + w)] - 
   Pi^2*Log[(v + w)/(u + v + w)]*Log[(u + v + w)/(v + w)] + 
   3*Log[-(u/(v + w))]^2*Log[(v + w)/(u + v + w)]*Log[(u + v + w)/(v + w)] - 
   Log[(v + w)/(u + v + w)]^3*Log[(u + v + w)/(v + w)] + 
   (4*Pi^2*Log[-((v*(v + w))/(w*(u + v + w)))]*Log[(u + v + w)/(v + w)])/3 + 
   (4*Log[-((v*(v + w))/(w*(u + v + w)))]^3*Log[(u + v + w)/(v + w)])/3 - 
   4*Log[-(u/(v + w))]^2*Log[((u + w)*(v + w))/(w*(u + v + w))]*
    Log[(u + v + w)/(v + w)] + 6*Log[-((u + w)/v)]^2*Log[(u + v + w)/v]*
    Log[(u + v + w)/(v + w)] - 3*Log[(u + w)/w]^2*Log[(u + v + w)/v]*
    Log[(u + v + w)/(v + w)] + 3*Log[-((u + w)/v)]^2*
    Log[-((w*(u + v + w))/(u*v))]*Log[(u + v + w)/(v + w)] - 
   (Pi^2*Log[(u + v + w)/(v + w)]^2)/6 + 
   Log[u]^2*Log[(u + v + w)/(v + w)]^2 + Log[u]*Log[v]*
    Log[(u + v + w)/(v + w)]^2 + Log[v]^2*Log[(u + v + w)/(v + w)]^2 - 
   (3*Log[u]*Log[w]*Log[(u + v + w)/(v + w)]^2)/2 - 
   (3*Log[v]*Log[w]*Log[(u + v + w)/(v + w)]^2)/2 + 
   2*Log[w]^2*Log[(u + v + w)/(v + w)]^2 - Log[u]*Log[-(v/(u + w))]*
    Log[(u + v + w)/(v + w)]^2 + Log[w]*Log[-(v/(u + w))]*
    Log[(u + v + w)/(v + w)]^2 + 2*Log[v]*Log[-((u + w)/v)]*
    Log[(u + v + w)/(v + w)]^2 + Log[w]*Log[-((u + w)/v)]*
    Log[(u + v + w)/(v + w)]^2 - 2*Log[-((u + w)/v)]^2*
    Log[(u + v + w)/(v + w)]^2 - 2*Log[v]*Log[(u + w)/w]*
    Log[(u + v + w)/(v + w)]^2 + 2*Log[w]*Log[(u + w)/w]*
    Log[(u + v + w)/(v + w)]^2 + 4*Log[u]*Log[-(u/(v + w))]*
    Log[(u + v + w)/(v + w)]^2 + 2*Log[v]*Log[-(u/(v + w))]*
    Log[(u + v + w)/(v + w)]^2 + 2*Log[w]*Log[-(u/(v + w))]*
    Log[(u + v + w)/(v + w)]^2 + 4*Log[(u + w)/w]*Log[-(u/(v + w))]*
    Log[(u + v + w)/(v + w)]^2 - (4*I)*Pi*Log[v/(v + w)]*
    Log[(u + v + w)/(v + w)]^2 + (8*I)*Pi*Log[w/(v + w)]*
    Log[(u + v + w)/(v + w)]^2 + Log[u]*Log[(u*v)/((u + w)*(v + w))]*
    Log[(u + v + w)/(v + w)]^2 - Log[w]*Log[(u*v)/((u + w)*(v + w))]*
    Log[(u + v + w)/(v + w)]^2 + Log[u]*Log[-((v + w)/u)]*
    Log[(u + v + w)/(v + w)]^2 + 2*Log[v]*Log[-((v + w)/u)]*
    Log[(u + v + w)/(v + w)]^2 + 2*Log[w]*Log[-((v + w)/u)]*
    Log[(u + v + w)/(v + w)]^2 - (3*Log[u]*Log[(v + w)/w]*
     Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[v]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2)/2 + 
   2*Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2 + 
   Log[-(v/(u + w))]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2 + 
   Log[-((u + w)/v)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2 + 
   2*Log[(u + w)/w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2 + 
   2*Log[-(u/(v + w))]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2 - 
   Log[(u*v)/((u + w)*(v + w))]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2 + 
   2*Log[-((v + w)/u)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2 + 
   Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)]^2 - 
   2*Log[v]*Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)]^2 - 
   3*Log[w]*Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)]^2 - 
   3*Log[(v + w)/w]*Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)]^2 + 
   (Log[u]*Log[(u + v + w)/(v + w)]^3)/6 + 
   (Log[v]*Log[(u + v + w)/(v + w)]^3)/6 - Log[-((u + w)/v)]*
    Log[(u + v + w)/(v + w)]^3 + 2*Log[-(u/(v + w))]*
    Log[(u + v + w)/(v + w)]^3 - 2*Log[u/(v + w)]*Log[(u + v + w)/(v + w)]^
     3 - Log[-((v + w)/u)]*Log[(u + v + w)/(v + w)]^3 + 
   Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)]^3 + 
   Log[(u + v + w)/(v + w)]^4 - (8*I)*Pi*Log[(u + v + w)/(v + w)]*
    Log[(w*(u + v + w))/(v*(v + w))]^2 - 5*Log[-(u/w)]^2*Log[(u + w)/w]*
    Log[(w*(u + v + w))/((u + w)*(v + w))] - Log[-(u/(v + w))]^2*
    Log[(u + v + w)/(v + w)]*Log[(w*(u + v + w))/((u + w)*(v + w))] + 
   5*MyLi22[-(v/w), w/(u + w)] - MyLi22[-(v/(u + w)), -(w/v)] + 
   8*MyLi22[w/(u + w), -(v/w)] + 5*MyLi22[-(u/(v + w)), -(w/u)] - 
   2*MyLi22[-(u/(v + w)), (v + w)/w] - 5*MyLi22[w/(v + w), -(u/w)] - 
   6*MyLi22[v/(u + v + w), (v + w)/v] + 
   4*MyLi22[v/(u + v + w), (u + v + w)/(v + w)] - 
   2*MyLi22[(v + w)/(u + v + w), v/(v + w)] + (2*Pi^2*PolyLog[2, -(u/w)])/3 - 
   5*Log[v]^2*PolyLog[2, -(u/w)] + 5*Log[w]^2*PolyLog[2, -(u/w)] + 
   2*Log[v]*Log[(u + w)/w]*PolyLog[2, -(u/w)] - 2*Log[w]*Log[(u + w)/w]*
    PolyLog[2, -(u/w)] + 4*Log[v]*Log[(v + w)/w]*PolyLog[2, -(u/w)] + 
   6*Log[w]*Log[(v + w)/w]*PolyLog[2, -(u/w)] - 
   2*Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, -(u/w)] + 
   3*Log[(v + w)/w]^2*PolyLog[2, -(u/w)] + 2*Log[(u + w)/w]*
    Log[(u + v + w)/v]*PolyLog[2, -(u/w)] - 2*Log[(u + w)/w]*
    Log[(u + v + w)/(v + w)]*PolyLog[2, -(u/w)] + 
   8*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]*PolyLog[2, -(u/w)] + 
   4*Log[(u + v + w)/(v + w)]^2*PolyLog[2, -(u/w)] - 
   (Pi^2*PolyLog[2, -(v/w)])/3 - 6*Log[u]^2*PolyLog[2, -(v/w)] - 
   (Log[v/w]^2*PolyLog[2, -(v/w)])/2 + (Log[(u + w)/v]^2*PolyLog[2, -(v/w)])/
    2 + 2*Log[-((u + w)/w)]^2*PolyLog[2, -(v/w)] - 
   2*Log[u]*Log[(u + w)/w]*PolyLog[2, -(v/w)] - 4*Log[v]*Log[(u + w)/w]*
    PolyLog[2, -(v/w)] + 12*Log[(u + w)/w]^2*PolyLog[2, -(v/w)] + 
   (20*I)*Pi*Log[v/(v + w)]*PolyLog[2, -(v/w)] + 
   6*Log[u]*Log[(v + w)/w]*PolyLog[2, -(v/w)] + 2*Log[v]*Log[(v + w)/w]*
    PolyLog[2, -(v/w)] - 2*Log[w]*Log[(v + w)/w]*PolyLog[2, -(v/w)] - 
   10*Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, -(v/w)] + 
   Log[(v + w)/w]^2*PolyLog[2, -(v/w)] + 2*Log[(u + w)/w]*Log[(u + v + w)/v]*
    PolyLog[2, -(v/w)] + 4*Log[u]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, -(v/w)] + 4*Log[v]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, -(v/w)] - 2*Log[w]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, -(v/w)] - 10*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, -(v/w)] + 4*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, -(v/w)] + 2*Log[(u + v + w)/(v + w)]^2*PolyLog[2, -(v/w)] + 
   4*PolyLog[2, -(u/w)]*PolyLog[2, -(v/w)] - (3*PolyLog[2, -(v/w)]^2)/2 + 
   (13*Pi^2*PolyLog[2, -(w/v)])/6 + 2*Log[u]*Log[v]*PolyLog[2, -(w/v)] + 
   5*Log[v]^2*PolyLog[2, -(w/v)] - 2*Log[u]*Log[w]*PolyLog[2, -(w/v)] - 
   6*Log[v]*Log[w]*PolyLog[2, -(w/v)] + Log[w]^2*PolyLog[2, -(w/v)] + 
   4*Log[(u + w)/v]^2*PolyLog[2, -(w/v)] - 
   (3*Log[-((u + w)/w)]^2*PolyLog[2, -(w/v)])/2 - 
   4*Log[u]*Log[(u + w)/w]*PolyLog[2, -(w/v)] - 4*Log[v]*Log[(u + w)/w]*
    PolyLog[2, -(w/v)] - 2*Log[-(u/w)]*Log[(u + w)/w]*PolyLog[2, -(w/v)] + 
   2*Log[w]*Log[(u + w)/w]*PolyLog[2, -(w/v)] + 
   12*Log[(u + w)/w]^2*PolyLog[2, -(w/v)] - 2*Log[u]*Log[(v + w)/w]*
    PolyLog[2, -(w/v)] - 4*Log[w]*Log[(v + w)/w]*PolyLog[2, -(w/v)] + 
   2*Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, -(w/v)] - 
   2*Log[(v + w)/w]^2*PolyLog[2, -(w/v)] - 6*Log[(u + w)/w]*
    Log[(u + v + w)/v]*PolyLog[2, -(w/v)] - 2*PolyLog[2, -(u/w)]*
    PolyLog[2, -(w/v)] + 6*PolyLog[2, -(v/w)]*PolyLog[2, -(w/v)] + 
   (9*PolyLog[2, -(w/v)]^2)/2 + 2*Log[-(u/w)]*Log[(u + w)/w]*
    PolyLog[2, u/(u + w)] + 2*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, u/(u + w)] - (Pi^2*PolyLog[2, -(v/(u + w))])/6 - 
   (5*Log[w/v]^2*PolyLog[2, -(v/(u + w))])/2 + 2*Log[-((u + w)/w)]^2*
    PolyLog[2, -(v/(u + w))] + 5*PolyLog[2, -(w/v)]*
    PolyLog[2, -(v/(u + w))] + (4*Pi^2*PolyLog[2, w/(u + w)])/3 - 
   (5*Log[w/v]^2*PolyLog[2, w/(u + w)])/2 + 
   (13*Log[(u + w)/v]^2*PolyLog[2, w/(u + w)])/2 + 
   2*Log[v]*Log[(u + w)/w]*PolyLog[2, (u + w)/u] - 
   2*Log[w]*Log[(u + w)/w]*PolyLog[2, (u + w)/u] - 
   2*Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, (u + w)/u] - 
   6*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + w)/u] - 
   (4*Pi^2*PolyLog[2, -((u + w)/v)])/3 - 2*Log[u]*Log[v]*
    PolyLog[2, -((u + w)/v)] - 5*Log[v]^2*PolyLog[2, -((u + w)/v)] - 
   (5*Log[v/w]^2*PolyLog[2, -((u + w)/v)])/2 + 
   2*Log[u]*Log[w]*PolyLog[2, -((u + w)/v)] + 
   6*Log[v]*Log[w]*PolyLog[2, -((u + w)/v)] - 
   Log[w]^2*PolyLog[2, -((u + w)/v)] + 
   (5*Log[-((u + w)/w)]^2*PolyLog[2, -((u + w)/v)])/2 + 
   2*Log[(u + w)/w]^2*PolyLog[2, -((u + w)/v)] + 
   2*Log[u]*Log[(v + w)/w]*PolyLog[2, -((u + w)/v)] + 
   4*Log[w]*Log[(v + w)/w]*PolyLog[2, -((u + w)/v)] + 
   2*Log[(v + w)/w]^2*PolyLog[2, -((u + w)/v)] + 
   6*Log[(u + w)/w]*Log[(u + v + w)/v]*PolyLog[2, -((u + w)/v)] + 
   12*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, -((u + w)/v)] - 
   6*Log[(u + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, -((u + w)/v)] + 
   2*PolyLog[2, -(u/w)]*PolyLog[2, -((u + w)/v)] - 
   6*PolyLog[2, -(v/w)]*PolyLog[2, -((u + w)/v)] - 
   PolyLog[2, -(w/v)]*PolyLog[2, -((u + w)/v)] + 
   3*PolyLog[2, -((u + w)/v)]^2 - (5*Log[w/v]^2*PolyLog[2, (u + w)/w])/2 + 
   (5*Log[(u + w)/v]^2*PolyLog[2, (u + w)/w])/2 + 
   6*Log[v]*Log[(u + w)/w]*PolyLog[2, (u + w)/w] - 
   6*Log[w]*Log[(u + w)/w]*PolyLog[2, (u + w)/w] - 
   6*Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, (u + w)/w] - 
   6*Log[(u + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + w)/w] + 
   5*PolyLog[2, -(v/w)]*PolyLog[2, (u + w)/w] - 
   6*PolyLog[2, -(w/v)]*PolyLog[2, (u + w)/w] - 5*PolyLog[2, -(v/(u + w))]*
    PolyLog[2, (u + w)/w] - 2*PolyLog[2, -((u + w)/v)]*
    PolyLog[2, (u + w)/w] - (4*Pi^2*PolyLog[2, -(u/(v + w))])/3 - 
   Log[v]^2*PolyLog[2, -(u/(v + w))] - 5*Log[w]^2*PolyLog[2, -(u/(v + w))] + 
   10*Log[-(u/w)]*Log[(u + w)/w]*PolyLog[2, -(u/(v + w))] + 
   5*Log[(u + w)/w]^2*PolyLog[2, -(u/(v + w))] - 
   (8*I)*Pi*Log[v/(v + w)]*PolyLog[2, -(u/(v + w))] - 
   2*Log[v]*Log[(v + w)/w]*PolyLog[2, -(u/(v + w))] - 
   8*Log[w]*Log[(v + w)/w]*PolyLog[2, -(u/(v + w))] - 
   4*Log[(v + w)/w]^2*PolyLog[2, -(u/(v + w))] + 
   4*Log[u]*Log[(u + v + w)/(v + w)]*PolyLog[2, -(u/(v + w))] + 
   2*Log[v]*Log[(u + v + w)/(v + w)]*PolyLog[2, -(u/(v + w))] + 
   4*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, -(u/(v + w))] + 
   2*Log[(u + v + w)/(v + w)]^2*PolyLog[2, -(u/(v + w))] + 
   2*PolyLog[2, -(u/w)]*PolyLog[2, -(u/(v + w))] - 
   2*PolyLog[2, -(v/w)]*PolyLog[2, -(u/(v + w))] - 
   2*PolyLog[2, -(u/(v + w))]^2 - Pi^2*PolyLog[2, v/(v + w)] - 
   5*Log[(u + w)/w]^2*PolyLog[2, v/(v + w)] - Log[-(v/(v + w))]^2*
    PolyLog[2, v/(v + w)] + (8*I)*Pi*Log[v/(v + w)]*PolyLog[2, v/(v + w)] + 
   Log[-((u + v + w)/v)]^2*PolyLog[2, v/(v + w)] - 
   Log[-((u + v + w)/(v + w))]^2*PolyLog[2, v/(v + w)] + 
   2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, v/(v + w)] - 
   3*PolyLog[2, v/(v + w)]^2 - 2*Log[u]*Log[(u + w)/w]*
    PolyLog[2, w/(v + w)] + 2*Log[w]*Log[(u + w)/w]*PolyLog[2, w/(v + w)] - 
   5*Log[(u + w)/w]^2*PolyLog[2, w/(v + w)] + 2*Log[(u + w)/w]*Log[(v + w)/w]*
    PolyLog[2, w/(v + w)] - 5*PolyLog[2, -(u/(v + w))]*
    PolyLog[2, w/(v + w)] - 10*Log[-(u/w)]*Log[(u + w)/w]*
    PolyLog[2, (u*v)/((u + w)*(v + w))] - 2*Log[-(u/(v + w))]*
    Log[(u + v + w)/(v + w)]*PolyLog[2, (u*v)/((u + w)*(v + w))] + 
   6*Pi^2*PolyLog[2, (v + w)/v] + Log[u]^2*PolyLog[2, (v + w)/v] + 
   2*Log[u]*Log[v]*PolyLog[2, (v + w)/v] + 5*Log[v]^2*PolyLog[2, (v + w)/v] - 
   2*Log[u]*Log[w]*PolyLog[2, (v + w)/v] - 6*Log[v]*Log[w]*
    PolyLog[2, (v + w)/v] + 6*Log[w]^2*PolyLog[2, (v + w)/v] - 
   (20*I)*Pi*Log[v/(v + w)]*PolyLog[2, (v + w)/v] + 
   2*Log[-((v + w)/v)]^2*PolyLog[2, (v + w)/v] - 
   2*Log[u]*Log[(v + w)/w]*PolyLog[2, (v + w)/v] + 
   4*Log[v]*Log[(v + w)/w]*PolyLog[2, (v + w)/v] + 
   2*Log[w]*Log[(v + w)/w]*PolyLog[2, (v + w)/v] + 
   Log[(v + w)/w]^2*PolyLog[2, (v + w)/v] - Log[-((u + v + w)/v)]^2*
    PolyLog[2, (v + w)/v] + 3*Log[-((u + v + w)/(v + w))]^2*
    PolyLog[2, (v + w)/v] - 2*Log[u]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (v + w)/v] - 4*Log[v]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (v + w)/v] + 10*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (v + w)/v] - 12*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (v + w)/v] - 2*Log[(u + v + w)/(v + w)]^2*
    PolyLog[2, (v + w)/v] + 10*PolyLog[2, -(v/w)]*PolyLog[2, (v + w)/v] - 
   4*PolyLog[2, -(u/(v + w))]*PolyLog[2, (v + w)/v] - 
   4*PolyLog[2, (v + w)/v]^2 + 6*Log[u]*Log[(v + w)/w]*
    PolyLog[2, (v + w)/w] + 4*Log[v]*Log[(v + w)/w]*PolyLog[2, (v + w)/w] - 
   4*Log[w]*Log[(v + w)/w]*PolyLog[2, (v + w)/w] - 
   10*Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, (v + w)/w] + 
   2*Log[v]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/w] - 
   2*Log[w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/w] + 
   2*Log[(u + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/w] + 
   4*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/w] - 
   4*Log[(u + v + w)/(v + w)]^2*PolyLog[2, (v + w)/w] - 
   4*Log[v]*Log[(u + w)/w]*PolyLog[2, ((u + w)*(v + w))/(u*v)] + 
   4*Log[w]*Log[(u + w)/w]*PolyLog[2, ((u + w)*(v + w))/(u*v)] - 
   2*Log[(u + w)/w]^2*PolyLog[2, ((u + w)*(v + w))/(u*v)] + 
   4*Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, ((u + w)*(v + w))/(u*v)] + 
   6*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, ((u + w)*(v + w))/(u*v)] + 8*Log[-(u/w)]*Log[(u + w)/w]*
    PolyLog[2, u/(u + v + w)] + 6*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, u/(u + v + w)] - (Pi^2*PolyLog[2, v/(u + v + w)])/3 - 
   Log[-((u + v + w)/(v + w))]^2*PolyLog[2, v/(u + v + w)] + 
   4*PolyLog[2, (v + w)/v]*PolyLog[2, v/(u + v + w)] - 
   8*Log[-(u/w)]*Log[(u + w)/w]*PolyLog[2, -((u*v)/(w*(u + v + w)))] - 
   8*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, -((u*v)/(w*(u + v + w)))] + 2*Log[v]*Log[(u + w)/w]*
    PolyLog[2, (u + w)/(u + v + w)] - 2*Log[w]*Log[(u + w)/w]*
    PolyLog[2, (u + w)/(u + v + w)] + 2*Log[(u + w)/w]^2*
    PolyLog[2, (u + w)/(u + v + w)] - 2*Log[(u + w)/w]*Log[(v + w)/w]*
    PolyLog[2, (u + w)/(u + v + w)] + 6*Log[-((u + w)/v)]*
    Log[(u + v + w)/(v + w)]*PolyLog[2, (u + w)/(u + v + w)] - 
   (Pi^2*PolyLog[2, (v + w)/(u + v + w)])/3 - Log[-((u + v + w)/v)]^2*
    PolyLog[2, (v + w)/(u + v + w)] - 2*Log[v]*Log[(u + w)/w]*
    PolyLog[2, ((u + w)*(v + w))/(w*(u + v + w))] + 
   2*Log[w]*Log[(u + w)/w]*PolyLog[2, ((u + w)*(v + w))/(w*(u + v + w))] - 
   2*Log[(u + w)/w]^2*PolyLog[2, ((u + w)*(v + w))/(w*(u + v + w))] + 
   2*Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, ((u + w)*(v + w))/
      (w*(u + v + w))] + 4*Log[(u + w)/w]*Log[(u + v + w)/v]*
    PolyLog[2, (u + v + w)/u] + 2*Log[u]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (u + v + w)/u] + 4*Log[v]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (u + v + w)/u] + 4*Log[w]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (u + v + w)/u] + 4*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (u + v + w)/u] - 2*Log[(u + v + w)/(v + w)]^2*
    PolyLog[2, (u + v + w)/u] - (10*Pi^2*PolyLog[2, (u + v + w)/v])/3 - 
   Log[u]^2*PolyLog[2, (u + v + w)/v] - 2*Log[u]*Log[v]*
    PolyLog[2, (u + v + w)/v] - 5*Log[v]^2*PolyLog[2, (u + v + w)/v] + 
   2*Log[u]*Log[w]*PolyLog[2, (u + v + w)/v] + 
   6*Log[v]*Log[w]*PolyLog[2, (u + v + w)/v] - 
   6*Log[w]^2*PolyLog[2, (u + v + w)/v] - 2*Log[-(v/(v + w))]^2*
    PolyLog[2, (u + v + w)/v] + (20*I)*Pi*Log[v/(v + w)]*
    PolyLog[2, (u + v + w)/v] + 2*Log[u]*Log[(v + w)/w]*
    PolyLog[2, (u + v + w)/v] - 4*Log[v]*Log[(v + w)/w]*
    PolyLog[2, (u + v + w)/v] - 2*Log[w]*Log[(v + w)/w]*
    PolyLog[2, (u + v + w)/v] - Log[(v + w)/w]^2*PolyLog[2, (u + v + w)/v] + 
   2*Log[-((u + v + w)/(v + w))]^2*PolyLog[2, (u + v + w)/v] - 
   2*Log[u]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/v] + 
   2*Log[w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/v] + 
   2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/v] + 
   2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/v] - 
   4*Log[(u + v + w)/(v + w)]^2*PolyLog[2, (u + v + w)/v] - 
   10*PolyLog[2, -(v/w)]*PolyLog[2, (u + v + w)/v] + 
   4*PolyLog[2, -(u/(v + w))]*PolyLog[2, (u + v + w)/v] + 
   10*PolyLog[2, (v + w)/v]*PolyLog[2, (u + v + w)/v] - 
   5*PolyLog[2, (u + v + w)/v]^2 - 4*Log[(u + w)/w]*Log[(u + v + w)/v]*
    PolyLog[2, -((w*(u + v + w))/(u*v))] - 4*Log[v]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, -((w*(u + v + w))/(u*v))] - 6*Log[w]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, -((w*(u + v + w))/(u*v))] - 6*Log[(v + w)/w]*
    Log[(u + v + w)/(v + w)]*PolyLog[2, -((w*(u + v + w))/(u*v))] + 
   2*Log[(u + v + w)/(v + w)]^2*PolyLog[2, -((w*(u + v + w))/(u*v))] + 
   6*Log[(u + w)/w]*Log[(u + v + w)/v]*PolyLog[2, (u + v + w)/(u + w)] - 
   2*Log[u]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/(u + w)] + 
   2*Log[w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/(u + w)] + 
   2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (u + v + w)/(u + w)] + 5*Log[(u + w)/w]^2*
    PolyLog[2, (u + v + w)/(v + w)] - (12*I)*Pi*Log[v/(v + w)]*
    PolyLog[2, (u + v + w)/(v + w)] + 10*Log[(u + w)/w]*Log[(u + v + w)/v]*
    PolyLog[2, (u + v + w)/(v + w)] + 8*Log[u]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (u + v + w)/(v + w)] + 4*Log[v]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (u + v + w)/(v + w)] + 4*Log[w]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (u + v + w)/(v + w)] + 4*Log[(v + w)/w]*
    Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/(v + w)] + 
   4*Log[(u + v + w)/(v + w)]^2*PolyLog[2, (u + v + w)/(v + w)] + 
   4*PolyLog[2, v/(v + w)]*PolyLog[2, (u + v + w)/(v + w)] - 
   6*PolyLog[2, (v + w)/v]*PolyLog[2, (u + v + w)/(v + w)] - 
   4*PolyLog[2, v/(u + v + w)]*PolyLog[2, (u + v + w)/(v + w)] + 
   8*PolyLog[2, (u + v + w)/v]*PolyLog[2, (u + v + w)/(v + w)] - 
   10*Log[(u + w)/w]*Log[(u + v + w)/v]*
    PolyLog[2, (w*(u + v + w))/((u + w)*(v + w))] + 
   2*Log[u]*Log[(u + v + w)/(v + w)]*PolyLog[2, (w*(u + v + w))/
      ((u + w)*(v + w))] - 2*Log[w]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (w*(u + v + w))/((u + w)*(v + w))] - 
   2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (w*(u + v + w))/((u + w)*(v + w))] - 
   12*Log[v]*PolyLog[3, -(u/w)] + 2*Log[w]*PolyLog[3, -(u/w)] + 
   2*Log[(u + w)/w]*PolyLog[3, -(u/w)] + 10*Log[v/(v + w)]*
    PolyLog[3, -(u/w)] + 2*Log[(v + w)/w]*PolyLog[3, -(u/w)] - 
   6*Log[(u + v + w)/(v + w)]*PolyLog[3, -(u/w)] - 
   10*Log[u]*PolyLog[3, -(v/w)] + 10*Log[(u + w)/v]*PolyLog[3, -(v/w)] - 
   8*Log[-((u + w)/w)]*PolyLog[3, -(v/w)] - 4*Log[(u + w)/w]*
    PolyLog[3, -(v/w)] + 2*Log[(u + v + w)/(v + w)]*PolyLog[3, -(v/w)] - 
   4*Log[(u + w)/w]*PolyLog[3, -(w/u)] - 4*Log[u]*PolyLog[3, -(w/v)] - 
   4*Log[v]*PolyLog[3, -(w/v)] - 2*Log[-(u/w)]*PolyLog[3, -(w/v)] + 
   2*Log[w]*PolyLog[3, -(w/v)] - 16*Log[(u + w)/v]*PolyLog[3, -(w/v)] + 
   10*Log[-((u + w)/w)]*PolyLog[3, -(w/v)] + 30*Log[(u + w)/w]*
    PolyLog[3, -(w/v)] + 6*Log[(v + w)/v]*PolyLog[3, -(w/v)] + 
   2*Log[(v + w)/w]*PolyLog[3, -(w/v)] - 6*Log[(u + v + w)/(v + w)]*
    PolyLog[3, -(w/v)] - 2*Log[(u + w)/w]*PolyLog[3, u/(u + w)] - 
   2*Log[(u + v + w)/(v + w)]*PolyLog[3, u/(u + w)] - 
   10*Log[w/v]*PolyLog[3, -(v/(u + w))] + 8*Log[-((u + w)/w)]*
    PolyLog[3, -(v/(u + w))] - 2*Log[(u + v + w)/(v + w)]*
    PolyLog[3, -(v/(u + w))] + 2*Log[u]*PolyLog[3, w/(u + w)] - 
   2*Log[w]*PolyLog[3, w/(u + w)] + 10*Log[w/v]*PolyLog[3, w/(u + w)] + 
   16*Log[(u + w)/v]*PolyLog[3, w/(u + w)] - 2*Log[(v + w)/w]*
    PolyLog[3, w/(u + w)] - 2*Log[v]*PolyLog[3, (u + w)/u] + 
   2*Log[w]*PolyLog[3, (u + w)/u] + 2*Log[(v + w)/w]*PolyLog[3, (u + w)/u] + 
   6*Log[(u + v + w)/(v + w)]*PolyLog[3, (u + w)/u] + 
   4*Log[u]*PolyLog[3, -((u + w)/v)] + 4*Log[v]*PolyLog[3, -((u + w)/v)] + 
   2*Log[-(u/w)]*PolyLog[3, -((u + w)/v)] - 
   2*Log[w]*PolyLog[3, -((u + w)/v)] - 10*Log[-((u + w)/w)]*
    PolyLog[3, -((u + w)/v)] - 8*Log[(u + w)/w]*PolyLog[3, -((u + w)/v)] + 
   10*Log[(v + w)/v]*PolyLog[3, -((u + w)/v)] - 
   12*Log[(v + w)/w]*PolyLog[3, -((u + w)/v)] - 6*Log[(u + v + w)/(v + w)]*
    PolyLog[3, -((u + w)/v)] - 6*Log[v]*PolyLog[3, (u + w)/w] + 
   6*Log[w]*PolyLog[3, (u + w)/w] - 10*Log[(u + w)/v]*PolyLog[3, (u + w)/w] - 
   2*Log[(u + w)/w]*PolyLog[3, (u + w)/w] - 10*Log[(v + w)/v]*
    PolyLog[3, (u + w)/w] + 16*Log[(v + w)/w]*PolyLog[3, (u + w)/w] - 
   6*Log[(u + v + w)/v]*PolyLog[3, (u + w)/w] + 6*Log[(u + v + w)/(v + w)]*
    PolyLog[3, (u + w)/w] - 2*Log[u]*PolyLog[3, -(u/(v + w))] - 
   4*Log[v]*PolyLog[3, -(u/(v + w))] - 4*Log[w]*PolyLog[3, -(u/(v + w))] - 
   8*Log[(u + w)/w]*PolyLog[3, -(u/(v + w))] - 
   10*Log[v/(v + w)]*PolyLog[3, -(u/(v + w))] - 
   4*Log[(v + w)/w]*PolyLog[3, -(u/(v + w))] - 10*Log[(u + v + w)/(v + w)]*
    PolyLog[3, -(u/(v + w))] - (8*I)*Pi*PolyLog[3, v/(v + w)] + 
   10*Log[(u + w)/w]*PolyLog[3, v/(v + w)] - 8*Log[w/(v + w)]*
    PolyLog[3, v/(v + w)] + 4*Log[-((u + v + w)/(v + w))]*
    PolyLog[3, v/(v + w)] + 2*Log[(u + v + w)/(v + w)]*
    PolyLog[3, v/(v + w)] - 2*Log[u]*PolyLog[3, w/(v + w)] + 
   2*Log[w]*PolyLog[3, w/(v + w)] + 10*Log[(u + w)/w]*PolyLog[3, w/(v + w)] + 
   2*Log[(v + w)/w]*PolyLog[3, w/(v + w)] + 10*Log[(u + w)/w]*
    PolyLog[3, (u*v)/((u + w)*(v + w))] + 2*Log[(u + v + w)/(v + w)]*
    PolyLog[3, (u*v)/((u + w)*(v + w))] + 6*Log[(u + v + w)/(v + w)]*
    PolyLog[3, -((v + w)/u)] - (24*I)*Pi*PolyLog[3, (v + w)/v] - 
   4*Log[u]*PolyLog[3, (v + w)/v] - 4*Log[v]*PolyLog[3, (v + w)/v] + 
   2*Log[w]*PolyLog[3, (v + w)/v] - 16*Log[-(w/v)]*PolyLog[3, (v + w)/v] + 
   12*Log[-((u + w)/v)]*PolyLog[3, (v + w)/v] - 
   12*Log[-(u/(v + w))]*PolyLog[3, (v + w)/v] + 
   8*Log[w/(v + w)]*PolyLog[3, (v + w)/v] + 2*Log[(v + w)/w]*
    PolyLog[3, (v + w)/v] + 4*Log[-((u + v + w)/v)]*PolyLog[3, (v + w)/v] + 
   8*Log[-((u + v + w)/(v + w))]*PolyLog[3, (v + w)/v] - 
   12*Log[(u + v + w)/(v + w)]*PolyLog[3, (v + w)/v] - 
   6*Log[u]*PolyLog[3, (v + w)/w] - 2*Log[v]*PolyLog[3, (v + w)/w] + 
   2*Log[w]*PolyLog[3, (v + w)/w] + 12*Log[(u + w)/w]*PolyLog[3, (v + w)/w] + 
   2*Log[(v + w)/w]*PolyLog[3, (v + w)/w] + 2*Log[(u + v + w)/(v + w)]*
    PolyLog[3, (v + w)/w] + 4*Log[v]*PolyLog[3, ((u + w)*(v + w))/(u*v)] - 
   4*Log[w]*PolyLog[3, ((u + w)*(v + w))/(u*v)] + 
   2*Log[(u + w)/w]*PolyLog[3, ((u + w)*(v + w))/(u*v)] - 
   4*Log[(v + w)/w]*PolyLog[3, ((u + w)*(v + w))/(u*v)] - 
   6*Log[(u + v + w)/(v + w)]*PolyLog[3, ((u + w)*(v + w))/(u*v)] - 
   8*Log[(u + w)/w]*PolyLog[3, u/(u + v + w)] - 6*Log[(u + v + w)/(v + w)]*
    PolyLog[3, u/(u + v + w)] - 8*Log[(u + w)/w]*PolyLog[3, v/(u + v + w)] - 
   4*Log[-((u + v + w)/(v + w))]*PolyLog[3, v/(u + v + w)] + 
   8*Log[(u + w)/w]*PolyLog[3, -((u*v)/(w*(u + v + w)))] + 
   8*Log[(u + v + w)/(v + w)]*PolyLog[3, -((u*v)/(w*(u + v + w)))] - 
   2*Log[v]*PolyLog[3, (u + w)/(u + v + w)] + 
   2*Log[w]*PolyLog[3, (u + w)/(u + v + w)] - 
   2*Log[(u + w)/w]*PolyLog[3, (u + w)/(u + v + w)] + 
   2*Log[(v + w)/w]*PolyLog[3, (u + w)/(u + v + w)] - 
   6*Log[(u + v + w)/(v + w)]*PolyLog[3, (u + w)/(u + v + w)] - 
   2*Log[v]*PolyLog[3, (v + w)/(u + v + w)] + 
   2*Log[w]*PolyLog[3, (v + w)/(u + v + w)] - 
   2*Log[(u + w)/w]*PolyLog[3, (v + w)/(u + v + w)] + 
   2*Log[(v + w)/w]*PolyLog[3, (v + w)/(u + v + w)] - 
   4*Log[-((u + v + w)/v)]*PolyLog[3, (v + w)/(u + v + w)] + 
   2*Log[v]*PolyLog[3, ((u + w)*(v + w))/(w*(u + v + w))] - 
   2*Log[w]*PolyLog[3, ((u + w)*(v + w))/(w*(u + v + w))] + 
   2*Log[(u + w)/w]*PolyLog[3, ((u + w)*(v + w))/(w*(u + v + w))] - 
   2*Log[(v + w)/w]*PolyLog[3, ((u + w)*(v + w))/(w*(u + v + w))] - 
   2*Log[u]*PolyLog[3, (u + v + w)/u] - 4*Log[v]*PolyLog[3, (u + v + w)/u] - 
   4*Log[w]*PolyLog[3, (u + v + w)/u] - 4*Log[(u + w)/w]*
    PolyLog[3, (u + v + w)/u] - 4*Log[(v + w)/w]*PolyLog[3, (u + v + w)/u] + 
   2*Log[(u + v + w)/(v + w)]*PolyLog[3, (u + v + w)/u] + 
   4*Log[u]*PolyLog[3, (u + v + w)/v] + 4*Log[v]*PolyLog[3, (u + v + w)/v] - 
   2*Log[w]*PolyLog[3, (u + v + w)/v] + 12*Log[-(u/(v + w))]*
    PolyLog[3, (u + v + w)/v] - 8*Log[w/(v + w)]*PolyLog[3, (u + v + w)/v] - 
   2*Log[(v + w)/w]*PolyLog[3, (u + v + w)/v] - 8*Log[-((u + v + w)/(v + w))]*
    PolyLog[3, (u + v + w)/v] - 8*Log[(u + v + w)/(v + w)]*
    PolyLog[3, (u + v + w)/v] + 
   4*Log[v]*PolyLog[3, -((w*(u + v + w))/(u*v))] + 
   6*Log[w]*PolyLog[3, -((w*(u + v + w))/(u*v))] + 
   4*Log[(u + w)/w]*PolyLog[3, -((w*(u + v + w))/(u*v))] + 
   6*Log[(v + w)/w]*PolyLog[3, -((w*(u + v + w))/(u*v))] - 
   2*Log[(u + v + w)/(v + w)]*PolyLog[3, -((w*(u + v + w))/(u*v))] + 
   2*Log[u]*PolyLog[3, (u + v + w)/(u + w)] - 
   2*Log[w]*PolyLog[3, (u + v + w)/(u + w)] - 
   6*Log[(u + w)/w]*PolyLog[3, (u + v + w)/(u + w)] - 
   2*Log[(v + w)/w]*PolyLog[3, (u + v + w)/(u + w)] - 
   8*Log[u]*PolyLog[3, (u + v + w)/(v + w)] - 
   4*Log[v]*PolyLog[3, (u + v + w)/(v + w)] - 
   4*Log[w]*PolyLog[3, (u + v + w)/(v + w)] + 4*Log[-((u + w)/v)]*
    PolyLog[3, (u + v + w)/(v + w)] - 10*Log[(u + w)/w]*
    PolyLog[3, (u + v + w)/(v + w)] + 8*Log[w/(v + w)]*
    PolyLog[3, (u + v + w)/(v + w)] - 4*Log[(v + w)/w]*
    PolyLog[3, (u + v + w)/(v + w)] - 2*Log[(u + v + w)/(v + w)]*
    PolyLog[3, (u + v + w)/(v + w)] - 
   2*Log[u]*PolyLog[3, (w*(u + v + w))/((u + w)*(v + w))] + 
   2*Log[w]*PolyLog[3, (w*(u + v + w))/((u + w)*(v + w))] + 
   10*Log[(u + w)/w]*PolyLog[3, (w*(u + v + w))/((u + w)*(v + w))] + 
   2*Log[(v + w)/w]*PolyLog[3, (w*(u + v + w))/((u + w)*(v + w))] + 
   65*PolyLog[4, -(v/w)] + 65*PolyLog[4, -(w/v)] - 
   15*PolyLog[4, -(v/(u + w))] + 4*PolyLog[4, w/(u + w)] - 
   32*PolyLog[4, -((u + w)/v)] - 4*PolyLog[4, (u + w)/w] + 
   22*PolyLog[4, -(u/(v + w))] + 8*PolyLog[4, v/(v + w)] + 
   8*PolyLog[4, (v + w)/v] + 16*PolyLog[4, (v + w)/w] + 
   12*PolyLog[4, u/(u + v + w)] - 6*PolyLog[4, v/(u + v + w)] + 
   2*PolyLog[4, (v + w)/(u + v + w)] + 2*PolyLog[4, (u + v + w)/v] - 
   12*PolyLog[4, (u + v + w)/(u + w)] - 10*PolyLog[4, (u + v + w)/(v + w)] + 
   (32*I)*Pi*Zeta[3] - 6*Log[u]*Zeta[3] - (82*Log[v]*Zeta[3])/3 + 
   12*Log[w]*Zeta[3] + 16*Log[-(w/v)]*Zeta[3] - 
   16*Log[-((u + w)/v)]*Zeta[3] - 6*Log[(v + w)/v]*Zeta[3] + 
   12*Log[(v + w)/w]*Zeta[3] + 6*Log[(u + v + w)/v]*Zeta[3] + 
   22*Log[(u + v + w)/(v + w)]*Zeta[3], (-79*Pi^4)/360 + 
   (4*Pi^2*Log[u]^2)/3 + (5*Log[u]^4)/8 + (2*Pi^2*Log[u]*Log[v])/3 + 
   (Log[u]^3*Log[v])/6 - (Pi^2*Log[v]^2)/3 - (Log[u]^2*Log[v]^2)/4 + 
   (Log[u]*Log[v]^3)/6 - Log[v]^4/24 - (8*Pi^2*Log[u]*Log[w])/3 - 
   (5*Log[u]^3*Log[w])/2 - (2*Pi^2*Log[v]*Log[w])/3 - 
   (Log[u]^2*Log[v]*Log[w])/2 + (Log[u]*Log[v]^2*Log[w])/2 - 
   (Log[v]^3*Log[w])/6 + (4*Pi^2*Log[w]^2)/3 + (15*Log[u]^2*Log[w]^2)/4 + 
   (Log[u]*Log[v]*Log[w]^2)/2 - (Log[v]^2*Log[w]^2)/4 - 
   (5*Log[u]*Log[w]^3)/2 - (Log[v]*Log[w]^3)/6 + (5*Log[w]^4)/8 - 
   (8*Pi^2*Log[u]*Log[(v + w)/w])/3 - (5*Log[u]^3*Log[(v + w)/w])/2 - 
   (2*Pi^2*Log[v]*Log[(v + w)/w])/3 - (Log[u]^2*Log[v]*Log[(v + w)/w])/2 + 
   (Log[u]*Log[v]^2*Log[(v + w)/w])/2 - (Log[v]^3*Log[(v + w)/w])/6 + 
   (8*Pi^2*Log[w]*Log[(v + w)/w])/3 + (15*Log[u]^2*Log[w]*Log[(v + w)/w])/2 + 
   Log[u]*Log[v]*Log[w]*Log[(v + w)/w] - (Log[v]^2*Log[w]*Log[(v + w)/w])/2 - 
   (15*Log[u]*Log[w]^2*Log[(v + w)/w])/2 - (Log[v]*Log[w]^2*Log[(v + w)/w])/
    2 + (5*Log[w]^3*Log[(v + w)/w])/2 + (4*Pi^2*Log[(v + w)/w]^2)/3 + 
   (15*Log[u]^2*Log[(v + w)/w]^2)/4 + (Log[u]*Log[v]*Log[(v + w)/w]^2)/2 - 
   (Log[v]^2*Log[(v + w)/w]^2)/4 - (15*Log[u]*Log[w]*Log[(v + w)/w]^2)/2 - 
   (Log[v]*Log[w]*Log[(v + w)/w]^2)/2 + (15*Log[w]^2*Log[(v + w)/w]^2)/4 - 
   (5*Log[u]*Log[(v + w)/w]^3)/2 - (Log[v]*Log[(v + w)/w]^3)/6 + 
   (5*Log[w]*Log[(v + w)/w]^3)/2 + (5*Log[(v + w)/w]^4)/8 + 
   Pi^2*Log[u]*Log[(u + v + w)/(v + w)] + 
   (7*Log[u]^3*Log[(u + v + w)/(v + w)])/6 + 
   (Log[u]^2*Log[v]*Log[(u + v + w)/(v + w)])/2 - 
   (Log[u]*Log[v]^2*Log[(u + v + w)/(v + w)])/2 - 
   (Log[v]^3*Log[(u + v + w)/(v + w)])/6 - 
   Pi^2*Log[w]*Log[(u + v + w)/(v + w)] - 
   (7*Log[u]^2*Log[w]*Log[(u + v + w)/(v + w)])/2 - 
   Log[u]*Log[v]*Log[w]*Log[(u + v + w)/(v + w)] + 
   (Log[v]^2*Log[w]*Log[(u + v + w)/(v + w)])/2 + 
   (7*Log[u]*Log[w]^2*Log[(u + v + w)/(v + w)])/2 + 
   (Log[v]*Log[w]^2*Log[(u + v + w)/(v + w)])/2 - 
   (7*Log[w]^3*Log[(u + v + w)/(v + w)])/6 - Pi^2*Log[(v + w)/w]*
    Log[(u + v + w)/(v + w)] - (7*Log[u]^2*Log[(v + w)/w]*
     Log[(u + v + w)/(v + w)])/2 - Log[u]*Log[v]*Log[(v + w)/w]*
    Log[(u + v + w)/(v + w)] + (Log[v]^2*Log[(v + w)/w]*
     Log[(u + v + w)/(v + w)])/2 + 7*Log[u]*Log[w]*Log[(v + w)/w]*
    Log[(u + v + w)/(v + w)] + Log[v]*Log[w]*Log[(v + w)/w]*
    Log[(u + v + w)/(v + w)] - (7*Log[w]^2*Log[(v + w)/w]*
     Log[(u + v + w)/(v + w)])/2 + (7*Log[u]*Log[(v + w)/w]^2*
     Log[(u + v + w)/(v + w)])/2 + 
   (Log[v]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)])/2 - 
   (7*Log[w]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)])/2 - 
   (7*Log[(v + w)/w]^3*Log[(u + v + w)/(v + w)])/6 - 
   (Pi^2*Log[(u + v + w)/(v + w)]^2)/6 + 
   (3*Log[u]^2*Log[(u + v + w)/(v + w)]^2)/4 + 
   (Log[u]*Log[v]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[v]^2*Log[(u + v + w)/(v + w)]^2)/4 - 
   (3*Log[u]*Log[w]*Log[(u + v + w)/(v + w)]^2)/2 - 
   (Log[v]*Log[w]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (3*Log[w]^2*Log[(u + v + w)/(v + w)]^2)/4 + Log[v]*Log[-(u/(v + w))]*
    Log[(u + v + w)/(v + w)]^2 - (3*Log[u]*Log[(v + w)/w]*
     Log[(u + v + w)/(v + w)]^2)/2 - 
   (Log[v]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (3*Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (3*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)]^2)/4 + 
   (Log[u]*Log[(u + v + w)/(v + w)]^3)/6 - 
   (Log[v]*Log[(u + v + w)/(v + w)]^3)/6 - 
   (Log[w]*Log[(u + v + w)/(v + w)]^3)/6 + 
   (4*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]^3)/3 - 
   (5*Log[u/(v + w)]*Log[(u + v + w)/(v + w)]^3)/3 - 
   (Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^3)/6 + 
   (19*Log[(u + v + w)/(v + w)]^4)/24 + 
   ((-5*Pi^2)/3 - Log[v]^2 + 2*Log[v]*Log[(u + v + w)/(v + w)] + 
     2*Log[(u + v + w)/(v + w)]^2)*PolyLog[2, -(u/(v + w))] + 
   2*Log[(u + v + w)/(v + w)]*(Log[v] + Log[(u + v + w)/(v + w)])*
    PolyLog[2, (u + v + w)/(v + w)] + 2*Log[v]*PolyLog[3, -(u/(v + w))] - 
   2*Log[v]*PolyLog[3, (u + v + w)/(v + w)] + 32*PolyLog[4, -(u/(v + w))] + 
   10*PolyLog[4, u/(u + v + w)] + 10*PolyLog[4, (v + w)/(u + v + w)] - 
   4*PolyLog[4, (u + v + w)/(v + w)] + (20*Log[u]*Zeta[3])/3 + 
   (14*Log[v]*Zeta[3])/3 - (20*Log[w]*Zeta[3])/3 - 
   (20*Log[(v + w)/w]*Zeta[3])/3 - (20*Log[(u + v + w)/(v + w)]*Zeta[3])/3, 
  (-137*Pi^4)/144 + (Pi^2*Log[u]^2)/4 - Log[u]^4/3 + (Log[u]^3*Log[v])/2 - 
   (Pi^2*Log[v]^2)/4 + Log[u]^2*Log[v]^2 + (Log[u]*Log[v]^3)/2 + Log[v]^4/3 - 
   (Log[u]^3*Log[w])/2 + (Pi^2*Log[v]*Log[w])/6 - 2*Log[u]^2*Log[v]*Log[w] - 
   (3*Log[u]*Log[v]^2*Log[w])/2 - (Pi^2*Log[w]^2)/12 + Log[u]^2*Log[w]^2 + 
   (3*Log[u]*Log[v]*Log[w]^2)/2 - (Log[u]*Log[w]^3)/2 + 
   (5*Pi^2*Log[-(w/v)]^2)/6 - (5*Log[-(w/v)]^4)/6 - 
   (Pi^2*Log[-((u + w)/v)]^2)/2 + Log[-((u + w)/v)]^4/2 + 
   (Pi^2*Log[u]*Log[(u + w)/w])/3 + (Pi^2*Log[v]*Log[(u + w)/w])/2 - 
   Log[u]^2*Log[v]*Log[(u + w)/w] + (2*Pi^2*Log[-(v/u)]*Log[(u + w)/w])/3 + 
   (2*Log[-(v/u)]^3*Log[(u + w)/w])/3 - (Pi^2*Log[w]*Log[(u + w)/w])/3 + 
   Log[u]^2*Log[w]*Log[(u + w)/w] - 2*Log[v]^2*Log[w]*Log[(u + w)/w] + 
   2*Log[v]*Log[w]^2*Log[(u + w)/w] + (Pi^2*Log[-(v/(u + w))]*Log[(u + w)/w])/
    2 + (Log[-(v/(u + w))]^3*Log[(u + w)/w])/2 + 
   (Pi^2*Log[w/(u + w)]*Log[(u + w)/w])/3 - Log[-(u/w)]^2*Log[w/(u + w)]*
    Log[(u + w)/w] + (Log[w/(u + w)]^3*Log[(u + w)/w])/3 - 
   Pi^2*Log[(u + w)/w]^2 - 2*Log[u]*Log[v]*Log[(u + w)/w]^2 - 
   2*Log[v]^2*Log[(u + w)/w]^2 - (3*Log[v]*Log[-(u/w)]*Log[(u + w)/w]^2)/2 + 
   2*Log[u]*Log[w]*Log[(u + w)/w]^2 + (9*Log[v]*Log[w]*Log[(u + w)/w]^2)/2 + 
   (3*Log[-(u/w)]*Log[w]*Log[(u + w)/w]^2)/2 - (5*Log[w]^2*Log[(u + w)/w]^2)/
    2 + 2*Log[v]*Log[(u + w)/w]^3 - 2*Log[w]*Log[(u + w)/w]^3 - 
   I*Pi^3*Log[v/(v + w)] - (2*I)*Pi*Log[u]^2*Log[v/(v + w)] - 
   (4*I)*Pi*Log[u]*Log[v]*Log[v/(v + w)] - (4*I)*Pi*Log[v]^2*Log[v/(v + w)] + 
   (4*I)*Pi*Log[u]*Log[w]*Log[v/(v + w)] + (6*I)*Pi*Log[v]*Log[w]*
    Log[v/(v + w)] - (6*I)*Pi*Log[w]^2*Log[v/(v + w)] - 
   2*Pi^2*Log[v/(v + w)]^2 + (2*I)*Pi*Log[v]*Log[v/(v + w)]^2 + 
   (3*I)*Pi*Log[w]*Log[v/(v + w)]^2 + (6*I)*Pi*Log[-((u + w)/v)]*
    Log[v/(v + w)]^2 + I*Pi*Log[-(u/(v + w))]*Log[v/(v + w)]^2 - 
   I*Pi*Log[v/(v + w)]^2*Log[w/(v + w)] - (Pi^2*Log[w/(v + w)]^2)/12 - 
   (Log[-(v/(v + w))]*Log[w/(v + w)]^3)/6 + Log[w/(v + w)]^4/12 - 
   (7*Pi^2*Log[(u + w)/w]*Log[-((v*w)/((u + w)*(v + w)))])/6 - 
   (7*Log[(u + w)/w]*Log[-((v*w)/((u + w)*(v + w)))]^3)/6 - 
   (7*Pi^2*Log[(u + w)/w]*Log[(v*w)/((u + w)*(v + w))])/6 - 
   (7*Log[(u + w)/w]*Log[(v*w)/((u + w)*(v + w))]^3)/6 + 
   (Pi^2*Log[u]*Log[-((v + w)/u)])/3 + (Pi^2*Log[v]*Log[-((v + w)/u)])/6 + 
   (Pi^2*Log[w]*Log[-((v + w)/u)])/6 + (Log[u]*Log[-((v + w)/u)]^3)/3 + 
   (Log[v]*Log[-((v + w)/u)]^3)/6 + (Log[w]*Log[-((v + w)/u)]^3)/6 + 
   (5*Log[-(w/v)]^3*Log[-((v + w)/v)])/3 - (Pi^2*Log[(v + w)/v]^2)/4 - 
   (Log[w/v]*Log[(v + w)/v]^3)/2 + Log[(v + w)/v]^4/4 + 
   (Pi^2*Log[u]*Log[(v + w)/w])/6 - (Log[u]^3*Log[(v + w)/w])/2 + 
   (Pi^2*Log[v]*Log[(v + w)/w])/6 + Log[u]^2*Log[v]*Log[(v + w)/w] + 
   (Log[u]*Log[v]^2*Log[(v + w)/w])/2 - (Pi^2*Log[w]*Log[(v + w)/w])/6 - 
   Log[u]^2*Log[w]*Log[(v + w)/w] - Log[u]*Log[v]*Log[w]*Log[(v + w)/w] + 
   (Log[u]*Log[w]^2*Log[(v + w)/w])/2 + 
   (4*Pi^2*Log[(u + w)/w]*Log[(v + w)/w])/3 + Log[u]^2*Log[(u + w)/w]*
    Log[(v + w)/w] + 2*Log[u]*Log[v]*Log[(u + w)/w]*Log[(v + w)/w] + 
   2*Log[v]^2*Log[(u + w)/w]*Log[(v + w)/w] - 2*Log[u]*Log[w]*Log[(u + w)/w]*
    Log[(v + w)/w] - 3*Log[v]*Log[w]*Log[(u + w)/w]*Log[(v + w)/w] + 
   3*Log[w]^2*Log[(u + w)/w]*Log[(v + w)/w] + 2*Log[u]*Log[(u + w)/w]^2*
    Log[(v + w)/w] - (3*Log[v]*Log[(u + w)/w]^2*Log[(v + w)/w])/2 + 
   (3*Log[-(u/w)]*Log[(u + w)/w]^2*Log[(v + w)/w])/2 + 
   Log[w]*Log[(u + w)/w]^2*Log[(v + w)/w] - 2*Log[(u + w)/w]^3*
    Log[(v + w)/w] + (4*I)*Pi*Log[u]*Log[v/(v + w)]*Log[(v + w)/w] - 
   (2*I)*Pi*Log[v]*Log[v/(v + w)]*Log[(v + w)/w] - 
   (4*I)*Pi*Log[w]*Log[v/(v + w)]*Log[(v + w)/w] + 
   (3*I)*Pi*Log[v/(v + w)]^2*Log[(v + w)/w] + 
   (Pi^2*Log[-((v + w)/u)]*Log[(v + w)/w])/6 + 
   (Log[-((v + w)/u)]^3*Log[(v + w)/w])/6 + (Pi^2*Log[(v + w)/w]^2)/3 - 
   (Log[u]^2*Log[(v + w)/w]^2)/2 + (5*Log[u]*Log[-(v/w)]*Log[(v + w)/w]^2)/
    2 + (3*Log[v]*Log[-(v/w)]*Log[(v + w)/w]^2)/2 - 
   (3*Log[-(v/w)]*Log[w]*Log[(v + w)/w]^2)/2 - Log[u]*Log[(u + w)/w]*
    Log[(v + w)/w]^2 + (Log[v]*Log[(u + w)/w]*Log[(v + w)/w]^2)/2 + 
   2*Log[-(v/w)]*Log[(u + w)/w]*Log[(v + w)/w]^2 + 
   Log[w]*Log[(u + w)/w]*Log[(v + w)/w]^2 + 
   (Log[(u + w)/w]^2*Log[(v + w)/w]^2)/2 - (2*I)*Pi*Log[v/(v + w)]*
    Log[(v + w)/w]^2 - (Log[-(v/w)]*Log[(v + w)/w]^3)/6 + 
   Log[v/w]*Log[(v + w)/w]^3 + (Log[(u + w)/w]*Log[(v + w)/w]^3)/3 - 
   Log[(v + w)/w]^4/2 + (Pi^2*Log[v]*Log[-((w*(v + w))/(u*v))])/6 - 
   (Pi^2*Log[w]*Log[-((w*(v + w))/(u*v))])/6 - 
   (Pi^2*Log[(u + w)/w]*Log[-((w*(v + w))/(u*v))])/3 - 
   (Pi^2*Log[(v + w)/w]*Log[-((w*(v + w))/(u*v))])/6 + 
   (Log[v]*Log[-((w*(v + w))/(u*v))]^3)/6 - 
   (Log[w]*Log[-((w*(v + w))/(u*v))]^3)/6 - 
   (Log[(u + w)/w]*Log[-((w*(v + w))/(u*v))]^3)/3 - 
   (Log[(v + w)/w]*Log[-((w*(v + w))/(u*v))]^3)/6 - 
   (Pi^2*Log[v]*Log[(w*(v + w))/(u*v)])/6 - 
   (Pi^2*Log[w]*Log[(w*(v + w))/(u*v)])/2 - 
   (Pi^2*Log[(v + w)/w]*Log[(w*(v + w))/(u*v)])/2 - 
   (Log[v]*Log[(w*(v + w))/(u*v)]^3)/6 - (Log[w]*Log[(w*(v + w))/(u*v)]^3)/
    2 - (Log[(v + w)/w]*Log[(w*(v + w))/(u*v)]^3)/2 - 
   (Pi^2*Log[u]*Log[-((v + w)/(u + w))])/3 + 
   (Pi^2*Log[w]*Log[-((v + w)/(u + w))])/3 + 
   (Pi^2*Log[(v + w)/w]*Log[-((v + w)/(u + w))])/3 - 
   (Log[u]*Log[-((v + w)/(u + w))]^3)/3 + (Log[w]*Log[-((v + w)/(u + w))]^3)/
    3 + (Log[(v + w)/w]*Log[-((v + w)/(u + w))]^3)/3 + 
   (Log[v]*Log[(u + w)/w]^2*Log[v/(u + v + w)])/2 - 
   (Log[w]*Log[(u + w)/w]^2*Log[v/(u + v + w)])/2 - 
   Log[(u + w)/w]^3*Log[v/(u + v + w)] - 
   (Log[(u + w)/w]^2*Log[(v + w)/w]*Log[v/(u + v + w)])/2 - 
   (Log[v]*Log[(u + w)/w]^2*Log[-((u*v)/(w*(u + v + w)))])/2 + 
   (Log[w]*Log[(u + w)/w]^2*Log[-((u*v)/(w*(u + v + w)))])/2 + 
   Log[(u + w)/w]^3*Log[-((u*v)/(w*(u + v + w)))] + 
   (Log[(u + w)/w]^2*Log[(v + w)/w]*Log[-((u*v)/(w*(u + v + w)))])/2 - 
   (Pi^2*Log[v]*Log[-(w/(u + v + w))])/6 + 
   (Pi^2*Log[w]*Log[-(w/(u + v + w))])/6 + 
   (Pi^2*Log[(u + w)/w]*Log[-(w/(u + v + w))])/3 + 
   (Pi^2*Log[(v + w)/w]*Log[-(w/(u + v + w))])/6 - 
   (Log[v]*Log[-(w/(u + v + w))]^3)/6 + (Log[w]*Log[-(w/(u + v + w))]^3)/6 + 
   (Log[(u + w)/w]*Log[-(w/(u + v + w))]^3)/3 + 
   (Log[(v + w)/w]*Log[-(w/(u + v + w))]^3)/6 + 
   (5*Pi^2*Log[(u + w)/w]*Log[w/(u + v + w)])/6 + 
   (5*Log[(u + w)/w]*Log[w/(u + v + w)]^3)/6 - 
   (5*Log[-(u/w)]^2*Log[(u + w)/w]*Log[(v + w)/(u + v + w)])/2 + 
   (5*Log[-(u/w)]^2*Log[(u + w)/w]*Log[((u + w)*(v + w))/(w*(u + v + w))])/
    2 - Log[-((u + w)/v)]^3*Log[-((u + v + w)/v)] + 
   (2*Pi^2*Log[(u + w)/w]*Log[(u + v + w)/v])/3 - 
   Log[v]*Log[w]*Log[(u + w)/w]*Log[(u + v + w)/v] + 
   Log[w]^2*Log[(u + w)/w]*Log[(u + v + w)/v] - 2*Log[u]*Log[(u + w)/w]^2*
    Log[(u + v + w)/v] + Log[v]*Log[(u + w)/w]^2*Log[(u + v + w)/v] - 
   (Log[w]*Log[(u + w)/w]^2*Log[(u + v + w)/v])/2 + 
   Log[(u + w)/w]^3*Log[(u + v + w)/v] - 
   (7*Log[(u + w)/w]^2*Log[-(u/(v + w))]*Log[(u + v + w)/v])/2 + 
   Log[v]*Log[(u + w)/w]*Log[(v + w)/w]*Log[(u + v + w)/v] - 
   (Log[(u + w)/w]^2*Log[(v + w)/w]*Log[(u + v + w)/v])/2 - 
   (3*Log[-(v/(u + w))]*Log[(u + w)/w]*Log[(u + v + w)/v]^2)/2 - 
   Log[(u + w)/w]^2*Log[(u + v + w)/v]^2 - 
   (7*Log[(u + w)/w]*Log[-(u/(v + w))]*Log[(u + v + w)/v]^2)/2 + 
   (7*Log[(u + w)/w]*Log[(u*v)/((u + w)*(v + w))]*Log[(u + v + w)/v]^2)/2 - 
   2*Log[(u + w)/w]*Log[-((v + w)/u)]*Log[(u + v + w)/v]^2 + 
   2*Log[(u + w)/w]*Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/v]^2 - 
   (Log[v]*Log[(u + w)/w]^2*Log[-((w*(u + v + w))/(u*v))])/2 + 
   (Log[w]*Log[(u + w)/w]^2*Log[-((w*(u + v + w))/(u*v))])/2 + 
   Log[(u + w)/w]^3*Log[-((w*(u + v + w))/(u*v))] + 
   (Log[(u + w)/w]^2*Log[(v + w)/w]*Log[-((w*(u + v + w))/(u*v))])/2 + 
   (Pi^2*Log[u]*Log[(u + v + w)/(v + w)])/6 - 
   (Log[u]^3*Log[(u + v + w)/(v + w)])/2 + 
   (Pi^2*Log[v]*Log[(u + v + w)/(v + w)])/6 + 
   Log[u]^2*Log[v]*Log[(u + v + w)/(v + w)] + 
   (Log[u]*Log[v]^2*Log[(u + v + w)/(v + w)])/2 - 
   (Pi^2*Log[w]*Log[(u + v + w)/(v + w)])/6 - 
   Log[u]^2*Log[w]*Log[(u + v + w)/(v + w)] - Log[u]*Log[v]*Log[w]*
    Log[(u + v + w)/(v + w)] + (Log[u]*Log[w]^2*Log[(u + v + w)/(v + w)])/2 + 
   (3*Pi^2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)])/2 + 
   Log[u]^2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)] + 
   2*Log[u]*Log[v]*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)] + 
   2*Log[v]^2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)] - 
   2*Log[u]*Log[w]*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)] - 
   3*Log[v]*Log[w]*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)] + 
   3*Log[w]^2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)] + 
   (Log[-(u/w)]*Log[-((u + w)/v)]^2*Log[(u + v + w)/(v + w)])/2 - 
   (7*Log[-(u/w)]^2*Log[(u + w)/w]*Log[(u + v + w)/(v + w)])/2 + 
   2*Log[u]*Log[(u + w)/w]^2*Log[(u + v + w)/(v + w)] - 
   (3*Log[v]*Log[(u + w)/w]^2*Log[(u + v + w)/(v + w)])/2 - 
   2*Log[-(u/w)]*Log[(u + w)/w]^2*Log[(u + v + w)/(v + w)] + 
   Log[w]*Log[(u + w)/w]^2*Log[(u + v + w)/(v + w)] - 
   2*Log[(u + w)/w]^3*Log[(u + v + w)/(v + w)] + 
   (3*Log[w/(u + w)]*Log[-(u/(v + w))]^2*Log[(u + v + w)/(v + w)])/2 + 
   Log[(u + w)/w]*Log[-(u/(v + w))]^2*Log[(u + v + w)/(v + w)] - 
   (2*I)*Pi*Log[v]*Log[v/(v + w)]*Log[(u + v + w)/(v + w)] - 
   (8*I)*Pi*Log[-((u + w)/v)]*Log[v/(v + w)]*Log[(u + v + w)/(v + w)] - 
   (2*I)*Pi*Log[-(u/(v + w))]*Log[v/(v + w)]*Log[(u + v + w)/(v + w)] + 
   I*Pi*Log[v/(v + w)]^2*Log[(u + v + w)/(v + w)] + 
   (2*I)*Pi*Log[w/(v + w)]^2*Log[(u + v + w)/(v + w)] + 
   (Pi^2*Log[-((v + w)/u)]*Log[(u + v + w)/(v + w)])/6 + 
   (Log[-((v + w)/u)]^3*Log[(u + v + w)/(v + w)])/6 - 
   (Pi^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)])/3 - 
   Log[u]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   2*Log[u]*Log[-((u + w)/v)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
   Log[v]*Log[-((u + w)/v)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
   2*Log[w]*Log[-((u + w)/v)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
   Log[(u + w)/w]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
   (Log[-(v/w)]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)])/2 + 
   Log[-((u + w)/v)]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] - 
   (Pi^2*Log[(w*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)])/6 - 
   (Log[(w*(v + w))/(u*v)]^3*Log[(u + v + w)/(v + w)])/6 - 
   (Pi^2*Log[(v + w)/(u + w)]*Log[(u + v + w)/(v + w)])/2 - 
   (Log[(v + w)/(u + w)]^3*Log[(u + v + w)/(v + w)])/2 - 
   (Pi^2*Log[v/(u + v + w)]*Log[(u + v + w)/(v + w)])/6 + 
   (Log[-((u + w)/v)]^2*Log[v/(u + v + w)]*Log[(u + v + w)/(v + w)])/2 - 
   (Log[v/(u + v + w)]^3*Log[(u + v + w)/(v + w)])/6 - 
   (Log[-((u + w)/v)]^2*Log[-((u*v)/(w*(u + v + w)))]*
     Log[(u + v + w)/(v + w)])/2 + (Pi^2*Log[(v + w)/(u + v + w)]*
     Log[(u + v + w)/(v + w)])/6 - 
   (Log[-(u/(v + w))]^2*Log[(v + w)/(u + v + w)]*Log[(u + v + w)/(v + w)])/
    2 + (Log[(v + w)/(u + v + w)]^3*Log[(u + v + w)/(v + w)])/6 + 
   (Pi^2*Log[-((v*(v + w))/(w*(u + v + w)))]*Log[(u + v + w)/(v + w)])/3 + 
   (Log[-((v*(v + w))/(w*(u + v + w)))]^3*Log[(u + v + w)/(v + w)])/3 + 
   (Pi^2*Log[(v*(v + w))/(w*(u + v + w))]*Log[(u + v + w)/(v + w)])/6 + 
   (Log[(v*(v + w))/(w*(u + v + w))]^3*Log[(u + v + w)/(v + w)])/6 - 
   Log[-(u/(v + w))]^2*Log[((u + w)*(v + w))/(w*(u + v + w))]*
    Log[(u + v + w)/(v + w)] - 3*Log[-((u + w)/v)]^2*Log[(u + v + w)/v]*
    Log[(u + v + w)/(v + w)] + Log[(u + w)/w]^2*Log[(u + v + w)/v]*
    Log[(u + v + w)/(v + w)] - (Pi^2*Log[(u + v + w)/(v + w)]^2)/6 - 
   (Log[u]^2*Log[(u + v + w)/(v + w)]^2)/2 + Log[u]*Log[-(v/(u + w))]*
    Log[(u + v + w)/(v + w)]^2 - Log[w]*Log[-(v/(u + w))]*
    Log[(u + v + w)/(v + w)]^2 + (Log[-(u/w)]*Log[-((u + w)/v)]*
     Log[(u + v + w)/(v + w)]^2)/2 - 
   (3*Log[w]*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[-((u + w)/v)]^2*Log[(u + v + w)/(v + w)]^2)/2 + 
   Log[(u + w)/w]*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]^2 + 
   (2*I)*Pi*Log[w/(v + w)]*Log[(u + v + w)/(v + w)]^2 - 
   Log[u]*Log[(u*v)/((u + w)*(v + w))]*Log[(u + v + w)/(v + w)]^2 + 
   Log[w]*Log[(u*v)/((u + w)*(v + w))]*Log[(u + v + w)/(v + w)]^2 - 
   Log[u]*Log[-((v + w)/u)]*Log[(u + v + w)/(v + w)]^2 - 
   (Log[v]*Log[-((v + w)/u)]*Log[(u + v + w)/(v + w)]^2)/2 - 
   (Log[w]*Log[-((v + w)/u)]*Log[(u + v + w)/(v + w)]^2)/2 - 
   Log[-(v/(u + w))]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2 - 
   (3*Log[-((u + w)/v)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2)/2 + 
   Log[(u*v)/((u + w)*(v + w))]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2 - 
   (Log[-((v + w)/u)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[v]*Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (3*Log[w]*Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (3*Log[(v + w)/w]*Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)]^2)/
    2 - (Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^3)/2 - 
   (Log[-((v + w)/u)]*Log[(u + v + w)/(v + w)]^3)/2 + 
   (Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)]^3)/2 - 
   (2*I)*Pi*Log[(u + v + w)/(v + w)]*Log[(w*(u + v + w))/(v*(v + w))]^2 + 
   (7*Log[-(u/w)]^2*Log[(u + w)/w]*Log[(w*(u + v + w))/((u + w)*(v + w))])/
    2 - (3*Log[-(u/(v + w))]^2*Log[(u + v + w)/(v + w)]*
     Log[(w*(u + v + w))/((u + w)*(v + w))])/2 - 
   (7*MyLi22[-(v/w), w/(u + w)])/2 - MyLi22[-(v/(u + w)), -(w/v)]/2 - 
   5*MyLi22[w/(u + w), -(v/w)] - 2*MyLi22[-(u/(v + w)), -(w/u)] + 
   2*MyLi22[-(u/(v + w)), (v + w)/w] + MyLi22[v/(v + w), (v + w)/(u + v + w)]/
    2 + 2*MyLi22[w/(v + w), -(u/w)] - MyLi22[v/(u + v + w), (v + w)/v]/2 + 
   MyLi22[v/(u + v + w), (u + v + w)/(v + w)]/2 + 
   (5*MyLi22[(v + w)/(u + v + w), v/(v + w)])/2 - 
   (Pi^2*PolyLog[2, -(u/w)])/6 + 2*Log[v]^2*PolyLog[2, -(u/w)] - 
   2*Log[w]^2*PolyLog[2, -(u/w)] - 2*Log[v]*Log[(u + w)/w]*
    PolyLog[2, -(u/w)] + 2*Log[w]*Log[(u + w)/w]*PolyLog[2, -(u/w)] - 
   Log[v]*Log[(v + w)/w]*PolyLog[2, -(u/w)] - 3*Log[w]*Log[(v + w)/w]*
    PolyLog[2, -(u/w)] + 2*Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, -(u/w)] - 
   (3*Log[(v + w)/w]^2*PolyLog[2, -(u/w)])/2 - 
   2*Log[(u + w)/w]*Log[(u + v + w)/v]*PolyLog[2, -(u/w)] + 
   2*Log[(u + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, -(u/w)] + 
   2*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]*PolyLog[2, -(u/w)] + 
   Log[(u + v + w)/(v + w)]^2*PolyLog[2, -(u/w)] + 
   (Pi^2*PolyLog[2, -(v/w)])/3 + 3*Log[u]^2*PolyLog[2, -(v/w)] + 
   4*Log[u]*Log[v]*PolyLog[2, -(v/w)] + 2*Log[v]^2*PolyLog[2, -(v/w)] - 
   (Log[v/w]^2*PolyLog[2, -(v/w)])/4 - 4*Log[u]*Log[w]*PolyLog[2, -(v/w)] - 
   4*Log[v]*Log[w]*PolyLog[2, -(v/w)] + 2*Log[w]^2*PolyLog[2, -(v/w)] + 
   (Log[(u + w)/v]^2*PolyLog[2, -(v/w)])/4 - 2*Log[-((u + w)/w)]^2*
    PolyLog[2, -(v/w)] + 2*Log[u]*Log[(u + w)/w]*PolyLog[2, -(v/w)] + 
   Log[v]*Log[(u + w)/w]*PolyLog[2, -(v/w)] - 6*Log[(u + w)/w]^2*
    PolyLog[2, -(v/w)] - (8*I)*Pi*Log[v/(v + w)]*PolyLog[2, -(v/w)] + 
   Log[u]*Log[(v + w)/w]*PolyLog[2, -(v/w)] + Log[v]*Log[(v + w)/w]*
    PolyLog[2, -(v/w)] - Log[w]*Log[(v + w)/w]*PolyLog[2, -(v/w)] + 
   4*Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, -(v/w)] - 
   3*Log[(u + w)/w]*Log[(u + v + w)/v]*PolyLog[2, -(v/w)] + 
   Log[u]*Log[(u + v + w)/(v + w)]*PolyLog[2, -(v/w)] + 
   Log[v]*Log[(u + v + w)/(v + w)]*PolyLog[2, -(v/w)] - 
   Log[w]*Log[(u + v + w)/(v + w)]*PolyLog[2, -(v/w)] + 
   4*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, -(v/w)] - 
   (Log[(u + v + w)/(v + w)]^2*PolyLog[2, -(v/w)])/2 - 
   PolyLog[2, -(u/w)]*PolyLog[2, -(v/w)] + (3*PolyLog[2, -(v/w)]^2)/4 - 
   (5*Pi^2*PolyLog[2, -(w/v)])/4 + Log[v]*Log[w]*PolyLog[2, -(w/v)] - 
   Log[w]^2*PolyLog[2, -(w/v)] - (5*Log[(u + w)/v]^2*PolyLog[2, -(w/v)])/2 + 
   (3*Log[-((u + w)/w)]^2*PolyLog[2, -(w/v)])/4 + 
   4*Log[u]*Log[(u + w)/w]*PolyLog[2, -(w/v)] + Log[v]*Log[(u + w)/w]*
    PolyLog[2, -(w/v)] - Log[-(u/w)]*Log[(u + w)/w]*PolyLog[2, -(w/v)] - 
   2*Log[w]*Log[(u + w)/w]*PolyLog[2, -(w/v)] - 
   6*Log[(u + w)/w]^2*PolyLog[2, -(w/v)] - Log[v]*Log[(v + w)/w]*
    PolyLog[2, -(w/v)] - 2*Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, -(w/v)] + 
   2*Log[(u + w)/w]*Log[(u + v + w)/v]*PolyLog[2, -(w/v)] + 
   2*PolyLog[2, -(u/w)]*PolyLog[2, -(w/v)] - 2*PolyLog[2, -(v/w)]*
    PolyLog[2, -(w/v)] - (7*PolyLog[2, -(w/v)]^2)/4 - 
   2*Log[-(u/w)]*Log[(u + w)/w]*PolyLog[2, u/(u + w)] + 
   3*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]*PolyLog[2, u/(u + w)] - 
   (Pi^2*PolyLog[2, -(v/(u + w))])/12 + 
   (7*Log[w/v]^2*PolyLog[2, -(v/(u + w))])/4 - 2*Log[-((u + w)/w)]^2*
    PolyLog[2, -(v/(u + w))] - 
   (7*PolyLog[2, -(w/v)]*PolyLog[2, -(v/(u + w))])/2 - 
   (5*Pi^2*PolyLog[2, w/(u + w)])/6 + (7*Log[w/v]^2*PolyLog[2, w/(u + w)])/
    4 - (17*Log[(u + w)/v]^2*PolyLog[2, w/(u + w)])/4 + 
   (2*Pi^2*PolyLog[2, -((u + w)/v)])/3 + 
   (7*Log[v/w]^2*PolyLog[2, -((u + w)/v)])/4 - 
   Log[v]*Log[w]*PolyLog[2, -((u + w)/v)] + 
   Log[w]^2*PolyLog[2, -((u + w)/v)] - 
   (7*Log[-((u + w)/w)]^2*PolyLog[2, -((u + w)/v)])/4 + 
   3*Log[v]*Log[(u + w)/w]*PolyLog[2, -((u + w)/v)] - 
   3*Log[w]*Log[(u + w)/w]*PolyLog[2, -((u + w)/v)] - 
   2*Log[(u + w)/w]^2*PolyLog[2, -((u + w)/v)] + 
   Log[v]*Log[(v + w)/w]*PolyLog[2, -((u + w)/v)] - 
   3*Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, -((u + w)/v)] - 
   2*Log[(u + w)/w]*Log[(u + v + w)/v]*PolyLog[2, -((u + w)/v)] - 
   6*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, -((u + w)/v)] + 
   2*Log[(u + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, -((u + w)/v)] - 
   2*PolyLog[2, -(u/w)]*PolyLog[2, -((u + w)/v)] + 
   2*PolyLog[2, -(v/w)]*PolyLog[2, -((u + w)/v)] - 
   (3*PolyLog[2, -(w/v)]*PolyLog[2, -((u + w)/v)])/2 - 
   PolyLog[2, -((u + w)/v)]^2 + (7*Log[w/v]^2*PolyLog[2, (u + w)/w])/4 - 
   (7*Log[(u + w)/v]^2*PolyLog[2, (u + w)/w])/4 - 
   3*Log[v]*Log[(u + w)/w]*PolyLog[2, (u + w)/w] + 
   3*Log[w]*Log[(u + w)/w]*PolyLog[2, (u + w)/w] + 
   3*Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, (u + w)/w] + 
   Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + w)/w] + 
   3*Log[(u + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + w)/w] + 
   (Log[(u + v + w)/(v + w)]^2*PolyLog[2, (u + w)/w])/2 - 
   (7*PolyLog[2, -(v/w)]*PolyLog[2, (u + w)/w])/2 + 
   3*PolyLog[2, -(w/v)]*PolyLog[2, (u + w)/w] + 
   (7*PolyLog[2, -(v/(u + w))]*PolyLog[2, (u + w)/w])/2 + 
   2*PolyLog[2, -((u + w)/v)]*PolyLog[2, (u + w)/w] - 
   7*Log[-(u/w)]*Log[(u + w)/w]*PolyLog[2, -(u/(v + w))] - 
   (7*Log[(u + w)/w]^2*PolyLog[2, -(u/(v + w))])/2 - 
   (2*I)*Pi*Log[v/(v + w)]*PolyLog[2, -(u/(v + w))] + 
   Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, -(u/(v + w))] - 
   2*PolyLog[2, -(u/w)]*PolyLog[2, -(u/(v + w))] + 
   (Pi^2*PolyLog[2, v/(v + w)])/12 + 
   (7*Log[(u + w)/w]^2*PolyLog[2, v/(v + w)])/2 - 
   (4*I)*Pi*Log[v/(v + w)]*PolyLog[2, v/(v + w)] + 
   (Log[-((u + v + w)/(v + w))]^2*PolyLog[2, v/(v + w)])/4 + 
   3*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, v/(v + w)] - 
   PolyLog[2, v/(v + w)]^2/4 + 2*Log[u]*Log[(u + w)/w]*
    PolyLog[2, w/(v + w)] - 2*Log[w]*Log[(u + w)/w]*PolyLog[2, w/(v + w)] + 
   (7*Log[(u + w)/w]^2*PolyLog[2, w/(v + w)])/2 - 
   2*Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, w/(v + w)] + 
   2*PolyLog[2, -(u/(v + w))]*PolyLog[2, w/(v + w)] + 
   7*Log[-(u/w)]*Log[(u + w)/w]*PolyLog[2, (u*v)/((u + w)*(v + w))] - 
   3*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (u*v)/((u + w)*(v + w))] - (13*Pi^2*PolyLog[2, (v + w)/v])/
    12 - Log[u]^2*PolyLog[2, (v + w)/v] - 2*Log[u]*Log[v]*
    PolyLog[2, (v + w)/v] - 2*Log[v]^2*PolyLog[2, (v + w)/v] + 
   2*Log[u]*Log[w]*PolyLog[2, (v + w)/v] + 3*Log[v]*Log[w]*
    PolyLog[2, (v + w)/v] - 3*Log[w]^2*PolyLog[2, (v + w)/v] + 
   (8*I)*Pi*Log[v/(v + w)]*PolyLog[2, (v + w)/v] + 
   (Log[-((v + w)/v)]^2*PolyLog[2, (v + w)/v])/4 + 
   2*Log[u]*Log[(v + w)/w]*PolyLog[2, (v + w)/v] - 
   Log[v]*Log[(v + w)/w]*PolyLog[2, (v + w)/v] - 
   2*Log[w]*Log[(v + w)/w]*PolyLog[2, (v + w)/v] - 
   Log[(v + w)/w]^2*PolyLog[2, (v + w)/v] + 
   (5*Log[-((u + v + w)/v)]^2*PolyLog[2, (v + w)/v])/4 - 
   (3*Log[-((u + v + w)/(v + w))]^2*PolyLog[2, (v + w)/v])/4 - 
   Log[v]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/v] - 
   4*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/v] - 
   Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/v] - 
   4*PolyLog[2, -(v/w)]*PolyLog[2, (v + w)/v] - PolyLog[2, -(u/(v + w))]*
    PolyLog[2, (v + w)/v] + (13*PolyLog[2, (v + w)/v]^2)/4 + 
   5*Log[u]*Log[(v + w)/w]*PolyLog[2, (v + w)/w] + 
   3*Log[v]*Log[(v + w)/w]*PolyLog[2, (v + w)/w] - 
   3*Log[w]*Log[(v + w)/w]*PolyLog[2, (v + w)/w] + 
   4*Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, (v + w)/w] - 
   Log[(v + w)/w]^2*PolyLog[2, (v + w)/w] + Log[v]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (v + w)/w] - Log[w]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (v + w)/w] - 2*Log[(u + w)/w]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (v + w)/w] - Log[(u + v + w)/(v + w)]^2*
    PolyLog[2, (v + w)/w] - Log[v]*Log[(u + w)/w]*
    PolyLog[2, ((u + w)*(v + w))/(u*v)] + Log[w]*Log[(u + w)/w]*
    PolyLog[2, ((u + w)*(v + w))/(u*v)] + 2*Log[(u + w)/w]^2*
    PolyLog[2, ((u + w)*(v + w))/(u*v)] + Log[(u + w)/w]*Log[(v + w)/w]*
    PolyLog[2, ((u + w)*(v + w))/(u*v)] - 5*Log[-(u/w)]*Log[(u + w)/w]*
    PolyLog[2, u/(u + v + w)] - Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, u/(u + v + w)] - 
   (Log[-((v + w)/v)]^2*PolyLog[2, v/(u + v + w)])/4 + 
   (Log[-((u + v + w)/(v + w))]^2*PolyLog[2, v/(u + v + w)])/4 + 
   PolyLog[2, (v + w)/v]*PolyLog[2, v/(u + v + w)] + 
   5*Log[-(u/w)]*Log[(u + w)/w]*PolyLog[2, -((u*v)/(w*(u + v + w)))] - 
   2*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, -((u*v)/(w*(u + v + w)))] + Log[v]*Log[(u + w)/w]*
    PolyLog[2, (u + w)/(u + v + w)] - Log[w]*Log[(u + w)/w]*
    PolyLog[2, (u + w)/(u + v + w)] - 2*Log[(u + w)/w]^2*
    PolyLog[2, (u + w)/(u + v + w)] - Log[(u + w)/w]*Log[(v + w)/w]*
    PolyLog[2, (u + w)/(u + v + w)] + Log[-((u + w)/v)]*
    Log[(u + v + w)/(v + w)]*PolyLog[2, (u + w)/(u + v + w)] + 
   (5*Pi^2*PolyLog[2, (v + w)/(u + v + w)])/12 - 
   (Log[-((v + w)/v)]^2*PolyLog[2, (v + w)/(u + v + w)])/4 + 
   (3*Log[-((u + v + w)/v)]^2*PolyLog[2, (v + w)/(u + v + w)])/2 - 
   Log[v]*Log[(u + w)/w]*PolyLog[2, ((u + w)*(v + w))/(w*(u + v + w))] + 
   Log[w]*Log[(u + w)/w]*PolyLog[2, ((u + w)*(v + w))/(w*(u + v + w))] + 
   2*Log[(u + w)/w]^2*PolyLog[2, ((u + w)*(v + w))/(w*(u + v + w))] + 
   Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, ((u + w)*(v + w))/
      (w*(u + v + w))] - Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, ((u + w)*(v + w))/(w*(u + v + w))] - 
   4*Log[(u + w)/w]*Log[(u + v + w)/v]*PolyLog[2, (u + v + w)/u] - 
   2*Log[u]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/u] - 
   Log[v]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/u] - 
   Log[w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/u] - 
   Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/u] - 
   Log[(u + v + w)/(v + w)]^2*PolyLog[2, (u + v + w)/u] + 
   (3*Pi^2*PolyLog[2, (u + v + w)/v])/2 + 
   Log[u]^2*PolyLog[2, (u + v + w)/v] + 2*Log[u]*Log[v]*
    PolyLog[2, (u + v + w)/v] + 2*Log[v]^2*PolyLog[2, (u + v + w)/v] - 
   2*Log[u]*Log[w]*PolyLog[2, (u + v + w)/v] - 
   3*Log[v]*Log[w]*PolyLog[2, (u + v + w)/v] + 
   3*Log[w]^2*PolyLog[2, (u + v + w)/v] - 
   (Log[-(v/(v + w))]^2*PolyLog[2, (u + v + w)/v])/2 - 
   (8*I)*Pi*Log[v/(v + w)]*PolyLog[2, (u + v + w)/v] - 
   2*Log[u]*Log[(v + w)/w]*PolyLog[2, (u + v + w)/v] + 
   Log[v]*Log[(v + w)/w]*PolyLog[2, (u + v + w)/v] + 
   2*Log[w]*Log[(v + w)/w]*PolyLog[2, (u + v + w)/v] + 
   Log[(v + w)/w]^2*PolyLog[2, (u + v + w)/v] + 
   (Log[-((u + v + w)/(v + w))]^2*PolyLog[2, (u + v + w)/v])/2 - 
   Log[v]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/v] - 
   3*Log[w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/v] - 
   2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/v] - 
   3*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/v] - 
   Log[(u + v + w)/(v + w)]^2*PolyLog[2, (u + v + w)/v] + 
   4*PolyLog[2, -(v/w)]*PolyLog[2, (u + v + w)/v] + 
   PolyLog[2, -(u/(v + w))]*PolyLog[2, (u + v + w)/v] - 
   (7*PolyLog[2, (v + w)/v]*PolyLog[2, (u + v + w)/v])/2 + 
   2*PolyLog[2, (u + v + w)/v]^2 + 4*Log[(u + w)/w]*Log[(u + v + w)/v]*
    PolyLog[2, -((w*(u + v + w))/(u*v))] + Log[v]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, -((w*(u + v + w))/(u*v))] + 3*Log[w]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, -((w*(u + v + w))/(u*v))] + 3*Log[(v + w)/w]*
    Log[(u + v + w)/(v + w)]*PolyLog[2, -((w*(u + v + w))/(u*v))] + 
   Log[(u + v + w)/(v + w)]^2*PolyLog[2, -((w*(u + v + w))/(u*v))] - 
   3*Log[(u + w)/w]*Log[(u + v + w)/v]*PolyLog[2, (u + v + w)/(u + w)] + 
   2*Log[u]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/(u + w)] - 
   2*Log[w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/(u + w)] - 
   2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (u + v + w)/(u + w)] - 
   (7*Log[(u + w)/w]^2*PolyLog[2, (u + v + w)/(v + w)])/2 - 
   (2*I)*Pi*Log[v/(v + w)]*PolyLog[2, (u + v + w)/(v + w)] - 
   (Log[-((v + w)/v)]^2*PolyLog[2, (u + v + w)/(v + w)])/4 + 
   (Log[-((u + v + w)/v)]^2*PolyLog[2, (u + v + w)/(v + w)])/4 - 
   7*Log[(u + w)/w]*Log[(u + v + w)/v]*PolyLog[2, (u + v + w)/(v + w)] + 
   PolyLog[2, v/(v + w)]*PolyLog[2, (u + v + w)/(v + w)] - 
   PolyLog[2, (v + w)/v]*PolyLog[2, (u + v + w)/(v + w)] - 
   PolyLog[2, v/(u + v + w)]*PolyLog[2, (u + v + w)/(v + w)] - 
   (3*PolyLog[2, (u + v + w)/v]*PolyLog[2, (u + v + w)/(v + w)])/2 + 
   7*Log[(u + w)/w]*Log[(u + v + w)/v]*
    PolyLog[2, (w*(u + v + w))/((u + w)*(v + w))] - 
   2*Log[u]*Log[(u + v + w)/(v + w)]*PolyLog[2, (w*(u + v + w))/
      ((u + w)*(v + w))] + 2*Log[w]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (w*(u + v + w))/((u + w)*(v + w))] + 
   2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (w*(u + v + w))/((u + w)*(v + w))] + 
   6*Log[v]*PolyLog[3, -(u/w)] - 2*Log[w]*PolyLog[3, -(u/w)] - 
   2*Log[(u + w)/w]*PolyLog[3, -(u/w)] - 4*Log[v/(v + w)]*
    PolyLog[3, -(u/w)] - 2*Log[(v + w)/w]*PolyLog[3, -(u/w)] - 
   Log[(u + v + w)/(v + w)]*PolyLog[3, -(u/w)] - 
   4*Log[u]*PolyLog[3, -(v/w)] - 4*Log[v]*PolyLog[3, -(v/w)] + 
   4*Log[w]*PolyLog[3, -(v/w)] - 7*Log[(u + w)/v]*PolyLog[3, -(v/w)] + 
   8*Log[-((u + w)/w)]*PolyLog[3, -(v/w)] + 
   Log[(u + w)/w]*PolyLog[3, -(v/w)] + 4*Log[(v + w)/w]*PolyLog[3, -(v/w)] - 
   Log[(u + v + w)/(v + w)]*PolyLog[3, -(v/w)] + 
   4*Log[(u + w)/w]*PolyLog[3, -(w/u)] + 4*Log[u]*PolyLog[3, -(w/v)] + 
   4*Log[v]*PolyLog[3, -(w/v)] - Log[-(u/w)]*PolyLog[3, -(w/v)] - 
   5*Log[w]*PolyLog[3, -(w/v)] + 10*Log[(u + w)/v]*PolyLog[3, -(w/v)] - 
   7*Log[-((u + w)/w)]*PolyLog[3, -(w/v)] - 18*Log[(u + w)/w]*
    PolyLog[3, -(w/v)] - 3*Log[(v + w)/v]*PolyLog[3, -(w/v)] - 
   5*Log[(v + w)/w]*PolyLog[3, -(w/v)] + 2*Log[(u + v + w)/(v + w)]*
    PolyLog[3, -(w/v)] + 2*Log[(u + w)/w]*PolyLog[3, u/(u + w)] - 
   3*Log[(u + v + w)/(v + w)]*PolyLog[3, u/(u + w)] + 
   7*Log[w/v]*PolyLog[3, -(v/(u + w))] - 8*Log[-((u + w)/w)]*
    PolyLog[3, -(v/(u + w))] - 3*Log[(u + v + w)/(v + w)]*
    PolyLog[3, -(v/(u + w))] - 2*Log[u]*PolyLog[3, w/(u + w)] + 
   2*Log[w]*PolyLog[3, w/(u + w)] - 7*Log[w/v]*PolyLog[3, w/(u + w)] - 
   10*Log[(u + w)/v]*PolyLog[3, w/(u + w)] + 2*Log[(v + w)/w]*
    PolyLog[3, w/(u + w)] - 4*Log[u]*PolyLog[3, -((u + w)/v)] - 
   4*Log[v]*PolyLog[3, -((u + w)/v)] + Log[-(u/w)]*PolyLog[3, -((u + w)/v)] + 
   5*Log[w]*PolyLog[3, -((u + w)/v)] + 7*Log[-((u + w)/w)]*
    PolyLog[3, -((u + w)/v)] + 5*Log[(u + w)/w]*PolyLog[3, -((u + w)/v)] - 
   7*Log[(v + w)/v]*PolyLog[3, -((u + w)/v)] + 
   12*Log[(v + w)/w]*PolyLog[3, -((u + w)/v)] + 4*Log[(u + v + w)/(v + w)]*
    PolyLog[3, -((u + w)/v)] + 3*Log[v]*PolyLog[3, (u + w)/w] - 
   3*Log[w]*PolyLog[3, (u + w)/w] + 7*Log[(u + w)/v]*PolyLog[3, (u + w)/w] + 
   2*Log[(u + w)/w]*PolyLog[3, (u + w)/w] + 7*Log[(v + w)/v]*
    PolyLog[3, (u + w)/w] - 10*Log[(v + w)/w]*PolyLog[3, (u + w)/w] + 
   3*Log[(u + v + w)/v]*PolyLog[3, (u + w)/w] - 4*Log[(u + v + w)/(v + w)]*
    PolyLog[3, (u + w)/w] + 2*Log[u]*PolyLog[3, -(u/(v + w))] - 
   Log[v]*PolyLog[3, -(u/(v + w))] - Log[w]*PolyLog[3, -(u/(v + w))] + 
   5*Log[(u + w)/w]*PolyLog[3, -(u/(v + w))] + 
   4*Log[v/(v + w)]*PolyLog[3, -(u/(v + w))] - 
   Log[(v + w)/w]*PolyLog[3, -(u/(v + w))] + (8*I)*Pi*PolyLog[3, v/(v + w)] - 
   7*Log[(u + w)/w]*PolyLog[3, v/(v + w)] - 
   Log[w/(v + w)]*PolyLog[3, v/(v + w)] + Log[-((u + v + w)/v)]*
    PolyLog[3, v/(v + w)] - Log[-((u + v + w)/(v + w))]*
    PolyLog[3, v/(v + w)] + 3*Log[(u + v + w)/(v + w)]*
    PolyLog[3, v/(v + w)] + 2*Log[u]*PolyLog[3, w/(v + w)] - 
   2*Log[w]*PolyLog[3, w/(v + w)] - 7*Log[(u + w)/w]*PolyLog[3, w/(v + w)] - 
   2*Log[(v + w)/w]*PolyLog[3, w/(v + w)] - 7*Log[(u + w)/w]*
    PolyLog[3, (u*v)/((u + w)*(v + w))] + 3*Log[(u + v + w)/(v + w)]*
    PolyLog[3, (u*v)/((u + w)*(v + w))] + (12*I)*Pi*PolyLog[3, (v + w)/v] - 
   2*Log[v]*PolyLog[3, (v + w)/v] - 3*Log[w]*PolyLog[3, (v + w)/v] + 
   10*Log[-(w/v)]*PolyLog[3, (v + w)/v] - 6*Log[-((u + w)/v)]*
    PolyLog[3, (v + w)/v] - Log[-(u/(v + w))]*PolyLog[3, (v + w)/v] + 
   Log[w/(v + w)]*PolyLog[3, (v + w)/v] - 3*Log[(v + w)/w]*
    PolyLog[3, (v + w)/v] - 5*Log[-((u + v + w)/v)]*PolyLog[3, (v + w)/v] + 
   2*Log[-((u + v + w)/(v + w))]*PolyLog[3, (v + w)/v] - 
   Log[(u + v + w)/(v + w)]*PolyLog[3, (v + w)/v] - 
   5*Log[u]*PolyLog[3, (v + w)/w] - 2*Log[v]*PolyLog[3, (v + w)/w] + 
   2*Log[w]*PolyLog[3, (v + w)/w] - 6*Log[(u + w)/w]*PolyLog[3, (v + w)/w] + 
   2*Log[(v + w)/w]*PolyLog[3, (v + w)/w] + Log[(u + v + w)/(v + w)]*
    PolyLog[3, (v + w)/w] + Log[v]*PolyLog[3, ((u + w)*(v + w))/(u*v)] - 
   Log[w]*PolyLog[3, ((u + w)*(v + w))/(u*v)] - 
   2*Log[(u + w)/w]*PolyLog[3, ((u + w)*(v + w))/(u*v)] - 
   Log[(v + w)/w]*PolyLog[3, ((u + w)*(v + w))/(u*v)] + 
   5*Log[(u + w)/w]*PolyLog[3, u/(u + v + w)] + Log[(u + v + w)/(v + w)]*
    PolyLog[3, u/(u + v + w)] + 5*Log[(u + w)/w]*PolyLog[3, v/(u + v + w)] - 
   Log[-((v + w)/v)]*PolyLog[3, v/(u + v + w)] + Log[-((u + v + w)/(v + w))]*
    PolyLog[3, v/(u + v + w)] - 5*Log[(u + w)/w]*
    PolyLog[3, -((u*v)/(w*(u + v + w)))] + 2*Log[(u + v + w)/(v + w)]*
    PolyLog[3, -((u*v)/(w*(u + v + w)))] - 
   Log[v]*PolyLog[3, (u + w)/(u + v + w)] + 
   Log[w]*PolyLog[3, (u + w)/(u + v + w)] + 2*Log[(u + w)/w]*
    PolyLog[3, (u + w)/(u + v + w)] + Log[(v + w)/w]*
    PolyLog[3, (u + w)/(u + v + w)] - Log[(u + v + w)/(v + w)]*
    PolyLog[3, (u + w)/(u + v + w)] - 
   Log[v]*PolyLog[3, (v + w)/(u + v + w)] + 
   Log[w]*PolyLog[3, (v + w)/(u + v + w)] + 2*Log[(u + w)/w]*
    PolyLog[3, (v + w)/(u + v + w)] + Log[-((v + w)/v)]*
    PolyLog[3, (v + w)/(u + v + w)] + Log[(v + w)/w]*
    PolyLog[3, (v + w)/(u + v + w)] + 5*Log[-((u + v + w)/v)]*
    PolyLog[3, (v + w)/(u + v + w)] + 
   Log[v]*PolyLog[3, ((u + w)*(v + w))/(w*(u + v + w))] - 
   Log[w]*PolyLog[3, ((u + w)*(v + w))/(w*(u + v + w))] - 
   2*Log[(u + w)/w]*PolyLog[3, ((u + w)*(v + w))/(w*(u + v + w))] - 
   Log[(v + w)/w]*PolyLog[3, ((u + w)*(v + w))/(w*(u + v + w))] + 
   Log[(u + v + w)/(v + w)]*PolyLog[3, ((u + w)*(v + w))/(w*(u + v + w))] + 
   2*Log[u]*PolyLog[3, (u + v + w)/u] + Log[v]*PolyLog[3, (u + v + w)/u] + 
   Log[w]*PolyLog[3, (u + v + w)/u] + 4*Log[(u + w)/w]*
    PolyLog[3, (u + v + w)/u] + Log[(v + w)/w]*PolyLog[3, (u + v + w)/u] + 
   Log[(u + v + w)/(v + w)]*PolyLog[3, (u + v + w)/u] + 
   2*Log[v]*PolyLog[3, (u + v + w)/v] + 3*Log[w]*PolyLog[3, (u + v + w)/v] + 
   Log[-(w/v)]*PolyLog[3, (u + v + w)/v] + Log[-(u/(v + w))]*
    PolyLog[3, (u + v + w)/v] - 2*Log[w/(v + w)]*PolyLog[3, (u + v + w)/v] + 
   3*Log[(v + w)/w]*PolyLog[3, (u + v + w)/v] - 2*Log[-((u + v + w)/(v + w))]*
    PolyLog[3, (u + v + w)/v] - Log[(u + v + w)/(v + w)]*
    PolyLog[3, (u + v + w)/v] - Log[v]*PolyLog[3, -((w*(u + v + w))/(u*v))] - 
   3*Log[w]*PolyLog[3, -((w*(u + v + w))/(u*v))] - 
   4*Log[(u + w)/w]*PolyLog[3, -((w*(u + v + w))/(u*v))] - 
   3*Log[(v + w)/w]*PolyLog[3, -((w*(u + v + w))/(u*v))] - 
   Log[(u + v + w)/(v + w)]*PolyLog[3, -((w*(u + v + w))/(u*v))] - 
   2*Log[u]*PolyLog[3, (u + v + w)/(u + w)] + 
   2*Log[w]*PolyLog[3, (u + v + w)/(u + w)] + 
   3*Log[(u + w)/w]*PolyLog[3, (u + v + w)/(u + w)] + 
   2*Log[(v + w)/w]*PolyLog[3, (u + v + w)/(u + w)] - 
   Log[-(w/v)]*PolyLog[3, (u + v + w)/(v + w)] - 
   4*Log[-((u + w)/v)]*PolyLog[3, (u + v + w)/(v + w)] + 
   7*Log[(u + w)/w]*PolyLog[3, (u + v + w)/(v + w)] + 
   2*Log[w/(v + w)]*PolyLog[3, (u + v + w)/(v + w)] - 
   Log[-((u + v + w)/v)]*PolyLog[3, (u + v + w)/(v + w)] + 
   2*Log[(u + v + w)/(v + w)]*PolyLog[3, (u + v + w)/(v + w)] + 
   2*Log[u]*PolyLog[3, (w*(u + v + w))/((u + w)*(v + w))] - 
   2*Log[w]*PolyLog[3, (w*(u + v + w))/((u + w)*(v + w))] - 
   7*Log[(u + w)/w]*PolyLog[3, (w*(u + v + w))/((u + w)*(v + w))] - 
   2*Log[(v + w)/w]*PolyLog[3, (w*(u + v + w))/((u + w)*(v + w))] - 
   (79*PolyLog[4, -(v/w)])/2 - (79*PolyLog[4, -(w/v)])/2 + 
   (9*PolyLog[4, -(v/(u + w))])/2 - PolyLog[4, w/(u + w)] + 
   17*PolyLog[4, -((u + w)/v)] + 4*PolyLog[4, (u + w)/w] - 
   4*PolyLog[4, -(u/(v + w))] + (3*PolyLog[4, v/(v + w)])/2 - 
   3*PolyLog[4, w/(v + w)] + (3*PolyLog[4, (v + w)/v])/2 - 
   13*PolyLog[4, (v + w)/w] + 5*PolyLog[4, (v + w)/(u + v + w)] + 
   5*PolyLog[4, (u + v + w)/v] + 6*PolyLog[4, (u + v + w)/(u + w)] - 
   2*PolyLog[4, (u + v + w)/(v + w)] - (20*I)*Pi*Zeta[3] + 3*Log[u]*Zeta[3] + 
   (35*Log[v]*Zeta[3])/3 - Log[w]*Zeta[3] - 10*Log[-(w/v)]*Zeta[3] + 
   10*Log[-((u + w)/v)]*Zeta[3] + 3*Log[(v + w)/v]*Zeta[3] - 
   Log[(v + w)/w]*Zeta[3] - 3*Log[(u + v + w)/v]*Zeta[3] - 
   Log[(u + v + w)/(v + w)]*Zeta[3], (-37*Pi^4)/360 - (Pi^2*Log[u]^2)/4 + 
   (Pi^2*Log[u]*Log[v])/2 - (Pi^2*Log[v]^2)/6 - (Log[u]^2*Log[v]^2)/4 + 
   Log[v]^4/8 + (Pi^2*Log[u]*Log[w])/6 + (Log[u]^3*Log[w])/6 - 
   (Pi^2*Log[v]*Log[w])/2 + (Log[u]*Log[v]^2*Log[w])/2 - 
   (Log[u]^2*Log[w]^2)/4 - (Log[v]^2*Log[w]^2)/4 + (Log[u]*Log[w]^3)/6 - 
   Log[w]^4/12 + (Pi^2*Log[v]*Log[-(w/u)])/3 - (Pi^2*Log[w]*Log[-(w/u)])/3 + 
   (Log[v]*Log[-(w/u)]^3)/3 - (Log[w]*Log[-(w/u)]^3)/3 - 
   (Pi^2*Log[-(v/(u + w))]*Log[(u + w)/w])/3 - 
   (Log[-(v/(u + w))]^3*Log[(u + w)/w])/3 + Log[v]*Log[-(u/w)]*
    Log[(u + w)/w]^2 - Log[-(u/w)]*Log[w]*Log[(u + w)/w]^2 - 
   Log[v]*Log[-(w/u)]*Log[(u + w)/w]^2 + Log[w]*Log[-(w/u)]*
    Log[(u + w)/w]^2 + (I/3)*Pi^3*Log[v/(v + w)] - 
   I*Pi*Log[u]*Log[v/(v + w)]^2 + (2*I)*Pi*Log[v]*Log[v/(v + w)]^2 + 
   I*Pi*Log[-(u/(v + w))]*Log[v/(v + w)]^2 - (5*I)*Pi*Log[v/(v + w)]^2*
    Log[w/(v + w)] - (5*Pi^2*Log[w/(v + w)]^2)/12 - 
   (5*Log[-(v/(v + w))]*Log[w/(v + w)]^3)/6 + (5*Log[w/(v + w)]^4)/12 + 
   (Pi^2*Log[(u + w)/w]*Log[-((v*w)/((u + w)*(v + w)))])/3 + 
   (Log[(u + w)/w]*Log[-((v*w)/((u + w)*(v + w)))]^3)/3 + 
   (Pi^2*Log[(u + w)/w]*Log[(v*w)/((u + w)*(v + w))])/3 + 
   (Log[(u + w)/w]*Log[(v*w)/((u + w)*(v + w))]^3)/3 + 
   (Pi^2*Log[u]*Log[-((v + w)/u)])/6 - (Pi^2*Log[v]*Log[-((v + w)/u)])/6 - 
   (Pi^2*Log[w]*Log[-((v + w)/u)])/6 + (Log[u]*Log[-((v + w)/u)]^3)/6 - 
   (Log[v]*Log[-((v + w)/u)]^3)/6 - (Log[w]*Log[-((v + w)/u)]^3)/6 + 
   (Pi^2*Log[(v + w)/v]^2)/6 + (Log[w/v]*Log[(v + w)/v]^3)/3 - 
   Log[(v + w)/v]^4/6 + (Pi^2*Log[u]*Log[(v + w)/w])/6 + 
   (Log[u]^3*Log[(v + w)/w])/6 - (Pi^2*Log[v]*Log[(v + w)/w])/2 - 
   (Log[u]^2*Log[v]*Log[(v + w)/w])/2 - (Pi^2*Log[w]*Log[(v + w)/w])/6 + 
   Log[u]*Log[v]*Log[w]*Log[(v + w)/w] - (Log[v]*Log[w]^2*Log[(v + w)/w])/2 - 
   (Log[w]^3*Log[(v + w)/w])/3 - (Pi^2*Log[-(w/u)]*Log[(v + w)/w])/3 - 
   (Log[-(w/u)]^3*Log[(v + w)/w])/3 - Log[-(u/w)]*Log[(u + w)/w]^2*
    Log[(v + w)/w] + Log[-(w/u)]*Log[(u + w)/w]^2*Log[(v + w)/w] - 
   (Pi^2*Log[-((v + w)/u)]*Log[(v + w)/w])/6 - 
   (Log[-((v + w)/u)]^3*Log[(v + w)/w])/6 + (Log[v]^2*Log[(v + w)/w]^2)/4 - 
   (3*Log[u]*Log[-(v/w)]*Log[(v + w)/w]^2)/2 + 3*Log[v]*Log[-(v/w)]*
    Log[(v + w)/w]^2 + (Log[u]*Log[w]*Log[(v + w)/w]^2)/2 - 
   Log[-(v/w)]*Log[w]*Log[(v + w)/w]^2 - (5*Log[w]^2*Log[(v + w)/w]^2)/4 + 
   (Log[u]*Log[(v + w)/w]^3)/6 + (Log[v]*Log[(v + w)/w]^3)/2 + 
   (4*Log[-(v/w)]*Log[(v + w)/w]^3)/3 + (Log[v/w]*Log[(v + w)/w]^3)/2 - 
   (4*Log[w]*Log[(v + w)/w]^3)/3 - (7*Log[(v + w)/w]^4)/12 - 
   (Pi^2*Log[u]*Log[(w*(v + w))/(u*v)])/6 + 
   (Pi^2*Log[v]*Log[(w*(v + w))/(u*v)])/6 + 
   (Pi^2*Log[w]*Log[(w*(v + w))/(u*v)])/6 + 
   (Pi^2*Log[(v + w)/w]*Log[(w*(v + w))/(u*v)])/6 - 
   (Log[u]*Log[(w*(v + w))/(u*v)]^3)/6 + (Log[v]*Log[(w*(v + w))/(u*v)]^3)/
    6 + (Log[w]*Log[(w*(v + w))/(u*v)]^3)/6 + 
   (Log[(v + w)/w]*Log[(w*(v + w))/(u*v)]^3)/6 + 
   Log[v]*Log[(u + w)/w]^2*Log[v/(u + v + w)] - Log[w]*Log[(u + w)/w]^2*
    Log[v/(u + v + w)] - Log[(u + w)/w]^2*Log[(v + w)/w]*Log[v/(u + v + w)] - 
   Log[v]*Log[(u + w)/w]^2*Log[-((u*v)/(w*(u + v + w)))] + 
   Log[w]*Log[(u + w)/w]^2*Log[-((u*v)/(w*(u + v + w)))] + 
   Log[(u + w)/w]^2*Log[(v + w)/w]*Log[-((u*v)/(w*(u + v + w)))] - 
   (Pi^2*Log[v]*Log[-(w/(u + v + w))])/3 + 
   (Pi^2*Log[w]*Log[-(w/(u + v + w))])/3 + 
   (Pi^2*Log[(v + w)/w]*Log[-(w/(u + v + w))])/3 - 
   (Log[v]*Log[-(w/(u + v + w))]^3)/3 + (Log[w]*Log[-(w/(u + v + w))]^3)/3 + 
   (Log[(v + w)/w]*Log[-(w/(u + v + w))]^3)/3 - 
   (Pi^2*Log[(u + w)/w]*Log[w/(u + v + w)])/3 - 
   (Log[(u + w)/w]*Log[w/(u + v + w)]^3)/3 + Log[-(u/w)]^2*Log[(u + w)/w]*
    Log[(v + w)/(u + v + w)] - Log[-(u/w)]^2*Log[(u + w)/w]*
    Log[((u + w)*(v + w))/(w*(u + v + w))] + 
   (Pi^2*Log[(u + w)/w]*Log[(u + v + w)/v])/3 + Log[u]*Log[v]*Log[(u + w)/w]*
    Log[(u + v + w)/v] - (Log[v]^2*Log[(u + w)/w]*Log[(u + v + w)/v])/2 - 
   Log[u]*Log[w]*Log[(u + w)/w]*Log[(u + v + w)/v] - 
   Log[v]*Log[w]*Log[(u + w)/w]*Log[(u + v + w)/v] + 
   (3*Log[w]^2*Log[(u + w)/w]*Log[(u + v + w)/v])/2 - 
   Log[v]*Log[(u + w)/w]^2*Log[(u + v + w)/v] + Log[w]*Log[(u + w)/w]^2*
    Log[(u + v + w)/v] + Log[(u + w)/w]^2*Log[-(u/(v + w))]*
    Log[(u + v + w)/v] - Log[u]*Log[(u + w)/w]*Log[(v + w)/w]*
    Log[(u + v + w)/v] + Log[v]*Log[(u + w)/w]*Log[(v + w)/w]*
    Log[(u + v + w)/v] + Log[w]*Log[(u + w)/w]*Log[(v + w)/w]*
    Log[(u + v + w)/v] + Log[(u + w)/w]^2*Log[(v + w)/w]*Log[(u + v + w)/v] + 
   (Log[(u + w)/w]*Log[(v + w)/w]^2*Log[(u + v + w)/v])/2 + 
   Log[-(v/(u + w))]*Log[(u + w)/w]*Log[(u + v + w)/v]^2 - 
   Log[(u + w)/w]^2*Log[(u + v + w)/v]^2 + Log[(u + w)/w]*Log[-(u/(v + w))]*
    Log[(u + v + w)/v]^2 - Log[(u + w)/w]*Log[(u*v)/((u + w)*(v + w))]*
    Log[(u + v + w)/v]^2 - (Pi^2*Log[u]*Log[(u + v + w)/(v + w)])/6 - 
   (Log[u]^3*Log[(u + v + w)/(v + w)])/6 - 
   (Pi^2*Log[v]*Log[(u + v + w)/(v + w)])/6 + 
   (Log[u]^2*Log[v]*Log[(u + v + w)/(v + w)])/2 + 
   (Pi^2*Log[v/u]*Log[(u + v + w)/(v + w)])/3 + 
   (Log[v/u]^3*Log[(u + v + w)/(v + w)])/3 + 
   (Pi^2*Log[w]*Log[(u + v + w)/(v + w)])/2 - Log[u]*Log[v]*Log[w]*
    Log[(u + v + w)/(v + w)] + (Log[v]*Log[w]^2*Log[(u + v + w)/(v + w)])/2 - 
   (Pi^2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)])/6 - 
   (3*Log[-(u/w)]*Log[-((u + w)/v)]^2*Log[(u + v + w)/(v + w)])/2 - 
   Log[-(w/u)]*Log[-((u + w)/v)]^2*Log[(u + v + w)/(v + w)] + 
   Log[-(u/w)]^2*Log[(u + w)/w]*Log[(u + v + w)/(v + w)] + 
   (Log[w/(u + w)]*Log[-(u/(v + w))]^2*Log[(u + v + w)/(v + w)])/2 + 
   Log[(u + w)/w]*Log[-(u/(v + w))]^2*Log[(u + v + w)/(v + w)] + 
   (2*I)*Pi*Log[u]*Log[v/(v + w)]*Log[(u + v + w)/(v + w)] - 
   (4*I)*Pi*Log[v]*Log[v/(v + w)]*Log[(u + v + w)/(v + w)] + 
   (2*I)*Pi*Log[-(u/(v + w))]*Log[v/(v + w)]*Log[(u + v + w)/(v + w)] + 
   (3*I)*Pi*Log[v/(v + w)]^2*Log[(u + v + w)/(v + w)] + 
   (2*I)*Pi*Log[w/(v + w)]^2*Log[(u + v + w)/(v + w)] + 
   (Pi^2*Log[-((v + w)/u)]*Log[(u + v + w)/(v + w)])/3 + 
   (Log[-((v + w)/u)]^3*Log[(u + v + w)/(v + w)])/3 + 
   (Pi^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)])/2 + 
   (Log[v]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)])/2 - 
   Log[u]*Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
   (Log[w]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)])/2 - 
   (Log[u]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)])/2 + 
   (Log[v]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)])/2 + 
   (3*Log[-(v/w)]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)])/2 - 
   (Pi^2*Log[(w*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)])/3 - 
   (Log[(w*(v + w))/(u*v)]^3*Log[(u + v + w)/(v + w)])/3 - 
   (Pi^2*Log[(v + w)/(u + w)]*Log[(u + v + w)/(v + w)])/6 - 
   (Log[(v + w)/(u + w)]^3*Log[(u + v + w)/(v + w)])/6 + 
   (Pi^2*Log[v/(u + v + w)]*Log[(u + v + w)/(v + w)])/6 - 
   (Log[-((u + w)/v)]^2*Log[v/(u + v + w)]*Log[(u + v + w)/(v + w)])/2 + 
   (Log[v/(u + v + w)]^3*Log[(u + v + w)/(v + w)])/6 + 
   (3*Log[-((u + w)/v)]^2*Log[-((u*v)/(w*(u + v + w)))]*
     Log[(u + v + w)/(v + w)])/2 - (Pi^2*Log[(v + w)/(u + v + w)]*
     Log[(u + v + w)/(v + w)])/6 + 
   (Log[-(u/(v + w))]^2*Log[(v + w)/(u + v + w)]*Log[(u + v + w)/(v + w)])/
    2 - (Log[(v + w)/(u + v + w)]^3*Log[(u + v + w)/(v + w)])/6 + 
   (Pi^2*Log[-((v*(v + w))/(w*(u + v + w)))]*Log[(u + v + w)/(v + w)])/3 + 
   (Log[-((v*(v + w))/(w*(u + v + w)))]^3*Log[(u + v + w)/(v + w)])/3 - 
   (Pi^2*Log[(v*(v + w))/(w*(u + v + w))]*Log[(u + v + w)/(v + w)])/2 - 
   (Log[(v*(v + w))/(w*(u + v + w))]^3*Log[(u + v + w)/(v + w)])/2 - 
   Log[-(u/(v + w))]^2*Log[((u + w)*(v + w))/(w*(u + v + w))]*
    Log[(u + v + w)/(v + w)] + Log[(u + w)/w]^2*Log[(u + v + w)/v]*
    Log[(u + v + w)/(v + w)] + Log[-((u + w)/v)]^2*
    Log[-((w*(u + v + w))/(u*v))]*Log[(u + v + w)/(v + w)] + 
   (Pi^2*Log[(u + v + w)/(v + w)]^2)/4 - 
   (Log[u]^2*Log[(u + v + w)/(v + w)]^2)/4 + 
   (Log[u]*Log[v]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[v]^2*Log[(u + v + w)/(v + w)]^2)/4 - 
   (Log[v]*Log[w]*Log[(u + v + w)/(v + w)]^2)/2 - 
   (Log[u]*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^2)/2 + 
   Log[v]*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^2 - 
   (3*Log[-(u/w)]*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^2)/2 - 
   (Log[v]*Log[(u + w)/w]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[w]*Log[(u + w)/w]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[u]*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[w]*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]^2)/2 + 
   Log[(u + w)/w]*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]^2 - 
   I*Pi*Log[v/(v + w)]*Log[(u + v + w)/(v + w)]^2 + 
   (2*I)*Pi*Log[w/(v + w)]*Log[(u + v + w)/(v + w)]^2 - 
   (Log[u]*Log[-((v + w)/u)]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[v]*Log[-((v + w)/u)]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[w]*Log[-((v + w)/u)]*Log[(u + v + w)/(v + w)]^2)/2 - 
   (Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[(u + w)/w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[-(u/(v + w))]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[-((v + w)/u)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2)/2 - 
   (Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)]^2)/4 + 
   (Log[u]*Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)]^2)/2 - 
   (Log[v]*Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)]^2)/2 - 
   (Log[w]*Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)]^2)/2 - 
   (Log[(v + w)/w]*Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)]^2)/
    2 - (Log[u]*Log[(u + v + w)/(v + w)]^3)/6 - 
   Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^3 - 
   (Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]^3)/6 + 
   (Log[u/(v + w)]*Log[(u + v + w)/(v + w)]^3)/3 - 
   Log[-((v + w)/u)]*Log[(u + v + w)/(v + w)]^3 + 
   Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)]^3 - 
   Log[(u + v + w)/(v + w)]^4/6 - (2*I)*Pi*Log[(u + v + w)/(v + w)]*
    Log[(w*(u + v + w))/(v*(v + w))]^2 - Log[-(u/w)]^2*Log[(u + w)/w]*
    Log[(w*(u + v + w))/((u + w)*(v + w))] - 
   (Log[-(u/(v + w))]^2*Log[(u + v + w)/(v + w)]*
     Log[(w*(u + v + w))/((u + w)*(v + w))])/2 + MyLi22[-(v/w), w/(u + w)] - 
   MyLi22[-(v/(u + w)), -(w/v)] + 2*MyLi22[w/(u + w), -(v/w)] + 
   (3*MyLi22[-(u/(v + w)), -(w/u)])/2 - 
   (3*MyLi22[v/(v + w), (v + w)/(u + v + w)])/2 - 
   (3*MyLi22[w/(v + w), -(u/w)])/2 - MyLi22[v/(u + v + w), (v + w)/v]/2 + 
   (5*MyLi22[v/(u + v + w), (u + v + w)/(v + w)])/2 - 
   (3*MyLi22[(v + w)/(u + v + w), v/(v + w)])/2 + 
   (Pi^2*PolyLog[2, -(u/w)])/3 + Log[u]*Log[v]*PolyLog[2, -(u/w)] - 
   (Log[v]^2*PolyLog[2, -(u/w)])/2 - Log[u]*Log[w]*PolyLog[2, -(u/w)] - 
   Log[v]*Log[w]*PolyLog[2, -(u/w)] + (3*Log[w]^2*PolyLog[2, -(u/w)])/2 - 
   Log[u]*Log[(v + w)/w]*PolyLog[2, -(u/w)] + Log[v]*Log[(v + w)/w]*
    PolyLog[2, -(u/w)] + Log[w]*Log[(v + w)/w]*PolyLog[2, -(u/w)] + 
   (Log[(v + w)/w]^2*PolyLog[2, -(u/w)])/2 + 2*Log[-(u/(v + w))]*
    Log[(u + v + w)/(v + w)]*PolyLog[2, -(u/w)] + 
   Log[(u + v + w)/(v + w)]^2*PolyLog[2, -(u/w)] - 
   (2*Pi^2*PolyLog[2, -(v/w)])/3 - (Log[u]^2*PolyLog[2, -(v/w)])/2 - 
   2*Log[u]*Log[v]*PolyLog[2, -(v/w)] + (Log[v]^2*PolyLog[2, -(v/w)])/2 - 
   (Log[v/w]^2*PolyLog[2, -(v/w)])/2 + 2*Log[u]*Log[w]*PolyLog[2, -(v/w)] + 
   2*Log[v]*Log[w]*PolyLog[2, -(v/w)] - 2*Log[w]^2*PolyLog[2, -(v/w)] + 
   (Log[(u + w)/v]^2*PolyLog[2, -(v/w)])/2 - Log[u]*Log[(v + w)/w]*
    PolyLog[2, -(v/w)] + 4*Log[v]*Log[(v + w)/w]*PolyLog[2, -(v/w)] - 
   2*Log[w]*Log[(v + w)/w]*PolyLog[2, -(v/w)] + 
   (3*Log[(v + w)/w]^2*PolyLog[2, -(v/w)])/2 + 
   4*Log[(u + w)/w]*Log[(u + v + w)/v]*PolyLog[2, -(v/w)] + 
   Log[u]*Log[(u + v + w)/(v + w)]*PolyLog[2, -(v/w)] + 
   2*Log[v]*Log[(u + v + w)/(v + w)]*PolyLog[2, -(v/w)] - 
   2*Log[w]*Log[(u + v + w)/(v + w)]*PolyLog[2, -(v/w)] + 
   Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, -(v/w)] + 
   2*Log[(u + v + w)/(v + w)]^2*PolyLog[2, -(v/w)] + 
   2*PolyLog[2, -(u/w)]*PolyLog[2, -(v/w)] - (5*PolyLog[2, -(v/w)]^2)/2 - 
   (Pi^2*PolyLog[2, -(w/v)])/6 - Log[u]*Log[v]*PolyLog[2, -(w/v)] + 
   (Log[v]^2*PolyLog[2, -(w/v)])/2 + Log[u]*Log[w]*PolyLog[2, -(w/v)] + 
   Log[v]*Log[w]*PolyLog[2, -(w/v)] - (3*Log[w]^2*PolyLog[2, -(w/v)])/2 + 
   Log[(u + w)/v]^2*PolyLog[2, -(w/v)] - 
   (Log[-((u + w)/w)]^2*PolyLog[2, -(w/v)])/2 - 2*Log[-(u/w)]*Log[(u + w)/w]*
    PolyLog[2, -(w/v)] + Log[u]*Log[(v + w)/w]*PolyLog[2, -(w/v)] - 
   Log[v]*Log[(v + w)/w]*PolyLog[2, -(w/v)] - Log[w]*Log[(v + w)/w]*
    PolyLog[2, -(w/v)] - (Log[(v + w)/w]^2*PolyLog[2, -(w/v)])/2 + 
   2*Log[(u + w)/w]*Log[(u + v + w)/v]*PolyLog[2, -(w/v)] - 
   2*PolyLog[2, -(v/w)]*PolyLog[2, -(w/v)] - PolyLog[2, -(w/v)]^2/2 + 
   Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]*PolyLog[2, u/(u + w)] - 
   (Pi^2*PolyLog[2, -(v/(u + w))])/6 - (Log[w/v]^2*PolyLog[2, -(v/(u + w))])/
    2 + PolyLog[2, -(w/v)]*PolyLog[2, -(v/(u + w))] + 
   (Pi^2*PolyLog[2, w/(u + w)])/3 - (Log[w/v]^2*PolyLog[2, w/(u + w)])/2 + 
   (3*Log[(u + w)/v]^2*PolyLog[2, w/(u + w)])/2 - 
   2*Log[v]*Log[(u + w)/w]*PolyLog[2, (u + w)/u] + 
   2*Log[w]*Log[(u + w)/w]*PolyLog[2, (u + w)/u] + 
   2*Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, (u + w)/u] - 
   2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + w)/u] + 
   (Pi^2*PolyLog[2, -((u + w)/v)])/3 + Log[u]*Log[v]*
    PolyLog[2, -((u + w)/v)] - (Log[v]^2*PolyLog[2, -((u + w)/v)])/2 - 
   (Log[v/w]^2*PolyLog[2, -((u + w)/v)])/2 - 
   Log[u]*Log[w]*PolyLog[2, -((u + w)/v)] - 
   Log[v]*Log[w]*PolyLog[2, -((u + w)/v)] + 
   (3*Log[w]^2*PolyLog[2, -((u + w)/v)])/2 + 
   (Log[-((u + w)/w)]^2*PolyLog[2, -((u + w)/v)])/2 - 
   2*Log[v]*Log[(u + w)/w]*PolyLog[2, -((u + w)/v)] + 
   2*Log[w]*Log[(u + w)/w]*PolyLog[2, -((u + w)/v)] - 
   Log[u]*Log[(v + w)/w]*PolyLog[2, -((u + w)/v)] + 
   Log[v]*Log[(v + w)/w]*PolyLog[2, -((u + w)/v)] + 
   Log[w]*Log[(v + w)/w]*PolyLog[2, -((u + w)/v)] + 
   2*Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, -((u + w)/v)] + 
   (Log[(v + w)/w]^2*PolyLog[2, -((u + w)/v)])/2 - 
   2*Log[(u + w)/w]*Log[(u + v + w)/v]*PolyLog[2, -((u + w)/v)] + 
   2*Log[(u + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, -((u + w)/v)] + 
   2*PolyLog[2, -(v/w)]*PolyLog[2, -((u + w)/v)] + 
   3*PolyLog[2, -(w/v)]*PolyLog[2, -((u + w)/v)] - 
   PolyLog[2, -((u + w)/v)]^2 - (Log[w/v]^2*PolyLog[2, (u + w)/w])/2 + 
   (Log[(u + w)/v]^2*PolyLog[2, (u + w)/w])/2 + 2*Log[v]*Log[(u + w)/w]*
    PolyLog[2, (u + w)/w] - 2*Log[w]*Log[(u + w)/w]*PolyLog[2, (u + w)/w] - 
   2*Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, (u + w)/w] - 
   3*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + w)/w] - 
   2*Log[(u + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + w)/w] - 
   (3*Log[(u + v + w)/(v + w)]^2*PolyLog[2, (u + w)/w])/2 + 
   PolyLog[2, -(v/w)]*PolyLog[2, (u + w)/w] - 2*PolyLog[2, -(w/v)]*
    PolyLog[2, (u + w)/w] - PolyLog[2, -(v/(u + w))]*PolyLog[2, (u + w)/w] - 
   (Log[u]^2*PolyLog[2, -(u/(v + w))])/2 + 
   Log[u]*Log[v]*PolyLog[2, -(u/(v + w))] - 
   Log[u]*Log[w]*PolyLog[2, -(u/(v + w))] - 
   Log[v]*Log[w]*PolyLog[2, -(u/(v + w))] + 
   (Log[w]^2*PolyLog[2, -(u/(v + w))])/2 + 2*Log[-(u/w)]*Log[(u + w)/w]*
    PolyLog[2, -(u/(v + w))] + Log[(u + w)/w]^2*PolyLog[2, -(u/(v + w))] - 
   (2*I)*Pi*Log[v/(v + w)]*PolyLog[2, -(u/(v + w))] - 
   Log[u]*Log[(v + w)/w]*PolyLog[2, -(u/(v + w))] + 
   Log[v]*Log[(v + w)/w]*PolyLog[2, -(u/(v + w))] - 
   Log[w]*Log[(v + w)/w]*PolyLog[2, -(u/(v + w))] - 
   (Log[(v + w)/w]^2*PolyLog[2, -(u/(v + w))])/2 + 
   Log[v]*Log[(u + v + w)/(v + w)]*PolyLog[2, -(u/(v + w))] + 
   Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, -(u/(v + w))] - 
   (Log[(u + v + w)/(v + w)]^2*PolyLog[2, -(u/(v + w))])/2 + 
   2*PolyLog[2, -(v/w)]*PolyLog[2, -(u/(v + w))] + 
   (3*Pi^2*PolyLog[2, v/(v + w)])/4 - Log[(u + w)/w]^2*
    PolyLog[2, v/(v + w)] + Log[-(v/(v + w))]^2*PolyLog[2, v/(v + w)] - 
   (4*I)*Pi*Log[v/(v + w)]*PolyLog[2, v/(v + w)] - 
   Log[-((u + v + w)/v)]^2*PolyLog[2, v/(v + w)] + 
   (Log[-((u + v + w)/(v + w))]^2*PolyLog[2, v/(v + w)])/4 + 
   Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, v/(v + w)] - 
   PolyLog[2, v/(v + w)]^2/4 - Log[(u + w)/w]^2*PolyLog[2, w/(v + w)] - 
   (3*PolyLog[2, -(u/(v + w))]*PolyLog[2, w/(v + w)])/2 - 
   2*Log[-(u/w)]*Log[(u + w)/w]*PolyLog[2, (u*v)/((u + w)*(v + w))] - 
   Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (u*v)/((u + w)*(v + w))] + (19*Pi^2*PolyLog[2, (v + w)/v])/
    12 + (5*Log[-((v + w)/v)]^2*PolyLog[2, (v + w)/v])/4 - 
   (3*Log[-((u + v + w)/v)]^2*PolyLog[2, (v + w)/v])/4 + 
   (5*Log[-((u + v + w)/(v + w))]^2*PolyLog[2, (v + w)/v])/4 + 
   Log[u]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/v] - 
   2*Log[v]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/v] - 
   Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/v] - 
   (Log[(u + v + w)/(v + w)]^2*PolyLog[2, (v + w)/v])/2 - 
   PolyLog[2, -(u/(v + w))]*PolyLog[2, (v + w)/v] + 
   (5*PolyLog[2, (v + w)/v]^2)/4 - 3*Log[u]*Log[(v + w)/w]*
    PolyLog[2, (v + w)/w] + 6*Log[v]*Log[(v + w)/w]*PolyLog[2, (v + w)/w] - 
   2*Log[w]*Log[(v + w)/w]*PolyLog[2, (v + w)/w] + 
   (3*Log[(v + w)/w]^2*PolyLog[2, (v + w)/w])/2 + 
   2*Log[v]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/w] - 
   2*Log[w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/w] + 
   Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/w] - 
   Log[(u + v + w)/(v + w)]^2*PolyLog[2, (v + w)/w] + 
   2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, ((u + w)*(v + w))/(u*v)] + 2*Log[-(u/w)]*Log[(u + w)/w]*
    PolyLog[2, u/(u + v + w)] + Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, u/(u + v + w)] + (Pi^2*PolyLog[2, v/(u + v + w)])/3 + 
   (3*Log[-((v + w)/v)]^2*PolyLog[2, v/(u + v + w)])/4 + 
   (Log[-((u + v + w)/(v + w))]^2*PolyLog[2, v/(u + v + w)])/4 + 
   PolyLog[2, (v + w)/v]*PolyLog[2, v/(u + v + w)] - 
   2*Log[-(u/w)]*Log[(u + w)/w]*PolyLog[2, -((u*v)/(w*(u + v + w)))] - 
   2*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, -((u*v)/(w*(u + v + w)))] + 2*Log[v]*Log[(u + w)/w]*
    PolyLog[2, (u + w)/(u + v + w)] - 2*Log[w]*Log[(u + w)/w]*
    PolyLog[2, (u + w)/(u + v + w)] - 2*Log[(u + w)/w]*Log[(v + w)/w]*
    PolyLog[2, (u + w)/(u + v + w)] - Log[-((u + w)/v)]*
    Log[(u + v + w)/(v + w)]*PolyLog[2, (u + w)/(u + v + w)] - 
   (Pi^2*PolyLog[2, (v + w)/(u + v + w)])/4 + 
   (3*Log[-((v + w)/v)]^2*PolyLog[2, (v + w)/(u + v + w)])/4 - 
   (3*Log[-((u + v + w)/v)]^2*PolyLog[2, (v + w)/(u + v + w)])/2 - 
   2*Log[v]*Log[(u + w)/w]*PolyLog[2, ((u + w)*(v + w))/(w*(u + v + w))] + 
   2*Log[w]*Log[(u + w)/w]*PolyLog[2, ((u + w)*(v + w))/(w*(u + v + w))] + 
   2*Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, ((u + w)*(v + w))/
      (w*(u + v + w))] + 3*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, ((u + w)*(v + w))/(w*(u + v + w))] - 
   Log[u]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/u] + 
   Log[v]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/u] + 
   Log[w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/u] + 
   Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/u] - 
   2*Log[(u + v + w)/(v + w)]^2*PolyLog[2, (u + v + w)/u] - 
   (Pi^2*PolyLog[2, (u + v + w)/v])/6 - 
   (Log[-(v/(v + w))]^2*PolyLog[2, (u + v + w)/v])/2 + 
   (Log[-((u + v + w)/(v + w))]^2*PolyLog[2, (u + v + w)/v])/2 - 
   (5*Log[(u + v + w)/(v + w)]^2*PolyLog[2, (u + v + w)/v])/2 + 
   PolyLog[2, -(u/(v + w))]*PolyLog[2, (u + v + w)/v] - 
   (3*PolyLog[2, (v + w)/v]*PolyLog[2, (u + v + w)/v])/2 + 
   Log[u]*Log[(u + v + w)/(v + w)]*PolyLog[2, -((w*(u + v + w))/(u*v))] - 
   Log[v]*Log[(u + v + w)/(v + w)]*PolyLog[2, -((w*(u + v + w))/(u*v))] - 
   Log[w]*Log[(u + v + w)/(v + w)]*PolyLog[2, -((w*(u + v + w))/(u*v))] - 
   Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, -((w*(u + v + w))/(u*v))] + 2*Log[(u + v + w)/(v + w)]^2*
    PolyLog[2, -((w*(u + v + w))/(u*v))] + 2*Log[(u + w)/w]*
    Log[(u + v + w)/v]*PolyLog[2, (u + v + w)/(u + w)] + 
   Log[(u + w)/w]^2*PolyLog[2, (u + v + w)/(v + w)] + 
   (2*I)*Pi*Log[v/(v + w)]*PolyLog[2, (u + v + w)/(v + w)] + 
   (3*Log[-((v + w)/v)]^2*PolyLog[2, (u + v + w)/(v + w)])/4 - 
   (3*Log[-((u + v + w)/v)]^2*PolyLog[2, (u + v + w)/(v + w)])/4 + 
   2*Log[(u + w)/w]*Log[(u + v + w)/v]*PolyLog[2, (u + v + w)/(v + w)] + 
   Log[u]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/(v + w)] + 
   Log[w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/(v + w)] + 
   Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/(v + w)] + 
   PolyLog[2, v/(v + w)]*PolyLog[2, (u + v + w)/(v + w)] + 
   PolyLog[2, (v + w)/v]*PolyLog[2, (u + v + w)/(v + w)] - 
   PolyLog[2, v/(u + v + w)]*PolyLog[2, (u + v + w)/(v + w)] + 
   (PolyLog[2, (u + v + w)/v]*PolyLog[2, (u + v + w)/(v + w)])/2 - 
   2*Log[(u + w)/w]*Log[(u + v + w)/v]*
    PolyLog[2, (w*(u + v + w))/((u + w)*(v + w))] + 
   Log[u]*PolyLog[3, -(u/w)] - 2*Log[v]*PolyLog[3, -(u/w)] + 
   3*Log[v/(v + w)]*PolyLog[3, -(u/w)] + 3*Log[u]*PolyLog[3, -(v/w)] - 
   Log[v]*PolyLog[3, -(v/w)] - 4*Log[w]*PolyLog[3, -(v/w)] + 
   2*Log[(u + w)/v]*PolyLog[3, -(v/w)] + 2*Log[(u + w)/w]*
    PolyLog[3, -(v/w)] - 4*Log[(v + w)/w]*PolyLog[3, -(v/w)] - 
   6*Log[(u + v + w)/(v + w)]*PolyLog[3, -(v/w)] - 
   2*Log[v]*PolyLog[3, -(w/v)] - 2*Log[-(u/w)]*PolyLog[3, -(w/v)] + 
   2*Log[w]*PolyLog[3, -(w/v)] - 4*Log[(u + w)/v]*PolyLog[3, -(w/v)] + 
   2*Log[-((u + w)/w)]*PolyLog[3, -(w/v)] + 2*Log[(v + w)/v]*
    PolyLog[3, -(w/v)] + 2*Log[(v + w)/w]*PolyLog[3, -(w/v)] + 
   2*Log[(u + v + w)/(v + w)]*PolyLog[3, -(w/v)] - 
   Log[(u + v + w)/(v + w)]*PolyLog[3, u/(u + w)] - 
   2*Log[w/v]*PolyLog[3, -(v/(u + w))] - Log[(u + v + w)/(v + w)]*
    PolyLog[3, -(v/(u + w))] + 2*Log[w/v]*PolyLog[3, w/(u + w)] + 
   4*Log[(u + w)/v]*PolyLog[3, w/(u + w)] + 2*Log[v]*PolyLog[3, (u + w)/u] - 
   2*Log[w]*PolyLog[3, (u + w)/u] - 2*Log[(v + w)/w]*PolyLog[3, (u + w)/u] + 
   2*Log[(u + v + w)/(v + w)]*PolyLog[3, (u + w)/u] + 
   2*Log[v]*PolyLog[3, -((u + w)/v)] + 2*Log[-(u/w)]*
    PolyLog[3, -((u + w)/v)] - 2*Log[w]*PolyLog[3, -((u + w)/v)] - 
   2*Log[-((u + w)/w)]*PolyLog[3, -((u + w)/v)] - 
   2*Log[(u + w)/w]*PolyLog[3, -((u + w)/v)] + 
   2*Log[(v + w)/v]*PolyLog[3, -((u + w)/v)] - 
   4*Log[(v + w)/w]*PolyLog[3, -((u + w)/v)] - 2*Log[(u + v + w)/(v + w)]*
    PolyLog[3, -((u + w)/v)] - 2*Log[v]*PolyLog[3, (u + w)/w] + 
   2*Log[w]*PolyLog[3, (u + w)/w] - 2*Log[(u + w)/v]*PolyLog[3, (u + w)/w] - 
   2*Log[(v + w)/v]*PolyLog[3, (u + w)/w] + 4*Log[(v + w)/w]*
    PolyLog[3, (u + w)/w] - 2*Log[(u + v + w)/v]*PolyLog[3, (u + w)/w] + 
   5*Log[(u + v + w)/(v + w)]*PolyLog[3, (u + w)/w] + 
   Log[u]*PolyLog[3, -(u/(v + w))] + Log[w]*PolyLog[3, -(u/(v + w))] - 
   2*Log[(u + w)/w]*PolyLog[3, -(u/(v + w))] - 
   3*Log[v/(v + w)]*PolyLog[3, -(u/(v + w))] + 
   Log[(v + w)/w]*PolyLog[3, -(u/(v + w))] + Log[(u + v + w)/(v + w)]*
    PolyLog[3, -(u/(v + w))] + 2*Log[(u + w)/w]*PolyLog[3, v/(v + w)] - 
   5*Log[w/(v + w)]*PolyLog[3, v/(v + w)] - 3*Log[-((u + v + w)/v)]*
    PolyLog[3, v/(v + w)] - Log[-((u + v + w)/(v + w))]*
    PolyLog[3, v/(v + w)] + Log[(u + v + w)/(v + w)]*PolyLog[3, v/(v + w)] + 
   2*Log[(u + w)/w]*PolyLog[3, w/(v + w)] + 2*Log[(u + w)/w]*
    PolyLog[3, (u*v)/((u + w)*(v + w))] + Log[(u + v + w)/(v + w)]*
    PolyLog[3, (u*v)/((u + w)*(v + w))] + 2*Log[(u + v + w)/(v + w)]*
    PolyLog[3, -((v + w)/u)] + Log[u]*PolyLog[3, (v + w)/v] - 
   2*Log[v]*PolyLog[3, (v + w)/v] - Log[-(u/(v + w))]*PolyLog[3, (v + w)/v] + 
   5*Log[w/(v + w)]*PolyLog[3, (v + w)/v] + 3*Log[-((u + v + w)/v)]*
    PolyLog[3, (v + w)/v] + 2*Log[-((u + v + w)/(v + w))]*
    PolyLog[3, (v + w)/v] - 5*Log[(u + v + w)/(v + w)]*
    PolyLog[3, (v + w)/v] + 3*Log[u]*PolyLog[3, (v + w)/w] - 
   4*Log[v]*PolyLog[3, (v + w)/w] - Log[(u + v + w)/(v + w)]*
    PolyLog[3, (v + w)/w] - 2*Log[(u + v + w)/(v + w)]*
    PolyLog[3, ((u + w)*(v + w))/(u*v)] - 2*Log[(u + w)/w]*
    PolyLog[3, u/(u + v + w)] - Log[(u + v + w)/(v + w)]*
    PolyLog[3, u/(u + v + w)] - 2*Log[(u + w)/w]*PolyLog[3, v/(u + v + w)] + 
   3*Log[-((v + w)/v)]*PolyLog[3, v/(u + v + w)] + 
   Log[-((u + v + w)/(v + w))]*PolyLog[3, v/(u + v + w)] + 
   2*Log[(u + w)/w]*PolyLog[3, -((u*v)/(w*(u + v + w)))] + 
   2*Log[(u + v + w)/(v + w)]*PolyLog[3, -((u*v)/(w*(u + v + w)))] - 
   2*Log[v]*PolyLog[3, (u + w)/(u + v + w)] + 
   2*Log[w]*PolyLog[3, (u + w)/(u + v + w)] + 
   2*Log[(v + w)/w]*PolyLog[3, (u + w)/(u + v + w)] + 
   Log[(u + v + w)/(v + w)]*PolyLog[3, (u + w)/(u + v + w)] - 
   2*Log[v]*PolyLog[3, (v + w)/(u + v + w)] + 
   2*Log[w]*PolyLog[3, (v + w)/(u + v + w)] - 3*Log[-((v + w)/v)]*
    PolyLog[3, (v + w)/(u + v + w)] + 2*Log[(v + w)/w]*
    PolyLog[3, (v + w)/(u + v + w)] - 3*Log[-((u + v + w)/v)]*
    PolyLog[3, (v + w)/(u + v + w)] + 
   2*Log[v]*PolyLog[3, ((u + w)*(v + w))/(w*(u + v + w))] - 
   2*Log[w]*PolyLog[3, ((u + w)*(v + w))/(w*(u + v + w))] - 
   2*Log[(v + w)/w]*PolyLog[3, ((u + w)*(v + w))/(w*(u + v + w))] - 
   3*Log[(u + v + w)/(v + w)]*PolyLog[3, ((u + w)*(v + w))/(w*(u + v + w))] + 
   Log[u]*PolyLog[3, (u + v + w)/u] - Log[v]*PolyLog[3, (u + v + w)/u] - 
   Log[w]*PolyLog[3, (u + v + w)/u] - Log[(v + w)/w]*
    PolyLog[3, (u + v + w)/u] + 2*Log[(u + v + w)/(v + w)]*
    PolyLog[3, (u + v + w)/u] - Log[u]*PolyLog[3, (u + v + w)/v] + 
   2*Log[v]*PolyLog[3, (u + v + w)/v] - 3*Log[-(w/v)]*
    PolyLog[3, (u + v + w)/v] + Log[-(u/(v + w))]*PolyLog[3, (u + v + w)/v] - 
   2*Log[w/(v + w)]*PolyLog[3, (u + v + w)/v] - 2*Log[-((u + v + w)/(v + w))]*
    PolyLog[3, (u + v + w)/v] - Log[(u + v + w)/(v + w)]*
    PolyLog[3, (u + v + w)/v] - Log[u]*PolyLog[3, -((w*(u + v + w))/(u*v))] + 
   Log[v]*PolyLog[3, -((w*(u + v + w))/(u*v))] + 
   Log[w]*PolyLog[3, -((w*(u + v + w))/(u*v))] + 
   Log[(v + w)/w]*PolyLog[3, -((w*(u + v + w))/(u*v))] - 
   2*Log[(u + v + w)/(v + w)]*PolyLog[3, -((w*(u + v + w))/(u*v))] - 
   2*Log[(u + w)/w]*PolyLog[3, (u + v + w)/(u + w)] - 
   Log[u]*PolyLog[3, (u + v + w)/(v + w)] - 
   Log[w]*PolyLog[3, (u + v + w)/(v + w)] + 
   3*Log[-(w/v)]*PolyLog[3, (u + v + w)/(v + w)] - 
   2*Log[(u + w)/w]*PolyLog[3, (u + v + w)/(v + w)] + 
   2*Log[w/(v + w)]*PolyLog[3, (u + v + w)/(v + w)] - 
   Log[(v + w)/w]*PolyLog[3, (u + v + w)/(v + w)] + 
   3*Log[-((u + v + w)/v)]*PolyLog[3, (u + v + w)/(v + w)] + 
   3*Log[(u + v + w)/(v + w)]*PolyLog[3, (u + v + w)/(v + w)] + 
   2*Log[(u + w)/w]*PolyLog[3, (w*(u + v + w))/((u + w)*(v + w))] + 
   9*PolyLog[4, -(v/w)] + 9*PolyLog[4, -(w/v)] - 3*PolyLog[4, -(v/(u + w))] + 
   2*PolyLog[4, w/(u + w)] - 2*PolyLog[4, -((u + w)/v)] - 
   PolyLog[4, -(u/(v + w))] - (21*PolyLog[4, v/(v + w)])/2 - 
   5*PolyLog[4, w/(v + w)] - (21*PolyLog[4, (v + w)/v])/2 - 
   2*PolyLog[4, (v + w)/w] - 2*PolyLog[4, u/(u + v + w)] + 
   6*PolyLog[4, v/(u + v + w)] - 3*PolyLog[4, (v + w)/(u + v + w)] + 
   9*PolyLog[4, (u + v + w)/v] - 6*PolyLog[4, (u + v + w)/(v + w)] - 
   3*Log[u]*Zeta[3] + (19*Log[v]*Zeta[3])/3 + 2*Log[w]*Zeta[3] - 
   2*Log[(v + w)/v]*Zeta[3] + 2*Log[(v + w)/w]*Zeta[3] + 
   2*Log[(u + v + w)/v]*Zeta[3] + Log[(u + v + w)/(v + w)]*Zeta[3], 
  (83*Pi^4)/80 - (Pi^2*Log[u]^2)/12 + (Pi^2*Log[u]*Log[v])/2 - 
   (Log[u]^2*Log[v]^2)/4 - (5*Log[v]^4)/24 - (Pi^2*Log[u]*Log[w])/2 + 
   (Pi^2*Log[v]*Log[w])/6 + (Log[u]^2*Log[v]*Log[w])/2 + 
   (Log[v]^3*Log[w])/6 - (Log[u]^2*Log[w]^2)/4 - (Log[v]^2*Log[w]^2)/4 + 
   (Log[v]*Log[w]^3)/6 - Log[w]^4/12 + (2*Pi^2*Log[-(w/v)]^2)/3 - 
   (2*Log[-(w/v)]^4)/3 - (Pi^2*Log[-((u + w)/v)]^2)/3 + 
   Log[-((u + w)/v)]^4/3 - (Pi^2*Log[u]*Log[(u + w)/w])/3 + 
   (Pi^2*Log[v]*Log[(u + w)/w])/3 - Log[u]*Log[v]^2*Log[(u + w)/w] + 
   (Log[v]^3*Log[(u + w)/w])/3 - (2*Pi^2*Log[w]*Log[(u + w)/w])/3 + 
   2*Log[u]*Log[v]*Log[w]*Log[(u + w)/w] - Log[u]*Log[w]^2*Log[(u + w)/w] - 
   (Log[w]^3*Log[(u + w)/w])/3 - (Pi^2*Log[-(v/(u + w))]*Log[(u + w)/w])/3 - 
   (Log[-(v/(u + w))]^3*Log[(u + w)/w])/3 - 
   (Pi^2*Log[w/(u + w)]*Log[(u + w)/w])/3 + Log[-(u/w)]^2*Log[w/(u + w)]*
    Log[(u + w)/w] - (Log[w/(u + w)]^3*Log[(u + w)/w])/3 - 
   (2*Pi^2*Log[(u + w)/w]^2)/3 - Log[v]*Log[-(u/w)]*Log[(u + w)/w]^2 + 
   2*Log[v]*Log[w]*Log[(u + w)/w]^2 + Log[-(u/w)]*Log[w]*Log[(u + w)/w]^2 - 
   2*Log[w]^2*Log[(u + w)/w]^2 + (4*Log[v]*Log[(u + w)/w]^3)/3 - 
   (4*Log[w]*Log[(u + w)/w]^3)/3 + I*Pi^3*Log[v/(v + w)] + 
   (4*I)*Pi*Log[v]*Log[w]*Log[v/(v + w)] - (2*I)*Pi*Log[w]^2*Log[v/(v + w)] - 
   I*Pi*Log[u]*Log[v/(v + w)]^2 + (2*I)*Pi*Log[w]*Log[v/(v + w)]^2 + 
   (4*I)*Pi*Log[-((u + w)/v)]*Log[v/(v + w)]^2 + (5*I)*Pi*Log[-(u/(v + w))]*
    Log[v/(v + w)]^2 + ((2*I)/3)*Pi*Log[v/(v + w)]^3 - 
   (5*I)*Pi*Log[v/(v + w)]^2*Log[w/(v + w)] - (5*Pi^2*Log[w/(v + w)]^2)/12 - 
   (5*Log[-(v/(v + w))]*Log[w/(v + w)]^3)/6 + (5*Log[w/(v + w)]^4)/12 + 
   (Pi^2*Log[(u + w)/w]*Log[-((v*w)/((u + w)*(v + w)))])/3 + 
   (Log[(u + w)/w]*Log[-((v*w)/((u + w)*(v + w)))]^3)/3 + 
   (Pi^2*Log[(u + w)/w]*Log[(v*w)/((u + w)*(v + w))])/3 + 
   (Log[(u + w)/w]*Log[(v*w)/((u + w)*(v + w))]^3)/3 + 
   (Pi^2*Log[u]*Log[-((v + w)/u)])/6 - (Pi^2*Log[v]*Log[-((v + w)/u)])/6 - 
   (Pi^2*Log[w]*Log[-((v + w)/u)])/6 + (Log[u]*Log[-((v + w)/u)]^3)/6 - 
   (Log[v]*Log[-((v + w)/u)]^3)/6 - (Log[w]*Log[-((v + w)/u)]^3)/6 + 
   (4*Log[-(w/v)]^3*Log[-((v + w)/v)])/3 - (Pi^2*Log[(v + w)/v]^2)/6 - 
   (Log[w/v]*Log[(v + w)/v]^3)/3 + Log[(v + w)/v]^4/6 - 
   (Pi^2*Log[u]*Log[(v + w)/w])/6 - (Pi^2*Log[v]*Log[(v + w)/w])/6 + 
   (Log[u]*Log[v]^2*Log[(v + w)/w])/2 - (Log[v]^3*Log[(v + w)/w])/6 + 
   (Pi^2*Log[w]*Log[(v + w)/w])/2 - Log[u]*Log[v]*Log[w]*Log[(v + w)/w] + 
   (Log[u]*Log[w]^2*Log[(v + w)/w])/2 + (Pi^2*Log[(u + w)/w]*Log[(v + w)/w])/
    3 - 2*Log[v]*Log[w]*Log[(u + w)/w]*Log[(v + w)/w] + 
   Log[w]^2*Log[(u + w)/w]*Log[(v + w)/w] - 2*Log[v]*Log[(u + w)/w]^2*
    Log[(v + w)/w] + Log[-(u/w)]*Log[(u + w)/w]^2*Log[(v + w)/w] - 
   (4*Log[(u + w)/w]^3*Log[(v + w)/w])/3 + (2*I)*Pi*Log[v/(v + w)]^2*
    Log[(v + w)/w] - (Pi^2*Log[-((v + w)/u)]*Log[(v + w)/w])/6 - 
   (Log[-((v + w)/u)]^3*Log[(v + w)/w])/6 + (2*Pi^2*Log[(v + w)/w]^2)/3 + 
   Log[u]*Log[v]*Log[(v + w)/w]^2 - (Log[v]^2*Log[(v + w)/w]^2)/4 + 
   (5*Log[u]*Log[-(v/w)]*Log[(v + w)/w]^2)/2 + 
   Log[v]*Log[-(v/w)]*Log[(v + w)/w]^2 - Log[u]*Log[w]*Log[(v + w)/w]^2 - 
   (Log[v]*Log[w]*Log[(v + w)/w]^2)/2 - 3*Log[-(v/w)]*Log[w]*
    Log[(v + w)/w]^2 + (3*Log[w]^2*Log[(v + w)/w]^2)/4 + 
   Log[-(v/w)]*Log[(u + w)/w]*Log[(v + w)/w]^2 - (Log[u]*Log[(v + w)/w]^3)/
    3 - (Log[v]*Log[(v + w)/w]^3)/3 - (2*Log[-(v/w)]*Log[(v + w)/w]^3)/3 + 
   (5*Log[v/w]*Log[(v + w)/w]^3)/6 + (2*Log[w]*Log[(v + w)/w]^3)/3 - 
   Log[(v + w)/w]^4/4 + (Pi^2*Log[v]*Log[-((w*(v + w))/(u*v))])/3 - 
   (Pi^2*Log[w]*Log[-((w*(v + w))/(u*v))])/3 - 
   (Pi^2*Log[(u + w)/w]*Log[-((w*(v + w))/(u*v))])/3 - 
   (Pi^2*Log[(v + w)/w]*Log[-((w*(v + w))/(u*v))])/3 + 
   (Log[v]*Log[-((w*(v + w))/(u*v))]^3)/3 - 
   (Log[w]*Log[-((w*(v + w))/(u*v))]^3)/3 - 
   (Log[(u + w)/w]*Log[-((w*(v + w))/(u*v))]^3)/3 - 
   (Log[(v + w)/w]*Log[-((w*(v + w))/(u*v))]^3)/3 + 
   (Pi^2*Log[u]*Log[(w*(v + w))/(u*v)])/6 + 
   (Pi^2*Log[v]*Log[(w*(v + w))/(u*v)])/6 - 
   (Pi^2*Log[w]*Log[(w*(v + w))/(u*v)])/6 - 
   (Pi^2*Log[(v + w)/w]*Log[(w*(v + w))/(u*v)])/6 + 
   (Log[u]*Log[(w*(v + w))/(u*v)]^3)/6 + (Log[v]*Log[(w*(v + w))/(u*v)]^3)/
    6 - (Log[w]*Log[(w*(v + w))/(u*v)]^3)/6 - 
   (Log[(v + w)/w]*Log[(w*(v + w))/(u*v)]^3)/6 - 
   (Pi^2*Log[u]*Log[-((v + w)/(u + w))])/3 + 
   (Pi^2*Log[w]*Log[-((v + w)/(u + w))])/3 + 
   (Pi^2*Log[(v + w)/w]*Log[-((v + w)/(u + w))])/3 - 
   (Log[u]*Log[-((v + w)/(u + w))]^3)/3 + (Log[w]*Log[-((v + w)/(u + w))]^3)/
    3 + (Log[(v + w)/w]*Log[-((v + w)/(u + w))]^3)/3 + 
   Log[v]*Log[(u + w)/w]^2*Log[v/(u + v + w)] - Log[w]*Log[(u + w)/w]^2*
    Log[v/(u + v + w)] - Log[(u + w)/w]^3*Log[v/(u + v + w)] - 
   Log[(u + w)/w]^2*Log[(v + w)/w]*Log[v/(u + v + w)] - 
   Log[v]*Log[(u + w)/w]^2*Log[-((u*v)/(w*(u + v + w)))] + 
   Log[w]*Log[(u + w)/w]^2*Log[-((u*v)/(w*(u + v + w)))] + 
   Log[(u + w)/w]^3*Log[-((u*v)/(w*(u + v + w)))] + 
   Log[(u + w)/w]^2*Log[(v + w)/w]*Log[-((u*v)/(w*(u + v + w)))] - 
   (Pi^2*Log[v]*Log[-(w/(u + v + w))])/3 + 
   (Pi^2*Log[w]*Log[-(w/(u + v + w))])/3 + 
   (Pi^2*Log[(u + w)/w]*Log[-(w/(u + v + w))])/3 + 
   (Pi^2*Log[(v + w)/w]*Log[-(w/(u + v + w))])/3 - 
   (Log[v]*Log[-(w/(u + v + w))]^3)/3 + (Log[w]*Log[-(w/(u + v + w))]^3)/3 + 
   (Log[(u + w)/w]*Log[-(w/(u + v + w))]^3)/3 + 
   (Log[(v + w)/w]*Log[-(w/(u + v + w))]^3)/3 - 
   (2*Log[-((u + w)/v)]^3*Log[-((u + v + w)/v)])/3 - 
   Log[u]*Log[v]*Log[(u + w)/w]*Log[(u + v + w)/v] + 
   (Log[v]^2*Log[(u + w)/w]*Log[(u + v + w)/v])/2 + 
   Log[u]*Log[w]*Log[(u + w)/w]*Log[(u + v + w)/v] - 
   Log[v]*Log[w]*Log[(u + w)/w]*Log[(u + v + w)/v] + 
   (Log[w]^2*Log[(u + w)/w]*Log[(u + v + w)/v])/2 + 
   2*Log[v]*Log[(u + w)/w]^2*Log[(u + v + w)/v] + 
   (Log[(u + w)/w]^3*Log[(u + v + w)/v])/3 + Log[(u + w)/w]^2*
    Log[-(u/(v + w))]*Log[(u + v + w)/v] + Log[u]*Log[(u + w)/w]*
    Log[(v + w)/w]*Log[(u + v + w)/v] + Log[v]*Log[(u + w)/w]*Log[(v + w)/w]*
    Log[(u + v + w)/v] - Log[w]*Log[(u + w)/w]*Log[(v + w)/w]*
    Log[(u + v + w)/v] - (Log[(u + w)/w]*Log[(v + w)/w]^2*Log[(u + v + w)/v])/
    2 + Log[-(v/(u + w))]*Log[(u + w)/w]*Log[(u + v + w)/v]^2 - 
   Log[(u + w)/w]^2*Log[(u + v + w)/v]^2 + Log[(u + w)/w]*Log[-(u/(v + w))]*
    Log[(u + v + w)/v]^2 - Log[(u + w)/w]*Log[(u*v)/((u + w)*(v + w))]*
    Log[(u + v + w)/v]^2 - Log[v]*Log[(u + w)/w]^2*
    Log[-((w*(u + v + w))/(u*v))] + Log[w]*Log[(u + w)/w]^2*
    Log[-((w*(u + v + w))/(u*v))] + Log[(u + w)/w]^3*
    Log[-((w*(u + v + w))/(u*v))] + Log[(u + w)/w]^2*Log[(v + w)/w]*
    Log[-((w*(u + v + w))/(u*v))] - (Pi^2*Log[u]*Log[(u + v + w)/(v + w)])/
    6 - (Pi^2*Log[v]*Log[(u + v + w)/(v + w)])/6 + 
   (Log[u]*Log[v]^2*Log[(u + v + w)/(v + w)])/2 - 
   (Log[v]^3*Log[(u + v + w)/(v + w)])/6 + 
   (Pi^2*Log[v/u]*Log[(u + v + w)/(v + w)])/3 + 
   (Log[v/u]^3*Log[(u + v + w)/(v + w)])/3 + 
   (Pi^2*Log[w]*Log[(u + v + w)/(v + w)])/2 - Log[u]*Log[v]*Log[w]*
    Log[(u + v + w)/(v + w)] + (Log[u]*Log[w]^2*Log[(u + v + w)/(v + w)])/2 + 
   (Pi^2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)])/6 - 
   2*Log[v]*Log[w]*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)] + 
   Log[w]^2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)] + 
   (Log[-(u/w)]*Log[-((u + w)/v)]^2*Log[(u + v + w)/(v + w)])/2 - 
   Log[-(w/u)]*Log[-((u + w)/v)]^2*Log[(u + v + w)/(v + w)] + 
   Log[-(u/w)]^2*Log[(u + w)/w]*Log[(u + v + w)/(v + w)] - 
   2*Log[v]*Log[(u + w)/w]^2*Log[(u + v + w)/(v + w)] + 
   2*Log[-(u/w)]*Log[(u + w)/w]^2*Log[(u + v + w)/(v + w)] - 
   (4*Log[(u + w)/w]^3*Log[(u + v + w)/(v + w)])/3 + 
   (5*Log[w/(u + w)]*Log[-(u/(v + w))]^2*Log[(u + v + w)/(v + w)])/2 + 
   3*Log[(u + w)/w]*Log[-(u/(v + w))]^2*Log[(u + v + w)/(v + w)] - 
   (2*I)*Pi*Log[u]*Log[v/(v + w)]*Log[(u + v + w)/(v + w)] - 
   (4*I)*Pi*Log[-((u + w)/v)]*Log[v/(v + w)]*Log[(u + v + w)/(v + w)] - 
   (6*I)*Pi*Log[-(u/(v + w))]*Log[v/(v + w)]*Log[(u + v + w)/(v + w)] + 
   I*Pi*Log[v/(v + w)]^2*Log[(u + v + w)/(v + w)] + 
   (6*I)*Pi*Log[w/(v + w)]^2*Log[(u + v + w)/(v + w)] + 
   (Pi^2*Log[-((v + w)/u)]*Log[(u + v + w)/(v + w)])/3 + 
   (Log[-((v + w)/u)]^3*Log[(u + v + w)/(v + w)])/3 + 
   (Pi^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)])/2 + 
   2*Log[u]*Log[v]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   (Log[v]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)])/2 - 
   2*Log[u]*Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   Log[v]*Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
   (3*Log[w]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)])/2 - 
   Log[u]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] - 
   Log[v]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] + 
   (Log[-(v/w)]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)])/2 + 
   2*Log[w]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] + 
   (2*Log[(v + w)/w]^3*Log[(u + v + w)/(v + w)])/3 - 
   (Pi^2*Log[(w*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)])/3 - 
   (Log[(w*(v + w))/(u*v)]^3*Log[(u + v + w)/(v + w)])/3 - 
   (5*Pi^2*Log[(v + w)/(u + w)]*Log[(u + v + w)/(v + w)])/6 - 
   (5*Log[(v + w)/(u + w)]^3*Log[(u + v + w)/(v + w)])/6 - 
   (Pi^2*Log[v/(u + v + w)]*Log[(u + v + w)/(v + w)])/2 + 
   (3*Log[-((u + w)/v)]^2*Log[v/(u + v + w)]*Log[(u + v + w)/(v + w)])/2 - 
   (Log[v/(u + v + w)]^3*Log[(u + v + w)/(v + w)])/2 - 
   (Log[-((u + w)/v)]^2*Log[-((u*v)/(w*(u + v + w)))]*
     Log[(u + v + w)/(v + w)])/2 - (Pi^2*Log[(v + w)/(u + v + w)]*
     Log[(u + v + w)/(v + w)])/6 + 
   (Log[-(u/(v + w))]^2*Log[(v + w)/(u + v + w)]*Log[(u + v + w)/(v + w)])/
    2 - (Log[(v + w)/(u + v + w)]^3*Log[(u + v + w)/(v + w)])/6 + 
   Pi^2*Log[-((v*(v + w))/(w*(u + v + w)))]*Log[(u + v + w)/(v + w)] + 
   Log[-((v*(v + w))/(w*(u + v + w)))]^3*Log[(u + v + w)/(v + w)] + 
   (Pi^2*Log[(v*(v + w))/(w*(u + v + w))]*Log[(u + v + w)/(v + w)])/6 + 
   (Log[(v*(v + w))/(w*(u + v + w))]^3*Log[(u + v + w)/(v + w)])/6 - 
   3*Log[-(u/(v + w))]^2*Log[((u + w)*(v + w))/(w*(u + v + w))]*
    Log[(u + v + w)/(v + w)] - 2*Log[-((u + w)/v)]^2*Log[(u + v + w)/v]*
    Log[(u + v + w)/(v + w)] + Log[(u + w)/w]^2*Log[(u + v + w)/v]*
    Log[(u + v + w)/(v + w)] + Log[-((u + w)/v)]^2*
    Log[-((w*(u + v + w))/(u*v))]*Log[(u + v + w)/(v + w)] + 
   (Pi^2*Log[(u + v + w)/(v + w)]^2)/12 + 
   (Log[u]^2*Log[(u + v + w)/(v + w)]^2)/4 + 
   (Log[u]*Log[v]*Log[(u + v + w)/(v + w)]^2)/2 - 
   (Log[v]^2*Log[(u + v + w)/(v + w)]^2)/4 - 
   (Log[u]*Log[w]*Log[(u + v + w)/(v + w)]^2)/2 + 
   Log[u]*Log[-(v/(u + w))]*Log[(u + v + w)/(v + w)]^2 - 
   Log[w]*Log[-(v/(u + w))]*Log[(u + v + w)/(v + w)]^2 + 
   (3*Log[u]*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[-(u/w)]*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^2)/2 - 
   Log[w]*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^2 + 
   (Log[v]*Log[(u + w)/w]*Log[(u + v + w)/(v + w)]^2)/2 - 
   (Log[w]*Log[(u + w)/w]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (3*Log[u]*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]^2)/2 - 
   Log[v]*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]^2 + 
   (Log[w]*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]^2)/2 + 
   3*Log[(u + w)/w]*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]^2 + 
   I*Pi*Log[v/(v + w)]*Log[(u + v + w)/(v + w)]^2 + 
   (6*I)*Pi*Log[w/(v + w)]*Log[(u + v + w)/(v + w)]^2 - 
   Log[u]*Log[(u*v)/((u + w)*(v + w))]*Log[(u + v + w)/(v + w)]^2 + 
   Log[w]*Log[(u*v)/((u + w)*(v + w))]*Log[(u + v + w)/(v + w)]^2 - 
   (Log[u]*Log[-((v + w)/u)]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[v]*Log[-((v + w)/u)]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[w]*Log[-((v + w)/u)]*Log[(u + v + w)/(v + w)]^2)/2 - 
   (Log[u]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2)/2 - 
   (Log[v]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2)/2 - 
   Log[-(v/(u + w))]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2 - 
   Log[-((u + w)/v)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2 - 
   (Log[(u + w)/w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[-(u/(v + w))]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2)/2 + 
   Log[(u*v)/((u + w)*(v + w))]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2 + 
   (Log[-((v + w)/u)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)]^2)/4 - 
   (Log[u]*Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)]^2)/2 - 
   (Log[v]*Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[w]*Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[(v + w)/w]*Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)]^2)/
    2 - (Log[v]*Log[(u + v + w)/(v + w)]^3)/6 - 
   (4*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^3)/3 + 
   (Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]^3)/2 - 
   Log[-((v + w)/u)]*Log[(u + v + w)/(v + w)]^3 + 
   Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)]^3 - 
   (6*I)*Pi*Log[(u + v + w)/(v + w)]*Log[(w*(u + v + w))/(v*(v + w))]^2 - 
   Log[-(u/w)]^2*Log[(u + w)/w]*Log[(w*(u + v + w))/((u + w)*(v + w))] - 
   (5*Log[-(u/(v + w))]^2*Log[(u + v + w)/(v + w)]*
     Log[(w*(u + v + w))/((u + w)*(v + w))])/2 + MyLi22[-(v/w), w/(u + w)] - 
   MyLi22[-(v/(u + w)), -(w/v)] - MyLi22[-(u/(v + w)), -(w/u)]/2 + 
   2*MyLi22[-(u/(v + w)), (v + w)/w] + MyLi22[v/(v + w), (v + w)/(u + v + w)]/
    2 + MyLi22[w/(v + w), -(u/w)]/2 - (5*MyLi22[v/(u + v + w), (v + w)/v])/
    2 + (5*MyLi22[v/(u + v + w), (u + v + w)/(v + w)])/2 + 
   (5*MyLi22[(v + w)/(u + v + w), v/(v + w)])/2 - 
   Log[u]*Log[v]*PolyLog[2, -(u/w)] - (Log[v]^2*PolyLog[2, -(u/w)])/2 + 
   Log[u]*Log[w]*PolyLog[2, -(u/w)] + Log[v]*Log[w]*PolyLog[2, -(u/w)] - 
   (Log[w]^2*PolyLog[2, -(u/w)])/2 - 2*Log[v]*Log[(u + w)/w]*
    PolyLog[2, -(u/w)] + 2*Log[w]*Log[(u + w)/w]*PolyLog[2, -(u/w)] + 
   Log[u]*Log[(v + w)/w]*PolyLog[2, -(u/w)] + Log[v]*Log[(v + w)/w]*
    PolyLog[2, -(u/w)] - Log[w]*Log[(v + w)/w]*PolyLog[2, -(u/w)] + 
   2*Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, -(u/w)] - 
   (Log[(v + w)/w]^2*PolyLog[2, -(u/w)])/2 + 2*Log[(u + w)/w]*
    Log[(u + v + w)/v]*PolyLog[2, -(u/w)] + 2*Log[(u + w)/w]*
    Log[(u + v + w)/(v + w)]*PolyLog[2, -(u/w)] + 
   6*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]*PolyLog[2, -(u/w)] + 
   3*Log[(u + v + w)/(v + w)]^2*PolyLog[2, -(u/w)] - 
   (Log[u]^2*PolyLog[2, -(v/w)])/2 + 2*Log[u]*Log[v]*PolyLog[2, -(v/w)] - 
   (Log[v]^2*PolyLog[2, -(v/w)])/2 - (Log[v/w]^2*PolyLog[2, -(v/w)])/2 - 
   2*Log[u]*Log[w]*PolyLog[2, -(v/w)] - 2*Log[v]*Log[w]*PolyLog[2, -(v/w)] + 
   2*Log[w]^2*PolyLog[2, -(v/w)] + (Log[(u + w)/v]^2*PolyLog[2, -(v/w)])/2 - 
   2*Log[u]*Log[(u + w)/w]*PolyLog[2, -(v/w)] - 2*Log[v]*Log[(u + w)/w]*
    PolyLog[2, -(v/w)] - 4*Log[(u + w)/w]^2*PolyLog[2, -(v/w)] - 
   (4*I)*Pi*Log[v/(v + w)]*PolyLog[2, -(v/w)] + 3*Log[u]*Log[(v + w)/w]*
    PolyLog[2, -(v/w)] - 2*Log[w]*Log[(v + w)/w]*PolyLog[2, -(v/w)] + 
   2*Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, -(v/w)] - 
   (Log[(v + w)/w]^2*PolyLog[2, -(v/w)])/2 + 2*Log[(u + w)/w]*
    Log[(u + v + w)/v]*PolyLog[2, -(v/w)] + 3*Log[u]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, -(v/w)] - 2*Log[w]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, -(v/w)] + 2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, -(v/w)] - Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, -(v/w)] - Log[(u + v + w)/(v + w)]^2*PolyLog[2, -(v/w)] - 
   PolyLog[2, -(v/w)]^2/2 + (Pi^2*PolyLog[2, -(w/v)])/6 + 
   Log[u]*Log[v]*PolyLog[2, -(w/v)] - (Log[v]^2*PolyLog[2, -(w/v)])/2 - 
   Log[u]*Log[w]*PolyLog[2, -(w/v)] + Log[v]*Log[w]*PolyLog[2, -(w/v)] - 
   (Log[w]^2*PolyLog[2, -(w/v)])/2 + (Log[-((u + w)/w)]^2*PolyLog[2, -(w/v)])/
    2 - 2*Log[v]*Log[(u + w)/w]*PolyLog[2, -(w/v)] - 
   2*Log[-(u/w)]*Log[(u + w)/w]*PolyLog[2, -(w/v)] - 
   2*Log[w]*Log[(u + w)/w]*PolyLog[2, -(w/v)] - 
   4*Log[(u + w)/w]^2*PolyLog[2, -(w/v)] - Log[u]*Log[(v + w)/w]*
    PolyLog[2, -(w/v)] - Log[v]*Log[(v + w)/w]*PolyLog[2, -(w/v)] + 
   Log[w]*Log[(v + w)/w]*PolyLog[2, -(w/v)] - 2*Log[(u + w)/w]*Log[(v + w)/w]*
    PolyLog[2, -(w/v)] + (Log[(v + w)/w]^2*PolyLog[2, -(w/v)])/2 + 
   2*Log[(u + w)/w]*Log[(u + v + w)/v]*PolyLog[2, -(w/v)] - 
   2*PolyLog[2, -(u/w)]*PolyLog[2, -(w/v)] - 2*PolyLog[2, -(v/w)]*
    PolyLog[2, -(w/v)] - (3*PolyLog[2, -(w/v)]^2)/2 + 
   2*Log[-(u/w)]*Log[(u + w)/w]*PolyLog[2, u/(u + w)] + 
   5*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]*PolyLog[2, u/(u + w)] - 
   (Pi^2*PolyLog[2, -(v/(u + w))])/6 - (Log[w/v]^2*PolyLog[2, -(v/(u + w))])/
    2 + PolyLog[2, -(w/v)]*PolyLog[2, -(v/(u + w))] - 
   (Log[w/v]^2*PolyLog[2, w/(u + w)])/2 + 
   (Log[(u + w)/v]^2*PolyLog[2, w/(u + w)])/2 - 
   2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + w)/u] - 
   Log[u]*Log[v]*PolyLog[2, -((u + w)/v)] + 
   (Log[v]^2*PolyLog[2, -((u + w)/v)])/2 - 
   (Log[v/w]^2*PolyLog[2, -((u + w)/v)])/2 + 
   Log[u]*Log[w]*PolyLog[2, -((u + w)/v)] - 
   Log[v]*Log[w]*PolyLog[2, -((u + w)/v)] + 
   (Log[w]^2*PolyLog[2, -((u + w)/v)])/2 + 
   (Log[-((u + w)/w)]^2*PolyLog[2, -((u + w)/v)])/2 + 
   2*Log[v]*Log[(u + w)/w]*PolyLog[2, -((u + w)/v)] - 
   2*Log[w]*Log[(u + w)/w]*PolyLog[2, -((u + w)/v)] - 
   2*Log[(u + w)/w]^2*PolyLog[2, -((u + w)/v)] + 
   Log[u]*Log[(v + w)/w]*PolyLog[2, -((u + w)/v)] + 
   Log[v]*Log[(v + w)/w]*PolyLog[2, -((u + w)/v)] - 
   Log[w]*Log[(v + w)/w]*PolyLog[2, -((u + w)/v)] - 
   2*Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, -((u + w)/v)] - 
   (Log[(v + w)/w]^2*PolyLog[2, -((u + w)/v)])/2 - 
   2*Log[(u + w)/w]*Log[(u + v + w)/v]*PolyLog[2, -((u + w)/v)] - 
   4*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, -((u + w)/v)] + 
   2*Log[(u + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, -((u + w)/v)] + 
   2*PolyLog[2, -(u/w)]*PolyLog[2, -((u + w)/v)] + 
   2*PolyLog[2, -(v/w)]*PolyLog[2, -((u + w)/v)] + 
   3*PolyLog[2, -(w/v)]*PolyLog[2, -((u + w)/v)] - 
   PolyLog[2, -((u + w)/v)]^2 - (Log[w/v]^2*PolyLog[2, (u + w)/w])/2 + 
   (Log[(u + w)/v]^2*PolyLog[2, (u + w)/w])/2 - 2*Log[v]*Log[(u + w)/w]*
    PolyLog[2, (u + w)/w] + 2*Log[w]*Log[(u + w)/w]*PolyLog[2, (u + w)/w] + 
   2*Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, (u + w)/w] + 
   Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + w)/w] + 
   2*Log[(u + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + w)/w] + 
   (Log[(u + v + w)/(v + w)]^2*PolyLog[2, (u + w)/w])/2 + 
   PolyLog[2, -(v/w)]*PolyLog[2, (u + w)/w] - 2*PolyLog[2, -(w/v)]*
    PolyLog[2, (u + w)/w] - PolyLog[2, -(v/(u + w))]*PolyLog[2, (u + w)/w] + 
   2*PolyLog[2, -((u + w)/v)]*PolyLog[2, (u + w)/w] - 
   (Pi^2*PolyLog[2, -(u/(v + w))])/3 + (Log[u]^2*PolyLog[2, -(u/(v + w))])/
    2 - Log[u]*Log[v]*PolyLog[2, -(u/(v + w))] + 
   Log[u]*Log[w]*PolyLog[2, -(u/(v + w))] + 
   Log[v]*Log[w]*PolyLog[2, -(u/(v + w))] - 
   (3*Log[w]^2*PolyLog[2, -(u/(v + w))])/2 + 2*Log[-(u/w)]*Log[(u + w)/w]*
    PolyLog[2, -(u/(v + w))] + Log[(u + w)/w]^2*PolyLog[2, -(u/(v + w))] - 
   (6*I)*Pi*Log[v/(v + w)]*PolyLog[2, -(u/(v + w))] + 
   Log[u]*Log[(v + w)/w]*PolyLog[2, -(u/(v + w))] + 
   Log[v]*Log[(v + w)/w]*PolyLog[2, -(u/(v + w))] - 
   3*Log[w]*Log[(v + w)/w]*PolyLog[2, -(u/(v + w))] - 
   (3*Log[(v + w)/w]^2*PolyLog[2, -(u/(v + w))])/2 + 
   2*Log[u]*Log[(u + v + w)/(v + w)]*PolyLog[2, -(u/(v + w))] - 
   Log[v]*Log[(u + v + w)/(v + w)]*PolyLog[2, -(u/(v + w))] + 
   3*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, -(u/(v + w))] + 
   (Log[(u + v + w)/(v + w)]^2*PolyLog[2, -(u/(v + w))])/2 - 
   2*PolyLog[2, -(u/w)]*PolyLog[2, -(u/(v + w))] - 
   PolyLog[2, -(u/(v + w))]^2 + (Pi^2*PolyLog[2, v/(v + w)])/12 - 
   Log[(u + w)/w]^2*PolyLog[2, v/(v + w)] - (4*I)*Pi*Log[v/(v + w)]*
    PolyLog[2, v/(v + w)] + (Log[-((u + v + w)/(v + w))]^2*
     PolyLog[2, v/(v + w)])/4 + 5*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, v/(v + w)] - (5*PolyLog[2, v/(v + w)]^2)/4 + 
   2*Log[u]*Log[(u + w)/w]*PolyLog[2, w/(v + w)] - 
   2*Log[w]*Log[(u + w)/w]*PolyLog[2, w/(v + w)] - 
   Log[(u + w)/w]^2*PolyLog[2, w/(v + w)] - 2*Log[(u + w)/w]*Log[(v + w)/w]*
    PolyLog[2, w/(v + w)] + (PolyLog[2, -(u/(v + w))]*PolyLog[2, w/(v + w)])/
    2 - 2*Log[-(u/w)]*Log[(u + w)/w]*PolyLog[2, (u*v)/((u + w)*(v + w))] - 
   5*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (u*v)/((u + w)*(v + w))] + (19*Pi^2*PolyLog[2, (v + w)/v])/
    12 + 2*Log[v]*Log[w]*PolyLog[2, (v + w)/v] - 
   Log[w]^2*PolyLog[2, (v + w)/v] + (4*I)*Pi*Log[v/(v + w)]*
    PolyLog[2, (v + w)/v] + (5*Log[-((v + w)/v)]^2*PolyLog[2, (v + w)/v])/4 + 
   (5*Log[-((u + v + w)/v)]^2*PolyLog[2, (v + w)/v])/4 + 
   (Log[-((u + v + w)/(v + w))]^2*PolyLog[2, (v + w)/v])/4 - 
   Log[u]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/v] - 
   2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/v] - 
   5*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/v] + 
   (Log[(u + v + w)/(v + w)]^2*PolyLog[2, (v + w)/v])/2 - 
   2*PolyLog[2, -(v/w)]*PolyLog[2, (v + w)/v] - 3*PolyLog[2, -(u/(v + w))]*
    PolyLog[2, (v + w)/v] + (13*PolyLog[2, (v + w)/v]^2)/4 + 
   5*Log[u]*Log[(v + w)/w]*PolyLog[2, (v + w)/w] + 
   2*Log[v]*Log[(v + w)/w]*PolyLog[2, (v + w)/w] - 
   6*Log[w]*Log[(v + w)/w]*PolyLog[2, (v + w)/w] + 
   2*Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, (v + w)/w] - 
   (5*Log[(v + w)/w]^2*PolyLog[2, (v + w)/w])/2 + 
   2*Log[v]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/w] - 
   2*Log[w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/w] - 
   2*Log[(u + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/w] - 
   Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/w] - 
   3*Log[(u + v + w)/(v + w)]^2*PolyLog[2, (v + w)/w] - 
   2*Log[v]*Log[(u + w)/w]*PolyLog[2, ((u + w)*(v + w))/(u*v)] + 
   2*Log[w]*Log[(u + w)/w]*PolyLog[2, ((u + w)*(v + w))/(u*v)] + 
   2*Log[(u + w)/w]^2*PolyLog[2, ((u + w)*(v + w))/(u*v)] + 
   2*Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, ((u + w)*(v + w))/(u*v)] + 
   2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, ((u + w)*(v + w))/(u*v)] + Log[-(u/(v + w))]*
    Log[(u + v + w)/(v + w)]*PolyLog[2, u/(u + v + w)] - 
   (Log[-((v + w)/v)]^2*PolyLog[2, v/(u + v + w)])/4 + 
   (Log[-((u + v + w)/(v + w))]^2*PolyLog[2, v/(u + v + w)])/4 + 
   3*PolyLog[2, (v + w)/v]*PolyLog[2, v/(u + v + w)] - 
   6*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, -((u*v)/(w*(u + v + w)))] + 2*Log[v]*Log[(u + w)/w]*
    PolyLog[2, (u + w)/(u + v + w)] - 2*Log[w]*Log[(u + w)/w]*
    PolyLog[2, (u + w)/(u + v + w)] - 2*Log[(u + w)/w]^2*
    PolyLog[2, (u + w)/(u + v + w)] - 2*Log[(u + w)/w]*Log[(v + w)/w]*
    PolyLog[2, (u + w)/(u + v + w)] + 3*Log[-((u + w)/v)]*
    Log[(u + v + w)/(v + w)]*PolyLog[2, (u + w)/(u + v + w)] + 
   (5*Pi^2*PolyLog[2, (v + w)/(u + v + w)])/12 - 
   (Log[-((v + w)/v)]^2*PolyLog[2, (v + w)/(u + v + w)])/4 + 
   (3*Log[-((u + v + w)/v)]^2*PolyLog[2, (v + w)/(u + v + w)])/2 - 
   2*Log[v]*Log[(u + w)/w]*PolyLog[2, ((u + w)*(v + w))/(w*(u + v + w))] + 
   2*Log[w]*Log[(u + w)/w]*PolyLog[2, ((u + w)*(v + w))/(w*(u + v + w))] + 
   2*Log[(u + w)/w]^2*PolyLog[2, ((u + w)*(v + w))/(w*(u + v + w))] + 
   2*Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, ((u + w)*(v + w))/
      (w*(u + v + w))] - Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, ((u + w)*(v + w))/(w*(u + v + w))] - 
   Log[u]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/u] + 
   Log[v]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/u] + 
   Log[w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/u] + 
   Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/u] - 
   2*Log[(u + v + w)/(v + w)]^2*PolyLog[2, (u + v + w)/u] + 
   (Pi^2*PolyLog[2, (u + v + w)/v])/6 - 2*Log[v]*Log[w]*
    PolyLog[2, (u + v + w)/v] + Log[w]^2*PolyLog[2, (u + v + w)/v] - 
   (3*Log[-(v/(v + w))]^2*PolyLog[2, (u + v + w)/v])/2 - 
   (4*I)*Pi*Log[v/(v + w)]*PolyLog[2, (u + v + w)/v] + 
   (3*Log[-((u + v + w)/(v + w))]^2*PolyLog[2, (u + v + w)/v])/2 + 
   2*Log[u]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/v] - 
   2*Log[w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/v] - 
   2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/v] - 
   2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/v] - 
   (5*Log[(u + v + w)/(v + w)]^2*PolyLog[2, (u + v + w)/v])/2 + 
   2*PolyLog[2, -(v/w)]*PolyLog[2, (u + v + w)/v] + 
   3*PolyLog[2, -(u/(v + w))]*PolyLog[2, (u + v + w)/v] - 
   (3*PolyLog[2, (v + w)/v]*PolyLog[2, (u + v + w)/v])/2 + 
   PolyLog[2, (u + v + w)/v]^2 - Log[u]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, -((w*(u + v + w))/(u*v))] - Log[v]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, -((w*(u + v + w))/(u*v))] + Log[w]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, -((w*(u + v + w))/(u*v))] + 
   Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, -((w*(u + v + w))/(u*v))] + 2*Log[(u + v + w)/(v + w)]^2*
    PolyLog[2, -((w*(u + v + w))/(u*v))] + 2*Log[(u + w)/w]*
    Log[(u + v + w)/v]*PolyLog[2, (u + v + w)/(u + w)] + 
   2*Log[u]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/(u + w)] - 
   2*Log[w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/(u + w)] - 
   2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (u + v + w)/(u + w)] + Log[(u + w)/w]^2*
    PolyLog[2, (u + v + w)/(v + w)] - (6*I)*Pi*Log[v/(v + w)]*
    PolyLog[2, (u + v + w)/(v + w)] - 
   (Log[-((v + w)/v)]^2*PolyLog[2, (u + v + w)/(v + w)])/4 + 
   (Log[-((u + v + w)/v)]^2*PolyLog[2, (u + v + w)/(v + w)])/4 + 
   2*Log[(u + w)/w]*Log[(u + v + w)/v]*PolyLog[2, (u + v + w)/(v + w)] + 
   3*Log[u]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/(v + w)] - 
   2*Log[v]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/(v + w)] + 
   Log[w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/(v + w)] + 
   Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/(v + w)] + 
   Log[(u + v + w)/(v + w)]^2*PolyLog[2, (u + v + w)/(v + w)] + 
   3*PolyLog[2, v/(v + w)]*PolyLog[2, (u + v + w)/(v + w)] - 
   3*PolyLog[2, (v + w)/v]*PolyLog[2, (u + v + w)/(v + w)] - 
   3*PolyLog[2, v/(u + v + w)]*PolyLog[2, (u + v + w)/(v + w)] + 
   (PolyLog[2, (u + v + w)/v]*PolyLog[2, (u + v + w)/(v + w)])/2 - 
   2*Log[(u + w)/w]*Log[(u + v + w)/v]*
    PolyLog[2, (w*(u + v + w))/((u + w)*(v + w))] - 
   2*Log[u]*Log[(u + v + w)/(v + w)]*PolyLog[2, (w*(u + v + w))/
      ((u + w)*(v + w))] + 2*Log[w]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (w*(u + v + w))/((u + w)*(v + w))] + 
   2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (w*(u + v + w))/((u + w)*(v + w))] - 
   Log[u]*PolyLog[3, -(u/w)] + 2*Log[v]*PolyLog[3, -(u/w)] - 
   2*Log[w]*PolyLog[3, -(u/w)] - 2*Log[(u + w)/w]*PolyLog[3, -(u/w)] - 
   Log[v/(v + w)]*PolyLog[3, -(u/w)] - 2*Log[(v + w)/w]*PolyLog[3, -(u/w)] - 
   4*Log[(u + v + w)/(v + w)]*PolyLog[3, -(u/w)] - 
   3*Log[u]*PolyLog[3, -(v/w)] + Log[v]*PolyLog[3, -(v/w)] + 
   4*Log[w]*PolyLog[3, -(v/w)] + 2*Log[(u + w)/v]*PolyLog[3, -(v/w)] + 
   4*Log[(u + w)/w]*PolyLog[3, -(v/w)] + 4*Log[(v + w)/w]*
    PolyLog[3, -(v/w)] - 2*Log[-(u/w)]*PolyLog[3, -(w/v)] - 
   4*Log[w]*PolyLog[3, -(w/v)] + 2*Log[-((u + w)/w)]*PolyLog[3, -(w/v)] - 
   10*Log[(u + w)/w]*PolyLog[3, -(w/v)] - 2*Log[(v + w)/v]*
    PolyLog[3, -(w/v)] - 4*Log[(v + w)/w]*PolyLog[3, -(w/v)] + 
   2*Log[(u + v + w)/(v + w)]*PolyLog[3, -(w/v)] - 
   2*Log[(u + w)/w]*PolyLog[3, u/(u + w)] - 5*Log[(u + v + w)/(v + w)]*
    PolyLog[3, u/(u + w)] - 2*Log[w/v]*PolyLog[3, -(v/(u + w))] - 
   5*Log[(u + v + w)/(v + w)]*PolyLog[3, -(v/(u + w))] - 
   2*Log[u]*PolyLog[3, w/(u + w)] + 2*Log[w]*PolyLog[3, w/(u + w)] + 
   2*Log[w/v]*PolyLog[3, w/(u + w)] + 2*Log[(v + w)/w]*
    PolyLog[3, w/(u + w)] + 2*Log[(u + v + w)/(v + w)]*
    PolyLog[3, (u + w)/u] + 2*Log[-(u/w)]*PolyLog[3, -((u + w)/v)] + 
   4*Log[w]*PolyLog[3, -((u + w)/v)] - 2*Log[-((u + w)/w)]*
    PolyLog[3, -((u + w)/v)] + 2*Log[(v + w)/v]*PolyLog[3, -((u + w)/v)] + 
   2*Log[(v + w)/w]*PolyLog[3, -((u + w)/v)] + 2*Log[(u + v + w)/(v + w)]*
    PolyLog[3, -((u + w)/v)] + 2*Log[v]*PolyLog[3, (u + w)/w] - 
   2*Log[w]*PolyLog[3, (u + w)/w] - 2*Log[(u + w)/v]*PolyLog[3, (u + w)/w] - 
   2*Log[(u + w)/w]*PolyLog[3, (u + w)/w] - 2*Log[(v + w)/v]*
    PolyLog[3, (u + w)/w] + 2*Log[(u + v + w)/v]*PolyLog[3, (u + w)/w] - 
   3*Log[(u + v + w)/(v + w)]*PolyLog[3, (u + w)/w] + 
   Log[u]*PolyLog[3, -(u/(v + w))] - 3*Log[w]*PolyLog[3, -(u/(v + w))] - 
   4*Log[(u + w)/w]*PolyLog[3, -(u/(v + w))] + 
   Log[v/(v + w)]*PolyLog[3, -(u/(v + w))] - 3*Log[(v + w)/w]*
    PolyLog[3, -(u/(v + w))] - 3*Log[(u + v + w)/(v + w)]*
    PolyLog[3, -(u/(v + w))] + (8*I)*Pi*PolyLog[3, v/(v + w)] + 
   2*Log[(u + w)/w]*PolyLog[3, v/(v + w)] - 5*Log[w/(v + w)]*
    PolyLog[3, v/(v + w)] + Log[-((u + v + w)/v)]*PolyLog[3, v/(v + w)] - 
   Log[-((u + v + w)/(v + w))]*PolyLog[3, v/(v + w)] + 
   5*Log[(u + v + w)/(v + w)]*PolyLog[3, v/(v + w)] + 
   2*Log[u]*PolyLog[3, w/(v + w)] - 2*Log[w]*PolyLog[3, w/(v + w)] + 
   2*Log[(u + w)/w]*PolyLog[3, w/(v + w)] - 2*Log[(v + w)/w]*
    PolyLog[3, w/(v + w)] + 2*Log[(u + w)/w]*
    PolyLog[3, (u*v)/((u + w)*(v + w))] + 5*Log[(u + v + w)/(v + w)]*
    PolyLog[3, (u*v)/((u + w)*(v + w))] + 2*Log[(u + v + w)/(v + w)]*
    PolyLog[3, -((v + w)/u)] + (8*I)*Pi*PolyLog[3, (v + w)/v] + 
   Log[u]*PolyLog[3, (v + w)/v] - 2*Log[w]*PolyLog[3, (v + w)/v] + 
   8*Log[-(w/v)]*PolyLog[3, (v + w)/v] - 4*Log[-((u + w)/v)]*
    PolyLog[3, (v + w)/v] - 5*Log[-(u/(v + w))]*PolyLog[3, (v + w)/v] + 
   5*Log[w/(v + w)]*PolyLog[3, (v + w)/v] - 2*Log[(v + w)/w]*
    PolyLog[3, (v + w)/v] - 5*Log[-((u + v + w)/v)]*PolyLog[3, (v + w)/v] + 
   6*Log[-((u + v + w)/(v + w))]*PolyLog[3, (v + w)/v] - 
   3*Log[(u + v + w)/(v + w)]*PolyLog[3, (v + w)/v] - 
   5*Log[u]*PolyLog[3, (v + w)/w] + 4*Log[w]*PolyLog[3, (v + w)/w] - 
   4*Log[(u + w)/w]*PolyLog[3, (v + w)/w] + 4*Log[(v + w)/w]*
    PolyLog[3, (v + w)/w] + 5*Log[(u + v + w)/(v + w)]*
    PolyLog[3, (v + w)/w] + 2*Log[v]*PolyLog[3, ((u + w)*(v + w))/(u*v)] - 
   2*Log[w]*PolyLog[3, ((u + w)*(v + w))/(u*v)] - 
   2*Log[(u + w)/w]*PolyLog[3, ((u + w)*(v + w))/(u*v)] - 
   2*Log[(v + w)/w]*PolyLog[3, ((u + w)*(v + w))/(u*v)] - 
   2*Log[(u + v + w)/(v + w)]*PolyLog[3, ((u + w)*(v + w))/(u*v)] - 
   Log[(u + v + w)/(v + w)]*PolyLog[3, u/(u + v + w)] - 
   Log[-((v + w)/v)]*PolyLog[3, v/(u + v + w)] + Log[-((u + v + w)/(v + w))]*
    PolyLog[3, v/(u + v + w)] + 6*Log[(u + v + w)/(v + w)]*
    PolyLog[3, -((u*v)/(w*(u + v + w)))] - 
   2*Log[v]*PolyLog[3, (u + w)/(u + v + w)] + 
   2*Log[w]*PolyLog[3, (u + w)/(u + v + w)] + 
   2*Log[(u + w)/w]*PolyLog[3, (u + w)/(u + v + w)] + 
   2*Log[(v + w)/w]*PolyLog[3, (u + w)/(u + v + w)] - 
   3*Log[(u + v + w)/(v + w)]*PolyLog[3, (u + w)/(u + v + w)] - 
   2*Log[v]*PolyLog[3, (v + w)/(u + v + w)] + 
   2*Log[w]*PolyLog[3, (v + w)/(u + v + w)] + 
   2*Log[(u + w)/w]*PolyLog[3, (v + w)/(u + v + w)] + 
   Log[-((v + w)/v)]*PolyLog[3, (v + w)/(u + v + w)] + 
   2*Log[(v + w)/w]*PolyLog[3, (v + w)/(u + v + w)] + 
   5*Log[-((u + v + w)/v)]*PolyLog[3, (v + w)/(u + v + w)] + 
   2*Log[v]*PolyLog[3, ((u + w)*(v + w))/(w*(u + v + w))] - 
   2*Log[w]*PolyLog[3, ((u + w)*(v + w))/(w*(u + v + w))] - 
   2*Log[(u + w)/w]*PolyLog[3, ((u + w)*(v + w))/(w*(u + v + w))] - 
   2*Log[(v + w)/w]*PolyLog[3, ((u + w)*(v + w))/(w*(u + v + w))] + 
   Log[(u + v + w)/(v + w)]*PolyLog[3, ((u + w)*(v + w))/(w*(u + v + w))] + 
   Log[u]*PolyLog[3, (u + v + w)/u] - Log[v]*PolyLog[3, (u + v + w)/u] - 
   Log[w]*PolyLog[3, (u + v + w)/u] - Log[(v + w)/w]*
    PolyLog[3, (u + v + w)/u] + 2*Log[(u + v + w)/(v + w)]*
    PolyLog[3, (u + v + w)/u] - Log[u]*PolyLog[3, (u + v + w)/v] + 
   2*Log[w]*PolyLog[3, (u + v + w)/v] + 
   Log[-(w/v)]*PolyLog[3, (u + v + w)/v] + 5*Log[-(u/(v + w))]*
    PolyLog[3, (u + v + w)/v] - 6*Log[w/(v + w)]*PolyLog[3, (u + v + w)/v] + 
   2*Log[(v + w)/w]*PolyLog[3, (u + v + w)/v] - 6*Log[-((u + v + w)/(v + w))]*
    PolyLog[3, (u + v + w)/v] - 5*Log[(u + v + w)/(v + w)]*
    PolyLog[3, (u + v + w)/v] + Log[u]*PolyLog[3, -((w*(u + v + w))/(u*v))] + 
   Log[v]*PolyLog[3, -((w*(u + v + w))/(u*v))] - 
   Log[w]*PolyLog[3, -((w*(u + v + w))/(u*v))] - 
   Log[(v + w)/w]*PolyLog[3, -((w*(u + v + w))/(u*v))] - 
   2*Log[(u + v + w)/(v + w)]*PolyLog[3, -((w*(u + v + w))/(u*v))] - 
   2*Log[u]*PolyLog[3, (u + v + w)/(u + w)] + 
   2*Log[w]*PolyLog[3, (u + v + w)/(u + w)] - 
   2*Log[(u + w)/w]*PolyLog[3, (u + v + w)/(u + w)] + 
   2*Log[(v + w)/w]*PolyLog[3, (u + v + w)/(u + w)] - 
   3*Log[u]*PolyLog[3, (u + v + w)/(v + w)] + 
   2*Log[v]*PolyLog[3, (u + v + w)/(v + w)] - 
   Log[w]*PolyLog[3, (u + v + w)/(v + w)] - 
   Log[-(w/v)]*PolyLog[3, (u + v + w)/(v + w)] - 
   4*Log[-((u + w)/v)]*PolyLog[3, (u + v + w)/(v + w)] - 
   2*Log[(u + w)/w]*PolyLog[3, (u + v + w)/(v + w)] + 
   6*Log[w/(v + w)]*PolyLog[3, (u + v + w)/(v + w)] - 
   Log[(v + w)/w]*PolyLog[3, (u + v + w)/(v + w)] - 
   Log[-((u + v + w)/v)]*PolyLog[3, (u + v + w)/(v + w)] + 
   3*Log[(u + v + w)/(v + w)]*PolyLog[3, (u + v + w)/(v + w)] + 
   2*Log[u]*PolyLog[3, (w*(u + v + w))/((u + w)*(v + w))] - 
   2*Log[w]*PolyLog[3, (w*(u + v + w))/((u + w)*(v + w))] + 
   2*Log[(u + w)/w]*PolyLog[3, (w*(u + v + w))/((u + w)*(v + w))] - 
   2*Log[(v + w)/w]*PolyLog[3, (w*(u + v + w))/((u + w)*(v + w))] - 
   3*PolyLog[4, -(v/w)] - 3*PolyLog[4, -(w/v)] + PolyLog[4, -(v/(u + w))] - 
   4*PolyLog[4, w/(u + w)] + 8*PolyLog[4, -((u + w)/v)] - 
   PolyLog[4, -(u/(v + w))] + (11*PolyLog[4, v/(v + w)])/2 - 
   3*PolyLog[4, w/(v + w)] + (11*PolyLog[4, (v + w)/v])/2 - 
   10*PolyLog[4, (v + w)/w] + 3*PolyLog[4, (v + w)/(u + v + w)] + 
   7*PolyLog[4, (u + v + w)/v] + 4*PolyLog[4, (u + v + w)/(u + w)] - 
   8*PolyLog[4, (u + v + w)/(v + w)] - (16*I)*Pi*Zeta[3] + 3*Log[u]*Zeta[3] - 
   17*Log[v]*Zeta[3] + 2*Log[w]*Zeta[3] - 8*Log[-(w/v)]*Zeta[3] + 
   8*Log[-((u + w)/v)]*Zeta[3] + 2*Log[(v + w)/v]*Zeta[3] + 
   2*Log[(v + w)/w]*Zeta[3] - 2*Log[(u + v + w)/v]*Zeta[3] + 
   3*Log[(u + v + w)/(v + w)]*Zeta[3], 
  (14400 + 600*Pi^2 + 61*Pi^4 + 90*Log[v]^4 - 15*Log[w]^4 - 
    7200*Log[(v + w)/w] - 300*Pi^2*Log[(v + w)/w] + 1800*Log[(v + w)/w]^2 + 
    180*Pi^2*Log[(v + w)/w]^2 - 300*Log[(v + w)/w]^3 - 15*Log[(v + w)/w]^4 - 
    7200*Log[(u + v + w)/(v + w)] - 300*Pi^2*Log[(u + v + w)/(v + w)] + 
    3600*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
    360*Pi^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
    900*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] - 
    60*Log[(v + w)/w]^3*Log[(u + v + w)/(v + w)] + 
    1800*Log[(u + v + w)/(v + w)]^2 + 180*Pi^2*Log[(u + v + w)/(v + w)]^2 - 
    900*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2 - 
    90*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)]^2 - 
    300*Log[(u + v + w)/(v + w)]^3 - 60*Log[(v + w)/w]*
     Log[(u + v + w)/(v + w)]^3 - 15*Log[(u + v + w)/(v + w)]^4 - 
    60*Log[w]^3*(5 + Log[(v + w)/w] + Log[(u + v + w)/(v + w)]) + 
    60*Log[v]^3*(5 + Log[w] + Log[(v + w)/w] + Log[(u + v + w)/(v + w)]) + 
    90*Log[w]^2*(20 + 2*Pi^2 - Log[(v + w)/w]^2 - 
      10*Log[(u + v + w)/(v + w)] - Log[(u + v + w)/(v + w)]^2 - 
      2*Log[(v + w)/w]*(5 + Log[(u + v + w)/(v + w)])) - 
    30*Log[v]^2*(-60 + Pi^2 - 18*Log[w]^2 - 18*Log[(v + w)/w]^2 + 
      30*Log[(u + v + w)/(v + w)] - 18*Log[(u + v + w)/(v + w)]^2 - 
      6*Log[(v + w)/w]*(-5 + 6*Log[(u + v + w)/(v + w)]) - 
      6*Log[w]*(-5 + 6*Log[(v + w)/w] + 6*Log[(u + v + w)/(v + w)])) + 
    60*Log[w]*(-120 - 5*Pi^2 - Log[(v + w)/w]^3 + 
      6*(10 + Pi^2)*Log[(u + v + w)/(v + w)] - 
      15*Log[(u + v + w)/(v + w)]^2 - Log[(u + v + w)/(v + w)]^3 - 
      3*Log[(v + w)/w]^2*(5 + Log[(u + v + w)/(v + w)]) + 
      Log[(v + w)/w]*(60 + 6*Pi^2 - 30*Log[(u + v + w)/(v + w)] - 
        3*Log[(u + v + w)/(v + w)]^2) - 58*Zeta[3]) - 
    60*Log[v]*(-120 - 5*Pi^2 - Log[w]^3 - Log[(v + w)/w]^3 + 
      60*Log[(u + v + w)/(v + w)] + 6*Pi^2*Log[(u + v + w)/(v + w)] - 
      15*Log[(u + v + w)/(v + w)]^2 - Log[(u + v + w)/(v + w)]^3 - 
      3*Log[(v + w)/w]^2*(5 + Log[(u + v + w)/(v + w)]) - 
      3*Log[w]^2*(5 + Log[(v + w)/w] + Log[(u + v + w)/(v + w)]) + 
      Log[(v + w)/w]*(60 + 6*Pi^2 - 30*Log[(u + v + w)/(v + w)] - 
        3*Log[(u + v + w)/(v + w)]^2) + 
      Log[w]*(60 + 6*Pi^2 - 3*Log[(v + w)/w]^2 - 
        30*Log[(u + v + w)/(v + w)] - 3*Log[(u + v + w)/(v + w)]^2 - 
        6*Log[(v + w)/w]*(5 + Log[(u + v + w)/(v + w)])) - 58*Zeta[3]) - 
    4800*Zeta[3] - 3480*Log[(v + w)/w]*Zeta[3] - 
    3480*Log[(u + v + w)/(v + w)]*Zeta[3])/900, 
  -1/360*Pi^4 - (Pi^2*Log[u]^2)/12 - (Pi^2*Log[u]*Log[v])/6 + 
   (Log[u]^3*Log[v])/2 + (3*Log[u]^2*Log[v]^2)/4 + Log[v]^4/12 + 
   (Pi^2*Log[u]*Log[w])/3 - (Pi^2*Log[v]*Log[w])/6 - Log[u]^2*Log[v]*Log[w] - 
   (Log[u]*Log[v]^2*Log[w])/2 - (Pi^2*Log[w]^2)/12 + 
   (Log[u]*Log[v]*Log[w]^2)/2 + (Log[v]^2*Log[w]^2)/4 + 
   (Pi^2*Log[-(v/(u + w))]*Log[(u + w)/w])/6 + 
   (Log[-(v/(u + w))]^3*Log[(u + w)/w])/6 - 
   (Log[v]*Log[-(u/w)]*Log[(u + w)/w]^2)/2 + 
   (Log[-(u/w)]*Log[w]*Log[(u + w)/w]^2)/2 + 
   (2*I)*Pi*Log[w]*Log[v/(v + w)]^2 - (2*I)*Pi*Log[-(u/(v + w))]*
    Log[v/(v + w)]^2 + (2*I)*Pi*Log[v/(v + w)]^2*Log[w/(v + w)] + 
   (Pi^2*Log[w/(v + w)]^2)/6 + (Log[-(v/(v + w))]*Log[w/(v + w)]^3)/3 - 
   Log[w/(v + w)]^4/6 - (Pi^2*Log[(u + w)/w]*Log[-((v*w)/((u + w)*(v + w)))])/
    6 - (Log[(u + w)/w]*Log[-((v*w)/((u + w)*(v + w)))]^3)/6 - 
   (Pi^2*Log[(u + w)/w]*Log[(v*w)/((u + w)*(v + w))])/6 - 
   (Log[(u + w)/w]*Log[(v*w)/((u + w)*(v + w))]^3)/6 + 
   (Pi^2*Log[w]*Log[-((v + w)/u)])/3 + (Log[w]*Log[-((v + w)/u)]^3)/3 - 
   (Pi^2*Log[(v + w)/v]^2)/12 - (Log[w/v]*Log[(v + w)/v]^3)/6 + 
   Log[(v + w)/v]^4/12 + (Pi^2*Log[u]*Log[(v + w)/w])/2 - 
   (Pi^2*Log[w]*Log[(v + w)/w])/6 - Log[u]^2*Log[w]*Log[(v + w)/w] + 
   (Log[u]*Log[w]^2*Log[(v + w)/w])/2 + (Log[w]^3*Log[(v + w)/w])/2 + 
   (Log[-(u/w)]*Log[(u + w)/w]^2*Log[(v + w)/w])/2 + 
   (2*I)*Pi*Log[v/(v + w)]^2*Log[(v + w)/w] + 
   (Pi^2*Log[-((v + w)/u)]*Log[(v + w)/w])/3 + 
   (Log[-((v + w)/u)]^3*Log[(v + w)/w])/3 - (Pi^2*Log[(v + w)/w]^2)/6 - 
   (Log[u]^2*Log[(v + w)/w]^2)/2 + (Log[u]*Log[w]*Log[(v + w)/w]^2)/2 + 
   Log[-(v/w)]*Log[w]*Log[(v + w)/w]^2 + (3*Log[w]^2*Log[(v + w)/w]^2)/4 + 
   (Log[u]*Log[(v + w)/w]^3)/6 + (Log[-(v/w)]*Log[(v + w)/w]^3)/3 - 
   (Log[v/w]*Log[(v + w)/w]^3)/6 + (Log[w]*Log[(v + w)/w]^3)/2 + 
   (5*Log[(v + w)/w]^4)/24 - (Pi^2*Log[w]*Log[(w*(v + w))/(u*v)])/3 - 
   (Pi^2*Log[(v + w)/w]*Log[(w*(v + w))/(u*v)])/3 - 
   (Log[w]*Log[(w*(v + w))/(u*v)]^3)/3 - 
   (Log[(v + w)/w]*Log[(w*(v + w))/(u*v)]^3)/3 + 
   (Pi^2*Log[(u + w)/w]*Log[w/(u + v + w)])/6 + 
   (Log[(u + w)/w]*Log[w/(u + v + w)]^3)/6 - 
   (Log[-(u/w)]^2*Log[(u + w)/w]*Log[(v + w)/(u + v + w)])/2 + 
   (Log[-(u/w)]^2*Log[(u + w)/w]*Log[((u + w)*(v + w))/(w*(u + v + w))])/2 - 
   (Log[(u + w)/w]^2*Log[-(u/(v + w))]*Log[(u + v + w)/v])/2 - 
   (Log[-(v/(u + w))]*Log[(u + w)/w]*Log[(u + v + w)/v]^2)/2 - 
   (Log[(u + w)/w]*Log[-(u/(v + w))]*Log[(u + v + w)/v]^2)/2 + 
   (Log[(u + w)/w]*Log[(u*v)/((u + w)*(v + w))]*Log[(u + v + w)/v]^2)/2 - 
   (Pi^2*Log[v/u]*Log[(u + v + w)/(v + w)])/3 - 
   (Log[v/u]^3*Log[(u + v + w)/(v + w)])/3 + Log[-(u/w)]*Log[-((u + w)/v)]^2*
    Log[(u + v + w)/(v + w)] + Log[-(w/u)]*Log[-((u + w)/v)]^2*
    Log[(u + v + w)/(v + w)] - (Log[-(u/w)]^2*Log[(u + w)/w]*
     Log[(u + v + w)/(v + w)])/2 - Log[-((u + w)/v)]^2*
    Log[-((u*v)/(w*(u + v + w)))]*Log[(u + v + w)/(v + w)] + 
   (Pi^2*Log[(v*(v + w))/(w*(u + v + w))]*Log[(u + v + w)/(v + w)])/3 + 
   (Log[(v*(v + w))/(w*(u + v + w))]^3*Log[(u + v + w)/(v + w)])/3 - 
   Log[-((u + w)/v)]^2*Log[-((w*(u + v + w))/(u*v))]*
    Log[(u + v + w)/(v + w)] + (Pi^2*Log[(u + v + w)/(v + w)]^2)/6 + 
   Log[-(u/w)]*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^2 - 
   Log[w]*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^2 - 
   Log[u]*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]^2 - 
   Log[w]*Log[-((v + w)/u)]*Log[(u + v + w)/(v + w)]^2 - 
   Log[-((u + w)/v)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2 - 
   Log[-((v + w)/u)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2 + 
   Log[w]*Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)]^2 + 
   Log[(v + w)/w]*Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)]^2 + 
   (Log[u/(v + w)]*Log[(u + v + w)/(v + w)]^3)/3 - 
   Log[(u + v + w)/(v + w)]^4/6 + (Log[-(u/w)]^2*Log[(u + w)/w]*
     Log[(w*(u + v + w))/((u + w)*(v + w))])/2 - MyLi22[-(v/w), w/(u + w)]/
    2 + MyLi22[-(v/(u + w)), -(w/v)]/2 - MyLi22[w/(u + w), -(v/w)] - 
   MyLi22[-(u/(v + w)), -(w/u)] + MyLi22[v/(v + w), (v + w)/(u + v + w)] + 
   MyLi22[w/(v + w), -(u/w)] + MyLi22[v/(u + v + w), (v + w)/v] - 
   MyLi22[v/(u + v + w), (u + v + w)/(v + w)] + MyLi22[(v + w)/(u + v + w), 
    v/(v + w)] - (Pi^2*PolyLog[2, -(u/w)])/6 + (Log[v]^2*PolyLog[2, -(u/w)])/
    2 + Log[v]*Log[w]*PolyLog[2, -(u/w)] - (3*Log[w]^2*PolyLog[2, -(u/w)])/
    2 - 2*Log[w]*Log[(v + w)/w]*PolyLog[2, -(u/w)] - 
   Log[(v + w)/w]^2*PolyLog[2, -(u/w)] + (Pi^2*PolyLog[2, -(v/w)])/6 + 
   Log[u]^2*PolyLog[2, -(v/w)] + (Log[v/w]^2*PolyLog[2, -(v/w)])/4 - 
   Log[w]^2*PolyLog[2, -(v/w)] - (Log[(u + w)/v]^2*PolyLog[2, -(v/w)])/4 - 
   Log[(u + w)/w]*Log[(u + v + w)/v]*PolyLog[2, -(v/w)] - 
   Log[(u + v + w)/(v + w)]^2*PolyLog[2, -(v/w)] - 
   PolyLog[2, -(u/w)]*PolyLog[2, -(v/w)] + PolyLog[2, -(v/w)]^2/4 - 
   (Pi^2*PolyLog[2, -(w/v)])/12 - (Log[(u + w)/v]^2*PolyLog[2, -(w/v)])/2 + 
   (Log[-((u + w)/w)]^2*PolyLog[2, -(w/v)])/4 + Log[-(u/w)]*Log[(u + w)/w]*
    PolyLog[2, -(w/v)] - PolyLog[2, -(w/v)]^2/4 + 
   (Pi^2*PolyLog[2, -(v/(u + w))])/12 + (Log[w/v]^2*PolyLog[2, -(v/(u + w))])/
    4 - (PolyLog[2, -(w/v)]*PolyLog[2, -(v/(u + w))])/2 - 
   (Pi^2*PolyLog[2, w/(u + w)])/6 + (Log[w/v]^2*PolyLog[2, w/(u + w)])/4 - 
   (3*Log[(u + w)/v]^2*PolyLog[2, w/(u + w)])/4 + 
   2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + w)/u] + 
   (Log[v/w]^2*PolyLog[2, -((u + w)/v)])/4 - 
   (Log[-((u + w)/w)]^2*PolyLog[2, -((u + w)/v)])/4 - 
   (PolyLog[2, -(w/v)]*PolyLog[2, -((u + w)/v)])/2 + 
   (Log[w/v]^2*PolyLog[2, (u + w)/w])/4 - 
   (Log[(u + w)/v]^2*PolyLog[2, (u + w)/w])/4 - Log[v]*Log[(u + w)/w]*
    PolyLog[2, (u + w)/w] + Log[w]*Log[(u + w)/w]*PolyLog[2, (u + w)/w] + 
   Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, (u + w)/w] + 
   2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + w)/w] + 
   Log[(u + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + w)/w] + 
   Log[(u + v + w)/(v + w)]^2*PolyLog[2, (u + w)/w] - 
   (PolyLog[2, -(v/w)]*PolyLog[2, (u + w)/w])/2 + 
   PolyLog[2, -(w/v)]*PolyLog[2, (u + w)/w] + 
   (PolyLog[2, -(v/(u + w))]*PolyLog[2, (u + w)/w])/2 + 
   (Pi^2*PolyLog[2, -(u/(v + w))])/2 + Log[u]^2*PolyLog[2, -(u/(v + w))] - 
   Log[u]*Log[w]*PolyLog[2, -(u/(v + w))] + 
   (3*Log[w]^2*PolyLog[2, -(u/(v + w))])/2 - Log[-(u/w)]*Log[(u + w)/w]*
    PolyLog[2, -(u/(v + w))] - (Log[(u + w)/w]^2*PolyLog[2, -(u/(v + w))])/
    2 - Log[u]*Log[(v + w)/w]*PolyLog[2, -(u/(v + w))] + 
   3*Log[w]*Log[(v + w)/w]*PolyLog[2, -(u/(v + w))] + 
   (3*Log[(v + w)/w]^2*PolyLog[2, -(u/(v + w))])/2 + 
   (3*PolyLog[2, -(u/(v + w))]^2)/2 + (Pi^2*PolyLog[2, v/(v + w)])/6 + 
   (Log[(u + w)/w]^2*PolyLog[2, v/(v + w)])/2 + 
   (Log[-((u + v + w)/(v + w))]^2*PolyLog[2, v/(v + w)])/2 + 
   PolyLog[2, v/(v + w)]^2/2 + (Log[(u + w)/w]^2*PolyLog[2, w/(v + w)])/2 + 
   PolyLog[2, -(u/(v + w))]*PolyLog[2, w/(v + w)] + 
   Log[-(u/w)]*Log[(u + w)/w]*PolyLog[2, (u*v)/((u + w)*(v + w))] - 
   (Pi^2*PolyLog[2, (v + w)/v])/2 - 
   (Log[-((v + w)/v)]^2*PolyLog[2, (v + w)/v])/2 + 
   (Log[-((u + v + w)/v)]^2*PolyLog[2, (v + w)/v])/2 - 
   (Log[-((u + v + w)/(v + w))]^2*PolyLog[2, (v + w)/v])/2 + 
   2*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/v] - 
   PolyLog[2, (v + w)/v]^2/2 + 2*Log[w]*Log[(v + w)/w]*
    PolyLog[2, (v + w)/w] + Log[(v + w)/w]^2*PolyLog[2, (v + w)/w] - 
   2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, ((u + w)*(v + w))/(u*v)] - Log[-(u/w)]*Log[(u + w)/w]*
    PolyLog[2, u/(u + v + w)] - 
   (Log[-((v + w)/v)]^2*PolyLog[2, v/(u + v + w)])/2 + 
   (Log[-((u + v + w)/(v + w))]^2*PolyLog[2, v/(u + v + w)])/2 + 
   Log[-(u/w)]*Log[(u + w)/w]*PolyLog[2, -((u*v)/(w*(u + v + w)))] + 
   (Pi^2*PolyLog[2, (v + w)/(u + v + w)])/6 - 
   (Log[-((v + w)/v)]^2*PolyLog[2, (v + w)/(u + v + w)])/2 + 
   Log[-((u + v + w)/v)]^2*PolyLog[2, (v + w)/(u + v + w)] - 
   2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, ((u + w)*(v + w))/(w*(u + v + w))] - 
   2*Log[w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/u] - 
   2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/u] - 
   2*Log[w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/v] - 
   2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/v] + 
   PolyLog[2, (v + w)/v]*PolyLog[2, (u + v + w)/v] + 
   2*Log[w]*Log[(u + v + w)/(v + w)]*PolyLog[2, -((w*(u + v + w))/(u*v))] + 
   2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, -((w*(u + v + w))/(u*v))] - Log[(u + w)/w]*Log[(u + v + w)/v]*
    PolyLog[2, (u + v + w)/(u + w)] - 
   (Log[(u + w)/w]^2*PolyLog[2, (u + v + w)/(v + w)])/2 - 
   (Log[-((v + w)/v)]^2*PolyLog[2, (u + v + w)/(v + w)])/2 + 
   (Log[-((u + v + w)/v)]^2*PolyLog[2, (u + v + w)/(v + w)])/2 - 
   Log[(u + w)/w]*Log[(u + v + w)/v]*PolyLog[2, (u + v + w)/(v + w)] - 
   2*Log[u]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/(v + w)] - 
   PolyLog[2, (u + v + w)/v]*PolyLog[2, (u + v + w)/(v + w)] + 
   Log[(u + w)/w]*Log[(u + v + w)/v]*PolyLog[2, (w*(u + v + w))/
      ((u + w)*(v + w))] + 2*Log[v]*PolyLog[3, -(u/w)] - 
   2*Log[v/(v + w)]*PolyLog[3, -(u/w)] + Log[u]*PolyLog[3, -(v/w)] - 
   Log[w]*PolyLog[3, -(v/w)] - Log[(u + w)/v]*PolyLog[3, -(v/w)] - 
   Log[(u + w)/w]*PolyLog[3, -(v/w)] - Log[(v + w)/w]*PolyLog[3, -(v/w)] + 
   2*Log[(u + v + w)/(v + w)]*PolyLog[3, -(v/w)] + 
   Log[-(u/w)]*PolyLog[3, -(w/v)] + 2*Log[(u + w)/v]*PolyLog[3, -(w/v)] - 
   Log[-((u + w)/w)]*PolyLog[3, -(w/v)] - Log[(v + w)/v]*PolyLog[3, -(w/v)] + 
   Log[w/v]*PolyLog[3, -(v/(u + w))] - Log[w/v]*PolyLog[3, w/(u + w)] - 
   2*Log[(u + w)/v]*PolyLog[3, w/(u + w)] - 2*Log[(u + v + w)/(v + w)]*
    PolyLog[3, (u + w)/u] - Log[-(u/w)]*PolyLog[3, -((u + w)/v)] + 
   Log[-((u + w)/w)]*PolyLog[3, -((u + w)/v)] + 
   Log[(u + w)/w]*PolyLog[3, -((u + w)/v)] - 
   Log[(v + w)/v]*PolyLog[3, -((u + w)/v)] + 
   Log[(v + w)/w]*PolyLog[3, -((u + w)/v)] + Log[v]*PolyLog[3, (u + w)/w] - 
   Log[w]*PolyLog[3, (u + w)/w] + Log[(u + w)/v]*PolyLog[3, (u + w)/w] + 
   Log[(v + w)/v]*PolyLog[3, (u + w)/w] - 2*Log[(v + w)/w]*
    PolyLog[3, (u + w)/w] + Log[(u + v + w)/v]*PolyLog[3, (u + w)/w] - 
   3*Log[(u + v + w)/(v + w)]*PolyLog[3, (u + w)/w] - 
   2*Log[u]*PolyLog[3, -(u/(v + w))] + 2*Log[w]*PolyLog[3, -(u/(v + w))] + 
   Log[(u + w)/w]*PolyLog[3, -(u/(v + w))] + 2*Log[v/(v + w)]*
    PolyLog[3, -(u/(v + w))] + 2*Log[(v + w)/w]*PolyLog[3, -(u/(v + w))] + 
   2*Log[(u + v + w)/(v + w)]*PolyLog[3, -(u/(v + w))] - 
   Log[(u + w)/w]*PolyLog[3, v/(v + w)] + 2*Log[w/(v + w)]*
    PolyLog[3, v/(v + w)] + 2*Log[-((u + v + w)/v)]*PolyLog[3, v/(v + w)] - 
   2*Log[-((u + v + w)/(v + w))]*PolyLog[3, v/(v + w)] - 
   Log[(u + w)/w]*PolyLog[3, w/(v + w)] - Log[(u + w)/w]*
    PolyLog[3, (u*v)/((u + w)*(v + w))] - 2*Log[(u + v + w)/(v + w)]*
    PolyLog[3, -((v + w)/u)] - 2*Log[w]*PolyLog[3, (v + w)/v] + 
   2*Log[-(u/(v + w))]*PolyLog[3, (v + w)/v] - 
   2*Log[w/(v + w)]*PolyLog[3, (v + w)/v] - 2*Log[(v + w)/w]*
    PolyLog[3, (v + w)/v] - 2*Log[-((u + v + w)/v)]*PolyLog[3, (v + w)/v] + 
   2*Log[(u + v + w)/(v + w)]*PolyLog[3, (v + w)/v] - 
   2*Log[w]*PolyLog[3, (v + w)/w] - 2*Log[(v + w)/w]*PolyLog[3, (v + w)/w] + 
   2*Log[(u + v + w)/(v + w)]*PolyLog[3, ((u + w)*(v + w))/(u*v)] + 
   Log[(u + w)/w]*PolyLog[3, u/(u + v + w)] + 
   Log[(u + w)/w]*PolyLog[3, v/(u + v + w)] - 2*Log[-((v + w)/v)]*
    PolyLog[3, v/(u + v + w)] + 2*Log[-((u + v + w)/(v + w))]*
    PolyLog[3, v/(u + v + w)] - Log[(u + w)/w]*
    PolyLog[3, -((u*v)/(w*(u + v + w)))] + 2*Log[-((v + w)/v)]*
    PolyLog[3, (v + w)/(u + v + w)] + 2*Log[-((u + v + w)/v)]*
    PolyLog[3, (v + w)/(u + v + w)] + 2*Log[(u + v + w)/(v + w)]*
    PolyLog[3, ((u + w)*(v + w))/(w*(u + v + w))] + 
   2*Log[w]*PolyLog[3, (u + v + w)/u] + 2*Log[(v + w)/w]*
    PolyLog[3, (u + v + w)/u] + 2*Log[w]*PolyLog[3, (u + v + w)/v] + 
   2*Log[-(w/v)]*PolyLog[3, (u + v + w)/v] - 2*Log[-(u/(v + w))]*
    PolyLog[3, (u + v + w)/v] + 2*Log[(v + w)/w]*PolyLog[3, (u + v + w)/v] + 
   2*Log[(u + v + w)/(v + w)]*PolyLog[3, (u + v + w)/v] - 
   2*Log[w]*PolyLog[3, -((w*(u + v + w))/(u*v))] - 
   2*Log[(v + w)/w]*PolyLog[3, -((w*(u + v + w))/(u*v))] + 
   Log[(u + w)/w]*PolyLog[3, (u + v + w)/(u + w)] + 
   2*Log[u]*PolyLog[3, (u + v + w)/(v + w)] - 
   2*Log[-(w/v)]*PolyLog[3, (u + v + w)/(v + w)] + 
   Log[(u + w)/w]*PolyLog[3, (u + v + w)/(v + w)] - 
   2*Log[-((u + v + w)/v)]*PolyLog[3, (u + v + w)/(v + w)] - 
   2*Log[(u + v + w)/(v + w)]*PolyLog[3, (u + v + w)/(v + w)] - 
   Log[(u + w)/w]*PolyLog[3, (w*(u + v + w))/((u + w)*(v + w))] - 
   (9*PolyLog[4, -(v/w)])/2 - (9*PolyLog[4, -(w/v)])/2 + 
   (3*PolyLog[4, -(v/(u + w))])/2 - PolyLog[4, w/(u + w)] + 
   PolyLog[4, -((u + w)/v)] - 4*PolyLog[4, -(u/(v + w))] + 
   7*PolyLog[4, v/(v + w)] + 2*PolyLog[4, w/(v + w)] + 
   7*PolyLog[4, (v + w)/v] - 2*PolyLog[4, u/(u + v + w)] - 
   2*PolyLog[4, (v + w)/(u + v + w)] - 4*PolyLog[4, (u + v + w)/v] + 
   2*PolyLog[4, (u + v + w)/(v + w)] - 2*Log[u]*Zeta[3] + 6*Log[v]*Zeta[3] + 
   Log[(v + w)/v]*Zeta[3] - Log[(u + v + w)/v]*Zeta[3] - 
   Log[(u + v + w)/(v + w)]*Zeta[3], (41*Pi^4)/360 + (Pi^2*Log[u]^2)/4 - 
   Log[u]^4/3 + (Pi^2*Log[u]*Log[v])/6 - (11*Log[u]^3*Log[v])/6 - 
   (7*Log[u]^2*Log[v]^2)/4 - (Log[u]*Log[v]^3)/3 - Log[v]^4/12 - 
   (2*Pi^2*Log[u]*Log[w])/3 + (2*Log[u]^3*Log[w])/3 - 
   (Pi^2*Log[v]*Log[w])/6 + 3*Log[u]^2*Log[v]*Log[w] + 
   (3*Log[u]*Log[v]^2*Log[w])/2 + (Log[v]^3*Log[w])/6 + (Pi^2*Log[w]^2)/4 - 
   (Log[u]^2*Log[w]^2)/2 - (3*Log[u]*Log[v]*Log[w]^2)/2 - 
   (Log[v]^2*Log[w]^2)/4 + (Log[u]*Log[w]^3)/6 + (Log[v]*Log[w]^3)/6 - 
   (Pi^2*Log[-(w/v)]^2)/2 + Log[-(w/v)]^4/2 + (Pi^2*Log[-((u + w)/v)]^2)/2 - 
   Log[-((u + w)/v)]^4/2 - Pi^2*Log[v]*Log[(u + w)/w] + 
   (Pi^2*Log[w]*Log[(u + w)/w])/2 + (3*Log[v]^2*Log[w]*Log[(u + w)/w])/2 - 
   (3*Log[w]^3*Log[(u + w)/w])/2 - (Pi^2*Log[-(v/(u + w))]*Log[(u + w)/w])/
    2 - (Log[-(v/(u + w))]^3*Log[(u + w)/w])/2 + Pi^2*Log[(u + w)/w]^2 + 
   (3*Log[v]^2*Log[(u + w)/w]^2)/2 + (3*Log[v]*Log[-(u/w)]*Log[(u + w)/w]^2)/
    2 - (3*Log[v]*Log[w]*Log[(u + w)/w]^2)/2 - 
   (3*Log[-(u/w)]*Log[w]*Log[(u + w)/w]^2)/2 - 2*Log[v]*Log[(u + w)/w]^3 + 
   2*Log[w]*Log[(u + w)/w]^3 + I*Pi^3*Log[v/(v + w)] + 
   (3*I)*Pi*Log[v]^2*Log[v/(v + w)] - (6*I)*Pi*Log[v]*Log[w]*Log[v/(v + w)] + 
   (9*I)*Pi*Log[w]^2*Log[v/(v + w)] + 12*Pi^2*Log[v/(v + w)]^2 - 
   (6*I)*Pi*Log[-((u + w)/v)]*Log[v/(v + w)]^2 + (6*I)*Pi*Log[-(u/(v + w))]*
    Log[v/(v + w)]^2 - (6*I)*Pi*Log[v/(v + w)]^2*Log[w/(v + w)] - 
   (Pi^2*Log[w/(v + w)]^2)/2 - Log[-(v/(v + w))]*Log[w/(v + w)]^3 + 
   Log[w/(v + w)]^4/2 + (Pi^2*Log[(u + w)/w]*Log[-((v*w)/((u + w)*(v + w)))])/
    2 + (Log[(u + w)/w]*Log[-((v*w)/((u + w)*(v + w)))]^3)/2 + 
   (Pi^2*Log[(u + w)/w]*Log[(v*w)/((u + w)*(v + w))])/2 + 
   (Log[(u + w)/w]*Log[(v*w)/((u + w)*(v + w))]^3)/2 - 
   Pi^2*Log[w]*Log[-((v + w)/u)] - Log[w]*Log[-((v + w)/u)]^3 - 
   Log[-(w/v)]^3*Log[-((v + w)/v)] + (Pi^2*Log[(v + w)/v]^2)/4 + 
   (Log[w/v]*Log[(v + w)/v]^3)/2 - Log[(v + w)/v]^4/4 - 
   (7*Pi^2*Log[u]*Log[(v + w)/w])/6 + (2*Log[u]^3*Log[(v + w)/w])/3 + 
   (Pi^2*Log[v]*Log[(v + w)/w])/3 + (Log[v]^3*Log[(v + w)/w])/6 + 
   2*Log[u]^2*Log[w]*Log[(v + w)/w] - (Log[v]^2*Log[w]*Log[(v + w)/w])/2 - 
   Log[u]*Log[w]^2*Log[(v + w)/w] + (Log[v]*Log[w]^2*Log[(v + w)/w])/2 - 
   (3*Pi^2*Log[(u + w)/w]*Log[(v + w)/w])/2 - 
   (3*Log[v]^2*Log[(u + w)/w]*Log[(v + w)/w])/2 + 
   3*Log[v]*Log[w]*Log[(u + w)/w]*Log[(v + w)/w] - 
   (9*Log[w]^2*Log[(u + w)/w]*Log[(v + w)/w])/2 + 
   (9*Log[v]*Log[(u + w)/w]^2*Log[(v + w)/w])/2 - 
   (3*Log[-(u/w)]*Log[(u + w)/w]^2*Log[(v + w)/w])/2 - 
   6*Log[w]*Log[(u + w)/w]^2*Log[(v + w)/w] + 2*Log[(u + w)/w]^3*
    Log[(v + w)/w] + (12*I)*Pi*Log[v]*Log[v/(v + w)]*Log[(v + w)/w] - 
   Pi^2*Log[-((v + w)/u)]*Log[(v + w)/w] - Log[-((v + w)/u)]^3*
    Log[(v + w)/w] + (Pi^2*Log[(v + w)/w]^2)/2 + Log[u]^2*Log[(v + w)/w]^2 + 
   (Log[v]^2*Log[(v + w)/w]^2)/2 - Log[u]*Log[w]*Log[(v + w)/w]^2 - 
   Log[v]*Log[w]*Log[(v + w)/w]^2 + (3*Log[w]^2*Log[(v + w)/w]^2)/4 - 
   3*Log[v]*Log[(u + w)/w]*Log[(v + w)/w]^2 - 3*Log[-(v/w)]*Log[(u + w)/w]*
    Log[(v + w)/w]^2 - 3*Log[(u + w)/w]^2*Log[(v + w)/w]^2 - 
   (Log[u]*Log[(v + w)/w]^3)/3 + (2*Log[v]*Log[(v + w)/w]^3)/3 + 
   2*Log[-(v/w)]*Log[(v + w)/w]^3 - (Log[v/w]*Log[(v + w)/w]^3)/2 - 
   (Log[w]*Log[(v + w)/w]^3)/2 + Log[(v + w)/w]^4/8 + 
   Pi^2*Log[w]*Log[(w*(v + w))/(u*v)] + Pi^2*Log[(v + w)/w]*
    Log[(w*(v + w))/(u*v)] + Log[w]*Log[(w*(v + w))/(u*v)]^3 + 
   Log[(v + w)/w]*Log[(w*(v + w))/(u*v)]^3 - 
   (Pi^2*Log[(u + w)/w]*Log[w/(u + v + w)])/2 - 
   (Log[(u + w)/w]*Log[w/(u + v + w)]^3)/2 + 
   (3*Log[-(u/w)]^2*Log[(u + w)/w]*Log[(v + w)/(u + v + w)])/2 - 
   (3*Log[-(u/w)]^2*Log[(u + w)/w]*Log[((u + w)*(v + w))/(w*(u + v + w))])/
    2 + Log[-((u + w)/v)]^3*Log[-((u + v + w)/v)] - 
   (3*Pi^2*Log[(u + w)/w]*Log[(u + v + w)/v])/2 - 
   (3*Log[v]^2*Log[(u + w)/w]*Log[(u + v + w)/v])/2 + 
   3*Log[v]*Log[w]*Log[(u + w)/w]*Log[(u + v + w)/v] - 
   (3*Log[w]^2*Log[(u + w)/w]*Log[(u + v + w)/v])/2 + 
   (3*Log[w]*Log[(u + w)/w]^2*Log[(u + v + w)/v])/2 - 
   2*Log[(u + w)/w]^3*Log[(u + v + w)/v] + 
   (3*Log[(u + w)/w]^2*Log[-(u/(v + w))]*Log[(u + v + w)/v])/2 - 
   6*Log[v]*Log[(u + w)/w]*Log[(v + w)/w]*Log[(u + v + w)/v] + 
   6*Log[w]*Log[(u + w)/w]*Log[(v + w)/w]*Log[(u + v + w)/v] + 
   (3*Log[(u + w)/w]^2*Log[(v + w)/w]*Log[(u + v + w)/v])/2 + 
   3*Log[(u + w)/w]*Log[(v + w)/w]^2*Log[(u + v + w)/v] + 
   (3*Log[-(v/(u + w))]*Log[(u + w)/w]*Log[(u + v + w)/v]^2)/2 + 
   (9*Log[(u + w)/w]^2*Log[(u + v + w)/v]^2)/2 + 
   (3*Log[(u + w)/w]*Log[-(u/(v + w))]*Log[(u + v + w)/v]^2)/2 - 
   (3*Log[(u + w)/w]*Log[(u*v)/((u + w)*(v + w))]*Log[(u + v + w)/v]^2)/2 + 
   (Pi^2*Log[u]*Log[(u + v + w)/(v + w)])/3 + 
   (2*Log[u]^3*Log[(u + v + w)/(v + w)])/3 + 
   (Pi^2*Log[v]*Log[(u + v + w)/(v + w)])/3 + 
   (Log[v]^3*Log[(u + v + w)/(v + w)])/6 + 
   Pi^2*Log[v/u]*Log[(u + v + w)/(v + w)] + 
   Log[v/u]^3*Log[(u + v + w)/(v + w)] - 
   (Pi^2*Log[w]*Log[(u + v + w)/(v + w)])/2 - 
   Log[u]^2*Log[w]*Log[(u + v + w)/(v + w)] - 
   (Log[v]^2*Log[w]*Log[(u + v + w)/(v + w)])/2 + 
   (Log[u]*Log[w]^2*Log[(u + v + w)/(v + w)])/2 + 
   (Log[v]*Log[w]^2*Log[(u + v + w)/(v + w)])/2 + 
   (3*Log[w]^3*Log[(u + v + w)/(v + w)])/2 - 
   (3*Pi^2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)])/2 - 
   (3*Log[v]^2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)])/2 + 
   3*Log[v]*Log[w]*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)] - 
   (9*Log[w]^2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)])/2 - 
   3*Log[-(u/w)]*Log[-((u + w)/v)]^2*Log[(u + v + w)/(v + w)] - 
   3*Log[-(w/u)]*Log[-((u + w)/v)]^2*Log[(u + v + w)/(v + w)] + 
   (3*Log[-(u/w)]^2*Log[(u + w)/w]*Log[(u + v + w)/(v + w)])/2 + 
   (9*Log[v]*Log[(u + w)/w]^2*Log[(u + v + w)/(v + w)])/2 - 
   6*Log[w]*Log[(u + w)/w]^2*Log[(u + v + w)/(v + w)] + 
   2*Log[(u + w)/w]^3*Log[(u + v + w)/(v + w)] + (18*I)*Pi*Log[-((u + w)/v)]*
    Log[v/(v + w)]*Log[(u + v + w)/(v + w)] + (6*I)*Pi*Log[v/(v + w)]^2*
    Log[(u + v + w)/(v + w)] + Pi^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   Log[u]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
   Log[v]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
   Log[u]*Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   2*Log[v]*Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
   6*Log[w]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   6*Log[v]*Log[-((u + w)/v)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   6*Log[(u + w)/w]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
   (Log[u]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)])/2 + 
   2*Log[v]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] + 
   3*Log[-(v/w)]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] + 
   3*Log[w]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] + 
   Log[(v + w)/w]^3*Log[(u + v + w)/(v + w)] + 3*Log[-((u + w)/v)]^2*
    Log[-((u*v)/(w*(u + v + w)))]*Log[(u + v + w)/(v + w)] - 
   Pi^2*Log[(v*(v + w))/(w*(u + v + w))]*Log[(u + v + w)/(v + w)] - 
   Log[(v*(v + w))/(w*(u + v + w))]^3*Log[(u + v + w)/(v + w)] + 
   3*Log[-((u + w)/v)]^2*Log[(u + v + w)/v]*Log[(u + v + w)/(v + w)] - 
   (9*Log[(u + w)/w]^2*Log[(u + v + w)/v]*Log[(u + v + w)/(v + w)])/2 + 
   3*Log[-((u + w)/v)]^2*Log[-((w*(u + v + w))/(u*v))]*
    Log[(u + v + w)/(v + w)] + (Pi^2*Log[(u + v + w)/(v + w)]^2)/2 + 
   Log[u]^2*Log[(u + v + w)/(v + w)]^2 + 
   (Log[v]^2*Log[(u + v + w)/(v + w)]^2)/2 - 
   Log[u]*Log[w]*Log[(u + v + w)/(v + w)]^2 - 
   Log[v]*Log[w]*Log[(u + v + w)/(v + w)]^2 + 
   3*Log[w]^2*Log[(u + v + w)/(v + w)]^2 - 3*Log[-(u/w)]*Log[-((u + w)/v)]*
    Log[(u + v + w)/(v + w)]^2 - 3*Log[-((u + w)/v)]^2*
    Log[(u + v + w)/(v + w)]^2 - 3*Log[v]*Log[(u + w)/w]*
    Log[(u + v + w)/(v + w)]^2 + 3*Log[w]*Log[(u + w)/w]*
    Log[(u + v + w)/(v + w)]^2 + 3*Log[u]*Log[-(u/(v + w))]*
    Log[(u + v + w)/(v + w)]^2 + 3*Log[w]*Log[-(u/(v + w))]*
    Log[(u + v + w)/(v + w)]^2 - (6*I)*Pi*Log[v/(v + w)]*
    Log[(u + v + w)/(v + w)]^2 + 3*Log[w]*Log[-((v + w)/u)]*
    Log[(u + v + w)/(v + w)]^2 - Log[u]*Log[(v + w)/w]*
    Log[(u + v + w)/(v + w)]^2 + 2*Log[v]*Log[(v + w)/w]*
    Log[(u + v + w)/(v + w)]^2 + 3*Log[w]*Log[(v + w)/w]*
    Log[(u + v + w)/(v + w)]^2 + 3*Log[(u + w)/w]*Log[(v + w)/w]*
    Log[(u + v + w)/(v + w)]^2 + 3*Log[-(u/(v + w))]*Log[(v + w)/w]*
    Log[(u + v + w)/(v + w)]^2 + 3*Log[-((v + w)/u)]*Log[(v + w)/w]*
    Log[(u + v + w)/(v + w)]^2 + 
   (3*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)]^2)/2 - 
   3*Log[w]*Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)]^2 - 
   3*Log[(v + w)/w]*Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)]^2 + 
   (2*Log[u]*Log[(u + v + w)/(v + w)]^3)/3 + 
   (2*Log[v]*Log[(u + v + w)/(v + w)]^3)/3 + 3*Log[-(u/(v + w))]*
    Log[(u + v + w)/(v + w)]^3 - Log[u/(v + w)]*Log[(u + v + w)/(v + w)]^3 + 
   Log[(u + v + w)/(v + w)]^4/2 - (3*Log[-(u/w)]^2*Log[(u + w)/w]*
     Log[(w*(u + v + w))/((u + w)*(v + w))])/2 + 
   (3*MyLi22[-(v/w), w/(u + w)])/2 - (3*MyLi22[-(v/(u + w)), -(w/v)])/2 + 
   3*MyLi22[w/(u + w), -(v/w)] + 3*MyLi22[-(u/(v + w)), -(w/u)] - 
   3*MyLi22[v/(v + w), (v + w)/(u + v + w)] - 3*MyLi22[w/(v + w), -(u/w)] - 
   3*MyLi22[v/(u + v + w), (v + w)/v] + 
   3*MyLi22[v/(u + v + w), (u + v + w)/(v + w)] - 
   3*MyLi22[(v + w)/(u + v + w), v/(v + w)] + (Pi^2*PolyLog[2, -(u/w)])/2 - 
   (3*Log[v]^2*PolyLog[2, -(u/w)])/2 - 3*Log[v]*Log[w]*PolyLog[2, -(u/w)] + 
   (9*Log[w]^2*PolyLog[2, -(u/w)])/2 + 6*Log[w]*Log[(v + w)/w]*
    PolyLog[2, -(u/w)] + 3*Log[(v + w)/w]^2*PolyLog[2, -(u/w)] - 
   (Pi^2*PolyLog[2, -(v/w)])/2 - 3*Log[u]^2*PolyLog[2, -(v/w)] - 
   (3*Log[v/w]^2*PolyLog[2, -(v/w)])/4 + 
   (3*Log[(u + w)/v]^2*PolyLog[2, -(v/w)])/4 - 3*Log[w]*Log[(u + w)/w]*
    PolyLog[2, -(v/w)] + 6*Log[(u + w)/w]^2*PolyLog[2, -(v/w)] + 
   (18*I)*Pi*Log[v/(v + w)]*PolyLog[2, -(v/w)] - 
   9*Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, -(v/w)] + 
   3*Log[(v + w)/w]^2*PolyLog[2, -(v/w)] - 6*Log[(u + w)/w]*
    Log[(u + v + w)/v]*PolyLog[2, -(v/w)] - 9*Log[-((u + w)/v)]*
    Log[(u + v + w)/(v + w)]*PolyLog[2, -(v/w)] + 
   6*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, -(v/w)] + 
   6*Log[(u + v + w)/(v + w)]^2*PolyLog[2, -(v/w)] + 
   3*PolyLog[2, -(u/w)]*PolyLog[2, -(v/w)] - (3*PolyLog[2, -(v/w)]^2)/4 + 
   (7*Pi^2*PolyLog[2, -(w/v)])/4 + (3*Log[v]^2*PolyLog[2, -(w/v)])/2 - 
   3*Log[v]*Log[w]*PolyLog[2, -(w/v)] + (3*Log[w]^2*PolyLog[2, -(w/v)])/2 + 
   (3*Log[(u + w)/v]^2*PolyLog[2, -(w/v)])/2 - 
   (3*Log[-((u + w)/w)]^2*PolyLog[2, -(w/v)])/4 - 
   3*Log[-(u/w)]*Log[(u + w)/w]*PolyLog[2, -(w/v)] - 
   3*Log[w]*Log[(u + w)/w]*PolyLog[2, -(w/v)] + 
   6*Log[(u + w)/w]^2*PolyLog[2, -(w/v)] + 6*Log[v]*Log[(v + w)/w]*
    PolyLog[2, -(w/v)] - 6*Log[w]*Log[(v + w)/w]*PolyLog[2, -(w/v)] - 
   3*Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, -(w/v)] - 
   3*Log[(v + w)/w]^2*PolyLog[2, -(w/v)] - 9*Log[(u + w)/w]*
    Log[(u + v + w)/v]*PolyLog[2, -(w/v)] + 9*PolyLog[2, -(v/w)]*
    PolyLog[2, -(w/v)] + (21*PolyLog[2, -(w/v)]^2)/4 - 
   (Pi^2*PolyLog[2, -(v/(u + w))])/4 - 
   (3*Log[w/v]^2*PolyLog[2, -(v/(u + w))])/4 + 
   (3*PolyLog[2, -(w/v)]*PolyLog[2, -(v/(u + w))])/2 + 
   (Pi^2*PolyLog[2, w/(u + w)])/2 - (3*Log[w/v]^2*PolyLog[2, w/(u + w)])/4 + 
   (9*Log[(u + w)/v]^2*PolyLog[2, w/(u + w)])/4 - 
   6*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + w)/u] - 
   (3*Pi^2*PolyLog[2, -((u + w)/v)])/2 - 
   (3*Log[v]^2*PolyLog[2, -((u + w)/v)])/2 - 
   (3*Log[v/w]^2*PolyLog[2, -((u + w)/v)])/4 + 
   3*Log[v]*Log[w]*PolyLog[2, -((u + w)/v)] - 
   (3*Log[w]^2*PolyLog[2, -((u + w)/v)])/2 + 
   (3*Log[-((u + w)/w)]^2*PolyLog[2, -((u + w)/v)])/4 - 
   6*Log[v]*Log[(v + w)/w]*PolyLog[2, -((u + w)/v)] + 
   6*Log[w]*Log[(v + w)/w]*PolyLog[2, -((u + w)/v)] + 
   3*Log[(v + w)/w]^2*PolyLog[2, -((u + w)/v)] + 
   9*Log[(u + w)/w]*Log[(u + v + w)/v]*PolyLog[2, -((u + w)/v)] + 
   6*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, -((u + w)/v)] - 
   9*Log[(u + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, -((u + w)/v)] - 
   9*PolyLog[2, -(v/w)]*PolyLog[2, -((u + w)/v)] - 
   (15*PolyLog[2, -(w/v)]*PolyLog[2, -((u + w)/v)])/2 + 
   (9*PolyLog[2, -((u + w)/v)]^2)/2 - (3*Log[w/v]^2*PolyLog[2, (u + w)/w])/
    4 + (3*Log[(u + w)/v]^2*PolyLog[2, (u + w)/w])/4 + 
   3*Log[v]*Log[(u + w)/w]*PolyLog[2, (u + w)/w] - 
   3*Log[w]*Log[(u + w)/w]*PolyLog[2, (u + w)/w] - 
   3*Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, (u + w)/w] - 
   6*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + w)/w] - 
   3*Log[(u + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + w)/w] - 
   3*Log[(u + v + w)/(v + w)]^2*PolyLog[2, (u + w)/w] + 
   (3*PolyLog[2, -(v/w)]*PolyLog[2, (u + w)/w])/2 - 
   3*PolyLog[2, -(w/v)]*PolyLog[2, (u + w)/w] - 
   (3*PolyLog[2, -(v/(u + w))]*PolyLog[2, (u + w)/w])/2 - 
   (Pi^2*PolyLog[2, -(u/(v + w))])/2 - (9*Log[w]^2*PolyLog[2, -(u/(v + w))])/
    2 + 3*Log[-(u/w)]*Log[(u + w)/w]*PolyLog[2, -(u/(v + w))] + 
   (3*Log[(u + w)/w]^2*PolyLog[2, -(u/(v + w))])/2 - 
   9*Log[w]*Log[(v + w)/w]*PolyLog[2, -(u/(v + w))] - 
   (9*Log[(v + w)/w]^2*PolyLog[2, -(u/(v + w))])/2 + 
   3*Log[u]*Log[(u + v + w)/(v + w)]*PolyLog[2, -(u/(v + w))] + 
   3*Log[(u + v + w)/(v + w)]^2*PolyLog[2, -(u/(v + w))] - 
   (3*PolyLog[2, -(u/(v + w))]^2)/2 - (Pi^2*PolyLog[2, v/(v + w)])/2 - 
   (3*Log[(u + w)/w]^2*PolyLog[2, v/(v + w)])/2 - 
   (3*Log[-((u + v + w)/(v + w))]^2*PolyLog[2, v/(v + w)])/2 - 
   (3*PolyLog[2, v/(v + w)]^2)/2 - (3*Log[(u + w)/w]^2*PolyLog[2, w/(v + w)])/
    2 - 3*PolyLog[2, -(u/(v + w))]*PolyLog[2, w/(v + w)] - 
   3*Log[-(u/w)]*Log[(u + w)/w]*PolyLog[2, (u*v)/((u + w)*(v + w))] + 
   3*Pi^2*PolyLog[2, (v + w)/v] + (3*Log[v]^2*PolyLog[2, (v + w)/v])/2 - 
   3*Log[v]*Log[w]*PolyLog[2, (v + w)/v] + (9*Log[w]^2*PolyLog[2, (v + w)/v])/
    2 - (18*I)*Pi*Log[v/(v + w)]*PolyLog[2, (v + w)/v] + 
   (3*Log[-((v + w)/v)]^2*PolyLog[2, (v + w)/v])/2 + 
   6*Log[v]*Log[(v + w)/w]*PolyLog[2, (v + w)/v] - 
   (3*Log[-((u + v + w)/v)]^2*PolyLog[2, (v + w)/v])/2 + 
   (3*Log[-((u + v + w)/(v + w))]^2*PolyLog[2, (v + w)/v])/2 + 
   9*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/v] - 
   6*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/v] - 
   3*Log[(u + v + w)/(v + w)]^2*PolyLog[2, (v + w)/v] + 
   9*PolyLog[2, -(v/w)]*PolyLog[2, (v + w)/v] - 3*PolyLog[2, (v + w)/v]^2 - 
   6*Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, (v + w)/w] + 
   3*Log[(v + w)/w]^2*PolyLog[2, (v + w)/w] + 
   6*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/w] + 
   6*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, ((u + w)*(v + w))/(u*v)] + 3*Log[-(u/w)]*Log[(u + w)/w]*
    PolyLog[2, u/(u + v + w)] + (3*Log[-((v + w)/v)]^2*
     PolyLog[2, v/(u + v + w)])/2 - (3*Log[-((u + v + w)/(v + w))]^2*
     PolyLog[2, v/(u + v + w)])/2 - 3*Log[-(u/w)]*Log[(u + w)/w]*
    PolyLog[2, -((u*v)/(w*(u + v + w)))] - 
   (Pi^2*PolyLog[2, (v + w)/(u + v + w)])/2 + 
   (3*Log[-((v + w)/v)]^2*PolyLog[2, (v + w)/(u + v + w)])/2 - 
   3*Log[-((u + v + w)/v)]^2*PolyLog[2, (v + w)/(u + v + w)] + 
   6*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, ((u + w)*(v + w))/(w*(u + v + w))] + 
   6*Log[w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/u] + 
   6*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/u] - 
   (3*Pi^2*PolyLog[2, (u + v + w)/v])/2 - 
   (3*Log[v]^2*PolyLog[2, (u + v + w)/v])/2 + 
   3*Log[v]*Log[w]*PolyLog[2, (u + v + w)/v] - 
   (9*Log[w]^2*PolyLog[2, (u + v + w)/v])/2 + (18*I)*Pi*Log[v/(v + w)]*
    PolyLog[2, (u + v + w)/v] - 6*Log[v]*Log[(v + w)/w]*
    PolyLog[2, (u + v + w)/v] - 3*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (u + v + w)/v] - 3*Log[(u + v + w)/(v + w)]^2*
    PolyLog[2, (u + v + w)/v] - 9*PolyLog[2, -(v/w)]*
    PolyLog[2, (u + v + w)/v] + 6*PolyLog[2, (v + w)/v]*
    PolyLog[2, (u + v + w)/v] - (9*PolyLog[2, (u + v + w)/v]^2)/2 - 
   6*Log[w]*Log[(u + v + w)/(v + w)]*PolyLog[2, -((w*(u + v + w))/(u*v))] - 
   6*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, -((w*(u + v + w))/(u*v))] + 3*Log[(u + w)/w]*
    Log[(u + v + w)/v]*PolyLog[2, (u + v + w)/(u + w)] + 
   (3*Log[(u + w)/w]^2*PolyLog[2, (u + v + w)/(v + w)])/2 + 
   (3*Log[-((v + w)/v)]^2*PolyLog[2, (u + v + w)/(v + w)])/2 - 
   (3*Log[-((u + v + w)/v)]^2*PolyLog[2, (u + v + w)/(v + w)])/2 + 
   3*Log[(u + w)/w]*Log[(u + v + w)/v]*PolyLog[2, (u + v + w)/(v + w)] + 
   6*Log[u]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/(v + w)] + 
   6*Log[w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/(v + w)] + 
   6*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (u + v + w)/(v + w)] + 6*Log[(u + v + w)/(v + w)]^2*
    PolyLog[2, (u + v + w)/(v + w)] + 3*PolyLog[2, (u + v + w)/v]*
    PolyLog[2, (u + v + w)/(v + w)] - 3*Log[(u + w)/w]*Log[(u + v + w)/v]*
    PolyLog[2, (w*(u + v + w))/((u + w)*(v + w))] - 
   6*Log[v]*PolyLog[3, -(u/w)] + 6*Log[v/(v + w)]*PolyLog[3, -(u/w)] - 
   3*Log[u]*PolyLog[3, -(v/w)] + 3*Log[(u + w)/v]*PolyLog[3, -(v/w)] - 
   3*Log[(u + w)/w]*PolyLog[3, -(v/w)] - 3*Log[(u + v + w)/(v + w)]*
    PolyLog[3, -(v/w)] - 3*Log[-(u/w)]*PolyLog[3, -(w/v)] - 
   3*Log[w]*PolyLog[3, -(w/v)] - 6*Log[(u + w)/v]*PolyLog[3, -(w/v)] + 
   3*Log[-((u + w)/w)]*PolyLog[3, -(w/v)] + 12*Log[(u + w)/w]*
    PolyLog[3, -(w/v)] + 3*Log[(v + w)/v]*PolyLog[3, -(w/v)] - 
   3*Log[(v + w)/w]*PolyLog[3, -(w/v)] - 9*Log[(u + v + w)/(v + w)]*
    PolyLog[3, -(w/v)] - 3*Log[w/v]*PolyLog[3, -(v/(u + w))] + 
   3*Log[w/v]*PolyLog[3, w/(u + w)] + 6*Log[(u + w)/v]*
    PolyLog[3, w/(u + w)] + 6*Log[(u + v + w)/(v + w)]*
    PolyLog[3, (u + w)/u] + 3*Log[-(u/w)]*PolyLog[3, -((u + w)/v)] + 
   3*Log[w]*PolyLog[3, -((u + w)/v)] - 3*Log[-((u + w)/w)]*
    PolyLog[3, -((u + w)/v)] - 3*Log[(u + w)/w]*PolyLog[3, -((u + w)/v)] + 
   3*Log[(v + w)/v]*PolyLog[3, -((u + w)/v)] + 3*Log[(u + v + w)/(v + w)]*
    PolyLog[3, -((u + w)/v)] - 3*Log[v]*PolyLog[3, (u + w)/w] + 
   3*Log[w]*PolyLog[3, (u + w)/w] - 3*Log[(u + w)/v]*PolyLog[3, (u + w)/w] - 
   3*Log[(v + w)/v]*PolyLog[3, (u + w)/w] + 6*Log[(v + w)/w]*
    PolyLog[3, (u + w)/w] - 3*Log[(u + v + w)/v]*PolyLog[3, (u + w)/w] + 
   9*Log[(u + v + w)/(v + w)]*PolyLog[3, (u + w)/w] - 
   6*Log[w]*PolyLog[3, -(u/(v + w))] - 3*Log[(u + w)/w]*
    PolyLog[3, -(u/(v + w))] - 6*Log[v/(v + w)]*PolyLog[3, -(u/(v + w))] - 
   6*Log[(v + w)/w]*PolyLog[3, -(u/(v + w))] - 6*Log[(u + v + w)/(v + w)]*
    PolyLog[3, -(u/(v + w))] + 3*Log[(u + w)/w]*PolyLog[3, v/(v + w)] - 
   6*Log[w/(v + w)]*PolyLog[3, v/(v + w)] - 6*Log[-((u + v + w)/v)]*
    PolyLog[3, v/(v + w)] + 6*Log[-((u + v + w)/(v + w))]*
    PolyLog[3, v/(v + w)] + 3*Log[(u + w)/w]*PolyLog[3, w/(v + w)] + 
   3*Log[(u + w)/w]*PolyLog[3, (u*v)/((u + w)*(v + w))] + 
   6*Log[(u + v + w)/(v + w)]*PolyLog[3, -((v + w)/u)] - 
   (12*I)*Pi*PolyLog[3, (v + w)/v] - 6*Log[-(w/v)]*PolyLog[3, (v + w)/v] + 
   6*Log[-((u + w)/v)]*PolyLog[3, (v + w)/v] - 6*Log[-(u/(v + w))]*
    PolyLog[3, (v + w)/v] + 6*Log[w/(v + w)]*PolyLog[3, (v + w)/v] + 
   6*Log[-((u + v + w)/v)]*PolyLog[3, (v + w)/v] - 
   12*Log[(u + v + w)/(v + w)]*PolyLog[3, (v + w)/v] + 
   6*Log[(u + w)/w]*PolyLog[3, (v + w)/w] - 6*Log[(u + v + w)/(v + w)]*
    PolyLog[3, (v + w)/w] - 6*Log[(u + v + w)/(v + w)]*
    PolyLog[3, ((u + w)*(v + w))/(u*v)] - 3*Log[(u + w)/w]*
    PolyLog[3, u/(u + v + w)] - 3*Log[(u + w)/w]*PolyLog[3, v/(u + v + w)] + 
   6*Log[-((v + w)/v)]*PolyLog[3, v/(u + v + w)] - 
   6*Log[-((u + v + w)/(v + w))]*PolyLog[3, v/(u + v + w)] + 
   3*Log[(u + w)/w]*PolyLog[3, -((u*v)/(w*(u + v + w)))] - 
   6*Log[-((v + w)/v)]*PolyLog[3, (v + w)/(u + v + w)] - 
   6*Log[-((u + v + w)/v)]*PolyLog[3, (v + w)/(u + v + w)] - 
   6*Log[(u + v + w)/(v + w)]*PolyLog[3, ((u + w)*(v + w))/(w*(u + v + w))] - 
   6*Log[w]*PolyLog[3, (u + v + w)/u] - 6*Log[(v + w)/w]*
    PolyLog[3, (u + v + w)/u] - 6*Log[-(w/v)]*PolyLog[3, (u + v + w)/v] + 
   6*Log[-(u/(v + w))]*PolyLog[3, (u + v + w)/v] + 
   6*Log[w]*PolyLog[3, -((w*(u + v + w))/(u*v))] + 
   6*Log[(v + w)/w]*PolyLog[3, -((w*(u + v + w))/(u*v))] - 
   3*Log[(u + w)/w]*PolyLog[3, (u + v + w)/(u + w)] - 
   6*Log[u]*PolyLog[3, (u + v + w)/(v + w)] - 
   6*Log[w]*PolyLog[3, (u + v + w)/(v + w)] + 
   6*Log[-(w/v)]*PolyLog[3, (u + v + w)/(v + w)] - 
   3*Log[(u + w)/w]*PolyLog[3, (u + v + w)/(v + w)] - 
   6*Log[(v + w)/w]*PolyLog[3, (u + v + w)/(v + w)] + 
   6*Log[-((u + v + w)/v)]*PolyLog[3, (u + v + w)/(v + w)] + 
   3*Log[(u + w)/w]*PolyLog[3, (w*(u + v + w))/((u + w)*(v + w))] + 
   (51*PolyLog[4, -(v/w)])/2 + (51*PolyLog[4, -(w/v)])/2 - 
   (21*PolyLog[4, -(v/(u + w))])/2 + 3*PolyLog[4, w/(u + w)] - 
   15*PolyLog[4, -((u + w)/v)] + 12*PolyLog[4, -(u/(v + w))] - 
   15*PolyLog[4, v/(v + w)] - 15*PolyLog[4, (v + w)/v] + 
   6*PolyLog[4, (v + w)/w] + 6*PolyLog[4, u/(u + v + w)] + 
   6*PolyLog[4, (v + w)/(u + v + w)] + 6*PolyLog[4, (u + v + w)/v] - 
   6*PolyLog[4, (u + v + w)/(u + w)] - 6*PolyLog[4, (u + v + w)/(v + w)] + 
   (12*I)*Pi*Zeta[3] - 4*Log[u]*Zeta[3] - 8*Log[v]*Zeta[3] + 
   12*Log[w]*Zeta[3] + 6*Log[-(w/v)]*Zeta[3] - 6*Log[-((u + w)/v)]*Zeta[3] - 
   3*Log[(v + w)/v]*Zeta[3] + 12*Log[(v + w)/w]*Zeta[3] + 
   3*Log[(u + v + w)/v]*Zeta[3] + 15*Log[(u + v + w)/(v + w)]*Zeta[3], 
  ((Log[u]^2 + Log[w]^2 + Log[(v + w)/w]^2 + 
      2*Log[w]*(Log[(v + w)/w] - 2*Log[(u + v + w)/(v + w)]) - 
      2*Log[u]*(Log[w] + Log[(v + w)/w] - 2*Log[(u + v + w)/(v + w)]) - 
      4*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + Log[(u + v + w)/(v + w)]^2)*
     PolyLog[2, -(u/(v + w))])/2 + 3*(Log[u] - Log[w] - Log[(v + w)/w])*
    Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/(v + w)] + 
   (12*Pi^4 + 5*Pi^2*Log[u]^2 - 10*Pi^2*Log[u]*Log[w] + 5*Pi^2*Log[w]^2 - 
     10*Pi^2*Log[u]*Log[(v + w)/w] + 10*Pi^2*Log[w]*Log[(v + w)/w] + 
     5*Pi^2*Log[(v + w)/w]^2 - 10*Pi^2*Log[u]*Log[(u + v + w)/(v + w)] + 
     10*Pi^2*Log[w]*Log[(u + v + w)/(v + w)] + 10*Pi^2*Log[(v + w)/w]*
      Log[(u + v + w)/(v + w)] + 35*Pi^2*Log[(u + v + w)/(v + w)]^2 + 
     15*Log[u]^2*Log[(u + v + w)/(v + w)]^2 - 30*Log[u]*Log[w]*
      Log[(u + v + w)/(v + w)]^2 + 15*Log[w]^2*Log[(u + v + w)/(v + w)]^2 + 
     90*Log[u]*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]^2 - 
     90*Log[w]*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]^2 - 
     30*Log[u]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2 + 
     30*Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2 - 
     90*Log[-(u/(v + w))]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2 + 
     15*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)]^2 + 
     30*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]^3 + 
     60*Log[u/(v + w)]*Log[(u + v + w)/(v + w)]^3 - 
     30*Log[(u + v + w)/(v + w)]^4 - 180*(Log[u] - Log[w] - Log[(v + w)/w] - 
       Log[(u + v + w)/(v + w)])*PolyLog[3, -(u/(v + w))] - 
     180*(Log[u] - Log[w] - Log[(v + w)/w] - Log[(u + v + w)/(v + w)])*
      PolyLog[3, (u + v + w)/(v + w)] - 360*PolyLog[4, u/(u + v + w)] - 
     360*PolyLog[4, (v + w)/(u + v + w)] - 
     360*PolyLog[4, (u + v + w)/(v + w)])/60, 
  (7*(8*Pi^4 + 30*Pi^2*Log[u]^2 + 30*Pi^2*Log[u]*Log[w] - 
     30*Log[u]^3*Log[w] - 30*Pi^2*Log[w]^2 - 45*Log[u]^2*Log[w]^2 - 
     30*Log[u]*Log[w]^3 + 105*Log[w]^4 + 30*Pi^2*Log[u]*Log[(v + w)/w] - 
     30*Log[u]^3*Log[(v + w)/w] - 60*Pi^2*Log[w]*Log[(v + w)/w] - 
     90*Log[u]^2*Log[w]*Log[(v + w)/w] - 90*Log[u]*Log[w]^2*Log[(v + w)/w] + 
     420*Log[w]^3*Log[(v + w)/w] - 30*Pi^2*Log[(v + w)/w]^2 - 
     45*Log[u]^2*Log[(v + w)/w]^2 - 90*Log[u]*Log[w]*Log[(v + w)/w]^2 + 
     630*Log[w]^2*Log[(v + w)/w]^2 - 30*Log[u]*Log[(v + w)/w]^3 + 
     420*Log[w]*Log[(v + w)/w]^3 + 105*Log[(v + w)/w]^4 + 
     90*Pi^2*Log[u]*Log[(u + v + w)/(v + w)] + 
     30*Log[u]^3*Log[(u + v + w)/(v + w)] - 90*Log[u]^2*Log[w]*
      Log[(u + v + w)/(v + w)] - 90*Log[u]*Log[w]^2*
      Log[(u + v + w)/(v + w)] + 360*Log[w]^3*Log[(u + v + w)/(v + w)] - 
     90*Log[u]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
     180*Log[u]*Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
     1080*Log[w]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
     90*Log[u]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] + 
     1080*Log[w]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] + 
     360*Log[(v + w)/w]^3*Log[(u + v + w)/(v + w)] + 
     90*Pi^2*Log[(u + v + w)/(v + w)]^2 + 135*Log[u]^2*
      Log[(u + v + w)/(v + w)]^2 - 90*Log[u]*Log[w]*Log[(u + v + w)/(v + w)]^
       2 + 360*Log[w]^2*Log[(u + v + w)/(v + w)]^2 + 
     180*Log[w]*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]^2 - 
     90*Log[u]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2 + 
     720*Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2 + 
     180*Log[-(u/(v + w))]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2 + 
     360*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)]^2 + 
     210*Log[u]*Log[(u + v + w)/(v + w)]^3 + 300*Log[-(u/(v + w))]*
      Log[(u + v + w)/(v + w)]^3 - 60*Log[u/(v + w)]*Log[(u + v + w)/(v + w)]^
       3 + 30*Log[(u + v + w)/(v + w)]^4 - 
     60*(Pi^2 - 3*Log[w]^2 - 3*Log[(v + w)/w]^2 - 12*Log[(v + w)/w]*
        Log[(u + v + w)/(v + w)] - 12*Log[(u + v + w)/(v + w)]^2 - 
       6*Log[w]*(Log[(v + w)/w] + 2*Log[(u + v + w)/(v + w)]))*
      PolyLog[2, -(u/(v + w))] + 180*Log[(u + v + w)/(v + w)]*
      (2*Log[w] + 2*Log[(v + w)/w] + 3*Log[(u + v + w)/(v + w)])*
      PolyLog[2, (u + v + w)/(v + w)] + 360*Log[w]*PolyLog[3, -(u/(v + w))] + 
     360*Log[(v + w)/w]*PolyLog[3, -(u/(v + w))] + 
     360*Log[(u + v + w)/(v + w)]*PolyLog[3, -(u/(v + w))] - 
     360*Log[w]*PolyLog[3, (u + v + w)/(v + w)] - 360*Log[(v + w)/w]*
      PolyLog[3, (u + v + w)/(v + w)] - 360*Log[(u + v + w)/(v + w)]*
      PolyLog[3, (u + v + w)/(v + w)] + 720*PolyLog[4, -(u/(v + w))] + 
     360*PolyLog[4, u/(u + v + w)] + 360*PolyLog[4, (v + w)/(u + v + w)] - 
     360*PolyLog[4, (u + v + w)/(v + w)] - 360*Log[u]*Zeta[3] + 
     360*Log[w]*Zeta[3] + 360*Log[(v + w)/w]*Zeta[3] + 
     360*Log[(u + v + w)/(v + w)]*Zeta[3]))/900, 
  (2*Pi^4)/15 + (Pi^2*Log[w]^2)/12 - (Pi^2*Log[-(w/v)]^2)/2 + 
   Log[-(w/v)]^4/2 + (Pi^2*Log[-((u + w)/v)]^2)/2 - Log[-((u + w)/v)]^4/2 + 
   (Pi^2*Log[w]*Log[(u + w)/w])/2 - (Log[v]*Log[w]^2*Log[(u + w)/w])/2 + 
   (Log[w]^3*Log[(u + w)/w])/2 + (Pi^2*Log[(u + w)/w]^2)/2 - 
   (3*Log[v]*Log[w]*Log[(u + w)/w]^2)/2 + (3*Log[w]^2*Log[(u + w)/w]^2)/2 - 
   Log[v]*Log[(u + w)/w]^3 + Log[w]*Log[(u + w)/w]^3 - 
   I*Pi^3*Log[v/(v + w)] - (4*I)*Pi*Log[v]*Log[w]*Log[v/(v + w)] + 
   (3*I)*Pi*Log[w]^2*Log[v/(v + w)] - (3*I)*Pi*Log[w]*Log[v/(v + w)]^2 - 
   (6*I)*Pi*Log[-((u + w)/v)]*Log[v/(v + w)]^2 - (2*I)*Pi*Log[v/(v + w)]^3 - 
   Log[-(w/v)]^3*Log[-((v + w)/v)] - (Pi^2*Log[w]*Log[(v + w)/w])/3 + 
   (Log[v]*Log[w]^2*Log[(v + w)/w])/2 - (Log[w]^3*Log[(v + w)/w])/2 - 
   (Pi^2*Log[(u + w)/w]*Log[(v + w)/w])/2 + 2*Log[v]*Log[w]*Log[(u + w)/w]*
    Log[(v + w)/w] - (3*Log[w]^2*Log[(u + w)/w]*Log[(v + w)/w])/2 + 
   (3*Log[v]*Log[(u + w)/w]^2*Log[(v + w)/w])/2 + 
   Log[(u + w)/w]^3*Log[(v + w)/w] + (2*I)*Pi*Log[v]*Log[v/(v + w)]*
    Log[(v + w)/w] - (3*I)*Pi*Log[v/(v + w)]^2*Log[(v + w)/w] + 
   (Pi^2*Log[(v + w)/w]^2)/12 - (Log[v]*Log[w]*Log[(v + w)/w]^2)/2 - 
   (3*Log[-(v/w)]*Log[w]*Log[(v + w)/w]^2)/2 + (Log[w]^2*Log[(v + w)/w]^2)/
    4 - (Log[v]*Log[(u + w)/w]*Log[(v + w)/w]^2)/2 - 
   3*Log[-(v/w)]*Log[(u + w)/w]*Log[(v + w)/w]^2 + 
   (Log[-(v/w)]*Log[(v + w)/w]^3)/2 + Log[-((u + w)/v)]^3*
    Log[-((u + v + w)/v)] - (Pi^2*Log[(u + w)/w]*Log[(u + v + w)/v])/2 + 
   2*Log[v]*Log[w]*Log[(u + w)/w]*Log[(u + v + w)/v] - 
   2*Log[w]^2*Log[(u + w)/w]*Log[(u + v + w)/v] - 
   (3*Log[w]*Log[(u + w)/w]^2*Log[(u + v + w)/v])/2 - 
   Log[(u + w)/w]^3*Log[(u + v + w)/v] - Log[v]*Log[(u + w)/w]*Log[(v + w)/w]*
    Log[(u + v + w)/v] - Log[w]*Log[(u + w)/w]*Log[(v + w)/w]*
    Log[(u + v + w)/v] - (3*Log[(u + w)/w]^2*Log[(v + w)/w]*
     Log[(u + v + w)/v])/2 - (Log[(u + w)/w]*Log[(v + w)/w]^2*
     Log[(u + v + w)/v])/2 + (3*Log[(u + w)/w]^2*Log[(u + v + w)/v]^2)/2 - 
   (Pi^2*Log[w]*Log[(u + v + w)/(v + w)])/3 + 
   (Log[v]*Log[w]^2*Log[(u + v + w)/(v + w)])/2 - 
   (Log[w]^3*Log[(u + v + w)/(v + w)])/2 - 
   (Pi^2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)])/2 + 
   2*Log[v]*Log[w]*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)] - 
   (3*Log[w]^2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)])/2 + 
   (3*Log[v]*Log[(u + w)/w]^2*Log[(u + v + w)/(v + w)])/2 + 
   Log[(u + w)/w]^3*Log[(u + v + w)/(v + w)] + (4*I)*Pi*Log[w]*Log[v/(v + w)]*
    Log[(u + v + w)/(v + w)] + (6*I)*Pi*Log[-((u + w)/v)]*Log[v/(v + w)]*
    Log[(u + v + w)/(v + w)] + (3*I)*Pi*Log[v/(v + w)]^2*
    Log[(u + v + w)/(v + w)] + (Pi^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)])/
    6 - Log[v]*Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
   (Log[w]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)])/2 - 
   Log[v]*Log[-((u + w)/v)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
   (4*I)*Pi*Log[v/(v + w)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
   (3*Log[-(v/w)]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)])/2 + 
   3*Log[-((u + w)/v)]^2*Log[(u + v + w)/v]*Log[(u + v + w)/(v + w)] - 
   (3*Log[(u + w)/w]^2*Log[(u + v + w)/v]*Log[(u + v + w)/(v + w)])/2 + 
   (Pi^2*Log[(u + v + w)/(v + w)]^2)/12 - 
   (Log[v]*Log[w]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[w]^2*Log[(u + v + w)/(v + w)]^2)/4 - 
   (Log[w]*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^2)/2 - 
   (Log[v]*Log[(u + w)/w]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[w]*Log[(u + w)/w]*Log[(u + v + w)/(v + w)]^2)/2 - 
   I*Pi*Log[v/(v + w)]*Log[(u + v + w)/(v + w)]^2 - 
   (Log[-((u + w)/v)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[(u + w)/w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (3*PolyLog[2, -(w/v)]^2)/2 + 
   (PolyLog[2, -(w/v)]*(Pi^2 - 4*Log[v]*Log[w] + 4*Log[w]^2 + 
      6*Log[w]*Log[(u + w)/w] + 6*Log[(u + w)/w]^2 + 
      2*Log[v]*Log[(v + w)/w] + 2*Log[w]*Log[(v + w)/w] + 
      6*Log[(u + w)/w]*Log[(v + w)/w] + Log[(v + w)/w]^2 - 
      6*Log[(u + w)/w]*Log[(u + v + w)/v] - 6*PolyLog[2, -((u + w)/v)]))/2 - 
   (Pi^2*PolyLog[2, -((u + w)/v)])/2 + 2*Log[v]*Log[w]*
    PolyLog[2, -((u + w)/v)] - 2*Log[w]^2*PolyLog[2, -((u + w)/v)] - 
   Log[v]*Log[(v + w)/w]*PolyLog[2, -((u + w)/v)] - 
   Log[w]*Log[(v + w)/w]*PolyLog[2, -((u + w)/v)] - 
   (Log[(v + w)/w]^2*PolyLog[2, -((u + w)/v)])/2 + 
   3*Log[(u + w)/w]*Log[(u + v + w)/v]*PolyLog[2, -((u + w)/v)] + 
   6*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, -((u + w)/v)] - 
   3*Log[(u + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, -((u + w)/v)] + 
   (3*PolyLog[2, -((u + w)/v)]^2)/2 + (Pi^2*PolyLog[2, (v + w)/v])/2 - 
   2*Log[v]*Log[w]*PolyLog[2, (v + w)/v] + (3*Log[w]^2*PolyLog[2, (v + w)/v])/
    2 - (6*I)*Pi*Log[v/(v + w)]*PolyLog[2, (v + w)/v] + 
   Log[v]*Log[(v + w)/w]*PolyLog[2, (v + w)/v] + 
   2*Log[w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/v] + 
   3*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/v] + 
   2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/v] - 
   (Log[(u + v + w)/(v + w)]^2*PolyLog[2, (v + w)/v])/2 - 
   (3*PolyLog[2, (v + w)/v]^2)/2 - 3*Log[w]*Log[(v + w)/w]*
    PolyLog[2, (v + w)/w] - 6*Log[(u + w)/w]*Log[(v + w)/w]*
    PolyLog[2, (v + w)/w] + 3*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (v + w)/w] + (PolyLog[2, -(v/w)]*
     (Log[w]^2 + 6*Log[w]*Log[(u + w)/w] + 6*Log[(u + w)/w]^2 + 
      (12*I)*Pi*Log[v/(v + w)] - 4*Log[w]*Log[(v + w)/w] - 
      6*Log[(u + w)/w]*Log[(v + w)/w] + Log[(v + w)/w]^2 - 
      6*Log[(u + w)/w]*Log[(u + v + w)/v] - 
      4*Log[w]*Log[(u + v + w)/(v + w)] - 6*Log[-((u + w)/v)]*
       Log[(u + v + w)/(v + w)] + 2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
      Log[(u + v + w)/(v + w)]^2 + 6*PolyLog[2, -(w/v)] - 
      6*PolyLog[2, -((u + w)/v)] + 6*PolyLog[2, (v + w)/v] - 
      6*PolyLog[2, (u + v + w)/v]))/2 - (Pi^2*PolyLog[2, (u + v + w)/v])/2 + 
   2*Log[v]*Log[w]*PolyLog[2, (u + v + w)/v] - 
   (3*Log[w]^2*PolyLog[2, (u + v + w)/v])/2 + (6*I)*Pi*Log[v/(v + w)]*
    PolyLog[2, (u + v + w)/v] - Log[v]*Log[(v + w)/w]*
    PolyLog[2, (u + v + w)/v] + Log[w]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (u + v + w)/v] + 3*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (u + v + w)/v] + Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (u + v + w)/v] + (Log[(u + v + w)/(v + w)]^2*
     PolyLog[2, (u + v + w)/v])/2 + 3*PolyLog[2, (v + w)/v]*
    PolyLog[2, (u + v + w)/v] - (3*PolyLog[2, (u + v + w)/v]^2)/2 + 
   3*Log[w]*PolyLog[3, -(w/v)] + 6*Log[(u + w)/w]*PolyLog[3, -(w/v)] + 
   3*Log[(v + w)/w]*PolyLog[3, -(w/v)] - 3*Log[(u + v + w)/(v + w)]*
    PolyLog[3, -(w/v)] - 3*Log[w]*PolyLog[3, -((u + w)/v)] - 
   3*Log[(v + w)/w]*PolyLog[3, -((u + w)/v)] - 3*Log[(u + v + w)/(v + w)]*
    PolyLog[3, -((u + w)/v)] - (12*I)*Pi*PolyLog[3, (v + w)/v] + 
   3*Log[w]*PolyLog[3, (v + w)/v] - 6*Log[-(w/v)]*PolyLog[3, (v + w)/v] + 
   6*Log[-((u + w)/v)]*PolyLog[3, (v + w)/v] + 
   3*Log[(v + w)/w]*PolyLog[3, (v + w)/v] - 3*Log[(u + v + w)/(v + w)]*
    PolyLog[3, (v + w)/v] + 3*Log[w]*PolyLog[3, (v + w)/w] + 
   6*Log[(u + w)/w]*PolyLog[3, (v + w)/w] + 3*Log[(v + w)/w]*
    PolyLog[3, (v + w)/w] - 3*Log[(u + v + w)/(v + w)]*
    PolyLog[3, (v + w)/w] - 3*Log[w]*PolyLog[3, (u + v + w)/v] - 
   3*Log[(v + w)/w]*PolyLog[3, (u + v + w)/v] - 3*Log[(u + v + w)/(v + w)]*
    PolyLog[3, (u + v + w)/v] + 6*PolyLog[4, -(v/w)] + 6*PolyLog[4, -(w/v)] - 
   6*PolyLog[4, -(v/(u + w))] - 6*PolyLog[4, -((u + w)/v)] - 
   6*PolyLog[4, (u + v + w)/(u + w)] + (12*I)*Pi*Zeta[3] + 
   6*Log[-(w/v)]*Zeta[3] - 6*Log[-((u + w)/v)]*Zeta[3] + 
   6*Log[(u + v + w)/(v + w)]*Zeta[3], 
  (7*(8*Pi^4 + 30*Pi^2*Log[v]^2 + 30*Pi^2*Log[v]*Log[w] - 
     30*Log[v]^3*Log[w] - 30*Pi^2*Log[w]^2 - 45*Log[v]^2*Log[w]^2 - 
     30*Log[v]*Log[w]^3 + 105*Log[w]^4 - 60*Pi^2*Log[-(w/v)]^2 + 
     60*Log[-(w/v)]^4 + 60*Pi^2*Log[-((u + w)/v)]^2 - 
     60*Log[-((u + w)/v)]^4 - 60*Pi^2*Log[v]*Log[(u + w)/w] - 
     60*Log[v]^3*Log[(u + w)/w] - 60*Pi^2*Log[w]*Log[(u + w)/w] + 
     60*Log[w]^3*Log[(u + w)/w] + 120*Pi^2*Log[(u + w)/w]^2 + 
     180*Log[v]^2*Log[(u + w)/w]^2 - 180*Log[w]^2*Log[(u + w)/w]^2 - 
     240*Log[v]*Log[(u + w)/w]^3 + 240*Log[w]*Log[(u + w)/w]^3 + 
     (360*I)*Pi^3*Log[v/(v + w)] + (720*I)*Pi*Log[v]^2*Log[v/(v + w)] - 
     (1080*I)*Pi*Log[w]^2*Log[v/(v + w)] + 2160*Pi^2*Log[v/(v + w)]^2 + 
     (360*I)*Pi*Log[w]*Log[v/(v + w)]^2 - (720*I)*Pi*Log[-((u + w)/v)]*
      Log[v/(v + w)]^2 - (120*I)*Pi*Log[v/(v + w)]^3 - 
     120*Log[-(w/v)]^3*Log[-((v + w)/v)] + 90*Pi^2*Log[v]*Log[(v + w)/w] + 
     30*Log[v]^3*Log[(v + w)/w] - 90*Log[v]^2*Log[w]*Log[(v + w)/w] - 
     90*Log[v]*Log[w]^2*Log[(v + w)/w] + 360*Log[w]^3*Log[(v + w)/w] - 
     300*Pi^2*Log[(u + w)/w]*Log[(v + w)/w] - 360*Log[v]^2*Log[(u + w)/w]*
      Log[(v + w)/w] + 540*Log[w]^2*Log[(u + w)/w]*Log[(v + w)/w] + 
     720*Log[v]*Log[(u + w)/w]^2*Log[(v + w)/w] - 
     1080*Log[w]*Log[(u + w)/w]^2*Log[(v + w)/w] + 240*Log[(u + w)/w]^3*
      Log[(v + w)/w] + (2880*I)*Pi*Log[v]*Log[v/(v + w)]*Log[(v + w)/w] - 
     (5040*I)*Pi*Log[w]*Log[v/(v + w)]*Log[(v + w)/w] + 
     (360*I)*Pi*Log[v/(v + w)]^2*Log[(v + w)/w] + 90*Pi^2*Log[(v + w)/w]^2 + 
     135*Log[v]^2*Log[(v + w)/w]^2 - 90*Log[v]*Log[w]*Log[(v + w)/w]^2 + 
     180*Log[-(v/w)]*Log[w]*Log[(v + w)/w]^2 + 
     360*Log[w]^2*Log[(v + w)/w]^2 - 720*Log[v]*Log[(u + w)/w]*
      Log[(v + w)/w]^2 - 360*Log[-(v/w)]*Log[(u + w)/w]*Log[(v + w)/w]^2 + 
     1260*Log[w]*Log[(u + w)/w]*Log[(v + w)/w]^2 - 540*Log[(u + w)/w]^2*
      Log[(v + w)/w]^2 - (2520*I)*Pi*Log[v/(v + w)]*Log[(v + w)/w]^2 + 
     210*Log[v]*Log[(v + w)/w]^3 + 300*Log[-(v/w)]*Log[(v + w)/w]^3 - 
     60*Log[v/w]*Log[(v + w)/w]^3 + 420*Log[(u + w)/w]*Log[(v + w)/w]^3 + 
     30*Log[(v + w)/w]^4 + 120*Log[-((u + w)/v)]^3*Log[-((u + v + w)/v)] - 
     240*Pi^2*Log[(u + w)/w]*Log[(u + v + w)/v] - 360*Log[v]^2*Log[(u + w)/w]*
      Log[(u + v + w)/v] + 360*Log[w]^2*Log[(u + w)/w]*Log[(u + v + w)/v] + 
     360*Log[w]*Log[(u + w)/w]^2*Log[(u + v + w)/v] - 
     240*Log[(u + w)/w]^3*Log[(u + v + w)/v] - 1440*Log[v]*Log[(u + w)/w]*
      Log[(v + w)/w]*Log[(u + v + w)/v] + 2160*Log[w]*Log[(u + w)/w]*
      Log[(v + w)/w]*Log[(u + v + w)/v] + 360*Log[(u + w)/w]^2*Log[(v + w)/w]*
      Log[(u + v + w)/v] + 1080*Log[(u + w)/w]*Log[(v + w)/w]^2*
      Log[(u + v + w)/v] + 720*Log[(u + w)/w]^2*Log[(u + v + w)/v]^2 + 
     90*Pi^2*Log[v]*Log[(u + v + w)/(v + w)] + 
     30*Log[v]^3*Log[(u + v + w)/(v + w)] - 90*Log[v]^2*Log[w]*
      Log[(u + v + w)/(v + w)] - 90*Log[v]*Log[w]^2*
      Log[(u + v + w)/(v + w)] + 360*Log[w]^3*Log[(u + v + w)/(v + w)] - 
     300*Pi^2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)] - 
     360*Log[v]^2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)] + 
     540*Log[w]^2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)] + 
     720*Log[v]*Log[(u + w)/w]^2*Log[(u + v + w)/(v + w)] - 
     1080*Log[w]*Log[(u + w)/w]^2*Log[(u + v + w)/(v + w)] + 
     240*Log[(u + w)/w]^3*Log[(u + v + w)/(v + w)] - 
     (1440*I)*Pi*Log[w]*Log[v/(v + w)]*Log[(u + v + w)/(v + w)] + 
     (2880*I)*Pi*Log[-((u + w)/v)]*Log[v/(v + w)]*Log[(u + v + w)/(v + w)] + 
     (720*I)*Pi*Log[v/(v + w)]^2*Log[(u + v + w)/(v + w)] + 
     240*Pi^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
     270*Log[v]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
     180*Log[v]*Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
     720*Log[w]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
     1440*Log[v]*Log[-((u + w)/v)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
     2520*Log[w]*Log[-((u + w)/v)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
     1080*Log[(u + w)/w]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
     (1440*I)*Pi*Log[v/(v + w)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
     630*Log[v]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] + 
     360*Log[-(v/w)]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] + 
     1260*Log[-((u + w)/v)]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] + 
     360*Log[-((u + w)/v)]^2*Log[(u + v + w)/v]*Log[(u + v + w)/(v + w)] - 
     720*Log[(u + w)/w]^2*Log[(u + v + w)/v]*Log[(u + v + w)/(v + w)] + 
     120*Pi^2*Log[(u + v + w)/(v + w)]^2 + 135*Log[v]^2*
      Log[(u + v + w)/(v + w)]^2 - 90*Log[v]*Log[w]*Log[(u + v + w)/(v + w)]^
       2 + 360*Log[w]^2*Log[(u + v + w)/(v + w)]^2 + 
     540*Log[w]*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^2 - 
     540*Log[-((u + w)/v)]^2*Log[(u + v + w)/(v + w)]^2 - 
     720*Log[v]*Log[(u + w)/w]*Log[(u + v + w)/(v + w)]^2 + 
     720*Log[w]*Log[(u + w)/w]*Log[(u + v + w)/(v + w)]^2 - 
     (1440*I)*Pi*Log[v/(v + w)]*Log[(u + v + w)/(v + w)]^2 + 
     630*Log[v]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2 + 
     540*Log[-((u + w)/v)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2 + 
     720*Log[(u + w)/w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2 + 
     210*Log[v]*Log[(u + v + w)/(v + w)]^3 + 420*Log[-((u + w)/v)]*
      Log[(u + v + w)/(v + w)]^3 + 720*PolyLog[2, -(w/v)]^2 + 
     120*PolyLog[2, -(w/v)]*(2*Pi^2 + 3*Log[v]^2 - 3*Log[w]^2 - 
       6*Log[w]*Log[(u + w)/w] + 6*Log[(u + w)/w]^2 + 
       12*Log[v]*Log[(v + w)/w] - 18*Log[w]*Log[(v + w)/w] - 
       6*Log[(u + w)/w]*Log[(v + w)/w] - 9*Log[(v + w)/w]^2 - 
       12*Log[(u + w)/w]*Log[(u + v + w)/v] - 12*PolyLog[2, -((u + w)/v)]) - 
     240*Pi^2*PolyLog[2, -((u + w)/v)] - 360*Log[v]^2*
      PolyLog[2, -((u + w)/v)] + 360*Log[w]^2*PolyLog[2, -((u + w)/v)] - 
     1440*Log[v]*Log[(v + w)/w]*PolyLog[2, -((u + w)/v)] + 
     2160*Log[w]*Log[(v + w)/w]*PolyLog[2, -((u + w)/v)] + 
     1080*Log[(v + w)/w]^2*PolyLog[2, -((u + w)/v)] + 
     1440*Log[(u + w)/w]*Log[(u + v + w)/v]*PolyLog[2, -((u + w)/v)] + 
     720*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*
      PolyLog[2, -((u + w)/v)] - 1440*Log[(u + w)/w]*Log[(u + v + w)/(v + w)]*
      PolyLog[2, -((u + w)/v)] + 720*PolyLog[2, -((u + w)/v)]^2 + 
     300*Pi^2*PolyLog[2, (v + w)/v] + 360*Log[v]^2*PolyLog[2, (v + w)/v] - 
     540*Log[w]^2*PolyLog[2, (v + w)/v] - (2880*I)*Pi*Log[v/(v + w)]*
      PolyLog[2, (v + w)/v] + 1440*Log[v]*Log[(v + w)/w]*
      PolyLog[2, (v + w)/v] - 2520*Log[w]*Log[(v + w)/w]*
      PolyLog[2, (v + w)/v] - 1260*Log[(v + w)/w]^2*PolyLog[2, (v + w)/v] - 
     720*Log[w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/v] + 
     1440*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/v] - 
     720*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/v] - 
     720*Log[(u + v + w)/(v + w)]^2*PolyLog[2, (v + w)/v] - 
     720*PolyLog[2, (v + w)/v]^2 + 360*Log[w]*Log[(v + w)/w]*
      PolyLog[2, (v + w)/w] - 720*Log[(u + w)/w]*Log[(v + w)/w]*
      PolyLog[2, (v + w)/w] + 540*Log[(v + w)/w]^2*PolyLog[2, (v + w)/w] + 
     720*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/w] - 
     300*Pi^2*PolyLog[2, (u + v + w)/v] - 360*Log[v]^2*
      PolyLog[2, (u + v + w)/v] + 540*Log[w]^2*PolyLog[2, (u + v + w)/v] + 
     (2880*I)*Pi*Log[v/(v + w)]*PolyLog[2, (u + v + w)/v] - 
     1440*Log[v]*Log[(v + w)/w]*PolyLog[2, (u + v + w)/v] + 
     2520*Log[w]*Log[(v + w)/w]*PolyLog[2, (u + v + w)/v] + 
     1260*Log[(v + w)/w]^2*PolyLog[2, (u + v + w)/v] + 
     360*Log[w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/v] - 
     720*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*
      PolyLog[2, (u + v + w)/v] + 360*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*
      PolyLog[2, (u + v + w)/v] + 180*Log[(u + v + w)/(v + w)]^2*
      PolyLog[2, (u + v + w)/v] + 1440*PolyLog[2, (v + w)/v]*
      PolyLog[2, (u + v + w)/v] - 720*PolyLog[2, (u + v + w)/v]^2 - 
     60*PolyLog[2, -(v/w)]*(Pi^2 - 3*Log[w]^2 + 12*Log[w]*Log[(u + w)/w] - 
       12*Log[(u + w)/w]^2 - (48*I)*Pi*Log[v/(v + w)] - 
       12*Log[w]*Log[(v + w)/w] + 24*Log[(u + w)/w]*Log[(v + w)/w] - 
       12*Log[(v + w)/w]^2 + 24*Log[(u + w)/w]*Log[(u + v + w)/v] - 
       12*Log[w]*Log[(u + v + w)/(v + w)] + 24*Log[-((u + w)/v)]*
        Log[(u + v + w)/(v + w)] - 24*Log[(v + w)/w]*
        Log[(u + v + w)/(v + w)] - 12*Log[(u + v + w)/(v + w)]^2 - 
       24*PolyLog[2, -(w/v)] + 24*PolyLog[2, -((u + w)/v)] - 
       24*PolyLog[2, (v + w)/v] + 24*PolyLog[2, (u + v + w)/v]) + 
     360*Log[w]*PolyLog[3, -(v/w)] - 720*Log[(u + w)/w]*PolyLog[3, -(v/w)] + 
     360*Log[(v + w)/w]*PolyLog[3, -(v/w)] + 720*Log[(u + v + w)/(v + w)]*
      PolyLog[3, -(v/w)] - 720*Log[w]*PolyLog[3, -(w/v)] + 
     1440*Log[(u + w)/w]*PolyLog[3, -(w/v)] - 720*Log[(v + w)/w]*
      PolyLog[3, -(w/v)] - 1440*Log[(u + v + w)/(v + w)]*PolyLog[3, -(w/v)] + 
     720*Log[w]*PolyLog[3, -((u + w)/v)] + 720*Log[(v + w)/w]*
      PolyLog[3, -((u + w)/v)] + 720*Log[(u + v + w)/(v + w)]*
      PolyLog[3, -((u + w)/v)] - (1440*I)*Pi*PolyLog[3, (v + w)/v] - 
     360*Log[w]*PolyLog[3, (v + w)/v] - 720*Log[-(w/v)]*
      PolyLog[3, (v + w)/v] + 720*Log[-((u + w)/v)]*PolyLog[3, (v + w)/v] - 
     360*Log[(v + w)/w]*PolyLog[3, (v + w)/v] - 720*Log[(u + v + w)/(v + w)]*
      PolyLog[3, (v + w)/v] - 360*Log[w]*PolyLog[3, (v + w)/w] + 
     720*Log[(u + w)/w]*PolyLog[3, (v + w)/w] - 360*Log[(v + w)/w]*
      PolyLog[3, (v + w)/w] - 720*Log[(u + v + w)/(v + w)]*
      PolyLog[3, (v + w)/w] + 360*Log[w]*PolyLog[3, (u + v + w)/v] + 
     360*Log[(v + w)/w]*PolyLog[3, (u + v + w)/v] + 
     360*Log[(u + v + w)/(v + w)]*PolyLog[3, (u + v + w)/v] + 
     1440*PolyLog[4, -(v/w)] + 1440*PolyLog[4, -(w/v)] - 
     720*PolyLog[4, -(v/(u + w))] - 1440*PolyLog[4, -((u + w)/v)] + 
     360*PolyLog[4, v/(v + w)] + 360*PolyLog[4, w/(v + w)] + 
     360*PolyLog[4, (v + w)/v] + 360*PolyLog[4, (v + w)/w] - 
     360*PolyLog[4, (u + v + w)/v] - 720*PolyLog[4, (u + v + w)/(u + w)] + 
     (1440*I)*Pi*Zeta[3] - 360*Log[v]*Zeta[3] + 360*Log[w]*Zeta[3] + 
     720*Log[-(w/v)]*Zeta[3] - 720*Log[-((u + w)/v)]*Zeta[3] + 
     360*Log[(v + w)/w]*Zeta[3] + 720*Log[(u + v + w)/(v + w)]*Zeta[3]))/900, 
  (-7*Pi^4)/360 + Log[u]^4/12 - (Pi^2*Log[u]*Log[v])/6 - (Pi^2*Log[v]^2)/12 + 
   (3*Log[u]^2*Log[v]^2)/4 + (Log[u]*Log[v]^3)/2 - (Pi^2*Log[u]*Log[w])/6 + 
   (Pi^2*Log[v]*Log[w])/3 - (Log[u]^2*Log[v]*Log[w])/2 - 
   Log[u]*Log[v]^2*Log[w] - (Pi^2*Log[w]^2)/12 + (Log[u]^2*Log[w]^2)/4 + 
   (Log[u]*Log[v]*Log[w]^2)/2 + (Pi^2*Log[-(w/v)]^2)/6 - Log[-(w/v)]^4/6 - 
   (Pi^2*Log[-((u + w)/v)]^2)/6 + Log[-((u + w)/v)]^4/6 + 
   (Pi^2*Log[v]*Log[(u + w)/w])/2 - (Pi^2*Log[w]*Log[(u + w)/w])/6 - 
   Log[v]^2*Log[w]*Log[(u + w)/w] + (Log[v]*Log[w]^2*Log[(u + w)/w])/2 + 
   (Log[w]^3*Log[(u + w)/w])/2 - (Pi^2*Log[(u + w)/w]^2)/3 - 
   Log[v]^2*Log[(u + w)/w]^2 + Log[v]*Log[w]*Log[(u + w)/w]^2 + 
   (2*Log[v]*Log[(u + w)/w]^3)/3 - (2*Log[w]*Log[(u + w)/w]^3)/3 - 
   (I/3)*Pi^3*Log[v/(v + w)] - (2*I)*Pi*Log[v]^2*Log[v/(v + w)] + 
   (2*I)*Pi*Log[v]*Log[w]*Log[v/(v + w)] - (3*I)*Pi*Log[w]^2*Log[v/(v + w)] - 
   4*Pi^2*Log[v/(v + w)]^2 - (2*I)*Pi*Log[v]*Log[v/(v + w)]^2 + 
   (2*I)*Pi*Log[w]*Log[v/(v + w)]^2 + (2*I)*Pi*Log[-((u + w)/v)]*
    Log[v/(v + w)]^2 - (2*I)*Pi*Log[-(u/(v + w))]*Log[v/(v + w)]^2 + 
   (2*I)*Pi*Log[v/(v + w)]^2*Log[w/(v + w)] + (Pi^2*Log[w/(v + w)]^2)/6 + 
   (Log[-(v/(v + w))]*Log[w/(v + w)]^3)/3 - Log[w/(v + w)]^4/6 + 
   (Pi^2*Log[w]*Log[-((v + w)/u)])/3 + (Log[w]*Log[-((v + w)/u)]^3)/3 + 
   (Log[-(w/v)]^3*Log[-((v + w)/v)])/3 + (Pi^2*Log[(u + w)/w]*Log[(v + w)/w])/
    2 + Log[v]^2*Log[(u + w)/w]*Log[(v + w)/w] - Log[v]*Log[w]*Log[(u + w)/w]*
    Log[(v + w)/w] + (3*Log[w]^2*Log[(u + w)/w]*Log[(v + w)/w])/2 - 
   Log[v]*Log[(u + w)/w]^2*Log[(v + w)/w] + 2*Log[w]*Log[(u + w)/w]^2*
    Log[(v + w)/w] - (2*Log[(u + w)/w]^3*Log[(v + w)/w])/3 - 
   (4*I)*Pi*Log[v]*Log[v/(v + w)]*Log[(v + w)/w] + 
   (2*I)*Pi*Log[v/(v + w)]^2*Log[(v + w)/w] + 
   (Pi^2*Log[-((v + w)/u)]*Log[(v + w)/w])/3 + 
   (Log[-((v + w)/u)]^3*Log[(v + w)/w])/3 - 
   (Log[u]*Log[-(v/w)]*Log[(v + w)/w]^2)/2 - Log[v]*Log[-(v/w)]*
    Log[(v + w)/w]^2 + (3*Log[-(v/w)]*Log[w]*Log[(v + w)/w]^2)/2 + 
   Log[v]*Log[(u + w)/w]*Log[(v + w)/w]^2 + Log[-(v/w)]*Log[(u + w)/w]*
    Log[(v + w)/w]^2 + Log[(u + w)/w]^2*Log[(v + w)/w]^2 + 
   (Log[-(v/w)]*Log[(v + w)/w]^3)/2 - (Pi^2*Log[w]*Log[(w*(v + w))/(u*v)])/
    3 - (Pi^2*Log[(v + w)/w]*Log[(w*(v + w))/(u*v)])/3 - 
   (Log[w]*Log[(w*(v + w))/(u*v)]^3)/3 - 
   (Log[(v + w)/w]*Log[(w*(v + w))/(u*v)]^3)/3 - 
   (Log[-((u + w)/v)]^3*Log[-((u + v + w)/v)])/3 + 
   Log[v]*Log[(u + w)/w]^2*Log[(u + v + w)/v] - 2*Log[w]*Log[(u + w)/w]^2*
    Log[(u + v + w)/v] + (2*Log[(u + w)/w]^3*Log[(u + v + w)/v])/3 - 
   2*Log[(u + w)/w]^2*Log[(v + w)/w]*Log[(u + v + w)/v] - 
   (Pi^2*Log[v/u]*Log[(u + v + w)/(v + w)])/3 - 
   (Log[v/u]^3*Log[(u + v + w)/(v + w)])/3 + 
   (Pi^2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)])/2 + 
   Log[v]^2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)] - 
   Log[v]*Log[w]*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)] + 
   (3*Log[w]^2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)])/2 + 
   Log[-(u/w)]*Log[-((u + w)/v)]^2*Log[(u + v + w)/(v + w)] + 
   Log[-(w/u)]*Log[-((u + w)/v)]^2*Log[(u + v + w)/(v + w)] - 
   Log[v]*Log[(u + w)/w]^2*Log[(u + v + w)/(v + w)] + 
   2*Log[w]*Log[(u + w)/w]^2*Log[(u + v + w)/(v + w)] - 
   (2*Log[(u + w)/w]^3*Log[(u + v + w)/(v + w)])/3 - 
   (6*I)*Pi*Log[-((u + w)/v)]*Log[v/(v + w)]*Log[(u + v + w)/(v + w)] + 
   2*Log[v]*Log[-((u + w)/v)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
   2*Log[(u + w)/w]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   Log[-((u + w)/v)]^2*Log[-((u*v)/(w*(u + v + w)))]*
    Log[(u + v + w)/(v + w)] + (Pi^2*Log[(v*(v + w))/(w*(u + v + w))]*
     Log[(u + v + w)/(v + w)])/3 + (Log[(v*(v + w))/(w*(u + v + w))]^3*
     Log[(u + v + w)/(v + w)])/3 - Log[-((u + w)/v)]^2*Log[(u + v + w)/v]*
    Log[(u + v + w)/(v + w)] - Log[-((u + w)/v)]^2*
    Log[-((w*(u + v + w))/(u*v))]*Log[(u + v + w)/(v + w)] + 
   Log[v]*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^2 + 
   Log[-(u/w)]*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^2 - 
   Log[w]*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^2 + 
   Log[-((u + w)/v)]^2*Log[(u + v + w)/(v + w)]^2 - 
   Log[w]*Log[-((v + w)/u)]*Log[(u + v + w)/(v + w)]^2 - 
   Log[-((u + w)/v)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2 - 
   Log[-((v + w)/u)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2 + 
   Log[w]*Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)]^2 + 
   Log[(v + w)/w]*Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)]^2 - 
   MyLi22[-(u/(v + w)), -(w/u)]/2 + MyLi22[v/(v + w), (v + w)/(u + v + w)] + 
   MyLi22[w/(v + w), -(u/w)]/2 + MyLi22[v/(u + v + w), (v + w)/v] - 
   MyLi22[v/(u + v + w), (u + v + w)/(v + w)] + MyLi22[(v + w)/(u + v + w), 
    v/(v + w)] + Log[v]^2*PolyLog[2, -(u/w)] - Log[w]^2*PolyLog[2, -(u/w)] - 
   2*Log[w]*Log[(v + w)/w]*PolyLog[2, -(u/w)] - 
   Log[(v + w)/w]^2*PolyLog[2, -(u/w)] + (Pi^2*PolyLog[2, -(v/w)])/3 + 
   (Log[u]^2*PolyLog[2, -(v/w)])/2 + Log[v]^2*PolyLog[2, -(v/w)] + 
   Log[u]*Log[w]*PolyLog[2, -(v/w)] - Log[v]*Log[w]*PolyLog[2, -(v/w)] + 
   Log[v]*Log[(u + w)/w]*PolyLog[2, -(v/w)] + Log[w]*Log[(u + w)/w]*
    PolyLog[2, -(v/w)] - 2*Log[(u + w)/w]^2*PolyLog[2, -(v/w)] - 
   (6*I)*Pi*Log[v/(v + w)]*PolyLog[2, -(v/w)] + 
   3*Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, -(v/w)] + 
   3*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, -(v/w)] - 
   Log[(u + v + w)/(v + w)]^2*PolyLog[2, -(v/w)] + 
   (3*PolyLog[2, -(v/w)]^2)/2 + Log[v]*Log[(u + w)/w]*PolyLog[2, -(w/v)] + 
   Log[w]*Log[(u + w)/w]*PolyLog[2, -(w/v)] - 2*Log[(u + w)/w]^2*
    PolyLog[2, -(w/v)] + Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, -(w/v)] + 
   2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + w)/u] + 
   3*Log[v]*Log[(u + w)/w]*PolyLog[2, -((u + w)/v)] - 
   3*Log[w]*Log[(u + w)/w]*PolyLog[2, -((u + w)/v)] - 
   3*Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, -((u + w)/v)] - 
   2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, -((u + w)/v)] + 
   2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + w)/w] + 
   Log[(u + v + w)/(v + w)]^2*PolyLog[2, (u + w)/w] + 
   ((Pi^2 + 3*Log[-((u + v + w)/v)]^2)*PolyLog[2, v/(v + w)])/6 + 
   ((-Log[-((u + v + w)/v)]^2 + Log[-((u + v + w)/(v + w))]^2)*
     PolyLog[2, v/(v + w)])/2 + PolyLog[2, v/(v + w)]^2/2 + 
   (PolyLog[2, -(u/(v + w))]*PolyLog[2, w/(v + w)])/2 - 
   Pi^2*PolyLog[2, (v + w)/v] - Log[v]^2*PolyLog[2, (v + w)/v] + 
   Log[v]*Log[w]*PolyLog[2, (v + w)/v] - (3*Log[w]^2*PolyLog[2, (v + w)/v])/
    2 + (6*I)*Pi*Log[v/(v + w)]*PolyLog[2, (v + w)/v] - 
   (Log[-((v + w)/v)]^2*PolyLog[2, (v + w)/v])/2 - 
   2*Log[v]*Log[(v + w)/w]*PolyLog[2, (v + w)/v] + 
   ((Log[-((u + v + w)/v)]^2 - Log[-((u + v + w)/(v + w))]^2)*
     PolyLog[2, (v + w)/v])/2 - 3*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (v + w)/v] + 2*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (v + w)/v] - 3*PolyLog[2, -(v/w)]*PolyLog[2, (v + w)/v] + 
   PolyLog[2, (v + w)/v]^2 - Log[u]*Log[(v + w)/w]*PolyLog[2, (v + w)/w] - 
   2*Log[v]*Log[(v + w)/w]*PolyLog[2, (v + w)/w] + 
   3*Log[w]*Log[(v + w)/w]*PolyLog[2, (v + w)/w] + 
   2*Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, (v + w)/w] + 
   (3*Log[(v + w)/w]^2*PolyLog[2, (v + w)/w])/2 - 
   2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, ((u + w)*(v + w))/(u*v)] - 
   ((Pi^2 + 3*Log[-((v + w)/v)]^2)*PolyLog[2, v/(u + v + w)])/6 + 
   ((Pi^2 + 3*Log[-((u + v + w)/(v + w))]^2)*PolyLog[2, v/(u + v + w)])/6 - 
   ((Log[-((v + w)/v)]^2 - Log[-((u + v + w)/v)]^2)*
     PolyLog[2, (v + w)/(u + v + w)])/2 + 
   ((Pi^2 + 3*Log[-((u + v + w)/v)]^2)*PolyLog[2, (v + w)/(u + v + w)])/6 - 
   2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, ((u + w)*(v + w))/(w*(u + v + w))] - 
   2*Log[w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/u] - 
   2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/u] + 
   (Pi^2*PolyLog[2, (u + v + w)/v])/2 + Log[v]^2*PolyLog[2, (u + v + w)/v] - 
   Log[v]*Log[w]*PolyLog[2, (u + v + w)/v] + 
   (3*Log[w]^2*PolyLog[2, (u + v + w)/v])/2 - (6*I)*Pi*Log[v/(v + w)]*
    PolyLog[2, (u + v + w)/v] + 2*Log[v]*Log[(v + w)/w]*
    PolyLog[2, (u + v + w)/v] + 2*Log[v]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (u + v + w)/v] - 2*Log[w]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (u + v + w)/v] + Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (u + v + w)/v] - 2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (u + v + w)/v] + 3*PolyLog[2, -(v/w)]*
    PolyLog[2, (u + v + w)/v] - 2*PolyLog[2, (v + w)/v]*
    PolyLog[2, (u + v + w)/v] + (3*PolyLog[2, (u + v + w)/v]^2)/2 + 
   2*Log[w]*Log[(u + v + w)/(v + w)]*PolyLog[2, -((w*(u + v + w))/(u*v))] + 
   2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, -((w*(u + v + w))/(u*v))] + 
   ((-Log[-((v + w)/v)]^2 + Log[-((u + v + w)/v)]^2)*
     PolyLog[2, (u + v + w)/(v + w)])/2 - PolyLog[2, (u + v + w)/v]*
    PolyLog[2, (u + v + w)/(v + w)] + Log[v]*PolyLog[3, -(u/w)] + 
   Log[w]*PolyLog[3, -(u/w)] - Log[v/(v + w)]*PolyLog[3, -(u/w)] + 
   Log[(v + w)/w]*PolyLog[3, -(u/w)] + 2*Log[u]*PolyLog[3, -(v/w)] - 
   2*Log[v]*PolyLog[3, -(v/w)] + 2*Log[(u + w)/w]*PolyLog[3, -(v/w)] + 
   2*Log[(u + v + w)/(v + w)]*PolyLog[3, -(v/w)] + 
   4*Log[v]*PolyLog[3, -(w/v)] - 2*Log[w]*PolyLog[3, -(w/v)] - 
   4*Log[(u + w)/w]*PolyLog[3, -(w/v)] - 2*Log[(v + w)/w]*
    PolyLog[3, -(w/v)] - 2*Log[(u + v + w)/(v + w)]*PolyLog[3, (u + w)/u] - 
   4*Log[v]*PolyLog[3, -((u + w)/v)] + 2*Log[w]*PolyLog[3, -((u + w)/v)] + 
   2*Log[(v + w)/w]*PolyLog[3, -((u + w)/v)] + 2*Log[(u + v + w)/(v + w)]*
    PolyLog[3, -((u + w)/v)] - 2*Log[(u + v + w)/(v + w)]*
    PolyLog[3, (u + w)/w] + Log[v/(v + w)]*PolyLog[3, -(u/(v + w))] + 
   2*Log[w/(v + w)]*PolyLog[3, v/(v + w)] - 2*Log[(u + v + w)/(v + w)]*
    PolyLog[3, -((v + w)/u)] + (4*I)*Pi*PolyLog[3, (v + w)/v] + 
   2*Log[v]*PolyLog[3, (v + w)/v] - 2*Log[w]*PolyLog[3, (v + w)/v] + 
   2*Log[-(w/v)]*PolyLog[3, (v + w)/v] - 2*Log[-((u + w)/v)]*
    PolyLog[3, (v + w)/v] + 2*Log[-(u/(v + w))]*PolyLog[3, (v + w)/v] - 
   2*Log[w/(v + w)]*PolyLog[3, (v + w)/v] - 2*Log[(v + w)/w]*
    PolyLog[3, (v + w)/v] + 2*Log[(u + v + w)/(v + w)]*
    PolyLog[3, (v + w)/v] + Log[u]*PolyLog[3, (v + w)/w] + 
   2*Log[v]*PolyLog[3, (v + w)/w] - 3*Log[w]*PolyLog[3, (v + w)/w] - 
   2*Log[(u + w)/w]*PolyLog[3, (v + w)/w] - 3*Log[(v + w)/w]*
    PolyLog[3, (v + w)/w] + 2*Log[(u + v + w)/(v + w)]*
    PolyLog[3, ((u + w)*(v + w))/(u*v)] + 2*Log[-((u + v + w)/(v + w))]*
    (-PolyLog[3, v/(v + w)] + PolyLog[3, v/(u + v + w)]) - 
   2*Log[-((v + w)/v)]*(PolyLog[3, v/(u + v + w)] - 
     PolyLog[3, (v + w)/(u + v + w)]) + 2*Log[-((u + v + w)/v)]*
    (-PolyLog[3, (v + w)/v] + PolyLog[3, (v + w)/(u + v + w)]) + 
   2*Log[(u + v + w)/(v + w)]*PolyLog[3, ((u + w)*(v + w))/(w*(u + v + w))] + 
   2*Log[w]*PolyLog[3, (u + v + w)/u] + 2*Log[(v + w)/w]*
    PolyLog[3, (u + v + w)/u] - 2*Log[v]*PolyLog[3, (u + v + w)/v] + 
   2*Log[w]*PolyLog[3, (u + v + w)/v] + 2*Log[-(w/v)]*
    PolyLog[3, (u + v + w)/v] - 2*Log[-(u/(v + w))]*
    PolyLog[3, (u + v + w)/v] + 2*Log[(v + w)/w]*PolyLog[3, (u + v + w)/v] + 
   2*Log[(u + v + w)/(v + w)]*PolyLog[3, (u + v + w)/v] - 
   2*Log[w]*PolyLog[3, -((w*(u + v + w))/(u*v))] - 
   2*Log[(v + w)/w]*PolyLog[3, -((w*(u + v + w))/(u*v))] + 
   2*Log[-((u + v + w)/v)]*(PolyLog[3, v/(v + w)] - 
     PolyLog[3, (u + v + w)/(v + w)]) - 2*Log[-(w/v)]*
    PolyLog[3, (u + v + w)/(v + w)] - 2*Log[(u + v + w)/(v + w)]*
    PolyLog[3, (u + v + w)/(v + w)] - 4*PolyLog[4, -(v/w)] - 
   4*PolyLog[4, -(w/v)] + 2*PolyLog[4, -(v/(u + w))] + 
   4*PolyLog[4, -((u + w)/v)] - PolyLog[4, -(u/(v + w))] + 
   5*PolyLog[4, v/(v + w)] + 5*PolyLog[4, (v + w)/v] - 
   PolyLog[4, (v + w)/w] - 2*PolyLog[4, (u + v + w)/v] + 
   2*PolyLog[4, (u + v + w)/(u + w)] + 2*PolyLog[4, (u + v + w)/(v + w)] - 
   (4*I)*Pi*Zeta[3] + 6*Log[u]*Zeta[3] - 2*Log[v]*Zeta[3] - 
   2*Log[-(w/v)]*Zeta[3] + 2*Log[-((u + w)/v)]*Zeta[3] - 
   2*Log[(u + v + w)/(v + w)]*Zeta[3], (59*Pi^4)/360 - Log[u]^4/12 + 
   (Pi^2*Log[u]*Log[v])/6 - (Log[u]^3*Log[v])/3 + (Pi^2*Log[v]^2)/4 - 
   (7*Log[u]^2*Log[v]^2)/4 - (11*Log[u]*Log[v]^3)/6 - Log[v]^4/3 - 
   (Pi^2*Log[u]*Log[w])/6 + (Log[u]^3*Log[w])/6 - (2*Pi^2*Log[v]*Log[w])/3 + 
   (3*Log[u]^2*Log[v]*Log[w])/2 + 3*Log[u]*Log[v]^2*Log[w] + 
   (2*Log[v]^3*Log[w])/3 + (Pi^2*Log[w]^2)/4 - (Log[u]^2*Log[w]^2)/4 - 
   (3*Log[u]*Log[v]*Log[w]^2)/2 - (Log[v]^2*Log[w]^2)/2 + 
   (Log[u]*Log[w]^3)/6 + (Log[v]*Log[w]^3)/6 - (Pi^2*Log[-(w/v)]^2)/2 + 
   Log[-(w/v)]^4/2 + (Pi^2*Log[-((u + w)/v)]^2)/2 - Log[-((u + w)/v)]^4/2 - 
   (3*Pi^2*Log[v]*Log[(u + w)/w])/2 + (Pi^2*Log[w]*Log[(u + w)/w])/2 + 
   3*Log[v]^2*Log[w]*Log[(u + w)/w] - (3*Log[v]*Log[w]^2*Log[(u + w)/w])/2 - 
   (3*Log[w]^3*Log[(u + w)/w])/2 + Pi^2*Log[(u + w)/w]^2 + 
   3*Log[v]^2*Log[(u + w)/w]^2 - 3*Log[v]*Log[w]*Log[(u + w)/w]^2 - 
   2*Log[v]*Log[(u + w)/w]^3 + 2*Log[w]*Log[(u + w)/w]^3 + 
   I*Pi^3*Log[v/(v + w)] + (6*I)*Pi*Log[v]^2*Log[v/(v + w)] - 
   (6*I)*Pi*Log[v]*Log[w]*Log[v/(v + w)] + (9*I)*Pi*Log[w]^2*Log[v/(v + w)] + 
   12*Pi^2*Log[v/(v + w)]^2 + (6*I)*Pi*Log[v]*Log[v/(v + w)]^2 - 
   (6*I)*Pi*Log[-((u + w)/v)]*Log[v/(v + w)]^2 + (6*I)*Pi*Log[-(u/(v + w))]*
    Log[v/(v + w)]^2 - (6*I)*Pi*Log[v/(v + w)]^2*Log[w/(v + w)] - 
   (Pi^2*Log[w/(v + w)]^2)/2 - Log[-(v/(v + w))]*Log[w/(v + w)]^3 + 
   Log[w/(v + w)]^4/2 - Pi^2*Log[w]*Log[-((v + w)/u)] - 
   Log[w]*Log[-((v + w)/u)]^3 - Log[-(w/v)]^3*Log[-((v + w)/v)] - 
   (2*Pi^2*Log[u]*Log[(v + w)/w])/3 + (Log[u]^3*Log[(v + w)/w])/6 + 
   (Pi^2*Log[v]*Log[(v + w)/w])/3 + (2*Log[v]^3*Log[(v + w)/w])/3 + 
   Log[u]^2*Log[w]*Log[(v + w)/w] - Log[v]^2*Log[w]*Log[(v + w)/w] + 
   (Log[u]*Log[w]^2*Log[(v + w)/w])/2 + (Log[v]*Log[w]^2*Log[(v + w)/w])/2 - 
   (3*Pi^2*Log[(u + w)/w]*Log[(v + w)/w])/2 - 3*Log[v]^2*Log[(u + w)/w]*
    Log[(v + w)/w] + 3*Log[v]*Log[w]*Log[(u + w)/w]*Log[(v + w)/w] - 
   (9*Log[w]^2*Log[(u + w)/w]*Log[(v + w)/w])/2 + 
   3*Log[v]*Log[(u + w)/w]^2*Log[(v + w)/w] - 6*Log[w]*Log[(u + w)/w]^2*
    Log[(v + w)/w] + 2*Log[(u + w)/w]^3*Log[(v + w)/w] + 
   (12*I)*Pi*Log[v]*Log[v/(v + w)]*Log[(v + w)/w] - 
   Pi^2*Log[-((v + w)/u)]*Log[(v + w)/w] - Log[-((v + w)/u)]^3*
    Log[(v + w)/w] + (Pi^2*Log[(v + w)/w]^2)/2 + (Log[u]^2*Log[(v + w)/w]^2)/
    2 + Log[v]^2*Log[(v + w)/w]^2 + (3*Log[u]*Log[-(v/w)]*Log[(v + w)/w]^2)/
    2 + 3*Log[v]*Log[-(v/w)]*Log[(v + w)/w]^2 + 
   (Log[u]*Log[w]*Log[(v + w)/w]^2)/2 - Log[v]*Log[w]*Log[(v + w)/w]^2 - 
   (3*Log[-(v/w)]*Log[w]*Log[(v + w)/w]^2)/2 - 3*Log[v]*Log[(u + w)/w]*
    Log[(v + w)/w]^2 - 3*Log[-(v/w)]*Log[(u + w)/w]*Log[(v + w)/w]^2 - 
   3*Log[(u + w)/w]^2*Log[(v + w)/w]^2 + (Log[u]*Log[(v + w)/w]^3)/6 + 
   (2*Log[v]*Log[(v + w)/w]^3)/3 + (3*Log[-(v/w)]*Log[(v + w)/w]^3)/2 - 
   Log[w]*Log[(v + w)/w]^3 - Log[(v + w)/w]^4/4 + 
   Pi^2*Log[w]*Log[(w*(v + w))/(u*v)] + Pi^2*Log[(v + w)/w]*
    Log[(w*(v + w))/(u*v)] + Log[w]*Log[(w*(v + w))/(u*v)]^3 + 
   Log[(v + w)/w]*Log[(w*(v + w))/(u*v)]^3 + Log[-((u + w)/v)]^3*
    Log[-((u + v + w)/v)] - Pi^2*Log[(u + w)/w]*Log[(u + v + w)/v] - 
   3*Log[v]^2*Log[(u + w)/w]*Log[(u + v + w)/v] + 
   3*Log[v]*Log[w]*Log[(u + w)/w]*Log[(u + v + w)/v] + 
   3*Log[w]*Log[(u + w)/w]^2*Log[(u + v + w)/v] - 
   2*Log[(u + w)/w]^3*Log[(u + v + w)/v] - 3*Log[v]*Log[(u + w)/w]*
    Log[(v + w)/w]*Log[(u + v + w)/v] + 6*Log[w]*Log[(u + w)/w]*
    Log[(v + w)/w]*Log[(u + v + w)/v] + 3*Log[(u + w)/w]^2*Log[(v + w)/w]*
    Log[(u + v + w)/v] + 3*Log[(u + w)/w]*Log[(v + w)/w]^2*
    Log[(u + v + w)/v] + 3*Log[(u + w)/w]^2*Log[(u + v + w)/v]^2 + 
   (Pi^2*Log[u]*Log[(u + v + w)/(v + w)])/3 + 
   (Log[u]^3*Log[(u + v + w)/(v + w)])/6 + 
   (Pi^2*Log[v]*Log[(u + v + w)/(v + w)])/3 + 
   (2*Log[v]^3*Log[(u + v + w)/(v + w)])/3 + 
   Pi^2*Log[v/u]*Log[(u + v + w)/(v + w)] + 
   Log[v/u]^3*Log[(u + v + w)/(v + w)] - 
   (Pi^2*Log[w]*Log[(u + v + w)/(v + w)])/2 - 
   (Log[u]^2*Log[w]*Log[(u + v + w)/(v + w)])/2 - 
   Log[v]^2*Log[w]*Log[(u + v + w)/(v + w)] + 
   (Log[u]*Log[w]^2*Log[(u + v + w)/(v + w)])/2 + 
   (Log[v]*Log[w]^2*Log[(u + v + w)/(v + w)])/2 + 
   (3*Log[w]^3*Log[(u + v + w)/(v + w)])/2 - 
   (3*Pi^2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)])/2 - 
   3*Log[v]^2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)] + 
   3*Log[v]*Log[w]*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)] - 
   (9*Log[w]^2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)])/2 - 
   3*Log[-(u/w)]*Log[-((u + w)/v)]^2*Log[(u + v + w)/(v + w)] - 
   3*Log[-(w/u)]*Log[-((u + w)/v)]^2*Log[(u + v + w)/(v + w)] + 
   3*Log[v]*Log[(u + w)/w]^2*Log[(u + v + w)/(v + w)] - 
   6*Log[w]*Log[(u + w)/w]^2*Log[(u + v + w)/(v + w)] + 
   2*Log[(u + w)/w]^3*Log[(u + v + w)/(v + w)] - 
   (6*I)*Pi*Log[v]*Log[v/(v + w)]*Log[(u + v + w)/(v + w)] + 
   (18*I)*Pi*Log[-((u + w)/v)]*Log[v/(v + w)]*Log[(u + v + w)/(v + w)] + 
   (6*I)*Pi*Log[v/(v + w)]^2*Log[(u + v + w)/(v + w)] + 
   (Pi^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)])/2 - 
   (Log[u]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)])/2 + 
   2*Log[v]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
   Log[u]*Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   2*Log[v]*Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
   (9*Log[w]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)])/2 - 
   6*Log[v]*Log[-((u + w)/v)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   6*Log[(u + w)/w]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
   (Log[u]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)])/2 + 
   2*Log[v]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] + 
   3*Log[-(v/w)]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] + 
   (3*Log[w]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)])/2 + 
   (Log[(v + w)/w]^3*Log[(u + v + w)/(v + w)])/2 + 
   3*Log[-((u + w)/v)]^2*Log[-((u*v)/(w*(u + v + w)))]*
    Log[(u + v + w)/(v + w)] - Pi^2*Log[(v*(v + w))/(w*(u + v + w))]*
    Log[(u + v + w)/(v + w)] - Log[(v*(v + w))/(w*(u + v + w))]^3*
    Log[(u + v + w)/(v + w)] + 3*Log[-((u + w)/v)]^2*Log[(u + v + w)/v]*
    Log[(u + v + w)/(v + w)] - 3*Log[(u + w)/w]^2*Log[(u + v + w)/v]*
    Log[(u + v + w)/(v + w)] + 3*Log[-((u + w)/v)]^2*
    Log[-((w*(u + v + w))/(u*v))]*Log[(u + v + w)/(v + w)] + 
   (Pi^2*Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[u]^2*Log[(u + v + w)/(v + w)]^2)/2 + 
   Log[v]^2*Log[(u + v + w)/(v + w)]^2 - Log[u]*Log[w]*
    Log[(u + v + w)/(v + w)]^2 - Log[v]*Log[w]*Log[(u + v + w)/(v + w)]^2 + 
   3*Log[w]^2*Log[(u + v + w)/(v + w)]^2 - 3*Log[-(u/w)]*Log[-((u + w)/v)]*
    Log[(u + v + w)/(v + w)]^2 - 3*Log[-((u + w)/v)]^2*
    Log[(u + v + w)/(v + w)]^2 - 3*Log[v]*Log[(u + w)/w]*
    Log[(u + v + w)/(v + w)]^2 + 3*Log[w]*Log[(u + w)/w]*
    Log[(u + v + w)/(v + w)]^2 + 3*Log[w]*Log[-(u/(v + w))]*
    Log[(u + v + w)/(v + w)]^2 - (6*I)*Pi*Log[v/(v + w)]*
    Log[(u + v + w)/(v + w)]^2 + 3*Log[w]*Log[-((v + w)/u)]*
    Log[(u + v + w)/(v + w)]^2 - Log[u]*Log[(v + w)/w]*
    Log[(u + v + w)/(v + w)]^2 + 2*Log[v]*Log[(v + w)/w]*
    Log[(u + v + w)/(v + w)]^2 + 3*Log[w]*Log[(v + w)/w]*
    Log[(u + v + w)/(v + w)]^2 + 3*Log[(u + w)/w]*Log[(v + w)/w]*
    Log[(u + v + w)/(v + w)]^2 + 3*Log[-(u/(v + w))]*Log[(v + w)/w]*
    Log[(u + v + w)/(v + w)]^2 + 3*Log[-((v + w)/u)]*Log[(v + w)/w]*
    Log[(u + v + w)/(v + w)]^2 + 
   (3*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)]^2)/2 - 
   3*Log[w]*Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)]^2 - 
   3*Log[(v + w)/w]*Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)]^2 + 
   (2*Log[u]*Log[(u + v + w)/(v + w)]^3)/3 + 
   (2*Log[v]*Log[(u + v + w)/(v + w)]^3)/3 + 3*Log[-(u/(v + w))]*
    Log[(u + v + w)/(v + w)]^3 - Log[u/(v + w)]*Log[(u + v + w)/(v + w)]^3 + 
   Log[(u + v + w)/(v + w)]^4/2 + (3*MyLi22[-(u/(v + w)), -(w/u)])/2 - 
   3*MyLi22[v/(v + w), (v + w)/(u + v + w)] - (3*MyLi22[w/(v + w), -(u/w)])/
    2 - 3*MyLi22[v/(u + v + w), (v + w)/v] + 
   3*MyLi22[v/(u + v + w), (u + v + w)/(v + w)] - 
   3*MyLi22[(v + w)/(u + v + w), v/(v + w)] - 3*Log[v]^2*PolyLog[2, -(u/w)] + 
   3*Log[w]^2*PolyLog[2, -(u/w)] + 6*Log[w]*Log[(v + w)/w]*
    PolyLog[2, -(u/w)] + 3*Log[(v + w)/w]^2*PolyLog[2, -(u/w)] - 
   (3*Log[u]^2*PolyLog[2, -(v/w)])/2 - 3*Log[u]*Log[w]*PolyLog[2, -(v/w)] - 
   3*Log[v]*Log[(u + w)/w]*PolyLog[2, -(v/w)] - 3*Log[w]*Log[(u + w)/w]*
    PolyLog[2, -(v/w)] + 6*Log[(u + w)/w]^2*PolyLog[2, -(v/w)] + 
   (18*I)*Pi*Log[v/(v + w)]*PolyLog[2, -(v/w)] + 
   3*Log[v]*Log[(v + w)/w]*PolyLog[2, -(v/w)] - 
   9*Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, -(v/w)] + 
   3*Log[(v + w)/w]^2*PolyLog[2, -(v/w)] - 6*Log[(u + w)/w]*
    Log[(u + v + w)/v]*PolyLog[2, -(v/w)] + 3*Log[v]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, -(v/w)] - 9*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, -(v/w)] + 6*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, -(v/w)] + 6*Log[(u + v + w)/(v + w)]^2*PolyLog[2, -(v/w)] - 
   (3*PolyLog[2, -(v/w)]^2)/2 + Pi^2*PolyLog[2, -(w/v)] + 
   3*Log[v]^2*PolyLog[2, -(w/v)] - 3*Log[v]*Log[w]*PolyLog[2, -(w/v)] - 
   3*Log[v]*Log[(u + w)/w]*PolyLog[2, -(w/v)] - 3*Log[w]*Log[(u + w)/w]*
    PolyLog[2, -(w/v)] + 6*Log[(u + w)/w]^2*PolyLog[2, -(w/v)] + 
   3*Log[v]*Log[(v + w)/w]*PolyLog[2, -(w/v)] - 6*Log[w]*Log[(v + w)/w]*
    PolyLog[2, -(w/v)] - 3*Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, -(w/v)] - 
   3*Log[(v + w)/w]^2*PolyLog[2, -(w/v)] - 6*Log[(u + w)/w]*
    Log[(u + v + w)/v]*PolyLog[2, -(w/v)] + 6*PolyLog[2, -(v/w)]*
    PolyLog[2, -(w/v)] + 3*PolyLog[2, -(w/v)]^2 - 
   6*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + w)/u] - 
   Pi^2*PolyLog[2, -((u + w)/v)] - 3*Log[v]^2*PolyLog[2, -((u + w)/v)] + 
   3*Log[v]*Log[w]*PolyLog[2, -((u + w)/v)] - 3*Log[v]*Log[(u + w)/w]*
    PolyLog[2, -((u + w)/v)] + 3*Log[w]*Log[(u + w)/w]*
    PolyLog[2, -((u + w)/v)] - 3*Log[v]*Log[(v + w)/w]*
    PolyLog[2, -((u + w)/v)] + 6*Log[w]*Log[(v + w)/w]*
    PolyLog[2, -((u + w)/v)] + 3*Log[(u + w)/w]*Log[(v + w)/w]*
    PolyLog[2, -((u + w)/v)] + 3*Log[(v + w)/w]^2*PolyLog[2, -((u + w)/v)] + 
   6*Log[(u + w)/w]*Log[(u + v + w)/v]*PolyLog[2, -((u + w)/v)] + 
   6*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, -((u + w)/v)] - 
   6*Log[(u + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, -((u + w)/v)] - 
   6*PolyLog[2, -(v/w)]*PolyLog[2, -((u + w)/v)] - 
   6*PolyLog[2, -(w/v)]*PolyLog[2, -((u + w)/v)] + 
   3*PolyLog[2, -((u + w)/v)]^2 - 6*Log[-((u + w)/v)]*
    Log[(u + v + w)/(v + w)]*PolyLog[2, (u + w)/w] - 
   3*Log[(u + v + w)/(v + w)]^2*PolyLog[2, (u + w)/w] - 
   3*Log[w]^2*PolyLog[2, -(u/(v + w))] - 6*Log[w]*Log[(v + w)/w]*
    PolyLog[2, -(u/(v + w))] - 3*Log[(v + w)/w]^2*PolyLog[2, -(u/(v + w))] + 
   3*Log[(u + v + w)/(v + w)]^2*PolyLog[2, -(u/(v + w))] - 
   (Pi^2*PolyLog[2, v/(v + w)])/2 - (3*Log[-((u + v + w)/(v + w))]^2*
     PolyLog[2, v/(v + w)])/2 - (3*PolyLog[2, v/(v + w)]^2)/2 - 
   (3*PolyLog[2, -(u/(v + w))]*PolyLog[2, w/(v + w)])/2 + 
   3*Pi^2*PolyLog[2, (v + w)/v] + 3*Log[v]^2*PolyLog[2, (v + w)/v] - 
   3*Log[v]*Log[w]*PolyLog[2, (v + w)/v] + (9*Log[w]^2*PolyLog[2, (v + w)/v])/
    2 - (18*I)*Pi*Log[v/(v + w)]*PolyLog[2, (v + w)/v] + 
   (3*Log[-((v + w)/v)]^2*PolyLog[2, (v + w)/v])/2 + 
   6*Log[v]*Log[(v + w)/w]*PolyLog[2, (v + w)/v] - 
   (3*Log[-((u + v + w)/v)]^2*PolyLog[2, (v + w)/v])/2 + 
   (3*Log[-((u + v + w)/(v + w))]^2*PolyLog[2, (v + w)/v])/2 - 
   3*Log[v]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/v] + 
   9*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/v] - 
   6*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/v] - 
   3*Log[(u + v + w)/(v + w)]^2*PolyLog[2, (v + w)/v] + 
   9*PolyLog[2, -(v/w)]*PolyLog[2, (v + w)/v] - 3*PolyLog[2, (v + w)/v]^2 + 
   3*Log[u]*Log[(v + w)/w]*PolyLog[2, (v + w)/w] + 
   6*Log[v]*Log[(v + w)/w]*PolyLog[2, (v + w)/w] - 
   3*Log[w]*Log[(v + w)/w]*PolyLog[2, (v + w)/w] - 
   6*Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, (v + w)/w] + 
   (3*Log[(v + w)/w]^2*PolyLog[2, (v + w)/w])/2 + 
   6*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/w] + 
   6*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, ((u + w)*(v + w))/(u*v)] + 
   (3*Log[-((v + w)/v)]^2*PolyLog[2, v/(u + v + w)])/2 - 
   (3*Log[-((u + v + w)/(v + w))]^2*PolyLog[2, v/(u + v + w)])/2 - 
   (Pi^2*PolyLog[2, (v + w)/(u + v + w)])/2 + 
   (3*Log[-((v + w)/v)]^2*PolyLog[2, (v + w)/(u + v + w)])/2 - 
   3*Log[-((u + v + w)/v)]^2*PolyLog[2, (v + w)/(u + v + w)] + 
   6*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, ((u + w)*(v + w))/(w*(u + v + w))] + 
   6*Log[w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/u] + 
   6*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/u] - 
   (3*Pi^2*PolyLog[2, (u + v + w)/v])/2 - 
   3*Log[v]^2*PolyLog[2, (u + v + w)/v] + 3*Log[v]*Log[w]*
    PolyLog[2, (u + v + w)/v] - (9*Log[w]^2*PolyLog[2, (u + v + w)/v])/2 + 
   (18*I)*Pi*Log[v/(v + w)]*PolyLog[2, (u + v + w)/v] - 
   6*Log[v]*Log[(v + w)/w]*PolyLog[2, (u + v + w)/v] - 
   3*Log[v]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/v] - 
   3*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/v] - 
   3*Log[(u + v + w)/(v + w)]^2*PolyLog[2, (u + v + w)/v] - 
   9*PolyLog[2, -(v/w)]*PolyLog[2, (u + v + w)/v] + 
   6*PolyLog[2, (v + w)/v]*PolyLog[2, (u + v + w)/v] - 
   (9*PolyLog[2, (u + v + w)/v]^2)/2 - 6*Log[w]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, -((w*(u + v + w))/(u*v))] - 6*Log[(v + w)/w]*
    Log[(u + v + w)/(v + w)]*PolyLog[2, -((w*(u + v + w))/(u*v))] + 
   (3*Log[-((v + w)/v)]^2*PolyLog[2, (u + v + w)/(v + w)])/2 - 
   (3*Log[-((u + v + w)/v)]^2*PolyLog[2, (u + v + w)/(v + w)])/2 + 
   6*Log[w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/(v + w)] + 
   6*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (u + v + w)/(v + w)] + 6*Log[(u + v + w)/(v + w)]^2*
    PolyLog[2, (u + v + w)/(v + w)] + 3*PolyLog[2, (u + v + w)/v]*
    PolyLog[2, (u + v + w)/(v + w)] - 3*Log[v]*PolyLog[3, -(u/w)] - 
   3*Log[w]*PolyLog[3, -(u/w)] + 3*Log[v/(v + w)]*PolyLog[3, -(u/w)] - 
   3*Log[(v + w)/w]*PolyLog[3, -(u/w)] - 6*Log[u]*PolyLog[3, -(v/w)] - 
   6*Log[(u + w)/w]*PolyLog[3, -(v/w)] - 6*Log[(u + v + w)/(v + w)]*
    PolyLog[3, -(v/w)] - 6*Log[v]*PolyLog[3, -(w/v)] + 
   12*Log[(u + w)/w]*PolyLog[3, -(w/v)] - 6*Log[(u + v + w)/(v + w)]*
    PolyLog[3, -(w/v)] + 6*Log[(u + v + w)/(v + w)]*PolyLog[3, (u + w)/u] + 
   6*Log[v]*PolyLog[3, -((u + w)/v)] + 6*Log[(u + v + w)/(v + w)]*
    PolyLog[3, (u + w)/w] - 3*Log[w]*PolyLog[3, -(u/(v + w))] - 
   3*Log[v/(v + w)]*PolyLog[3, -(u/(v + w))] - 
   3*Log[(v + w)/w]*PolyLog[3, -(u/(v + w))] - 3*Log[(u + v + w)/(v + w)]*
    PolyLog[3, -(u/(v + w))] - 6*Log[w/(v + w)]*PolyLog[3, v/(v + w)] - 
   6*Log[-((u + v + w)/v)]*PolyLog[3, v/(v + w)] + 
   6*Log[-((u + v + w)/(v + w))]*PolyLog[3, v/(v + w)] + 
   6*Log[(u + v + w)/(v + w)]*PolyLog[3, -((v + w)/u)] - 
   (12*I)*Pi*PolyLog[3, (v + w)/v] - 6*Log[v]*PolyLog[3, (v + w)/v] - 
   6*Log[-(w/v)]*PolyLog[3, (v + w)/v] + 6*Log[-((u + w)/v)]*
    PolyLog[3, (v + w)/v] - 6*Log[-(u/(v + w))]*PolyLog[3, (v + w)/v] + 
   6*Log[w/(v + w)]*PolyLog[3, (v + w)/v] + 6*Log[-((u + v + w)/v)]*
    PolyLog[3, (v + w)/v] - 12*Log[(u + v + w)/(v + w)]*
    PolyLog[3, (v + w)/v] - 3*Log[u]*PolyLog[3, (v + w)/w] - 
   6*Log[v]*PolyLog[3, (v + w)/w] + 3*Log[w]*PolyLog[3, (v + w)/w] + 
   6*Log[(u + w)/w]*PolyLog[3, (v + w)/w] + 3*Log[(v + w)/w]*
    PolyLog[3, (v + w)/w] - 6*Log[(u + v + w)/(v + w)]*
    PolyLog[3, (v + w)/w] - 6*Log[(u + v + w)/(v + w)]*
    PolyLog[3, ((u + w)*(v + w))/(u*v)] + 6*Log[-((v + w)/v)]*
    PolyLog[3, v/(u + v + w)] - 6*Log[-((u + v + w)/(v + w))]*
    PolyLog[3, v/(u + v + w)] - 6*Log[-((v + w)/v)]*
    PolyLog[3, (v + w)/(u + v + w)] - 6*Log[-((u + v + w)/v)]*
    PolyLog[3, (v + w)/(u + v + w)] - 6*Log[(u + v + w)/(v + w)]*
    PolyLog[3, ((u + w)*(v + w))/(w*(u + v + w))] - 
   6*Log[w]*PolyLog[3, (u + v + w)/u] - 6*Log[(v + w)/w]*
    PolyLog[3, (u + v + w)/u] + 6*Log[v]*PolyLog[3, (u + v + w)/v] - 
   6*Log[-(w/v)]*PolyLog[3, (u + v + w)/v] + 6*Log[-(u/(v + w))]*
    PolyLog[3, (u + v + w)/v] + 
   6*Log[w]*PolyLog[3, -((w*(u + v + w))/(u*v))] + 
   6*Log[(v + w)/w]*PolyLog[3, -((w*(u + v + w))/(u*v))] - 
   6*Log[w]*PolyLog[3, (u + v + w)/(v + w)] + 
   6*Log[-(w/v)]*PolyLog[3, (u + v + w)/(v + w)] - 
   6*Log[(v + w)/w]*PolyLog[3, (u + v + w)/(v + w)] + 
   6*Log[-((u + v + w)/v)]*PolyLog[3, (u + v + w)/(v + w)] + 
   12*PolyLog[4, -(v/w)] + 12*PolyLog[4, -(w/v)] - 
   6*PolyLog[4, -(v/(u + w))] - 12*PolyLog[4, -((u + w)/v)] + 
   9*PolyLog[4, -(u/(v + w))] - 15*PolyLog[4, v/(v + w)] - 
   15*PolyLog[4, (v + w)/v] + 3*PolyLog[4, (v + w)/w] + 
   6*PolyLog[4, u/(u + v + w)] + 6*PolyLog[4, (v + w)/(u + v + w)] + 
   6*PolyLog[4, (u + v + w)/v] - 6*PolyLog[4, (u + v + w)/(u + w)] - 
   6*PolyLog[4, (u + v + w)/(v + w)] + (12*I)*Pi*Zeta[3] - 8*Log[u]*Zeta[3] - 
   4*Log[v]*Zeta[3] + 12*Log[w]*Zeta[3] + 6*Log[-(w/v)]*Zeta[3] - 
   6*Log[-((u + w)/v)]*Zeta[3] + 12*Log[(v + w)/w]*Zeta[3] + 
   18*Log[(u + v + w)/(v + w)]*Zeta[3], 
  (14400 + 600*Pi^2 + 61*Pi^4 + 90*Log[u]^4 - 15*Log[w]^4 - 
    7200*Log[(v + w)/w] - 300*Pi^2*Log[(v + w)/w] + 1800*Log[(v + w)/w]^2 + 
    180*Pi^2*Log[(v + w)/w]^2 - 300*Log[(v + w)/w]^3 - 15*Log[(v + w)/w]^4 - 
    7200*Log[(u + v + w)/(v + w)] - 300*Pi^2*Log[(u + v + w)/(v + w)] + 
    3600*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
    360*Pi^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
    900*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] - 
    60*Log[(v + w)/w]^3*Log[(u + v + w)/(v + w)] + 
    1800*Log[(u + v + w)/(v + w)]^2 + 180*Pi^2*Log[(u + v + w)/(v + w)]^2 - 
    900*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2 - 
    90*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)]^2 - 
    300*Log[(u + v + w)/(v + w)]^3 - 60*Log[(v + w)/w]*
     Log[(u + v + w)/(v + w)]^3 - 15*Log[(u + v + w)/(v + w)]^4 - 
    60*Log[w]^3*(5 + Log[(v + w)/w] + Log[(u + v + w)/(v + w)]) + 
    60*Log[u]^3*(5 + Log[w] + Log[(v + w)/w] + Log[(u + v + w)/(v + w)]) + 
    90*Log[w]^2*(20 + 2*Pi^2 - Log[(v + w)/w]^2 - 
      10*Log[(u + v + w)/(v + w)] - Log[(u + v + w)/(v + w)]^2 - 
      2*Log[(v + w)/w]*(5 + Log[(u + v + w)/(v + w)])) - 
    30*Log[u]^2*(-60 + Pi^2 - 18*Log[w]^2 - 18*Log[(v + w)/w]^2 + 
      30*Log[(u + v + w)/(v + w)] - 18*Log[(u + v + w)/(v + w)]^2 - 
      6*Log[(v + w)/w]*(-5 + 6*Log[(u + v + w)/(v + w)]) - 
      6*Log[w]*(-5 + 6*Log[(v + w)/w] + 6*Log[(u + v + w)/(v + w)])) + 
    60*Log[w]*(-120 - 5*Pi^2 - Log[(v + w)/w]^3 + 
      6*(10 + Pi^2)*Log[(u + v + w)/(v + w)] - 
      15*Log[(u + v + w)/(v + w)]^2 - Log[(u + v + w)/(v + w)]^3 - 
      3*Log[(v + w)/w]^2*(5 + Log[(u + v + w)/(v + w)]) + 
      Log[(v + w)/w]*(60 + 6*Pi^2 - 30*Log[(u + v + w)/(v + w)] - 
        3*Log[(u + v + w)/(v + w)]^2) - 58*Zeta[3]) - 
    60*Log[u]*(-120 - 5*Pi^2 - Log[w]^3 - Log[(v + w)/w]^3 + 
      60*Log[(u + v + w)/(v + w)] + 6*Pi^2*Log[(u + v + w)/(v + w)] - 
      15*Log[(u + v + w)/(v + w)]^2 - Log[(u + v + w)/(v + w)]^3 - 
      3*Log[(v + w)/w]^2*(5 + Log[(u + v + w)/(v + w)]) - 
      3*Log[w]^2*(5 + Log[(v + w)/w] + Log[(u + v + w)/(v + w)]) + 
      Log[(v + w)/w]*(60 + 6*Pi^2 - 30*Log[(u + v + w)/(v + w)] - 
        3*Log[(u + v + w)/(v + w)]^2) + 
      Log[w]*(60 + 6*Pi^2 - 3*Log[(v + w)/w]^2 - 
        30*Log[(u + v + w)/(v + w)] - 3*Log[(u + v + w)/(v + w)]^2 - 
        6*Log[(v + w)/w]*(5 + Log[(u + v + w)/(v + w)])) - 58*Zeta[3]) - 
    4800*Zeta[3] - 3480*Log[(v + w)/w]*Zeta[3] - 
    3480*Log[(u + v + w)/(v + w)]*Zeta[3])/900, 
  80/7 + (10*Pi^2)/21 + (283*Pi^4)/2520 + (40*Log[v])/7 + 
   (5*Pi^2*Log[v])/21 + (Pi^2*Log[u]*Log[v])/6 + (10*Log[v]^2)/7 + 
   (Pi^2*Log[v]^2)/7 + (Log[u]^2*Log[v]^2)/4 + (5*Log[v]^3)/21 + 
   (Log[u]*Log[v]^3)/2 - Log[v]^4/84 - (40*Log[w])/7 - (5*Pi^2*Log[w])/21 - 
   (Pi^2*Log[u]*Log[w])/6 - (20*Log[v]*Log[w])/7 + (Pi^2*Log[v]*Log[w])/21 - 
   (Log[u]^2*Log[v]*Log[w])/2 - (5*Log[v]^2*Log[w])/7 - 
   (3*Log[u]*Log[v]^2*Log[w])/2 - (19*Log[v]^3*Log[w])/42 + (10*Log[w]^2)/7 + 
   (Pi^2*Log[w]^2)/7 + (5*Log[v]*Log[w]^2)/7 + Log[u]*Log[v]*Log[w]^2 + 
   (33*Log[v]^2*Log[w]^2)/28 - (5*Log[w]^3)/21 - (19*Log[v]*Log[w]^3)/42 - 
   Log[w]^4/84 - (Pi^2*Log[-(v/(u + w))]*Log[(u + w)/w])/6 - 
   (Log[-(v/(u + w))]^3*Log[(u + w)/w])/6 + 
   (Log[v]*Log[-(u/w)]*Log[(u + w)/w]^2)/2 - 
   (Log[-(u/w)]*Log[w]*Log[(u + w)/w]^2)/2 - (I/3)*Pi^3*Log[v/(v + w)] - 
   I*Pi*Log[u]*Log[v/(v + w)]^2 + I*Pi*Log[-(u/(v + w))]*Log[v/(v + w)]^2 - 
   I*Pi*Log[v/(v + w)]^2*Log[w/(v + w)] - (Pi^2*Log[w/(v + w)]^2)/12 - 
   (Log[-(v/(v + w))]*Log[w/(v + w)]^3)/6 + Log[w/(v + w)]^4/12 + 
   (Pi^2*Log[(u + w)/w]*Log[-((v*w)/((u + w)*(v + w)))])/6 + 
   (Log[(u + w)/w]*Log[-((v*w)/((u + w)*(v + w)))]^3)/6 + 
   (Pi^2*Log[(u + w)/w]*Log[(v*w)/((u + w)*(v + w))])/6 + 
   (Log[(u + w)/w]*Log[(v*w)/((u + w)*(v + w))]^3)/6 + 
   (Pi^2*Log[u]*Log[-((v + w)/u)])/6 + (Pi^2*Log[v]*Log[-((v + w)/u)])/6 - 
   (Pi^2*Log[w]*Log[-((v + w)/u)])/6 + (Log[u]*Log[-((v + w)/u)]^3)/6 + 
   (Log[v]*Log[-((v + w)/u)]^3)/6 - (Log[w]*Log[-((v + w)/u)]^3)/6 + 
   (Pi^2*Log[(v + w)/v]^2)/12 + (Log[w/v]*Log[(v + w)/v]^3)/6 - 
   Log[(v + w)/v]^4/12 - (40*Log[(v + w)/w])/7 - (5*Pi^2*Log[(v + w)/w])/21 - 
   (20*Log[v]*Log[(v + w)/w])/7 + (3*Pi^2*Log[v]*Log[(v + w)/w])/14 - 
   (5*Log[v]^2*Log[(v + w)/w])/7 - (Log[u]*Log[v]^2*Log[(v + w)/w])/2 - 
   (19*Log[v]^3*Log[(v + w)/w])/42 + (20*Log[w]*Log[(v + w)/w])/7 + 
   (5*Pi^2*Log[w]*Log[(v + w)/w])/42 - (Log[u]^2*Log[w]*Log[(v + w)/w])/2 + 
   (10*Log[v]*Log[w]*Log[(v + w)/w])/7 + (19*Log[v]^2*Log[w]*Log[(v + w)/w])/
    14 - (5*Log[w]^2*Log[(v + w)/w])/7 + Log[u]*Log[w]^2*Log[(v + w)/w] + 
   (Log[v]*Log[w]^2*Log[(v + w)/w])/7 - (23*Log[w]^3*Log[(v + w)/w])/42 - 
   (Log[-(u/w)]*Log[(u + w)/w]^2*Log[(v + w)/w])/2 - 
   (Pi^2*Log[-((v + w)/u)]*Log[(v + w)/w])/6 - 
   (Log[-((v + w)/u)]^3*Log[(v + w)/w])/6 + (10*Log[(v + w)/w]^2)/7 - 
   (Pi^2*Log[(v + w)/w]^2)/42 - (Log[u]^2*Log[(v + w)/w]^2)/4 + 
   (5*Log[v]*Log[(v + w)/w]^2)/7 - (Log[u]*Log[v]*Log[(v + w)/w]^2)/2 + 
   (5*Log[v]^2*Log[(v + w)/w]^2)/28 - (Log[u]*Log[-(v/w)]*Log[(v + w)/w]^2)/
    2 - (5*Log[w]*Log[(v + w)/w]^2)/7 + (3*Log[u]*Log[w]*Log[(v + w)/w]^2)/
    2 + (8*Log[v]*Log[w]*Log[(v + w)/w]^2)/7 - (37*Log[w]^2*Log[(v + w)/w]^2)/
    28 - (5*Log[(v + w)/w]^3)/21 + (Log[u]*Log[(v + w)/w]^3)/2 + 
   (23*Log[v]*Log[(v + w)/w]^3)/42 + (Log[-(v/w)]*Log[(v + w)/w]^3)/3 - 
   (22*Log[w]*Log[(v + w)/w]^3)/21 - (11*Log[(v + w)/w]^4)/42 - 
   (Pi^2*Log[u]*Log[(w*(v + w))/(u*v)])/6 - 
   (Pi^2*Log[v]*Log[(w*(v + w))/(u*v)])/6 + 
   (Pi^2*Log[w]*Log[(w*(v + w))/(u*v)])/6 + 
   (Pi^2*Log[(v + w)/w]*Log[(w*(v + w))/(u*v)])/6 - 
   (Log[u]*Log[(w*(v + w))/(u*v)]^3)/6 - (Log[v]*Log[(w*(v + w))/(u*v)]^3)/
    6 + (Log[w]*Log[(w*(v + w))/(u*v)]^3)/6 + 
   (Log[(v + w)/w]*Log[(w*(v + w))/(u*v)]^3)/6 - 
   (Pi^2*Log[(u + w)/w]*Log[w/(u + v + w)])/6 - 
   (Log[(u + w)/w]*Log[w/(u + v + w)]^3)/6 + 
   (Log[-(u/w)]^2*Log[(u + w)/w]*Log[(v + w)/(u + v + w)])/2 - 
   (Log[-(u/w)]^2*Log[(u + w)/w]*Log[((u + w)*(v + w))/(w*(u + v + w))])/2 + 
   (Pi^2*Log[(u + w)/w]*Log[(u + v + w)/v])/6 + Log[u]*Log[v]*Log[(u + w)/w]*
    Log[(u + v + w)/v] + Log[v]^2*Log[(u + w)/w]*Log[(u + v + w)/v] - 
   Log[u]*Log[w]*Log[(u + w)/w]*Log[(u + v + w)/v] - 
   2*Log[v]*Log[w]*Log[(u + w)/w]*Log[(u + v + w)/v] + 
   Log[w]^2*Log[(u + w)/w]*Log[(u + v + w)/v] - 
   (Log[v]*Log[(u + w)/w]^2*Log[(u + v + w)/v])/2 + 
   (Log[w]*Log[(u + w)/w]^2*Log[(u + v + w)/v])/2 + 
   (Log[(u + w)/w]^2*Log[-(u/(v + w))]*Log[(u + v + w)/v])/2 - 
   Log[u]*Log[(u + w)/w]*Log[(v + w)/w]*Log[(u + v + w)/v] - 
   Log[v]*Log[(u + w)/w]*Log[(v + w)/w]*Log[(u + v + w)/v] + 
   Log[w]*Log[(u + w)/w]*Log[(v + w)/w]*Log[(u + v + w)/v] + 
   (Log[(u + w)/w]^2*Log[(v + w)/w]*Log[(u + v + w)/v])/2 + 
   (Log[(u + w)/w]*Log[(v + w)/w]^2*Log[(u + v + w)/v])/2 + 
   (Log[-(v/(u + w))]*Log[(u + w)/w]*Log[(u + v + w)/v]^2)/2 - 
   (Log[(u + w)/w]^2*Log[(u + v + w)/v]^2)/2 + 
   (Log[(u + w)/w]*Log[-(u/(v + w))]*Log[(u + v + w)/v]^2)/2 - 
   (Log[(u + w)/w]*Log[(u*v)/((u + w)*(v + w))]*Log[(u + v + w)/v]^2)/2 - 
   (40*Log[(u + v + w)/(v + w)])/7 - (5*Pi^2*Log[(u + v + w)/(v + w)])/21 - 
   (20*Log[v]*Log[(u + v + w)/(v + w)])/7 - 
   (19*Pi^2*Log[v]*Log[(u + v + w)/(v + w)])/42 - 
   (5*Log[v]^2*Log[(u + v + w)/(v + w)])/7 - 
   (Log[u]*Log[v]^2*Log[(u + v + w)/(v + w)])/2 - 
   (19*Log[v]^3*Log[(u + v + w)/(v + w)])/42 + 
   (Pi^2*Log[v/u]*Log[(u + v + w)/(v + w)])/3 + 
   (Log[v/u]^3*Log[(u + v + w)/(v + w)])/3 + 
   (20*Log[w]*Log[(u + v + w)/(v + w)])/7 + 
   (5*Pi^2*Log[w]*Log[(u + v + w)/(v + w)])/42 + 
   (Log[u]^2*Log[w]*Log[(u + v + w)/(v + w)])/2 + 
   (10*Log[v]*Log[w]*Log[(u + v + w)/(v + w)])/7 + 
   2*Log[u]*Log[v]*Log[w]*Log[(u + v + w)/(v + w)] + 
   (19*Log[v]^2*Log[w]*Log[(u + v + w)/(v + w)])/14 - 
   (5*Log[w]^2*Log[(u + v + w)/(v + w)])/7 - 
   Log[u]*Log[w]^2*Log[(u + v + w)/(v + w)] - 
   (13*Log[v]*Log[w]^2*Log[(u + v + w)/(v + w)])/7 + 
   (19*Log[w]^3*Log[(u + v + w)/(v + w)])/42 + 
   (Pi^2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)])/6 - 
   (3*Log[-(u/w)]*Log[-((u + w)/v)]^2*Log[(u + v + w)/(v + w)])/2 - 
   Log[-(w/u)]*Log[-((u + w)/v)]^2*Log[(u + v + w)/(v + w)] + 
   (Log[-(u/w)]^2*Log[(u + w)/w]*Log[(u + v + w)/(v + w)])/2 - 
   (Log[w/(u + w)]*Log[-(u/(v + w))]^2*Log[(u + v + w)/(v + w)])/2 - 
   Log[(u + w)/w]*Log[-(u/(v + w))]^2*Log[(u + v + w)/(v + w)] + 
   (2*I)*Pi*Log[u]*Log[v/(v + w)]*Log[(u + v + w)/(v + w)] + 
   (2*I)*Pi*Log[-(u/(v + w))]*Log[v/(v + w)]*Log[(u + v + w)/(v + w)] + 
   I*Pi*Log[v/(v + w)]^2*Log[(u + v + w)/(v + w)] - 
   (2*I)*Pi*Log[w/(v + w)]^2*Log[(u + v + w)/(v + w)] + 
   (20*Log[(v + w)/w]*Log[(u + v + w)/(v + w)])/7 - 
   (Pi^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)])/21 + 
   (Log[u]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)])/2 + 
   (10*Log[v]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)])/7 + 
   Log[u]*Log[v]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
   (5*Log[v]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)])/14 - 
   (10*Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)])/7 - 
   Log[u]*Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   (12*Log[v]*Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)])/7 + 
   (5*Log[w]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)])/14 - 
   (5*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)])/7 - 
   (Log[u]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)])/2 - 
   (5*Log[v]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)])/14 + 
   (Log[-(v/w)]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)])/2 - 
   (Log[w]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)])/7 - 
   (Log[(v + w)/w]^3*Log[(u + v + w)/(v + w)])/21 + 
   (Pi^2*Log[(v + w)/(u + w)]*Log[(u + v + w)/(v + w)])/6 + 
   (Log[(v + w)/(u + w)]^3*Log[(u + v + w)/(v + w)])/6 + 
   (Pi^2*Log[v/(u + v + w)]*Log[(u + v + w)/(v + w)])/6 - 
   (Log[-((u + w)/v)]^2*Log[v/(u + v + w)]*Log[(u + v + w)/(v + w)])/2 + 
   (Log[v/(u + v + w)]^3*Log[(u + v + w)/(v + w)])/6 + 
   (3*Log[-((u + w)/v)]^2*Log[-((u*v)/(w*(u + v + w)))]*
     Log[(u + v + w)/(v + w)])/2 + (Pi^2*Log[(v + w)/(u + v + w)]*
     Log[(u + v + w)/(v + w)])/6 - 
   (Log[-(u/(v + w))]^2*Log[(v + w)/(u + v + w)]*Log[(u + v + w)/(v + w)])/
    2 + (Log[(v + w)/(u + v + w)]^3*Log[(u + v + w)/(v + w)])/6 - 
   (Pi^2*Log[-((v*(v + w))/(w*(u + v + w)))]*Log[(u + v + w)/(v + w)])/3 - 
   (Log[-((v*(v + w))/(w*(u + v + w)))]^3*Log[(u + v + w)/(v + w)])/3 - 
   (Pi^2*Log[(v*(v + w))/(w*(u + v + w))]*Log[(u + v + w)/(v + w)])/2 - 
   (Log[(v*(v + w))/(w*(u + v + w))]^3*Log[(u + v + w)/(v + w)])/2 + 
   Log[-(u/(v + w))]^2*Log[((u + w)*(v + w))/(w*(u + v + w))]*
    Log[(u + v + w)/(v + w)] + (Log[(u + w)/w]^2*Log[(u + v + w)/v]*
     Log[(u + v + w)/(v + w)])/2 + Log[-((u + w)/v)]^2*
    Log[-((w*(u + v + w))/(u*v))]*Log[(u + v + w)/(v + w)] + 
   (10*Log[(u + v + w)/(v + w)]^2)/7 + (Pi^2*Log[(u + v + w)/(v + w)]^2)/7 + 
   (5*Log[v]*Log[(u + v + w)/(v + w)]^2)/7 + 
   (5*Log[v]^2*Log[(u + v + w)/(v + w)]^2)/28 - 
   (5*Log[w]*Log[(u + v + w)/(v + w)]^2)/7 - 
   (Log[u]*Log[w]*Log[(u + v + w)/(v + w)]^2)/2 - 
   (5*Log[v]*Log[w]*Log[(u + v + w)/(v + w)]^2)/14 + 
   (3*Log[w]^2*Log[(u + v + w)/(v + w)]^2)/7 - 
   (Log[u]*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^2)/2 - 
   (3*Log[-(u/w)]*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^2)/2 - 
   (Log[v]*Log[(u + w)/w]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[w]*Log[(u + w)/w]*Log[(u + v + w)/(v + w)]^2)/2 - 
   (Log[u]*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]^2)/2 - 
   Log[v]*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]^2 + 
   (Log[w]*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]^2)/2 - 
   Log[(u + w)/w]*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]^2 - 
   I*Pi*Log[v/(v + w)]*Log[(u + v + w)/(v + w)]^2 - 
   (2*I)*Pi*Log[w/(v + w)]*Log[(u + v + w)/(v + w)]^2 - 
   (Log[u]*Log[-((v + w)/u)]*Log[(u + v + w)/(v + w)]^2)/2 - 
   (Log[v]*Log[-((v + w)/u)]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[w]*Log[-((v + w)/u)]*Log[(u + v + w)/(v + w)]^2)/2 - 
   (5*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2)/7 - 
   (Log[u]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[v]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2)/7 + 
   (5*Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2)/14 + 
   (Log[(u + w)/w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[-(u/(v + w))]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[-((v + w)/u)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (5*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)]^2)/28 + 
   (Log[u]*Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[v]*Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)]^2)/2 - 
   (Log[w]*Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)]^2)/2 - 
   (Log[(v + w)/w]*Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)]^2)/
    2 - (5*Log[(u + v + w)/(v + w)]^3)/21 + 
   (Log[v]*Log[(u + v + w)/(v + w)]^3)/21 - 
   (Log[w]*Log[(u + v + w)/(v + w)]^3)/21 + 
   (Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]^3)/2 - 
   (Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^3)/21 - 
   Log[(u + v + w)/(v + w)]^4/84 + (2*I)*Pi*Log[(u + v + w)/(v + w)]*
    Log[(w*(u + v + w))/(v*(v + w))]^2 - 
   (Log[-(u/w)]^2*Log[(u + w)/w]*Log[(w*(u + v + w))/((u + w)*(v + w))])/2 + 
   (Log[-(u/(v + w))]^2*Log[(u + v + w)/(v + w)]*
     Log[(w*(u + v + w))/((u + w)*(v + w))])/2 + MyLi22[-(v/w), w/(u + w)]/
    2 - MyLi22[-(v/(u + w)), -(w/v)]/2 + MyLi22[w/(u + w), -(v/w)] + 
   MyLi22[-(u/(v + w)), -(w/u)]/2 - 
   (3*MyLi22[v/(v + w), (v + w)/(u + v + w)])/2 - 
   MyLi22[w/(v + w), -(u/w)]/2 - MyLi22[v/(u + v + w), (v + w)/v]/2 + 
   MyLi22[v/(u + v + w), (u + v + w)/(v + w)]/2 - 
   (3*MyLi22[(v + w)/(u + v + w), v/(v + w)])/2 + 
   (Pi^2*PolyLog[2, -(u/w)])/6 + Log[u]*Log[v]*PolyLog[2, -(u/w)] + 
   Log[v]^2*PolyLog[2, -(u/w)] - Log[u]*Log[w]*PolyLog[2, -(u/w)] - 
   2*Log[v]*Log[w]*PolyLog[2, -(u/w)] + Log[w]^2*PolyLog[2, -(u/w)] - 
   Log[u]*Log[(v + w)/w]*PolyLog[2, -(u/w)] - Log[v]*Log[(v + w)/w]*
    PolyLog[2, -(u/w)] + Log[w]*Log[(v + w)/w]*PolyLog[2, -(u/w)] + 
   (Log[(v + w)/w]^2*PolyLog[2, -(u/w)])/2 - 2*Log[-(u/(v + w))]*
    Log[(u + v + w)/(v + w)]*PolyLog[2, -(u/w)] - 
   Log[(u + v + w)/(v + w)]^2*PolyLog[2, -(u/w)] - 
   (Pi^2*PolyLog[2, -(v/w)])/3 + (Log[u]^2*PolyLog[2, -(v/w)])/2 - 
   Log[v]^2*PolyLog[2, -(v/w)] - (Log[v/w]^2*PolyLog[2, -(v/w)])/4 + 
   Log[v]*Log[w]*PolyLog[2, -(v/w)] - (Log[w]^2*PolyLog[2, -(v/w)])/2 + 
   (Log[(u + w)/v]^2*PolyLog[2, -(v/w)])/4 - Log[u]*Log[(v + w)/w]*
    PolyLog[2, -(v/w)] + (Log[(v + w)/w]^2*PolyLog[2, -(v/w)])/2 + 
   2*Log[(u + w)/w]*Log[(u + v + w)/v]*PolyLog[2, -(v/w)] - 
   Log[u]*Log[(u + v + w)/(v + w)]*PolyLog[2, -(v/w)] + 
   Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, -(v/w)] + 
   2*Log[(u + v + w)/(v + w)]^2*PolyLog[2, -(v/w)] + 
   PolyLog[2, -(u/w)]*PolyLog[2, -(v/w)] - (3*PolyLog[2, -(v/w)]^2)/4 - 
   (Pi^2*PolyLog[2, -(w/v)])/12 - Log[u]*Log[v]*PolyLog[2, -(w/v)] - 
   Log[v]^2*PolyLog[2, -(w/v)] + Log[u]*Log[w]*PolyLog[2, -(w/v)] + 
   2*Log[v]*Log[w]*PolyLog[2, -(w/v)] - Log[w]^2*PolyLog[2, -(w/v)] + 
   (Log[(u + w)/v]^2*PolyLog[2, -(w/v)])/2 - 
   (Log[-((u + w)/w)]^2*PolyLog[2, -(w/v)])/4 - Log[-(u/w)]*Log[(u + w)/w]*
    PolyLog[2, -(w/v)] + Log[u]*Log[(v + w)/w]*PolyLog[2, -(w/v)] + 
   Log[v]*Log[(v + w)/w]*PolyLog[2, -(w/v)] - Log[w]*Log[(v + w)/w]*
    PolyLog[2, -(w/v)] - (Log[(v + w)/w]^2*PolyLog[2, -(w/v)])/2 + 
   Log[(u + w)/w]*Log[(u + v + w)/v]*PolyLog[2, -(w/v)] - 
   PolyLog[2, -(v/w)]*PolyLog[2, -(w/v)] - PolyLog[2, -(w/v)]^2/4 - 
   Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]*PolyLog[2, u/(u + w)] - 
   (Pi^2*PolyLog[2, -(v/(u + w))])/12 - (Log[w/v]^2*PolyLog[2, -(v/(u + w))])/
    4 + (PolyLog[2, -(w/v)]*PolyLog[2, -(v/(u + w))])/2 + 
   (Pi^2*PolyLog[2, w/(u + w)])/6 - (Log[w/v]^2*PolyLog[2, w/(u + w)])/4 + 
   (3*Log[(u + w)/v]^2*PolyLog[2, w/(u + w)])/4 - 
   2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + w)/u] + 
   (Pi^2*PolyLog[2, -((u + w)/v)])/6 + Log[u]*Log[v]*
    PolyLog[2, -((u + w)/v)] + Log[v]^2*PolyLog[2, -((u + w)/v)] - 
   (Log[v/w]^2*PolyLog[2, -((u + w)/v)])/4 - 
   Log[u]*Log[w]*PolyLog[2, -((u + w)/v)] - 2*Log[v]*Log[w]*
    PolyLog[2, -((u + w)/v)] + Log[w]^2*PolyLog[2, -((u + w)/v)] + 
   (Log[-((u + w)/w)]^2*PolyLog[2, -((u + w)/v)])/4 - 
   Log[v]*Log[(u + w)/w]*PolyLog[2, -((u + w)/v)] + 
   Log[w]*Log[(u + w)/w]*PolyLog[2, -((u + w)/v)] - 
   Log[u]*Log[(v + w)/w]*PolyLog[2, -((u + w)/v)] - 
   Log[v]*Log[(v + w)/w]*PolyLog[2, -((u + w)/v)] + 
   Log[w]*Log[(v + w)/w]*PolyLog[2, -((u + w)/v)] + 
   Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, -((u + w)/v)] + 
   (Log[(v + w)/w]^2*PolyLog[2, -((u + w)/v)])/2 - 
   Log[(u + w)/w]*Log[(u + v + w)/v]*PolyLog[2, -((u + w)/v)] + 
   Log[(u + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, -((u + w)/v)] + 
   PolyLog[2, -(v/w)]*PolyLog[2, -((u + w)/v)] + 
   (3*PolyLog[2, -(w/v)]*PolyLog[2, -((u + w)/v)])/2 - 
   PolyLog[2, -((u + w)/v)]^2/2 - (Log[w/v]^2*PolyLog[2, (u + w)/w])/4 + 
   (Log[(u + w)/v]^2*PolyLog[2, (u + w)/w])/4 + Log[v]*Log[(u + w)/w]*
    PolyLog[2, (u + w)/w] - Log[w]*Log[(u + w)/w]*PolyLog[2, (u + w)/w] - 
   Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, (u + w)/w] - 
   3*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + w)/w] - 
   Log[(u + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + w)/w] - 
   (3*Log[(u + v + w)/(v + w)]^2*PolyLog[2, (u + w)/w])/2 + 
   (PolyLog[2, -(v/w)]*PolyLog[2, (u + w)/w])/2 - 
   PolyLog[2, -(w/v)]*PolyLog[2, (u + w)/w] - 
   (PolyLog[2, -(v/(u + w))]*PolyLog[2, (u + w)/w])/2 + 
   (Pi^2*PolyLog[2, -(u/(v + w))])/3 + (Log[u]^2*PolyLog[2, -(u/(v + w))])/
    2 + Log[u]*Log[v]*PolyLog[2, -(u/(v + w))] + 
   Log[v]*Log[w]*PolyLog[2, -(u/(v + w))] - 
   (Log[w]^2*PolyLog[2, -(u/(v + w))])/2 + Log[-(u/w)]*Log[(u + w)/w]*
    PolyLog[2, -(u/(v + w))] + (Log[(u + w)/w]^2*PolyLog[2, -(u/(v + w))])/
    2 + (2*I)*Pi*Log[v/(v + w)]*PolyLog[2, -(u/(v + w))] + 
   Log[v]*Log[(v + w)/w]*PolyLog[2, -(u/(v + w))] - 
   Log[w]*Log[(v + w)/w]*PolyLog[2, -(u/(v + w))] - 
   (Log[(v + w)/w]^2*PolyLog[2, -(u/(v + w))])/2 - 
   Log[u]*Log[(u + v + w)/(v + w)]*PolyLog[2, -(u/(v + w))] - 
   Log[v]*Log[(u + v + w)/(v + w)]*PolyLog[2, -(u/(v + w))] - 
   Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, -(u/(v + w))] + 
   (Log[(u + v + w)/(v + w)]^2*PolyLog[2, -(u/(v + w))])/2 - 
   (Pi^2*PolyLog[2, v/(v + w)])/4 - (Log[(u + w)/w]^2*PolyLog[2, v/(v + w)])/
    2 - (3*Log[-((u + v + w)/(v + w))]^2*PolyLog[2, v/(v + w)])/4 - 
   Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, v/(v + w)] - 
   PolyLog[2, v/(v + w)]^2/4 - (Log[(u + w)/w]^2*PolyLog[2, w/(v + w)])/2 - 
   (PolyLog[2, -(u/(v + w))]*PolyLog[2, w/(v + w)])/2 - 
   Log[-(u/w)]*Log[(u + w)/w]*PolyLog[2, (u*v)/((u + w)*(v + w))] + 
   Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (u*v)/((u + w)*(v + w))] - (Pi^2*PolyLog[2, (v + w)/v])/12 + 
   (Log[-((v + w)/v)]^2*PolyLog[2, (v + w)/v])/4 - 
   (3*Log[-((u + v + w)/v)]^2*PolyLog[2, (v + w)/v])/4 + 
   (Log[-((u + v + w)/(v + w))]^2*PolyLog[2, (v + w)/v])/4 + 
   Log[u]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/v] - 
   Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/v] - 
   (Log[(u + v + w)/(v + w)]^2*PolyLog[2, (v + w)/v])/2 + 
   PolyLog[2, -(u/(v + w))]*PolyLog[2, (v + w)/v] + 
   PolyLog[2, (v + w)/v]^2/4 - Log[u]*Log[(v + w)/w]*PolyLog[2, (v + w)/w] + 
   (Log[(v + w)/w]^2*PolyLog[2, (v + w)/w])/2 + 
   Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/w] + 
   Log[(u + v + w)/(v + w)]^2*PolyLog[2, (v + w)/w] + 
   2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, ((u + w)*(v + w))/(u*v)] + Log[-(u/w)]*Log[(u + w)/w]*
    PolyLog[2, u/(u + v + w)] - Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, u/(u + v + w)] + (3*Log[-((v + w)/v)]^2*
     PolyLog[2, v/(u + v + w)])/4 - (3*Log[-((u + v + w)/(v + w))]^2*
     PolyLog[2, v/(u + v + w)])/4 - PolyLog[2, (v + w)/v]*
    PolyLog[2, v/(u + v + w)] - Log[-(u/w)]*Log[(u + w)/w]*
    PolyLog[2, -((u*v)/(w*(u + v + w)))] + 2*Log[-(u/(v + w))]*
    Log[(u + v + w)/(v + w)]*PolyLog[2, -((u*v)/(w*(u + v + w)))] - 
   Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (u + w)/(u + v + w)] - (Pi^2*PolyLog[2, (v + w)/(u + v + w)])/
    4 + (3*Log[-((v + w)/v)]^2*PolyLog[2, (v + w)/(u + v + w)])/4 - 
   (3*Log[-((u + v + w)/v)]^2*PolyLog[2, (v + w)/(u + v + w)])/2 + 
   3*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, ((u + w)*(v + w))/(w*(u + v + w))] - 
   Log[u]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/u] - 
   Log[v]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/u] + 
   Log[w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/u] + 
   Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/u] + 
   (Pi^2*PolyLog[2, (u + v + w)/v])/6 + 
   (Log[-(v/(v + w))]^2*PolyLog[2, (u + v + w)/v])/2 - 
   (Log[-((u + v + w)/(v + w))]^2*PolyLog[2, (u + v + w)/v])/2 - 
   (Log[(u + v + w)/(v + w)]^2*PolyLog[2, (u + v + w)/v])/2 - 
   PolyLog[2, -(u/(v + w))]*PolyLog[2, (u + v + w)/v] - 
   (3*PolyLog[2, (v + w)/v]*PolyLog[2, (u + v + w)/v])/2 + 
   Log[u]*Log[(u + v + w)/(v + w)]*PolyLog[2, -((w*(u + v + w))/(u*v))] + 
   Log[v]*Log[(u + v + w)/(v + w)]*PolyLog[2, -((w*(u + v + w))/(u*v))] - 
   Log[w]*Log[(u + v + w)/(v + w)]*PolyLog[2, -((w*(u + v + w))/(u*v))] - 
   Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, -((w*(u + v + w))/(u*v))] + Log[(u + w)/w]*Log[(u + v + w)/v]*
    PolyLog[2, (u + v + w)/(u + w)] + 
   (Log[(u + w)/w]^2*PolyLog[2, (u + v + w)/(v + w)])/2 + 
   (2*I)*Pi*Log[v/(v + w)]*PolyLog[2, (u + v + w)/(v + w)] + 
   (3*Log[-((v + w)/v)]^2*PolyLog[2, (u + v + w)/(v + w)])/4 - 
   (3*Log[-((u + v + w)/v)]^2*PolyLog[2, (u + v + w)/(v + w)])/4 + 
   Log[(u + w)/w]*Log[(u + v + w)/v]*PolyLog[2, (u + v + w)/(v + w)] - 
   Log[u]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/(v + w)] - 
   2*Log[v]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/(v + w)] + 
   Log[w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/(v + w)] + 
   Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/(v + w)] + 
   Log[(u + v + w)/(v + w)]^2*PolyLog[2, (u + v + w)/(v + w)] - 
   PolyLog[2, v/(v + w)]*PolyLog[2, (u + v + w)/(v + w)] + 
   PolyLog[2, (v + w)/v]*PolyLog[2, (u + v + w)/(v + w)] + 
   PolyLog[2, v/(u + v + w)]*PolyLog[2, (u + v + w)/(v + w)] + 
   (PolyLog[2, (u + v + w)/v]*PolyLog[2, (u + v + w)/(v + w)])/2 - 
   Log[(u + w)/w]*Log[(u + v + w)/v]*PolyLog[2, (w*(u + v + w))/
      ((u + w)*(v + w))] + Log[u]*PolyLog[3, -(u/w)] + 
   Log[v/(v + w)]*PolyLog[3, -(u/w)] + 2*Log[(u + v + w)/(v + w)]*
    PolyLog[3, -(u/w)] + 2*Log[u]*PolyLog[3, -(v/w)] + 
   2*Log[v]*PolyLog[3, -(v/w)] - 2*Log[w]*PolyLog[3, -(v/w)] + 
   Log[(u + w)/v]*PolyLog[3, -(v/w)] + Log[(u + w)/w]*PolyLog[3, -(v/w)] - 
   2*Log[(v + w)/w]*PolyLog[3, -(v/w)] - 5*Log[(u + v + w)/(v + w)]*
    PolyLog[3, -(v/w)] - Log[v]*PolyLog[3, -(w/v)] - 
   Log[-(u/w)]*PolyLog[3, -(w/v)] + Log[w]*PolyLog[3, -(w/v)] - 
   2*Log[(u + w)/v]*PolyLog[3, -(w/v)] + Log[-((u + w)/w)]*
    PolyLog[3, -(w/v)] + Log[(v + w)/v]*PolyLog[3, -(w/v)] + 
   Log[(v + w)/w]*PolyLog[3, -(w/v)] + Log[(u + v + w)/(v + w)]*
    PolyLog[3, -(w/v)] + Log[(u + v + w)/(v + w)]*PolyLog[3, u/(u + w)] - 
   Log[w/v]*PolyLog[3, -(v/(u + w))] + Log[(u + v + w)/(v + w)]*
    PolyLog[3, -(v/(u + w))] + Log[w/v]*PolyLog[3, w/(u + w)] + 
   2*Log[(u + w)/v]*PolyLog[3, w/(u + w)] + 2*Log[(u + v + w)/(v + w)]*
    PolyLog[3, (u + w)/u] + Log[v]*PolyLog[3, -((u + w)/v)] + 
   Log[-(u/w)]*PolyLog[3, -((u + w)/v)] - Log[w]*PolyLog[3, -((u + w)/v)] - 
   Log[-((u + w)/w)]*PolyLog[3, -((u + w)/v)] - 
   Log[(u + w)/w]*PolyLog[3, -((u + w)/v)] + 
   Log[(v + w)/v]*PolyLog[3, -((u + w)/v)] - 2*Log[(v + w)/w]*
    PolyLog[3, -((u + w)/v)] - Log[(u + v + w)/(v + w)]*
    PolyLog[3, -((u + w)/v)] - Log[v]*PolyLog[3, (u + w)/w] + 
   Log[w]*PolyLog[3, (u + w)/w] - Log[(u + w)/v]*PolyLog[3, (u + w)/w] - 
   Log[(v + w)/v]*PolyLog[3, (u + w)/w] + 2*Log[(v + w)/w]*
    PolyLog[3, (u + w)/w] - Log[(u + v + w)/v]*PolyLog[3, (u + w)/w] + 
   4*Log[(u + v + w)/(v + w)]*PolyLog[3, (u + w)/w] - 
   Log[u]*PolyLog[3, -(u/(v + w))] - 2*Log[v]*PolyLog[3, -(u/(v + w))] + 
   Log[w]*PolyLog[3, -(u/(v + w))] - Log[(u + w)/w]*
    PolyLog[3, -(u/(v + w))] - Log[v/(v + w)]*PolyLog[3, -(u/(v + w))] + 
   Log[(v + w)/w]*PolyLog[3, -(u/(v + w))] + Log[(u + v + w)/(v + w)]*
    PolyLog[3, -(u/(v + w))] + Log[(u + w)/w]*PolyLog[3, v/(v + w)] - 
   Log[w/(v + w)]*PolyLog[3, v/(v + w)] - 3*Log[-((u + v + w)/v)]*
    PolyLog[3, v/(v + w)] + 3*Log[-((u + v + w)/(v + w))]*
    PolyLog[3, v/(v + w)] - Log[(u + v + w)/(v + w)]*PolyLog[3, v/(v + w)] + 
   Log[(u + w)/w]*PolyLog[3, w/(v + w)] + Log[(u + w)/w]*
    PolyLog[3, (u*v)/((u + w)*(v + w))] - Log[(u + v + w)/(v + w)]*
    PolyLog[3, (u*v)/((u + w)*(v + w))] + 2*Log[(u + v + w)/(v + w)]*
    PolyLog[3, -((v + w)/u)] + Log[u]*PolyLog[3, (v + w)/v] - 
   Log[-(u/(v + w))]*PolyLog[3, (v + w)/v] + 
   Log[w/(v + w)]*PolyLog[3, (v + w)/v] + 3*Log[-((u + v + w)/v)]*
    PolyLog[3, (v + w)/v] - 2*Log[-((u + v + w)/(v + w))]*
    PolyLog[3, (v + w)/v] - 3*Log[(u + v + w)/(v + w)]*
    PolyLog[3, (v + w)/v] + Log[u]*PolyLog[3, (v + w)/w] - 
   3*Log[(u + v + w)/(v + w)]*PolyLog[3, (v + w)/w] - 
   2*Log[(u + v + w)/(v + w)]*PolyLog[3, ((u + w)*(v + w))/(u*v)] - 
   Log[(u + w)/w]*PolyLog[3, u/(u + v + w)] + Log[(u + v + w)/(v + w)]*
    PolyLog[3, u/(u + v + w)] - Log[(u + w)/w]*PolyLog[3, v/(u + v + w)] + 
   3*Log[-((v + w)/v)]*PolyLog[3, v/(u + v + w)] - 
   3*Log[-((u + v + w)/(v + w))]*PolyLog[3, v/(u + v + w)] + 
   Log[(u + w)/w]*PolyLog[3, -((u*v)/(w*(u + v + w)))] - 
   2*Log[(u + v + w)/(v + w)]*PolyLog[3, -((u*v)/(w*(u + v + w)))] + 
   Log[(u + v + w)/(v + w)]*PolyLog[3, (u + w)/(u + v + w)] - 
   3*Log[-((v + w)/v)]*PolyLog[3, (v + w)/(u + v + w)] - 
   3*Log[-((u + v + w)/v)]*PolyLog[3, (v + w)/(u + v + w)] - 
   3*Log[(u + v + w)/(v + w)]*PolyLog[3, ((u + w)*(v + w))/(w*(u + v + w))] + 
   Log[u]*PolyLog[3, (u + v + w)/u] + Log[v]*PolyLog[3, (u + v + w)/u] - 
   Log[w]*PolyLog[3, (u + v + w)/u] - Log[(v + w)/w]*
    PolyLog[3, (u + v + w)/u] - Log[u]*PolyLog[3, (u + v + w)/v] - 
   3*Log[-(w/v)]*PolyLog[3, (u + v + w)/v] + Log[-(u/(v + w))]*
    PolyLog[3, (u + v + w)/v] + 2*Log[w/(v + w)]*PolyLog[3, (u + v + w)/v] + 
   2*Log[-((u + v + w)/(v + w))]*PolyLog[3, (u + v + w)/v] + 
   Log[(u + v + w)/(v + w)]*PolyLog[3, (u + v + w)/v] - 
   Log[u]*PolyLog[3, -((w*(u + v + w))/(u*v))] - 
   Log[v]*PolyLog[3, -((w*(u + v + w))/(u*v))] + 
   Log[w]*PolyLog[3, -((w*(u + v + w))/(u*v))] + 
   Log[(v + w)/w]*PolyLog[3, -((w*(u + v + w))/(u*v))] - 
   Log[(u + w)/w]*PolyLog[3, (u + v + w)/(u + w)] + 
   Log[u]*PolyLog[3, (u + v + w)/(v + w)] + 
   2*Log[v]*PolyLog[3, (u + v + w)/(v + w)] - 
   Log[w]*PolyLog[3, (u + v + w)/(v + w)] + 
   3*Log[-(w/v)]*PolyLog[3, (u + v + w)/(v + w)] - 
   Log[(u + w)/w]*PolyLog[3, (u + v + w)/(v + w)] - 
   2*Log[w/(v + w)]*PolyLog[3, (u + v + w)/(v + w)] - 
   Log[(v + w)/w]*PolyLog[3, (u + v + w)/(v + w)] + 
   3*Log[-((u + v + w)/v)]*PolyLog[3, (u + v + w)/(v + w)] + 
   Log[(u + v + w)/(v + w)]*PolyLog[3, (u + v + w)/(v + w)] + 
   Log[(u + w)/w]*PolyLog[3, (w*(u + v + w))/((u + w)*(v + w))] + 
   (9*PolyLog[4, -(v/w)])/2 + (9*PolyLog[4, -(w/v)])/2 - 
   (3*PolyLog[4, -(v/(u + w))])/2 + PolyLog[4, w/(u + w)] - 
   PolyLog[4, -((u + w)/v)] + PolyLog[4, -(u/(v + w))] - 
   (21*PolyLog[4, v/(v + w)])/2 - PolyLog[4, w/(v + w)] - 
   (21*PolyLog[4, (v + w)/v])/2 + PolyLog[4, (v + w)/(u + v + w)] + 
   3*PolyLog[4, (u + v + w)/v] - (80*Zeta[3])/21 - Log[u]*Zeta[3] - 
   (5*Log[v]*Zeta[3])/21 - (16*Log[w]*Zeta[3])/21 - Log[(v + w)/v]*Zeta[3] - 
   (16*Log[(v + w)/w]*Zeta[3])/21 + Log[(u + v + w)/v]*Zeta[3] - 
   (16*Log[(u + v + w)/(v + w)]*Zeta[3])/21, 80/7 + (10*Pi^2)/21 + 
   (65*Pi^4)/504 + (40*Log[u])/7 + (5*Pi^2*Log[u])/21 + (10*Log[u]^2)/7 + 
   (Pi^2*Log[u]^2)/7 + (5*Log[u]^3)/21 - Log[u]^4/84 + 
   (Pi^2*Log[u]*Log[v])/6 + (Log[u]^3*Log[v])/2 + (Log[u]^2*Log[v]^2)/4 - 
   (40*Log[w])/7 - (5*Pi^2*Log[w])/21 - (20*Log[u]*Log[w])/7 + 
   (Pi^2*Log[u]*Log[w])/21 - (5*Log[u]^2*Log[w])/7 - 
   (19*Log[u]^3*Log[w])/42 - (Pi^2*Log[v]*Log[w])/6 - 
   (3*Log[u]^2*Log[v]*Log[w])/2 - (Log[u]*Log[v]^2*Log[w])/2 + 
   (10*Log[w]^2)/7 + (Pi^2*Log[w]^2)/7 + (5*Log[u]*Log[w]^2)/7 + 
   (33*Log[u]^2*Log[w]^2)/28 + Log[u]*Log[v]*Log[w]^2 - (5*Log[w]^3)/21 - 
   (19*Log[u]*Log[w]^3)/42 - Log[w]^4/84 + (2*Pi^2*Log[u]*Log[(u + w)/w])/3 + 
   (2*Pi^2*Log[-(v/u)]*Log[(u + w)/w])/3 + (2*Log[-(v/u)]^3*Log[(u + w)/w])/
    3 - 2*Log[u]*Log[v]*Log[w]*Log[(u + w)/w] - 
   Log[v]^2*Log[w]*Log[(u + w)/w] + 2*Log[u]*Log[w]^2*Log[(u + w)/w] + 
   2*Log[v]*Log[w]^2*Log[(u + w)/w] - Log[w]^3*Log[(u + w)/w] + 
   (2*Pi^2*Log[-(v/(u + w))]*Log[(u + w)/w])/3 + 
   (2*Log[-(v/(u + w))]^3*Log[(u + w)/w])/3 + 
   (2*Pi^2*Log[w/(u + w)]*Log[(u + w)/w])/3 - 2*Log[-(u/w)]^2*Log[w/(u + w)]*
    Log[(u + w)/w] + (2*Log[w/(u + w)]^3*Log[(u + w)/w])/3 - 
   2*Log[u]*Log[v]*Log[(u + w)/w]^2 - Log[v]^2*Log[(u + w)/w]^2 + 
   2*Log[u]*Log[w]*Log[(u + w)/w]^2 + 2*Log[v]*Log[w]*Log[(u + w)/w]^2 - 
   Log[w]^2*Log[(u + w)/w]^2 - (I/3)*Pi^3*Log[v/(v + w)] - 
   (4*I)*Pi*Log[u]*Log[v]*Log[v/(v + w)] - (2*I)*Pi*Log[v]^2*Log[v/(v + w)] + 
   (2*I)*Pi*Log[w]^2*Log[v/(v + w)] + 4*Pi^2*Log[v/(v + w)]^2 - 
   I*Pi*Log[u]*Log[v/(v + w)]^2 + I*Pi*Log[-(u/(v + w))]*Log[v/(v + w)]^2 - 
   I*Pi*Log[v/(v + w)]^2*Log[w/(v + w)] - (Pi^2*Log[w/(v + w)]^2)/12 - 
   (Log[-(v/(v + w))]*Log[w/(v + w)]^3)/6 + Log[w/(v + w)]^4/12 - 
   (4*Pi^2*Log[(u + w)/w]*Log[-((v*w)/((u + w)*(v + w)))])/3 - 
   (4*Log[(u + w)/w]*Log[-((v*w)/((u + w)*(v + w)))]^3)/3 - 
   (4*Pi^2*Log[(u + w)/w]*Log[(v*w)/((u + w)*(v + w))])/3 - 
   (4*Log[(u + w)/w]*Log[(v*w)/((u + w)*(v + w))]^3)/3 + 
   (Pi^2*Log[u]*Log[-((v + w)/u)])/6 + (Pi^2*Log[v]*Log[-((v + w)/u)])/6 - 
   (Pi^2*Log[w]*Log[-((v + w)/u)])/6 + (Log[u]*Log[-((v + w)/u)]^3)/6 + 
   (Log[v]*Log[-((v + w)/u)]^3)/6 - (Log[w]*Log[-((v + w)/u)]^3)/6 - 
   (40*Log[(v + w)/w])/7 - (5*Pi^2*Log[(v + w)/w])/21 - 
   (20*Log[u]*Log[(v + w)/w])/7 - (19*Pi^2*Log[u]*Log[(v + w)/w])/42 - 
   (5*Log[u]^2*Log[(v + w)/w])/7 - (19*Log[u]^3*Log[(v + w)/w])/42 - 
   (Log[u]^2*Log[v]*Log[(v + w)/w])/2 + (20*Log[w]*Log[(v + w)/w])/7 + 
   (5*Pi^2*Log[w]*Log[(v + w)/w])/42 + (10*Log[u]*Log[w]*Log[(v + w)/w])/7 + 
   (19*Log[u]^2*Log[w]*Log[(v + w)/w])/14 + 2*Log[u]*Log[v]*Log[w]*
    Log[(v + w)/w] + (Log[v]^2*Log[w]*Log[(v + w)/w])/2 - 
   (5*Log[w]^2*Log[(v + w)/w])/7 - (13*Log[u]*Log[w]^2*Log[(v + w)/w])/7 - 
   Log[v]*Log[w]^2*Log[(v + w)/w] + (19*Log[w]^3*Log[(v + w)/w])/42 + 
   2*Log[u]*Log[v]*Log[(u + w)/w]*Log[(v + w)/w] + 
   Log[v]^2*Log[(u + w)/w]*Log[(v + w)/w] - Log[w]^2*Log[(u + w)/w]*
    Log[(v + w)/w] + 2*Log[u]*Log[(u + w)/w]^2*Log[(v + w)/w] + 
   2*Log[v]*Log[(u + w)/w]^2*Log[(v + w)/w] - 2*Log[w]*Log[(u + w)/w]^2*
    Log[(v + w)/w] + (4*I)*Pi*Log[v]*Log[v/(v + w)]*Log[(v + w)/w] - 
   (Pi^2*Log[-((v + w)/u)]*Log[(v + w)/w])/6 - 
   (Log[-((v + w)/u)]^3*Log[(v + w)/w])/6 + (10*Log[(v + w)/w]^2)/7 + 
   (13*Pi^2*Log[(v + w)/w]^2)/42 + (5*Log[u]*Log[(v + w)/w]^2)/7 + 
   (19*Log[u]^2*Log[(v + w)/w]^2)/28 + (Log[u]*Log[v]*Log[(v + w)/w]^2)/2 - 
   (5*Log[w]*Log[(v + w)/w]^2)/7 - (19*Log[u]*Log[w]*Log[(v + w)/w]^2)/14 - 
   Log[v]*Log[w]*Log[(v + w)/w]^2 - (Log[-(v/w)]*Log[w]*Log[(v + w)/w]^2)/2 + 
   (13*Log[w]^2*Log[(v + w)/w]^2)/14 - Log[v]*Log[(u + w)/w]*
    Log[(v + w)/w]^2 - Log[(u + w)/w]^2*Log[(v + w)/w]^2 - 
   (5*Log[(v + w)/w]^3)/21 - (19*Log[u]*Log[(v + w)/w]^3)/42 - 
   (Log[v]*Log[(v + w)/w]^3)/6 + (Log[-(v/w)]*Log[(v + w)/w]^3)/6 + 
   (Log[v/w]*Log[(v + w)/w]^3)/6 + (19*Log[w]*Log[(v + w)/w]^3)/42 + 
   (5*Log[(v + w)/w]^4)/168 - (Pi^2*Log[u]*Log[(w*(v + w))/(u*v)])/6 - 
   (Pi^2*Log[v]*Log[(w*(v + w))/(u*v)])/6 + 
   (Pi^2*Log[w]*Log[(w*(v + w))/(u*v)])/6 + 
   (Pi^2*Log[(v + w)/w]*Log[(w*(v + w))/(u*v)])/6 - 
   (Log[u]*Log[(w*(v + w))/(u*v)]^3)/6 - (Log[v]*Log[(w*(v + w))/(u*v)]^3)/
    6 + (Log[w]*Log[(w*(v + w))/(u*v)]^3)/6 + 
   (Log[(v + w)/w]*Log[(w*(v + w))/(u*v)]^3)/6 + 
   (2*Pi^2*Log[(u + w)/w]*Log[w/(u + v + w)])/3 + 
   (2*Log[(u + w)/w]*Log[w/(u + v + w)]^3)/3 - 2*Log[-(u/w)]^2*Log[(u + w)/w]*
    Log[(v + w)/(u + v + w)] + 2*Log[-(u/w)]^2*Log[(u + w)/w]*
    Log[((u + w)*(v + w))/(w*(u + v + w))] + 
   (Pi^2*Log[(u + w)/w]*Log[(u + v + w)/v])/3 + Log[u]*Log[v]*Log[(u + w)/w]*
    Log[(u + v + w)/v] + (Log[v]^2*Log[(u + w)/w]*Log[(u + v + w)/v])/2 - 
   Log[u]*Log[w]*Log[(u + w)/w]*Log[(u + v + w)/v] - 
   (Log[w]^2*Log[(u + w)/w]*Log[(u + v + w)/v])/2 - 
   2*Log[u]*Log[(u + w)/w]^2*Log[(u + v + w)/v] - 
   Log[v]*Log[(u + w)/w]^2*Log[(u + v + w)/v] + Log[w]*Log[(u + w)/w]^2*
    Log[(u + v + w)/v] - 4*Log[(u + w)/w]^2*Log[-(u/(v + w))]*
    Log[(u + v + w)/v] - Log[u]*Log[(u + w)/w]*Log[(v + w)/w]*
    Log[(u + v + w)/v] - 2*Log[v]*Log[(u + w)/w]*Log[(v + w)/w]*
    Log[(u + v + w)/v] + Log[w]*Log[(u + w)/w]*Log[(v + w)/w]*
    Log[(u + v + w)/v] + Log[(u + w)/w]^2*Log[(v + w)/w]*Log[(u + v + w)/v] + 
   (Log[(u + w)/w]*Log[(v + w)/w]^2*Log[(u + v + w)/v])/2 - 
   2*Log[-(v/(u + w))]*Log[(u + w)/w]*Log[(u + v + w)/v]^2 + 
   Log[(u + w)/w]^2*Log[(u + v + w)/v]^2 - 4*Log[(u + w)/w]*Log[-(u/(v + w))]*
    Log[(u + v + w)/v]^2 + 4*Log[(u + w)/w]*Log[(u*v)/((u + w)*(v + w))]*
    Log[(u + v + w)/v]^2 - 2*Log[(u + w)/w]*Log[-((v + w)/u)]*
    Log[(u + v + w)/v]^2 + 2*Log[(u + w)/w]*Log[((u + w)*(v + w))/(u*v)]*
    Log[(u + v + w)/v]^2 - (40*Log[(u + v + w)/(v + w)])/7 - 
   (5*Pi^2*Log[(u + v + w)/(v + w)])/21 - 
   (20*Log[u]*Log[(u + v + w)/(v + w)])/7 - 
   (19*Pi^2*Log[u]*Log[(u + v + w)/(v + w)])/42 - 
   (5*Log[u]^2*Log[(u + v + w)/(v + w)])/7 - 
   (19*Log[u]^3*Log[(u + v + w)/(v + w)])/42 - 
   (Log[u]^2*Log[v]*Log[(u + v + w)/(v + w)])/2 + 
   (Pi^2*Log[v/u]*Log[(u + v + w)/(v + w)])/3 + 
   (Log[v/u]^3*Log[(u + v + w)/(v + w)])/3 + 
   (20*Log[w]*Log[(u + v + w)/(v + w)])/7 + 
   (5*Pi^2*Log[w]*Log[(u + v + w)/(v + w)])/42 + 
   (10*Log[u]*Log[w]*Log[(u + v + w)/(v + w)])/7 + 
   (19*Log[u]^2*Log[w]*Log[(u + v + w)/(v + w)])/14 + 
   2*Log[u]*Log[v]*Log[w]*Log[(u + v + w)/(v + w)] + 
   (Log[v]^2*Log[w]*Log[(u + v + w)/(v + w)])/2 - 
   (5*Log[w]^2*Log[(u + v + w)/(v + w)])/7 - 
   (13*Log[u]*Log[w]^2*Log[(u + v + w)/(v + w)])/7 - 
   Log[v]*Log[w]^2*Log[(u + v + w)/(v + w)] + 
   (19*Log[w]^3*Log[(u + v + w)/(v + w)])/42 + 
   (Pi^2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)])/6 + 
   2*Log[u]*Log[v]*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)] + 
   Log[v]^2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)] - 
   Log[w]^2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)] - 
   (3*Log[-(u/w)]*Log[-((u + w)/v)]^2*Log[(u + v + w)/(v + w)])/2 - 
   Log[-(w/u)]*Log[-((u + w)/v)]^2*Log[(u + v + w)/(v + w)] - 
   4*Log[-(u/w)]^2*Log[(u + w)/w]*Log[(u + v + w)/(v + w)] + 
   2*Log[u]*Log[(u + w)/w]^2*Log[(u + v + w)/(v + w)] + 
   2*Log[v]*Log[(u + w)/w]^2*Log[(u + v + w)/(v + w)] - 
   4*Log[-(u/w)]*Log[(u + w)/w]^2*Log[(u + v + w)/(v + w)] - 
   2*Log[w]*Log[(u + w)/w]^2*Log[(u + v + w)/(v + w)] - 
   (Log[w/(u + w)]*Log[-(u/(v + w))]^2*Log[(u + v + w)/(v + w)])/2 - 
   Log[(u + w)/w]*Log[-(u/(v + w))]^2*Log[(u + v + w)/(v + w)] + 
   (2*I)*Pi*Log[u]*Log[v/(v + w)]*Log[(u + v + w)/(v + w)] + 
   (2*I)*Pi*Log[v]*Log[v/(v + w)]*Log[(u + v + w)/(v + w)] + 
   (4*I)*Pi*Log[-((u + w)/v)]*Log[v/(v + w)]*Log[(u + v + w)/(v + w)] + 
   (2*I)*Pi*Log[-(u/(v + w))]*Log[v/(v + w)]*Log[(u + v + w)/(v + w)] + 
   I*Pi*Log[v/(v + w)]^2*Log[(u + v + w)/(v + w)] - 
   (2*I)*Pi*Log[w/(v + w)]^2*Log[(u + v + w)/(v + w)] + 
   (20*Log[(v + w)/w]*Log[(u + v + w)/(v + w)])/7 + 
   (19*Pi^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)])/42 + 
   (10*Log[u]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)])/7 + 
   (19*Log[u]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)])/14 + 
   Log[u]*Log[v]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   (10*Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)])/7 - 
   (19*Log[u]*Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)])/7 - 
   2*Log[v]*Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
   (13*Log[w]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)])/7 - 
   2*Log[v]*Log[-((u + w)/v)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   2*Log[(u + w)/w]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   (5*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)])/7 - 
   (19*Log[u]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)])/14 - 
   (Log[v]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)])/2 + 
   (Log[-(v/w)]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)])/2 + 
   (19*Log[w]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)])/14 + 
   (19*Log[(v + w)/w]^3*Log[(u + v + w)/(v + w)])/42 + 
   (Pi^2*Log[(v + w)/(u + w)]*Log[(u + v + w)/(v + w)])/6 + 
   (Log[(v + w)/(u + w)]^3*Log[(u + v + w)/(v + w)])/6 + 
   (Pi^2*Log[v/(u + v + w)]*Log[(u + v + w)/(v + w)])/6 - 
   (Log[-((u + w)/v)]^2*Log[v/(u + v + w)]*Log[(u + v + w)/(v + w)])/2 + 
   (Log[v/(u + v + w)]^3*Log[(u + v + w)/(v + w)])/6 + 
   (3*Log[-((u + w)/v)]^2*Log[-((u*v)/(w*(u + v + w)))]*
     Log[(u + v + w)/(v + w)])/2 + (Pi^2*Log[(v + w)/(u + v + w)]*
     Log[(u + v + w)/(v + w)])/6 - 
   (Log[-(u/(v + w))]^2*Log[(v + w)/(u + v + w)]*Log[(u + v + w)/(v + w)])/
    2 + (Log[(v + w)/(u + v + w)]^3*Log[(u + v + w)/(v + w)])/6 - 
   (Pi^2*Log[-((v*(v + w))/(w*(u + v + w)))]*Log[(u + v + w)/(v + w)])/3 - 
   (Log[-((v*(v + w))/(w*(u + v + w)))]^3*Log[(u + v + w)/(v + w)])/3 - 
   (Pi^2*Log[(v*(v + w))/(w*(u + v + w))]*Log[(u + v + w)/(v + w)])/2 - 
   (Log[(v*(v + w))/(w*(u + v + w))]^3*Log[(u + v + w)/(v + w)])/2 + 
   Log[-(u/(v + w))]^2*Log[((u + w)*(v + w))/(w*(u + v + w))]*
    Log[(u + v + w)/(v + w)] - Log[(u + w)/w]^2*Log[(u + v + w)/v]*
    Log[(u + v + w)/(v + w)] + Log[-((u + w)/v)]^2*
    Log[-((w*(u + v + w))/(u*v))]*Log[(u + v + w)/(v + w)] + 
   (10*Log[(u + v + w)/(v + w)]^2)/7 + (Pi^2*Log[(u + v + w)/(v + w)]^2)/7 + 
   (5*Log[u]*Log[(u + v + w)/(v + w)]^2)/7 + 
   (5*Log[u]^2*Log[(u + v + w)/(v + w)]^2)/28 - 
   (5*Log[w]*Log[(u + v + w)/(v + w)]^2)/7 - 
   (5*Log[u]*Log[w]*Log[(u + v + w)/(v + w)]^2)/14 - 
   (Log[v]*Log[w]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (3*Log[w]^2*Log[(u + v + w)/(v + w)]^2)/7 - 
   (Log[u]*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^2)/2 - 
   Log[v]*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^2 - 
   (3*Log[-(u/w)]*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^2)/2 - 
   Log[-((u + w)/v)]^2*Log[(u + v + w)/(v + w)]^2 - 
   (Log[v]*Log[(u + w)/w]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[w]*Log[(u + w)/w]*Log[(u + v + w)/(v + w)]^2)/2 - 
   (Log[u]*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]^2)/2 - 
   Log[v]*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]^2 + 
   (Log[w]*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]^2)/2 - 
   Log[(u + w)/w]*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]^2 - 
   I*Pi*Log[v/(v + w)]*Log[(u + v + w)/(v + w)]^2 - 
   (2*I)*Pi*Log[w/(v + w)]*Log[(u + v + w)/(v + w)]^2 - 
   (Log[u]*Log[-((v + w)/u)]*Log[(u + v + w)/(v + w)]^2)/2 - 
   (Log[v]*Log[-((v + w)/u)]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[w]*Log[-((v + w)/u)]*Log[(u + v + w)/(v + w)]^2)/2 - 
   (5*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2)/7 - 
   (5*Log[u]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2)/14 + 
   (5*Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2)/14 + 
   (Log[(u + w)/w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[-(u/(v + w))]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[-((v + w)/u)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (5*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)]^2)/28 + 
   (Log[u]*Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)]^2)/2 + 
   (Log[v]*Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)]^2)/2 - 
   (Log[w]*Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)]^2)/2 - 
   (Log[(v + w)/w]*Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)]^2)/
    2 - (5*Log[(u + v + w)/(v + w)]^3)/21 + 
   (Log[u]*Log[(u + v + w)/(v + w)]^3)/21 - 
   (Log[w]*Log[(u + v + w)/(v + w)]^3)/21 + 
   (Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]^3)/2 - 
   (Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^3)/21 - 
   Log[(u + v + w)/(v + w)]^4/84 + (2*I)*Pi*Log[(u + v + w)/(v + w)]*
    Log[(w*(u + v + w))/(v*(v + w))]^2 + 4*Log[-(u/w)]^2*Log[(u + w)/w]*
    Log[(w*(u + v + w))/((u + w)*(v + w))] + 
   (Log[-(u/(v + w))]^2*Log[(u + v + w)/(v + w)]*
     Log[(w*(u + v + w))/((u + w)*(v + w))])/2 - 
   4*MyLi22[-(v/w), w/(u + w)] - 4*MyLi22[w/(u + w), -(v/w)] - 
   (3*MyLi22[v/(v + w), (v + w)/(u + v + w)])/2 - 
   MyLi22[v/(u + v + w), (v + w)/v]/2 + 
   MyLi22[v/(u + v + w), (u + v + w)/(v + w)]/2 - 
   (3*MyLi22[(v + w)/(u + v + w), v/(v + w)])/2 + 
   Log[u]*Log[v]*PolyLog[2, -(u/w)] + (Log[v]^2*PolyLog[2, -(u/w)])/2 - 
   Log[u]*Log[w]*PolyLog[2, -(u/w)] - Log[v]*Log[w]*PolyLog[2, -(u/w)] + 
   (Log[w]^2*PolyLog[2, -(u/w)])/2 - Log[u]*Log[(v + w)/w]*
    PolyLog[2, -(u/w)] - Log[v]*Log[(v + w)/w]*PolyLog[2, -(u/w)] + 
   Log[w]*Log[(v + w)/w]*PolyLog[2, -(u/w)] + 
   (Log[(v + w)/w]^2*PolyLog[2, -(u/w)])/2 - 4*Log[(u + w)/w]*
    Log[(u + v + w)/v]*PolyLog[2, -(u/w)] - 2*Log[-(u/(v + w))]*
    Log[(u + v + w)/(v + w)]*PolyLog[2, -(u/w)] - 
   Log[(u + v + w)/(v + w)]^2*PolyLog[2, -(u/w)] - 
   (Pi^2*PolyLog[2, -(v/w)])/6 + Log[u]^2*PolyLog[2, -(v/w)] + 
   2*Log[u]*Log[v]*PolyLog[2, -(v/w)] + (Log[v]^2*PolyLog[2, -(v/w)])/2 - 
   Log[u]*Log[w]*PolyLog[2, -(v/w)] - Log[v]*Log[w]*PolyLog[2, -(v/w)] + 
   (Log[w]^2*PolyLog[2, -(v/w)])/2 - 2*Log[-((u + w)/w)]^2*
    PolyLog[2, -(v/w)] + 4*Log[u]*Log[(u + w)/w]*PolyLog[2, -(v/w)] + 
   2*Log[v]*Log[(u + w)/w]*PolyLog[2, -(v/w)] - 2*Log[w]*Log[(u + w)/w]*
    PolyLog[2, -(v/w)] + (4*I)*Pi*Log[v/(v + w)]*PolyLog[2, -(v/w)] - 
   Log[u]*Log[(v + w)/w]*PolyLog[2, -(v/w)] - Log[v]*Log[(v + w)/w]*
    PolyLog[2, -(v/w)] - 2*Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, -(v/w)] + 
   (Log[(v + w)/w]^2*PolyLog[2, -(v/w)])/2 - 6*Log[(u + w)/w]*
    Log[(u + v + w)/v]*PolyLog[2, -(v/w)] - Log[u]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, -(v/w)] - Log[v]*Log[(u + v + w)/(v + w)]*PolyLog[2, -(v/w)] - 
   2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, -(v/w)] + 
   Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, -(v/w)] + 
   2*Log[(u + v + w)/(v + w)]^2*PolyLog[2, -(v/w)] - 
   Pi^2*PolyLog[2, -(w/v)] - Log[u]*Log[v]*PolyLog[2, -(w/v)] - 
   (Log[v]^2*PolyLog[2, -(w/v)])/2 + Log[u]*Log[w]*PolyLog[2, -(w/v)] + 
   (Log[w]^2*PolyLog[2, -(w/v)])/2 - 2*Log[(u + w)/v]^2*PolyLog[2, -(w/v)] + 
   4*Log[u]*Log[(u + w)/w]*PolyLog[2, -(w/v)] + 2*Log[v]*Log[(u + w)/w]*
    PolyLog[2, -(w/v)] - 2*Log[w]*Log[(u + w)/w]*PolyLog[2, -(w/v)] + 
   Log[u]*Log[(v + w)/w]*PolyLog[2, -(w/v)] + 2*Log[v]*Log[(v + w)/w]*
    PolyLog[2, -(w/v)] - Log[w]*Log[(v + w)/w]*PolyLog[2, -(w/v)] - 
   2*Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, -(w/v)] - 
   (Log[(v + w)/w]^2*PolyLog[2, -(w/v)])/2 - 2*Log[(u + w)/w]*
    Log[(u + v + w)/v]*PolyLog[2, -(w/v)] + 4*PolyLog[2, -(u/w)]*
    PolyLog[2, -(w/v)] + 2*PolyLog[2, -(v/w)]*PolyLog[2, -(w/v)] + 
   PolyLog[2, -(w/v)]^2 - 4*Log[-(u/w)]*Log[(u + w)/w]*
    PolyLog[2, u/(u + w)] - Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, u/(u + w)] + 2*Log[w/v]^2*PolyLog[2, -(v/(u + w))] - 
   2*Log[-((u + w)/w)]^2*PolyLog[2, -(v/(u + w))] - 
   4*PolyLog[2, -(w/v)]*PolyLog[2, -(v/(u + w))] - 
   (2*Pi^2*PolyLog[2, w/(u + w)])/3 + 2*Log[w/v]^2*PolyLog[2, w/(u + w)] - 
   4*Log[(u + w)/v]^2*PolyLog[2, w/(u + w)] - 2*Log[-((u + w)/v)]*
    Log[(u + v + w)/(v + w)]*PolyLog[2, (u + w)/u] + 
   (Pi^2*PolyLog[2, -((u + w)/v)])/3 + Log[u]*Log[v]*
    PolyLog[2, -((u + w)/v)] + (Log[v]^2*PolyLog[2, -((u + w)/v)])/2 + 
   2*Log[v/w]^2*PolyLog[2, -((u + w)/v)] - 
   Log[u]*Log[w]*PolyLog[2, -((u + w)/v)] - 
   (Log[w]^2*PolyLog[2, -((u + w)/v)])/2 - 2*Log[-((u + w)/w)]^2*
    PolyLog[2, -((u + w)/v)] - Log[u]*Log[(v + w)/w]*
    PolyLog[2, -((u + w)/v)] - 2*Log[v]*Log[(v + w)/w]*
    PolyLog[2, -((u + w)/v)] + Log[w]*Log[(v + w)/w]*
    PolyLog[2, -((u + w)/v)] + (Log[(v + w)/w]^2*PolyLog[2, -((u + w)/v)])/
    2 + 2*Log[(u + w)/w]*Log[(u + v + w)/v]*PolyLog[2, -((u + w)/v)] - 
   2*Log[(u + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, -((u + w)/v)] - 
   4*PolyLog[2, -(u/w)]*PolyLog[2, -((u + w)/v)] - 
   2*PolyLog[2, -(v/w)]*PolyLog[2, -((u + w)/v)] - 
   6*PolyLog[2, -(w/v)]*PolyLog[2, -((u + w)/v)] + 
   PolyLog[2, -((u + w)/v)]^2 + 2*Log[w/v]^2*PolyLog[2, (u + w)/w] - 
   2*Log[(u + w)/v]^2*PolyLog[2, (u + w)/w] - 3*Log[-((u + w)/v)]*
    Log[(u + v + w)/(v + w)]*PolyLog[2, (u + w)/w] - 
   (3*Log[(u + v + w)/(v + w)]^2*PolyLog[2, (u + w)/w])/2 - 
   4*PolyLog[2, -(v/w)]*PolyLog[2, (u + w)/w] + 
   4*PolyLog[2, -(w/v)]*PolyLog[2, (u + w)/w] + 4*PolyLog[2, -(v/(u + w))]*
    PolyLog[2, (u + w)/w] - (Pi^2*PolyLog[2, -(u/(v + w))])/6 - 
   Log[u]^2*PolyLog[2, -(u/(v + w))] - Log[u]*Log[v]*
    PolyLog[2, -(u/(v + w))] + 2*Log[u]*Log[w]*PolyLog[2, -(u/(v + w))] + 
   Log[v]*Log[w]*PolyLog[2, -(u/(v + w))] - 
   Log[w]^2*PolyLog[2, -(u/(v + w))] - 8*Log[-(u/w)]*Log[(u + w)/w]*
    PolyLog[2, -(u/(v + w))] - 4*Log[(u + w)/w]^2*PolyLog[2, -(u/(v + w))] + 
   (2*I)*Pi*Log[v/(v + w)]*PolyLog[2, -(u/(v + w))] + 
   2*Log[u]*Log[(v + w)/w]*PolyLog[2, -(u/(v + w))] + 
   Log[v]*Log[(v + w)/w]*PolyLog[2, -(u/(v + w))] - 
   2*Log[w]*Log[(v + w)/w]*PolyLog[2, -(u/(v + w))] - 
   Log[(v + w)/w]^2*PolyLog[2, -(u/(v + w))] - 
   Log[v]*Log[(u + v + w)/(v + w)]*PolyLog[2, -(u/(v + w))] - 
   Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, -(u/(v + w))] + 
   (Log[(u + v + w)/(v + w)]^2*PolyLog[2, -(u/(v + w))])/2 - 
   PolyLog[2, -(u/(v + w))]^2/2 - (Pi^2*PolyLog[2, v/(v + w)])/4 + 
   4*Log[(u + w)/w]^2*PolyLog[2, v/(v + w)] - 
   (3*Log[-((u + v + w)/(v + w))]^2*PolyLog[2, v/(v + w)])/4 - 
   Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, v/(v + w)] - 
   PolyLog[2, v/(v + w)]^2/4 + 4*Log[(u + w)/w]^2*PolyLog[2, w/(v + w)] + 
   8*Log[-(u/w)]*Log[(u + w)/w]*PolyLog[2, (u*v)/((u + w)*(v + w))] + 
   Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (u*v)/((u + w)*(v + w))] - (Pi^2*PolyLog[2, (v + w)/v])/12 - 
   2*Log[u]*Log[v]*PolyLog[2, (v + w)/v] - Log[v]^2*PolyLog[2, (v + w)/v] + 
   Log[w]^2*PolyLog[2, (v + w)/v] - (4*I)*Pi*Log[v/(v + w)]*
    PolyLog[2, (v + w)/v] + (Log[-((v + w)/v)]^2*PolyLog[2, (v + w)/v])/4 + 
   2*Log[v]*Log[(v + w)/w]*PolyLog[2, (v + w)/v] - 
   (3*Log[-((u + v + w)/v)]^2*PolyLog[2, (v + w)/v])/4 + 
   (Log[-((u + v + w)/(v + w))]^2*PolyLog[2, (v + w)/v])/4 + 
   Log[u]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/v] + 
   Log[v]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/v] + 
   2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/v] - 
   Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/v] - 
   (Log[(u + v + w)/(v + w)]^2*PolyLog[2, (v + w)/v])/2 + 
   2*PolyLog[2, -(v/w)]*PolyLog[2, (v + w)/v] + PolyLog[2, -(u/(v + w))]*
    PolyLog[2, (v + w)/v] - (3*PolyLog[2, (v + w)/v]^2)/4 - 
   Log[w]*Log[(v + w)/w]*PolyLog[2, (v + w)/w] + 
   Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/w] + 
   Log[(u + v + w)/(v + w)]^2*PolyLog[2, (v + w)/w] + 
   2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, ((u + w)*(v + w))/(u*v)] - 4*Log[-(u/w)]*Log[(u + w)/w]*
    PolyLog[2, u/(u + v + w)] - Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, u/(u + v + w)] + (3*Log[-((v + w)/v)]^2*
     PolyLog[2, v/(u + v + w)])/4 - (3*Log[-((u + v + w)/(v + w))]^2*
     PolyLog[2, v/(u + v + w)])/4 - PolyLog[2, (v + w)/v]*
    PolyLog[2, v/(u + v + w)] + 4*Log[-(u/w)]*Log[(u + w)/w]*
    PolyLog[2, -((u*v)/(w*(u + v + w)))] + 2*Log[-(u/(v + w))]*
    Log[(u + v + w)/(v + w)]*PolyLog[2, -((u*v)/(w*(u + v + w)))] - 
   Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, (u + w)/(u + v + w)] - (Pi^2*PolyLog[2, (v + w)/(u + v + w)])/
    4 + (3*Log[-((v + w)/v)]^2*PolyLog[2, (v + w)/(u + v + w)])/4 - 
   (3*Log[-((u + v + w)/v)]^2*PolyLog[2, (v + w)/(u + v + w)])/2 + 
   3*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, ((u + w)*(v + w))/(w*(u + v + w))] - 
   4*Log[(u + w)/w]*Log[(u + v + w)/v]*PolyLog[2, (u + v + w)/u] - 
   Log[u]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/u] - 
   Log[v]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/u] + 
   Log[w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/u] + 
   Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/u] + 
   (Pi^2*PolyLog[2, (u + v + w)/v])/6 + 2*Log[u]*Log[v]*
    PolyLog[2, (u + v + w)/v] + Log[v]^2*PolyLog[2, (u + v + w)/v] - 
   Log[w]^2*PolyLog[2, (u + v + w)/v] + 
   (Log[-(v/(v + w))]^2*PolyLog[2, (u + v + w)/v])/2 + 
   (4*I)*Pi*Log[v/(v + w)]*PolyLog[2, (u + v + w)/v] - 
   2*Log[v]*Log[(v + w)/w]*PolyLog[2, (u + v + w)/v] - 
   (Log[-((u + v + w)/(v + w))]^2*PolyLog[2, (u + v + w)/v])/2 - 
   Log[v]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/v] - 
   2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/v] - 
   (Log[(u + v + w)/(v + w)]^2*PolyLog[2, (u + v + w)/v])/2 - 
   2*PolyLog[2, -(v/w)]*PolyLog[2, (u + v + w)/v] - 
   PolyLog[2, -(u/(v + w))]*PolyLog[2, (u + v + w)/v] + 
   (PolyLog[2, (v + w)/v]*PolyLog[2, (u + v + w)/v])/2 - 
   PolyLog[2, (u + v + w)/v]^2 + 4*Log[(u + w)/w]*Log[(u + v + w)/v]*
    PolyLog[2, -((w*(u + v + w))/(u*v))] + Log[u]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, -((w*(u + v + w))/(u*v))] + Log[v]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, -((w*(u + v + w))/(u*v))] - Log[w]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, -((w*(u + v + w))/(u*v))] - 
   Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*
    PolyLog[2, -((w*(u + v + w))/(u*v))] - 4*Log[(u + w)/w]*
    Log[(u + v + w)/v]*PolyLog[2, (u + v + w)/(u + w)] - 
   4*Log[(u + w)/w]^2*PolyLog[2, (u + v + w)/(v + w)] + 
   (2*I)*Pi*Log[v/(v + w)]*PolyLog[2, (u + v + w)/(v + w)] + 
   (3*Log[-((v + w)/v)]^2*PolyLog[2, (u + v + w)/(v + w)])/4 - 
   (3*Log[-((u + v + w)/v)]^2*PolyLog[2, (u + v + w)/(v + w)])/4 - 
   8*Log[(u + w)/w]*Log[(u + v + w)/v]*PolyLog[2, (u + v + w)/(v + w)] - 
   Log[u]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/(v + w)] - 
   2*Log[v]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/(v + w)] + 
   Log[w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/(v + w)] + 
   Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/(v + w)] + 
   Log[(u + v + w)/(v + w)]^2*PolyLog[2, (u + v + w)/(v + w)] - 
   PolyLog[2, v/(v + w)]*PolyLog[2, (u + v + w)/(v + w)] + 
   PolyLog[2, (v + w)/v]*PolyLog[2, (u + v + w)/(v + w)] + 
   PolyLog[2, v/(u + v + w)]*PolyLog[2, (u + v + w)/(v + w)] + 
   (PolyLog[2, (u + v + w)/v]*PolyLog[2, (u + v + w)/(v + w)])/2 + 
   8*Log[(u + w)/w]*Log[(u + v + w)/v]*
    PolyLog[2, (w*(u + v + w))/((u + w)*(v + w))] + 
   Log[u]*PolyLog[3, -(u/w)] + Log[v]*PolyLog[3, -(u/w)] - 
   Log[w]*PolyLog[3, -(u/w)] - Log[(v + w)/w]*PolyLog[3, -(u/w)] + 
   2*Log[(u + v + w)/(v + w)]*PolyLog[3, -(u/w)] - 
   3*Log[u]*PolyLog[3, -(v/w)] - Log[v]*PolyLog[3, -(v/w)] + 
   2*Log[w]*PolyLog[3, -(v/w)] - 8*Log[(u + w)/v]*PolyLog[3, -(v/w)] + 
   8*Log[-((u + w)/w)]*PolyLog[3, -(v/w)] - 4*Log[(u + w)/w]*
    PolyLog[3, -(v/w)] + 2*Log[(v + w)/w]*PolyLog[3, -(v/w)] - 
   2*Log[(u + v + w)/(v + w)]*PolyLog[3, -(v/w)] + 
   4*Log[(u + w)/w]*PolyLog[3, -(w/u)] + 4*Log[u]*PolyLog[3, -(w/v)] + 
   2*Log[v]*PolyLog[3, -(w/v)] - 2*Log[w]*PolyLog[3, -(w/v)] + 
   8*Log[(u + w)/v]*PolyLog[3, -(w/v)] - 8*Log[-((u + w)/w)]*
    PolyLog[3, -(w/v)] - 4*Log[(u + w)/w]*PolyLog[3, -(w/v)] - 
   2*Log[(v + w)/w]*PolyLog[3, -(w/v)] - 2*Log[(u + v + w)/(v + w)]*
    PolyLog[3, -(w/v)] + 4*Log[(u + w)/w]*PolyLog[3, u/(u + w)] + 
   Log[(u + v + w)/(v + w)]*PolyLog[3, u/(u + w)] + 
   8*Log[w/v]*PolyLog[3, -(v/(u + w))] - 8*Log[-((u + w)/w)]*
    PolyLog[3, -(v/(u + w))] + Log[(u + v + w)/(v + w)]*
    PolyLog[3, -(v/(u + w))] - 8*Log[w/v]*PolyLog[3, w/(u + w)] - 
   8*Log[(u + w)/v]*PolyLog[3, w/(u + w)] + 2*Log[(u + v + w)/(v + w)]*
    PolyLog[3, (u + w)/u] - 4*Log[u]*PolyLog[3, -((u + w)/v)] - 
   2*Log[v]*PolyLog[3, -((u + w)/v)] + 2*Log[w]*PolyLog[3, -((u + w)/v)] + 
   8*Log[-((u + w)/w)]*PolyLog[3, -((u + w)/v)] + 
   4*Log[(u + w)/w]*PolyLog[3, -((u + w)/v)] - 
   8*Log[(v + w)/v]*PolyLog[3, -((u + w)/v)] + 
   10*Log[(v + w)/w]*PolyLog[3, -((u + w)/v)] + 2*Log[(u + v + w)/(v + w)]*
    PolyLog[3, -((u + w)/v)] + 8*Log[(u + w)/v]*PolyLog[3, (u + w)/w] + 
   4*Log[(u + w)/w]*PolyLog[3, (u + w)/w] + 8*Log[(v + w)/v]*
    PolyLog[3, (u + w)/w] - 8*Log[(v + w)/w]*PolyLog[3, (u + w)/w] + 
   3*Log[(u + v + w)/(v + w)]*PolyLog[3, (u + w)/w] + 
   2*Log[u]*PolyLog[3, -(u/(v + w))] + 2*Log[v]*PolyLog[3, -(u/(v + w))] - 
   2*Log[w]*PolyLog[3, -(u/(v + w))] + 8*Log[(u + w)/w]*
    PolyLog[3, -(u/(v + w))] - 2*Log[(v + w)/w]*PolyLog[3, -(u/(v + w))] - 
   2*Log[(u + v + w)/(v + w)]*PolyLog[3, -(u/(v + w))] - 
   8*Log[(u + w)/w]*PolyLog[3, v/(v + w)] - 
   Log[w/(v + w)]*PolyLog[3, v/(v + w)] - 3*Log[-((u + v + w)/v)]*
    PolyLog[3, v/(v + w)] + 3*Log[-((u + v + w)/(v + w))]*
    PolyLog[3, v/(v + w)] - Log[(u + v + w)/(v + w)]*PolyLog[3, v/(v + w)] - 
   8*Log[(u + w)/w]*PolyLog[3, w/(v + w)] - 8*Log[(u + w)/w]*
    PolyLog[3, (u*v)/((u + w)*(v + w))] - Log[(u + v + w)/(v + w)]*
    PolyLog[3, (u*v)/((u + w)*(v + w))] + 2*Log[(u + v + w)/(v + w)]*
    PolyLog[3, -((v + w)/u)] + Log[u]*PolyLog[3, (v + w)/v] - 
   Log[-(u/(v + w))]*PolyLog[3, (v + w)/v] + 
   Log[w/(v + w)]*PolyLog[3, (v + w)/v] + 3*Log[-((u + v + w)/v)]*
    PolyLog[3, (v + w)/v] - 2*Log[-((u + v + w)/(v + w))]*
    PolyLog[3, (v + w)/v] - 3*Log[(u + v + w)/(v + w)]*
    PolyLog[3, (v + w)/v] + Log[w]*PolyLog[3, (v + w)/w] + 
   Log[(v + w)/w]*PolyLog[3, (v + w)/w] - 3*Log[(u + v + w)/(v + w)]*
    PolyLog[3, (v + w)/w] - 2*Log[(u + v + w)/(v + w)]*
    PolyLog[3, ((u + w)*(v + w))/(u*v)] + 4*Log[(u + w)/w]*
    PolyLog[3, u/(u + v + w)] + Log[(u + v + w)/(v + w)]*
    PolyLog[3, u/(u + v + w)] + 4*Log[(u + w)/w]*PolyLog[3, v/(u + v + w)] + 
   3*Log[-((v + w)/v)]*PolyLog[3, v/(u + v + w)] - 
   3*Log[-((u + v + w)/(v + w))]*PolyLog[3, v/(u + v + w)] - 
   4*Log[(u + w)/w]*PolyLog[3, -((u*v)/(w*(u + v + w)))] - 
   2*Log[(u + v + w)/(v + w)]*PolyLog[3, -((u*v)/(w*(u + v + w)))] + 
   Log[(u + v + w)/(v + w)]*PolyLog[3, (u + w)/(u + v + w)] - 
   3*Log[-((v + w)/v)]*PolyLog[3, (v + w)/(u + v + w)] - 
   3*Log[-((u + v + w)/v)]*PolyLog[3, (v + w)/(u + v + w)] - 
   3*Log[(u + v + w)/(v + w)]*PolyLog[3, ((u + w)*(v + w))/(w*(u + v + w))] + 
   Log[u]*PolyLog[3, (u + v + w)/u] + Log[v]*PolyLog[3, (u + v + w)/u] - 
   Log[w]*PolyLog[3, (u + v + w)/u] + 4*Log[(u + w)/w]*
    PolyLog[3, (u + v + w)/u] - Log[(v + w)/w]*PolyLog[3, (u + v + w)/u] - 
   Log[u]*PolyLog[3, (u + v + w)/v] - 3*Log[-(w/v)]*
    PolyLog[3, (u + v + w)/v] + Log[-(u/(v + w))]*PolyLog[3, (u + v + w)/v] + 
   2*Log[w/(v + w)]*PolyLog[3, (u + v + w)/v] + 2*Log[-((u + v + w)/(v + w))]*
    PolyLog[3, (u + v + w)/v] + Log[(u + v + w)/(v + w)]*
    PolyLog[3, (u + v + w)/v] - Log[u]*PolyLog[3, -((w*(u + v + w))/(u*v))] - 
   Log[v]*PolyLog[3, -((w*(u + v + w))/(u*v))] + 
   Log[w]*PolyLog[3, -((w*(u + v + w))/(u*v))] - 
   4*Log[(u + w)/w]*PolyLog[3, -((w*(u + v + w))/(u*v))] + 
   Log[(v + w)/w]*PolyLog[3, -((w*(u + v + w))/(u*v))] + 
   4*Log[(u + w)/w]*PolyLog[3, (u + v + w)/(u + w)] + 
   Log[u]*PolyLog[3, (u + v + w)/(v + w)] + 
   2*Log[v]*PolyLog[3, (u + v + w)/(v + w)] - 
   Log[w]*PolyLog[3, (u + v + w)/(v + w)] + 
   3*Log[-(w/v)]*PolyLog[3, (u + v + w)/(v + w)] + 
   8*Log[(u + w)/w]*PolyLog[3, (u + v + w)/(v + w)] - 
   2*Log[w/(v + w)]*PolyLog[3, (u + v + w)/(v + w)] - 
   Log[(v + w)/w]*PolyLog[3, (u + v + w)/(v + w)] + 
   3*Log[-((u + v + w)/v)]*PolyLog[3, (u + v + w)/(v + w)] + 
   Log[(u + v + w)/(v + w)]*PolyLog[3, (u + v + w)/(v + w)] - 
   8*Log[(u + w)/w]*PolyLog[3, (w*(u + v + w))/((u + w)*(v + w))] - 
   28*PolyLog[4, -(v/w)] - 28*PolyLog[4, -(w/v)] + 4*PolyLog[4, w/(u + w)] + 
   4*PolyLog[4, -((u + w)/v)] + 4*PolyLog[4, (u + w)/w] - 
   (21*PolyLog[4, v/(v + w)])/2 - PolyLog[4, w/(v + w)] - 
   (21*PolyLog[4, (v + w)/v])/2 - PolyLog[4, (v + w)/w] + 
   PolyLog[4, (v + w)/(u + v + w)] + 3*PolyLog[4, (u + v + w)/v] - 
   (80*Zeta[3])/21 - (5*Log[u]*Zeta[3])/21 - Log[v]*Zeta[3] - 
   (16*Log[w]*Zeta[3])/21 - (16*Log[(v + w)/w]*Zeta[3])/21 + 
   (5*Log[(u + v + w)/(v + w)]*Zeta[3])/21, 32 + (4*Pi^2)/3 + (31*Pi^4)/900 + 
   8*Log[u] + (Pi^2*Log[u])/3 + 2*Log[u]^2 - (Pi^2*Log[u]^2)/30 + 
   Log[u]^3/3 + Log[u]^4/10 + 8*Log[v] + (Pi^2*Log[v])/3 + 
   (7*Log[u]^3*Log[v])/15 + 2*Log[v]^2 - (Pi^2*Log[v]^2)/30 + 
   (7*Log[u]^2*Log[v]^2)/10 + Log[v]^3/3 + (7*Log[u]*Log[v]^3)/15 + 
   Log[v]^4/10 - 16*Log[w] - (2*Pi^2*Log[w])/3 - 4*Log[u]*Log[w] - 
   (Pi^2*Log[u]*Log[w])/6 - Log[u]^2*Log[w] - (Log[u]^3*Log[w])/6 - 
   4*Log[v]*Log[w] - (Pi^2*Log[v]*Log[w])/6 - Log[v]^2*Log[w] - 
   (Log[v]^3*Log[w])/6 + 4*Log[w]^2 + (2*Pi^2*Log[w]^2)/5 + Log[u]*Log[w]^2 + 
   (Log[u]^2*Log[w]^2)/4 + Log[v]*Log[w]^2 + (Log[v]^2*Log[w]^2)/4 - 
   (2*Log[w]^3)/3 - (Log[u]*Log[w]^3)/6 - (Log[v]*Log[w]^3)/6 - Log[w]^4/30 + 
   (7*Pi^2*Log[-(w/v)]^2)/15 - (7*Log[-(w/v)]^4)/15 - 
   (7*Pi^2*Log[-((u + w)/v)]^2)/15 + (7*Log[-((u + w)/v)]^4)/15 + 
   (14*Pi^2*Log[v]*Log[(u + w)/w])/15 - (7*Log[v]^2*Log[w]*Log[(u + w)/w])/
    5 - (7*Log[v]*Log[w]^2*Log[(u + w)/w])/5 + (14*Log[w]^3*Log[(u + w)/w])/
    5 - (14*Pi^2*Log[(u + w)/w]^2)/15 - (7*Log[v]^2*Log[(u + w)/w]^2)/5 + 
   (7*Log[w]^2*Log[(u + w)/w]^2)/5 + (28*Log[v]*Log[(u + w)/w]^3)/15 - 
   (28*Log[w]*Log[(u + w)/w]^3)/15 - ((14*I)/15)*Pi^3*Log[v/(v + w)] - 
   ((14*I)/5)*Pi*Log[v]^2*Log[v/(v + w)] + ((28*I)/5)*Pi*Log[v]*Log[w]*
    Log[v/(v + w)] - ((56*I)/5)*Pi*Log[w]^2*Log[v/(v + w)] - 
   (84*Pi^2*Log[v/(v + w)]^2)/5 - ((14*I)/5)*Pi*Log[v]*Log[v/(v + w)]^2 + 
   ((28*I)/5)*Pi*Log[-((u + w)/v)]*Log[v/(v + w)]^2 - 
   ((14*I)/5)*Pi*Log[-(u/(v + w))]*Log[v/(v + w)]^2 + 
   ((14*I)/5)*Pi*Log[v/(v + w)]^2*Log[w/(v + w)] + 
   (7*Pi^2*Log[w/(v + w)]^2)/30 + (7*Log[-(v/(v + w))]*Log[w/(v + w)]^3)/15 - 
   (7*Log[w/(v + w)]^4)/30 - (7*Pi^2*Log[v]*Log[-((v + w)/u)])/15 + 
   (7*Pi^2*Log[w]*Log[-((v + w)/u)])/5 - (7*Log[v]*Log[-((v + w)/u)]^3)/15 + 
   (7*Log[w]*Log[-((v + w)/u)]^3)/5 + (14*Log[-(w/v)]^3*Log[-((v + w)/v)])/
    15 - 16*Log[(v + w)/w] - (2*Pi^2*Log[(v + w)/w])/3 - 
   4*Log[u]*Log[(v + w)/w] + (3*Pi^2*Log[u]*Log[(v + w)/w])/10 - 
   Log[u]^2*Log[(v + w)/w] - (Log[u]^3*Log[(v + w)/w])/6 - 
   4*Log[v]*Log[(v + w)/w] - (19*Pi^2*Log[v]*Log[(v + w)/w])/30 + 
   (7*Log[u]^2*Log[v]*Log[(v + w)/w])/5 - Log[v]^2*Log[(v + w)/w] + 
   (7*Log[u]*Log[v]^2*Log[(v + w)/w])/5 - (Log[v]^3*Log[(v + w)/w])/6 + 
   8*Log[w]*Log[(v + w)/w] + (4*Pi^2*Log[w]*Log[(v + w)/w])/5 + 
   2*Log[u]*Log[w]*Log[(v + w)/w] - (9*Log[u]^2*Log[w]*Log[(v + w)/w])/10 + 
   2*Log[v]*Log[w]*Log[(v + w)/w] + (Log[v]^2*Log[w]*Log[(v + w)/w])/2 - 
   2*Log[w]^2*Log[(v + w)/w] - (19*Log[u]*Log[w]^2*Log[(v + w)/w])/10 - 
   (Log[v]*Log[w]^2*Log[(v + w)/w])/2 - (2*Log[w]^3*Log[(v + w)/w])/15 + 
   (28*Pi^2*Log[(u + w)/w]*Log[(v + w)/w])/15 + 
   (7*Log[v]^2*Log[(u + w)/w]*Log[(v + w)/w])/5 - 
   (14*Log[v]*Log[w]*Log[(u + w)/w]*Log[(v + w)/w])/5 + 
   (28*Log[w]^2*Log[(u + w)/w]*Log[(v + w)/w])/5 - 
   (28*Log[v]*Log[(u + w)/w]^2*Log[(v + w)/w])/5 + 
   (42*Log[w]*Log[(u + w)/w]^2*Log[(v + w)/w])/5 - 
   (28*Log[(u + w)/w]^3*Log[(v + w)/w])/15 - ((84*I)/5)*Pi*Log[v]*
    Log[v/(v + w)]*Log[(v + w)/w] + (7*Pi^2*Log[-((v + w)/u)]*Log[(v + w)/w])/
    5 + (7*Log[-((v + w)/u)]^3*Log[(v + w)/w])/5 + 4*Log[(v + w)/w]^2 - 
   (Pi^2*Log[(v + w)/w]^2)/15 + Log[u]*Log[(v + w)/w]^2 - 
   (9*Log[u]^2*Log[(v + w)/w]^2)/20 + Log[v]*Log[(v + w)/w]^2 + 
   (7*Log[u]*Log[v]*Log[(v + w)/w]^2)/5 - (9*Log[v]^2*Log[(v + w)/w]^2)/20 - 
   2*Log[w]*Log[(v + w)/w]^2 - (33*Log[u]*Log[w]*Log[(v + w)/w]^2)/10 - 
   (Log[v]*Log[w]*Log[(v + w)/w]^2)/2 - 
   (7*Log[-(v/w)]*Log[w]*Log[(v + w)/w]^2)/5 + (Log[w]^2*Log[(v + w)/w]^2)/
    2 + (21*Log[v]*Log[(u + w)/w]*Log[(v + w)/w]^2)/5 + 
   (14*Log[-(v/w)]*Log[(u + w)/w]*Log[(v + w)/w]^2)/5 + 
   (21*Log[(u + w)/w]^2*Log[(v + w)/w]^2)/5 - (2*Log[(v + w)/w]^3)/3 - 
   (11*Log[u]*Log[(v + w)/w]^3)/10 - (47*Log[v]*Log[(v + w)/w]^3)/30 - 
   (7*Log[-(v/w)]*Log[(v + w)/w]^3)/3 + (7*Log[v/w]*Log[(v + w)/w]^3)/15 + 
   (26*Log[w]*Log[(v + w)/w]^3)/15 + Log[(v + w)/w]^4/5 + 
   (7*Pi^2*Log[v]*Log[-((w*(v + w))/(u*v))])/15 - 
   (7*Pi^2*Log[w]*Log[-((w*(v + w))/(u*v))])/15 - 
   (7*Pi^2*Log[(v + w)/w]*Log[-((w*(v + w))/(u*v))])/15 + 
   (7*Log[v]*Log[-((w*(v + w))/(u*v))]^3)/15 - 
   (7*Log[w]*Log[-((w*(v + w))/(u*v))]^3)/15 - 
   (7*Log[(v + w)/w]*Log[-((w*(v + w))/(u*v))]^3)/15 + 
   (7*Pi^2*Log[v]*Log[(w*(v + w))/(u*v)])/15 - 
   (7*Pi^2*Log[w]*Log[(w*(v + w))/(u*v)])/5 - 
   (7*Pi^2*Log[(v + w)/w]*Log[(w*(v + w))/(u*v)])/5 + 
   (7*Log[v]*Log[(w*(v + w))/(u*v)]^3)/15 - 
   (7*Log[w]*Log[(w*(v + w))/(u*v)]^3)/5 - 
   (7*Log[(v + w)/w]*Log[(w*(v + w))/(u*v)]^3)/5 + 
   (7*Log[v]*Log[(u + w)/w]^2*Log[v/(u + v + w)])/5 - 
   (7*Log[w]*Log[(u + w)/w]^2*Log[v/(u + v + w)])/5 - 
   (7*Log[(u + w)/w]^2*Log[(v + w)/w]*Log[v/(u + v + w)])/5 - 
   (7*Log[v]*Log[(u + w)/w]^2*Log[-((u*v)/(w*(u + v + w)))])/5 + 
   (7*Log[w]*Log[(u + w)/w]^2*Log[-((u*v)/(w*(u + v + w)))])/5 + 
   (7*Log[(u + w)/w]^2*Log[(v + w)/w]*Log[-((u*v)/(w*(u + v + w)))])/5 - 
   (7*Pi^2*Log[v]*Log[-(w/(u + v + w))])/15 + 
   (7*Pi^2*Log[w]*Log[-(w/(u + v + w))])/15 + 
   (7*Pi^2*Log[(v + w)/w]*Log[-(w/(u + v + w))])/15 - 
   (7*Log[v]*Log[-(w/(u + v + w))]^3)/15 + (7*Log[w]*Log[-(w/(u + v + w))]^3)/
    15 + (7*Log[(v + w)/w]*Log[-(w/(u + v + w))]^3)/15 - 
   (14*Log[-((u + w)/v)]^3*Log[-((u + v + w)/v)])/15 + 
   (28*Pi^2*Log[(u + w)/w]*Log[(u + v + w)/v])/15 + 
   (7*Log[v]^2*Log[(u + w)/w]*Log[(u + v + w)/v])/5 - 
   (14*Log[v]*Log[w]*Log[(u + w)/w]*Log[(u + v + w)/v])/5 + 
   (7*Log[w]^2*Log[(u + w)/w]*Log[(u + v + w)/v])/5 + 
   (7*Log[v]*Log[(u + w)/w]^2*Log[(u + v + w)/v])/5 - 
   (21*Log[w]*Log[(u + w)/w]^2*Log[(u + v + w)/v])/5 + 
   (28*Log[(u + w)/w]^3*Log[(u + v + w)/v])/15 + 
   (42*Log[v]*Log[(u + w)/w]*Log[(v + w)/w]*Log[(u + v + w)/v])/5 - 
   (42*Log[w]*Log[(u + w)/w]*Log[(v + w)/w]*Log[(u + v + w)/v])/5 - 
   (21*Log[(u + w)/w]^2*Log[(v + w)/w]*Log[(u + v + w)/v])/5 - 
   (21*Log[(u + w)/w]*Log[(v + w)/w]^2*Log[(u + v + w)/v])/5 - 
   (28*Log[(u + w)/w]^2*Log[(u + v + w)/v]^2)/5 - 
   (7*Log[v]*Log[(u + w)/w]^2*Log[-((w*(u + v + w))/(u*v))])/5 + 
   (7*Log[w]*Log[(u + w)/w]^2*Log[-((w*(u + v + w))/(u*v))])/5 + 
   (7*Log[(u + w)/w]^2*Log[(v + w)/w]*Log[-((w*(u + v + w))/(u*v))])/5 - 
   16*Log[(u + v + w)/(v + w)] - (2*Pi^2*Log[(u + v + w)/(v + w)])/3 - 
   4*Log[u]*Log[(u + v + w)/(v + w)] - 
   (19*Pi^2*Log[u]*Log[(u + v + w)/(v + w)])/30 - 
   Log[u]^2*Log[(u + v + w)/(v + w)] - (Log[u]^3*Log[(u + v + w)/(v + w)])/
    6 - 4*Log[v]*Log[(u + v + w)/(v + w)] - 
   (19*Pi^2*Log[v]*Log[(u + v + w)/(v + w)])/30 + 
   (7*Log[u]^2*Log[v]*Log[(u + v + w)/(v + w)])/5 - 
   Log[v]^2*Log[(u + v + w)/(v + w)] + 
   (7*Log[u]*Log[v]^2*Log[(u + v + w)/(v + w)])/5 - 
   (Log[v]^3*Log[(u + v + w)/(v + w)])/6 - 
   (14*Pi^2*Log[v/u]*Log[(u + v + w)/(v + w)])/15 - 
   (14*Log[v/u]^3*Log[(u + v + w)/(v + w)])/15 + 
   8*Log[w]*Log[(u + v + w)/(v + w)] + 
   (4*Pi^2*Log[w]*Log[(u + v + w)/(v + w)])/5 + 
   2*Log[u]*Log[w]*Log[(u + v + w)/(v + w)] + 
   (Log[u]^2*Log[w]*Log[(u + v + w)/(v + w)])/2 + 
   2*Log[v]*Log[w]*Log[(u + v + w)/(v + w)] + 
   (Log[v]^2*Log[w]*Log[(u + v + w)/(v + w)])/2 - 
   2*Log[w]^2*Log[(u + v + w)/(v + w)] - 
   (Log[u]*Log[w]^2*Log[(u + v + w)/(v + w)])/2 - 
   (Log[v]*Log[w]^2*Log[(u + v + w)/(v + w)])/2 - 
   (44*Log[w]^3*Log[(u + v + w)/(v + w)])/15 + 
   (7*Pi^2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)])/5 + 
   (7*Log[v]^2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)])/5 - 
   (14*Log[v]*Log[w]*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)])/5 + 
   (28*Log[w]^2*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)])/5 + 
   (21*Log[-(u/w)]*Log[-((u + w)/v)]^2*Log[(u + v + w)/(v + w)])/5 + 
   (14*Log[-(w/u)]*Log[-((u + w)/v)]^2*Log[(u + v + w)/(v + w)])/5 - 
   (28*Log[v]*Log[(u + w)/w]^2*Log[(u + v + w)/(v + w)])/5 + 
   (42*Log[w]*Log[(u + w)/w]^2*Log[(u + v + w)/(v + w)])/5 - 
   (28*Log[(u + w)/w]^3*Log[(u + v + w)/(v + w)])/15 + 
   (7*Log[w/(u + w)]*Log[-(u/(v + w))]^2*Log[(u + v + w)/(v + w)])/5 + 
   (14*Log[(u + w)/w]*Log[-(u/(v + w))]^2*Log[(u + v + w)/(v + w)])/5 - 
   ((112*I)/5)*Pi*Log[-((u + w)/v)]*Log[v/(v + w)]*Log[(u + v + w)/(v + w)] - 
   ((28*I)/5)*Pi*Log[-(u/(v + w))]*Log[v/(v + w)]*Log[(u + v + w)/(v + w)] - 
   ((28*I)/5)*Pi*Log[v/(v + w)]^2*Log[(u + v + w)/(v + w)] + 
   ((28*I)/5)*Pi*Log[w/(v + w)]^2*Log[(u + v + w)/(v + w)] + 
   (7*Pi^2*Log[-((v + w)/u)]*Log[(u + v + w)/(v + w)])/15 + 
   (7*Log[-((v + w)/u)]^3*Log[(u + v + w)/(v + w)])/15 + 
   8*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   (3*Pi^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)])/5 + 
   2*Log[u]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
   (Log[u]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)])/2 + 
   2*Log[v]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] + 
   (14*Log[u]*Log[v]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)])/5 - 
   (9*Log[v]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)])/10 - 
   4*Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   (19*Log[u]*Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)])/5 - 
   Log[v]*Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)] - 
   (37*Log[w]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)])/5 + 
   (42*Log[v]*Log[-((u + w)/v)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)])/5 + 
   (42*Log[(u + w)/w]^2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)])/5 - 
   2*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)] - 
   (19*Log[u]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)])/10 - 
   (47*Log[v]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)])/10 - 
   (14*Log[-(v/w)]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)])/5 - 
   (16*Log[w]*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)])/5 - 
   (16*Log[(v + w)/w]^3*Log[(u + v + w)/(v + w)])/15 - 
   (7*Pi^2*Log[(w*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)])/15 - 
   (7*Log[(w*(v + w))/(u*v)]^3*Log[(u + v + w)/(v + w)])/15 - 
   (7*Pi^2*Log[(v + w)/(u + w)]*Log[(u + v + w)/(v + w)])/15 - 
   (7*Log[(v + w)/(u + w)]^3*Log[(u + v + w)/(v + w)])/15 - 
   (7*Pi^2*Log[v/(u + v + w)]*Log[(u + v + w)/(v + w)])/15 + 
   (7*Log[-((u + w)/v)]^2*Log[v/(u + v + w)]*Log[(u + v + w)/(v + w)])/5 - 
   (7*Log[v/(u + v + w)]^3*Log[(u + v + w)/(v + w)])/15 - 
   (21*Log[-((u + w)/v)]^2*Log[-((u*v)/(w*(u + v + w)))]*
     Log[(u + v + w)/(v + w)])/5 - (7*Pi^2*Log[(v + w)/(u + v + w)]*
     Log[(u + v + w)/(v + w)])/15 + 
   (7*Log[-(u/(v + w))]^2*Log[(v + w)/(u + v + w)]*Log[(u + v + w)/(v + w)])/
    5 - (7*Log[(v + w)/(u + v + w)]^3*Log[(u + v + w)/(v + w)])/15 + 
   (14*Pi^2*Log[-((v*(v + w))/(w*(u + v + w)))]*Log[(u + v + w)/(v + w)])/
    15 + (14*Log[-((v*(v + w))/(w*(u + v + w)))]^3*Log[(u + v + w)/(v + w)])/
    15 + (7*Pi^2*Log[(v*(v + w))/(w*(u + v + w))]*Log[(u + v + w)/(v + w)])/
    5 + (7*Log[(v*(v + w))/(w*(u + v + w))]^3*Log[(u + v + w)/(v + w)])/5 - 
   (14*Log[-(u/(v + w))]^2*Log[((u + w)*(v + w))/(w*(u + v + w))]*
     Log[(u + v + w)/(v + w)])/5 - (14*Log[-((u + w)/v)]^2*Log[(u + v + w)/v]*
     Log[(u + v + w)/(v + w)])/5 + (28*Log[(u + w)/w]^2*Log[(u + v + w)/v]*
     Log[(u + v + w)/(v + w)])/5 - 
   (14*Log[-((u + w)/v)]^2*Log[-((w*(u + v + w))/(u*v))]*
     Log[(u + v + w)/(v + w)])/5 + 4*Log[(u + v + w)/(v + w)]^2 - 
   (23*Pi^2*Log[(u + v + w)/(v + w)]^2)/30 + 
   Log[u]*Log[(u + v + w)/(v + w)]^2 - 
   (9*Log[u]^2*Log[(u + v + w)/(v + w)]^2)/20 + 
   Log[v]*Log[(u + v + w)/(v + w)]^2 + 
   (7*Log[u]*Log[v]*Log[(u + v + w)/(v + w)]^2)/5 - 
   (9*Log[v]^2*Log[(u + v + w)/(v + w)]^2)/20 - 
   2*Log[w]*Log[(u + v + w)/(v + w)]^2 - 
   (Log[u]*Log[w]*Log[(u + v + w)/(v + w)]^2)/2 - 
   (Log[v]*Log[w]*Log[(u + v + w)/(v + w)]^2)/2 - 
   (22*Log[w]^2*Log[(u + v + w)/(v + w)]^2)/5 + 
   (7*Log[v]*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^2)/5 + 
   (21*Log[-(u/w)]*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^2)/5 + 
   (21*Log[-((u + w)/v)]^2*Log[(u + v + w)/(v + w)]^2)/5 + 
   (21*Log[v]*Log[(u + w)/w]*Log[(u + v + w)/(v + w)]^2)/5 - 
   (21*Log[w]*Log[(u + w)/w]*Log[(u + v + w)/(v + w)]^2)/5 - 
   (21*Log[w]*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]^2)/5 + 
   (14*Log[(u + w)/w]*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]^2)/5 + 
   ((42*I)/5)*Pi*Log[v/(v + w)]*Log[(u + v + w)/(v + w)]^2 + 
   ((28*I)/5)*Pi*Log[w/(v + w)]*Log[(u + v + w)/(v + w)]^2 + 
   (7*Log[v]*Log[-((v + w)/u)]*Log[(u + v + w)/(v + w)]^2)/5 - 
   (21*Log[w]*Log[-((v + w)/u)]*Log[(u + v + w)/(v + w)]^2)/5 - 
   2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2 - 
   (Log[u]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2)/2 - 
   (47*Log[v]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2)/10 - 
   (23*Log[w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2)/5 - 
   (21*Log[(u + w)/w]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2)/5 - 
   (21*Log[-(u/(v + w))]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2)/5 - 
   (21*Log[-((v + w)/u)]*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^2)/5 - 
   (23*Log[(v + w)/w]^2*Log[(u + v + w)/(v + w)]^2)/10 - 
   (7*Log[v]*Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)]^2)/5 + 
   (21*Log[w]*Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)]^2)/5 + 
   (21*Log[(v + w)/w]*Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)]^
      2)/5 - (2*Log[(u + v + w)/(v + w)]^3)/3 - 
   (47*Log[u]*Log[(u + v + w)/(v + w)]^3)/30 - 
   (47*Log[v]*Log[(u + v + w)/(v + w)]^3)/30 - 
   (2*Log[w]*Log[(u + v + w)/(v + w)]^3)/15 - 
   (7*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]^3)/5 - 
   (21*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]^3)/5 + 
   (14*Log[u/(v + w)]*Log[(u + v + w)/(v + w)]^3)/15 - 
   (7*Log[-((v + w)/u)]*Log[(u + v + w)/(v + w)]^3)/5 - 
   (2*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]^3)/15 + 
   (7*Log[((u + w)*(v + w))/(u*v)]*Log[(u + v + w)/(v + w)]^3)/5 - 
   Log[(u + v + w)/(v + w)]^4/2 - ((28*I)/5)*Pi*Log[(u + v + w)/(v + w)]*
    Log[(w*(u + v + w))/(v*(v + w))]^2 - 
   (7*Log[-(u/(v + w))]^2*Log[(u + v + w)/(v + w)]*
     Log[(w*(u + v + w))/((u + w)*(v + w))])/5 - 
   (7*MyLi22[-(u/(v + w)), -(w/u)])/5 + 
   (21*MyLi22[v/(v + w), (v + w)/(u + v + w)])/5 + 
   (7*MyLi22[w/(v + w), -(u/w)])/5 + (7*MyLi22[v/(u + v + w), (v + w)/v])/5 - 
   (7*MyLi22[v/(u + v + w), (u + v + w)/(v + w)])/5 + 
   (21*MyLi22[(v + w)/(u + v + w), v/(v + w)])/5 + 
   (7*Log[v]^2*PolyLog[2, -(u/w)])/5 + (14*Log[v]*Log[w]*PolyLog[2, -(u/w)])/
    5 - (21*Log[w]^2*PolyLog[2, -(u/w)])/5 + 
   (14*Log[v]*Log[(v + w)/w]*PolyLog[2, -(u/w)])/5 - 
   (42*Log[w]*Log[(v + w)/w]*PolyLog[2, -(u/w)])/5 - 
   (21*Log[(v + w)/w]^2*PolyLog[2, -(u/w)])/5 + 
   (28*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]*PolyLog[2, -(u/w)])/5 + 
   (14*Log[(u + v + w)/(v + w)]^2*PolyLog[2, -(u/w)])/5 + 
   (7*Log[u]^2*PolyLog[2, -(v/w)])/5 + (14*Log[u]*Log[w]*PolyLog[2, -(v/w)])/
    5 + (28*Log[w]*Log[(u + w)/w]*PolyLog[2, -(v/w)])/5 - 
   (28*Log[(u + w)/w]^2*PolyLog[2, -(v/w)])/5 - ((112*I)/5)*Pi*Log[v/(v + w)]*
    PolyLog[2, -(v/w)] + (14*Log[u]*Log[(v + w)/w]*PolyLog[2, -(v/w)])/5 - 
   (14*Log[w]*Log[(v + w)/w]*PolyLog[2, -(v/w)])/5 + 
   (56*Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, -(v/w)])/5 - 
   (21*Log[(v + w)/w]^2*PolyLog[2, -(v/w)])/5 + 
   (56*Log[(u + w)/w]*Log[(u + v + w)/v]*PolyLog[2, -(v/w)])/5 + 
   (14*Log[u]*Log[(u + v + w)/(v + w)]*PolyLog[2, -(v/w)])/5 - 
   (14*Log[w]*Log[(u + v + w)/(v + w)]*PolyLog[2, -(v/w)])/5 + 
   (56*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, -(v/w)])/5 - 
   (42*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, -(v/w)])/5 - 
   (42*Log[(u + v + w)/(v + w)]^2*PolyLog[2, -(v/w)])/5 - 
   (28*Pi^2*PolyLog[2, -(w/v)])/15 - (7*Log[v]^2*PolyLog[2, -(w/v)])/5 + 
   (14*Log[v]*Log[w]*PolyLog[2, -(w/v)])/5 - (7*Log[w]^2*PolyLog[2, -(w/v)])/
    5 + (28*Log[w]*Log[(u + w)/w]*PolyLog[2, -(w/v)])/5 - 
   (28*Log[(u + w)/w]^2*PolyLog[2, -(w/v)])/5 - 
   (42*Log[v]*Log[(v + w)/w]*PolyLog[2, -(w/v)])/5 + 
   (42*Log[w]*Log[(v + w)/w]*PolyLog[2, -(w/v)])/5 + 
   (28*Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, -(w/v)])/5 + 
   (21*Log[(v + w)/w]^2*PolyLog[2, -(w/v)])/5 + 
   (56*Log[(u + w)/w]*Log[(u + v + w)/v]*PolyLog[2, -(w/v)])/5 - 
   (56*PolyLog[2, -(v/w)]*PolyLog[2, -(w/v)])/5 - 
   (28*PolyLog[2, -(w/v)]^2)/5 + 
   (14*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]*PolyLog[2, u/(u + w)])/5 + 
   (28*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + w)/u])/5 + 
   (28*Pi^2*PolyLog[2, -((u + w)/v)])/15 + 
   (7*Log[v]^2*PolyLog[2, -((u + w)/v)])/5 - 
   (14*Log[v]*Log[w]*PolyLog[2, -((u + w)/v)])/5 + 
   (7*Log[w]^2*PolyLog[2, -((u + w)/v)])/5 + 
   (14*Log[v]*Log[(u + w)/w]*PolyLog[2, -((u + w)/v)])/5 - 
   (14*Log[w]*Log[(u + w)/w]*PolyLog[2, -((u + w)/v)])/5 + 
   (42*Log[v]*Log[(v + w)/w]*PolyLog[2, -((u + w)/v)])/5 - 
   (42*Log[w]*Log[(v + w)/w]*PolyLog[2, -((u + w)/v)])/5 - 
   (14*Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, -((u + w)/v)])/5 - 
   (21*Log[(v + w)/w]^2*PolyLog[2, -((u + w)/v)])/5 - 
   (56*Log[(u + w)/w]*Log[(u + v + w)/v]*PolyLog[2, -((u + w)/v)])/5 - 
   (28*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, -((u + w)/v)])/
    5 + (56*Log[(u + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, -((u + w)/v)])/
    5 + (56*PolyLog[2, -(v/w)]*PolyLog[2, -((u + w)/v)])/5 + 
   (56*PolyLog[2, -(w/v)]*PolyLog[2, -((u + w)/v)])/5 - 
   (28*PolyLog[2, -((u + w)/v)]^2)/5 + 
   (42*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + w)/w])/5 + 
   (21*Log[(u + v + w)/(v + w)]^2*PolyLog[2, (u + w)/w])/5 + 
   (21*Log[w]^2*PolyLog[2, -(u/(v + w))])/5 - ((28*I)/5)*Pi*Log[v/(v + w)]*
    PolyLog[2, -(u/(v + w))] + (42*Log[w]*Log[(v + w)/w]*
     PolyLog[2, -(u/(v + w))])/5 + 
   (21*Log[(v + w)/w]^2*PolyLog[2, -(u/(v + w))])/5 + 
   (14*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, -(u/(v + w))])/
    5 - (21*Log[(u + v + w)/(v + w)]^2*PolyLog[2, -(u/(v + w))])/5 + 
   (7*Pi^2*PolyLog[2, v/(v + w)])/10 + 
   (21*Log[-((u + v + w)/(v + w))]^2*PolyLog[2, v/(v + w)])/10 + 
   (14*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, v/(v + w)])/5 + 
   (7*PolyLog[2, v/(v + w)]^2)/10 + 
   (7*PolyLog[2, -(u/(v + w))]*PolyLog[2, w/(v + w)])/5 - 
   (14*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]*
     PolyLog[2, (u*v)/((u + w)*(v + w))])/5 - (49*Pi^2*PolyLog[2, (v + w)/v])/
    30 - (7*Log[v]^2*PolyLog[2, (v + w)/v])/5 + 
   (14*Log[v]*Log[w]*PolyLog[2, (v + w)/v])/5 - 
   (28*Log[w]^2*PolyLog[2, (v + w)/v])/5 + ((112*I)/5)*Pi*Log[v/(v + w)]*
    PolyLog[2, (v + w)/v] - (7*Log[-((v + w)/v)]^2*PolyLog[2, (v + w)/v])/
    10 - (42*Log[v]*Log[(v + w)/w]*PolyLog[2, (v + w)/v])/5 + 
   (21*Log[-((u + v + w)/v)]^2*PolyLog[2, (v + w)/v])/10 - 
   (7*Log[-((u + v + w)/(v + w))]^2*PolyLog[2, (v + w)/v])/10 - 
   (56*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/v])/5 + 
   (14*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/v])/5 + 
   (21*Log[(u + v + w)/(v + w)]^2*PolyLog[2, (v + w)/v])/5 - 
   (56*PolyLog[2, -(v/w)]*PolyLog[2, (v + w)/v])/5 - 
   (14*PolyLog[2, -(u/(v + w))]*PolyLog[2, (v + w)/v])/5 + 
   (49*PolyLog[2, (v + w)/v]^2)/10 - 
   (14*Log[w]*Log[(v + w)/w]*PolyLog[2, (v + w)/w])/5 + 
   (28*Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, (v + w)/w])/5 - 
   (21*Log[(v + w)/w]^2*PolyLog[2, (v + w)/w])/5 + 
   (14*Log[v]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/w])/5 - 
   (14*Log[w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/w])/5 - 
   (42*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (v + w)/w])/5 - 
   (14*Log[(u + v + w)/(v + w)]^2*PolyLog[2, (v + w)/w])/5 - 
   (14*Log[v]*Log[(u + w)/w]*PolyLog[2, ((u + w)*(v + w))/(u*v)])/5 + 
   (14*Log[w]*Log[(u + w)/w]*PolyLog[2, ((u + w)*(v + w))/(u*v)])/5 + 
   (14*Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, ((u + w)*(v + w))/(u*v)])/5 - 
   (28*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*
     PolyLog[2, ((u + w)*(v + w))/(u*v)])/5 + 
   (14*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]*PolyLog[2, u/(u + v + w)])/
    5 - (21*Log[-((v + w)/v)]^2*PolyLog[2, v/(u + v + w)])/10 + 
   (21*Log[-((u + v + w)/(v + w))]^2*PolyLog[2, v/(u + v + w)])/10 + 
   (14*PolyLog[2, (v + w)/v]*PolyLog[2, v/(u + v + w)])/5 - 
   (28*Log[-(u/(v + w))]*Log[(u + v + w)/(v + w)]*
     PolyLog[2, -((u*v)/(w*(u + v + w)))])/5 + 
   (14*Log[v]*Log[(u + w)/w]*PolyLog[2, (u + w)/(u + v + w)])/5 - 
   (14*Log[w]*Log[(u + w)/w]*PolyLog[2, (u + w)/(u + v + w)])/5 - 
   (14*Log[(u + w)/w]*Log[(v + w)/w]*PolyLog[2, (u + w)/(u + v + w)])/5 + 
   (14*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*
     PolyLog[2, (u + w)/(u + v + w)])/5 + 
   (7*Pi^2*PolyLog[2, (v + w)/(u + v + w)])/10 - 
   (21*Log[-((v + w)/v)]^2*PolyLog[2, (v + w)/(u + v + w)])/10 + 
   (21*Log[-((u + v + w)/v)]^2*PolyLog[2, (v + w)/(u + v + w)])/5 - 
   (14*Log[v]*Log[(u + w)/w]*PolyLog[2, ((u + w)*(v + w))/(w*(u + v + w))])/
    5 + (14*Log[w]*Log[(u + w)/w]*PolyLog[2, ((u + w)*(v + w))/
       (w*(u + v + w))])/5 + (14*Log[(u + w)/w]*Log[(v + w)/w]*
     PolyLog[2, ((u + w)*(v + w))/(w*(u + v + w))])/5 - 
   (42*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*
     PolyLog[2, ((u + w)*(v + w))/(w*(u + v + w))])/5 + 
   (14*Log[v]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/u])/5 - 
   (42*Log[w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/u])/5 - 
   (42*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/u])/5 - 
   (14*Log[(u + v + w)/(v + w)]^2*PolyLog[2, (u + v + w)/u])/5 + 
   (7*Pi^2*PolyLog[2, (u + v + w)/v])/5 + 
   (7*Log[v]^2*PolyLog[2, (u + v + w)/v])/5 - 
   (14*Log[v]*Log[w]*PolyLog[2, (u + v + w)/v])/5 + 
   (28*Log[w]^2*PolyLog[2, (u + v + w)/v])/5 - 
   (7*Log[-(v/(v + w))]^2*PolyLog[2, (u + v + w)/v])/5 - 
   ((112*I)/5)*Pi*Log[v/(v + w)]*PolyLog[2, (u + v + w)/v] + 
   (42*Log[v]*Log[(v + w)/w]*PolyLog[2, (u + v + w)/v])/5 + 
   (7*Log[-((u + v + w)/(v + w))]^2*PolyLog[2, (u + v + w)/v])/5 + 
   (14*Log[v]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/v])/5 + 
   (28*Log[-((u + w)/v)]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/v])/
    5 + (7*Log[(u + v + w)/(v + w)]^2*PolyLog[2, (u + v + w)/v])/5 + 
   (56*PolyLog[2, -(v/w)]*PolyLog[2, (u + v + w)/v])/5 + 
   (14*PolyLog[2, -(u/(v + w))]*PolyLog[2, (u + v + w)/v])/5 - 
   7*PolyLog[2, (v + w)/v]*PolyLog[2, (u + v + w)/v] + 
   (28*PolyLog[2, (u + v + w)/v]^2)/5 - 
   (14*Log[v]*Log[(u + v + w)/(v + w)]*PolyLog[2, -((w*(u + v + w))/(u*v))])/
    5 + (42*Log[w]*Log[(u + v + w)/(v + w)]*
     PolyLog[2, -((w*(u + v + w))/(u*v))])/5 + 
   (42*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*
     PolyLog[2, -((w*(u + v + w))/(u*v))])/5 + 
   (14*Log[(u + v + w)/(v + w)]^2*PolyLog[2, -((w*(u + v + w))/(u*v))])/5 - 
   ((28*I)/5)*Pi*Log[v/(v + w)]*PolyLog[2, (u + v + w)/(v + w)] - 
   (21*Log[-((v + w)/v)]^2*PolyLog[2, (u + v + w)/(v + w)])/10 + 
   (21*Log[-((u + v + w)/v)]^2*PolyLog[2, (u + v + w)/(v + w)])/10 - 
   (42*Log[w]*Log[(u + v + w)/(v + w)]*PolyLog[2, (u + v + w)/(v + w)])/5 - 
   (42*Log[(v + w)/w]*Log[(u + v + w)/(v + w)]*
     PolyLog[2, (u + v + w)/(v + w)])/5 - 
   (42*Log[(u + v + w)/(v + w)]^2*PolyLog[2, (u + v + w)/(v + w)])/5 + 
   (14*PolyLog[2, v/(v + w)]*PolyLog[2, (u + v + w)/(v + w)])/5 - 
   (14*PolyLog[2, (v + w)/v]*PolyLog[2, (u + v + w)/(v + w)])/5 - 
   (14*PolyLog[2, v/(u + v + w)]*PolyLog[2, (u + v + w)/(v + w)])/5 - 
   (7*PolyLog[2, (u + v + w)/v]*PolyLog[2, (u + v + w)/(v + w)])/5 + 
   (14*Log[v]*PolyLog[3, -(u/w)])/5 + (14*Log[w]*PolyLog[3, -(u/w)])/5 - 
   (14*Log[v/(v + w)]*PolyLog[3, -(u/w)])/5 + 
   (14*Log[(v + w)/w]*PolyLog[3, -(u/w)])/5 - 
   (14*Log[(u + v + w)/(v + w)]*PolyLog[3, -(u/w)])/5 + 
   (14*Log[u]*PolyLog[3, -(v/w)])/5 + (28*Log[(u + w)/w]*PolyLog[3, -(v/w)])/
    5 + (28*Log[(u + v + w)/(v + w)]*PolyLog[3, -(v/w)])/5 + 
   (14*Log[v]*PolyLog[3, -(w/v)])/5 + (14*Log[w]*PolyLog[3, -(w/v)])/5 - 
   (56*Log[(u + w)/w]*PolyLog[3, -(w/v)])/5 + 
   (14*Log[(v + w)/w]*PolyLog[3, -(w/v)])/5 + 
   (56*Log[(u + v + w)/(v + w)]*PolyLog[3, -(w/v)])/5 - 
   (14*Log[(u + v + w)/(v + w)]*PolyLog[3, u/(u + w)])/5 - 
   (14*Log[(u + v + w)/(v + w)]*PolyLog[3, -(v/(u + w))])/5 - 
   (28*Log[(u + v + w)/(v + w)]*PolyLog[3, (u + w)/u])/5 - 
   (14*Log[v]*PolyLog[3, -((u + w)/v)])/5 - 
   (14*Log[w]*PolyLog[3, -((u + w)/v)])/5 - 
   (14*Log[(v + w)/w]*PolyLog[3, -((u + w)/v)])/5 - 
   (28*Log[(u + v + w)/(v + w)]*PolyLog[3, -((u + w)/v)])/5 - 
   (42*Log[(u + v + w)/(v + w)]*PolyLog[3, (u + w)/w])/5 - 
   (14*Log[v]*PolyLog[3, -(u/(v + w))])/5 + 
   (28*Log[w]*PolyLog[3, -(u/(v + w))])/5 + 
   (14*Log[v/(v + w)]*PolyLog[3, -(u/(v + w))])/5 + 
   (28*Log[(v + w)/w]*PolyLog[3, -(u/(v + w))])/5 + 
   (14*Log[(u + v + w)/(v + w)]*PolyLog[3, -(u/(v + w))])/5 + 
   (14*Log[w/(v + w)]*PolyLog[3, v/(v + w)])/5 + 
   (42*Log[-((u + v + w)/v)]*PolyLog[3, v/(v + w)])/5 - 
   (42*Log[-((u + v + w)/(v + w))]*PolyLog[3, v/(v + w)])/5 + 
   (14*Log[(u + v + w)/(v + w)]*PolyLog[3, v/(v + w)])/5 + 
   (14*Log[(u + v + w)/(v + w)]*PolyLog[3, (u*v)/((u + w)*(v + w))])/5 - 
   (28*Log[(u + v + w)/(v + w)]*PolyLog[3, -((v + w)/u)])/5 + 
   ((56*I)/5)*Pi*PolyLog[3, (v + w)/v] + (14*Log[v]*PolyLog[3, (v + w)/v])/
    5 + (28*Log[-(w/v)]*PolyLog[3, (v + w)/v])/5 - 
   (28*Log[-((u + w)/v)]*PolyLog[3, (v + w)/v])/5 + 
   (14*Log[-(u/(v + w))]*PolyLog[3, (v + w)/v])/5 - 
   (14*Log[w/(v + w)]*PolyLog[3, (v + w)/v])/5 - 
   (42*Log[-((u + v + w)/v)]*PolyLog[3, (v + w)/v])/5 + 
   (28*Log[-((u + v + w)/(v + w))]*PolyLog[3, (v + w)/v])/5 + 
   (56*Log[(u + v + w)/(v + w)]*PolyLog[3, (v + w)/v])/5 + 
   (14*Log[v]*PolyLog[3, (v + w)/w])/5 - 
   (28*Log[(u + w)/w]*PolyLog[3, (v + w)/w])/5 + 
   (56*Log[(u + v + w)/(v + w)]*PolyLog[3, (v + w)/w])/5 + 
   (14*Log[v]*PolyLog[3, ((u + w)*(v + w))/(u*v)])/5 - 
   (14*Log[w]*PolyLog[3, ((u + w)*(v + w))/(u*v)])/5 - 
   (14*Log[(v + w)/w]*PolyLog[3, ((u + w)*(v + w))/(u*v)])/5 + 
   (28*Log[(u + v + w)/(v + w)]*PolyLog[3, ((u + w)*(v + w))/(u*v)])/5 - 
   (14*Log[(u + v + w)/(v + w)]*PolyLog[3, u/(u + v + w)])/5 - 
   (42*Log[-((v + w)/v)]*PolyLog[3, v/(u + v + w)])/5 + 
   (42*Log[-((u + v + w)/(v + w))]*PolyLog[3, v/(u + v + w)])/5 + 
   (28*Log[(u + v + w)/(v + w)]*PolyLog[3, -((u*v)/(w*(u + v + w)))])/5 - 
   (14*Log[v]*PolyLog[3, (u + w)/(u + v + w)])/5 + 
   (14*Log[w]*PolyLog[3, (u + w)/(u + v + w)])/5 + 
   (14*Log[(v + w)/w]*PolyLog[3, (u + w)/(u + v + w)])/5 - 
   (14*Log[(u + v + w)/(v + w)]*PolyLog[3, (u + w)/(u + v + w)])/5 - 
   (14*Log[v]*PolyLog[3, (v + w)/(u + v + w)])/5 + 
   (14*Log[w]*PolyLog[3, (v + w)/(u + v + w)])/5 + 
   (42*Log[-((v + w)/v)]*PolyLog[3, (v + w)/(u + v + w)])/5 + 
   (14*Log[(v + w)/w]*PolyLog[3, (v + w)/(u + v + w)])/5 + 
   (42*Log[-((u + v + w)/v)]*PolyLog[3, (v + w)/(u + v + w)])/5 + 
   (14*Log[v]*PolyLog[3, ((u + w)*(v + w))/(w*(u + v + w))])/5 - 
   (14*Log[w]*PolyLog[3, ((u + w)*(v + w))/(w*(u + v + w))])/5 - 
   (14*Log[(v + w)/w]*PolyLog[3, ((u + w)*(v + w))/(w*(u + v + w))])/5 + 
   (42*Log[(u + v + w)/(v + w)]*PolyLog[3, ((u + w)*(v + w))/
       (w*(u + v + w))])/5 - (14*Log[v]*PolyLog[3, (u + v + w)/u])/5 + 
   (42*Log[w]*PolyLog[3, (u + v + w)/u])/5 + 
   (42*Log[(v + w)/w]*PolyLog[3, (u + v + w)/u])/5 + 
   (14*Log[(u + v + w)/(v + w)]*PolyLog[3, (u + v + w)/u])/5 - 
   (14*Log[v]*PolyLog[3, (u + v + w)/v])/5 + 
   (42*Log[-(w/v)]*PolyLog[3, (u + v + w)/v])/5 - 
   (14*Log[-(u/(v + w))]*PolyLog[3, (u + v + w)/v])/5 - 
   (28*Log[w/(v + w)]*PolyLog[3, (u + v + w)/v])/5 - 
   (28*Log[-((u + v + w)/(v + w))]*PolyLog[3, (u + v + w)/v])/5 - 
   (28*Log[(u + v + w)/(v + w)]*PolyLog[3, (u + v + w)/v])/5 + 
   (14*Log[v]*PolyLog[3, -((w*(u + v + w))/(u*v))])/5 - 
   (42*Log[w]*PolyLog[3, -((w*(u + v + w))/(u*v))])/5 - 
   (42*Log[(v + w)/w]*PolyLog[3, -((w*(u + v + w))/(u*v))])/5 - 
   (14*Log[(u + v + w)/(v + w)]*PolyLog[3, -((w*(u + v + w))/(u*v))])/5 + 
   (42*Log[w]*PolyLog[3, (u + v + w)/(v + w)])/5 - 
   (42*Log[-(w/v)]*PolyLog[3, (u + v + w)/(v + w)])/5 + 
   (28*Log[w/(v + w)]*PolyLog[3, (u + v + w)/(v + w)])/5 + 
   (42*Log[(v + w)/w]*PolyLog[3, (u + v + w)/(v + w)])/5 - 
   (42*Log[-((u + v + w)/v)]*PolyLog[3, (u + v + w)/(v + w)])/5 + 
   (14*Log[(u + v + w)/(v + w)]*PolyLog[3, (u + v + w)/(v + w)])/5 - 
   (56*PolyLog[4, -(v/w)])/5 - (56*PolyLog[4, -(w/v)])/5 + 
   (28*PolyLog[4, -(v/(u + w))])/5 + (56*PolyLog[4, -((u + w)/v)])/5 - 
   (42*PolyLog[4, -(u/(v + w))])/5 + (119*PolyLog[4, v/(v + w)])/5 - 
   (14*PolyLog[4, w/(v + w)])/5 + (119*PolyLog[4, (v + w)/v])/5 - 
   (28*PolyLog[4, (v + w)/w])/5 - (28*PolyLog[4, u/(u + v + w)])/5 - 
   (42*PolyLog[4, (v + w)/(u + v + w)])/5 - (14*PolyLog[4, (u + v + w)/v])/
    5 + (28*PolyLog[4, (u + v + w)/(u + w)])/5 - (32*Zeta[3])/3 - 
   ((56*I)/5)*Pi*Zeta[3] + (20*Log[u]*Zeta[3])/3 + (20*Log[v]*Zeta[3])/3 - 
   (284*Log[w]*Zeta[3])/15 - (28*Log[-(w/v)]*Zeta[3])/5 + 
   (28*Log[-((u + w)/v)]*Zeta[3])/5 - (284*Log[(v + w)/w]*Zeta[3])/15 - 
   (326*Log[(u + v + w)/(v + w)]*Zeta[3])/15}}


==> anc/tripentMPLresults.m <==
{{-1, 1, 1, 1, 0, 1, 1, 0, 0, -1, 7/25, 1/2, 0, 1/2, 0, 1/2, 0, 1/25, 1/2, 0, 
  7/25, -1, 0, 7/25, 0, 0, 0, 0, -13/2, 2, 13/2, 1, -11/2, -2/5, 0, 0, 0, 0, 
  0, 0, 0, 0, -2/5, -2/7, -2/7, -4/5}, 
 {2*(G[0, w] + G[-v - w, u] + G[-w, v]), -2*G[0, u], -2*G[0, v], 0, 0, 
  -G[0, w] - G[-v - w, u] - G[-w, v], -G[0, u], 0, 0, 
  G[0, v] + G[0, w] + G[-v - w, u] + G[-w, v], 
  (-7*(G[0, v] + G[0, w] + G[-v - w, u] + G[-w, v]))/25, -G[0, v], 0, 0, 0, 
  0, 0, (-2*(G[0, w] + G[-v - w, u] + G[-w, v]))/25, -G[0, u], 0, 
  (-7*(G[0, u] + G[0, w] + G[-v - w, u] + G[-w, v]))/25, 
  G[0, w] + G[-v - w, u] + G[-w, v], 0, 
  (-7*(G[0, w] + G[-v - w, u] + G[-w, v]))/25, 0, 0, 0, G[0, v], 2*G[0, v], 
  -G[0, u] - G[0, v] + G[0, w] + G[-v - w, u] + G[-w, v], -G[0, v], 
  -1/2*G[0, v], (3*G[0, v])/2, 
  2 - (2*(G[0, v] - G[0, w] - G[-v - w, u] - G[-w, v]))/5, 0, 0, 0, 0, 0, 0, 
  0, 0, 2 - (2*(G[0, u] - G[0, w] - G[-v - w, u] - G[-w, v]))/5, 
  10/7 - (2*(G[0, v] - G[0, w] - G[-v - w, u] - G[-w, v]))/7, 
  10/7 - (2*(G[0, u] - G[0, w] - G[-v - w, u] - G[-w, v]))/7, 
  4 - (2*(G[0, u] + G[0, v] - 2*(G[0, w] + G[-v - w, u] + G[-w, v])))/5}, 
 {Pi^2/6 - 4*G[-v - w, u]*G[-w, v] - 4*G[0, w]*(G[-v - w, u] + G[-w, v]) - 
   4*G[0, 0, w] - 4*G[-v - w, -v - w, u] - 4*G[-w, -w, v], 
  -1/6*Pi^2 + 4*G[0, 0, u], -1/6*Pi^2 + 4*G[0, 0, v], -1/6*Pi^2, 
  -1/3*Pi^2 - 2*G[0, w]*G[-w, v] + G[0, u]*(G[0, w] + G[-w, v]) - 
   2*G[0, 0, w] + G[0, -v - w, u] - G[-v - w, 0, u] - 2*G[-w, -w, v], 
  -1/3*Pi^2 + G[0, w]*G[-v - w, u] + G[-v - w, u]*G[-w, v] + 
   G[0, u]*(G[0, w] + G[-w, v]) + G[0, -v - w, u] + G[-v - w, -v - w, u], 
  G[0, w]*G[-w, v] - G[0, u]*(G[0, w] + G[-w, v]) + 2*G[0, 0, u] + 
   G[0, 0, w] - G[0, -v - w, u] + G[-w, -w, v], 
  -1/3*Pi^2 - 2*G[0, w]*G[-w, v] + G[0, u]*(G[0, w] + G[-w, v]) - 
   2*G[0, 0, w] + G[0, -v - w, u] - G[-v - w, 0, u] - 2*G[-w, -w, v], 
  -1/3*Pi^2 - 2*G[0, w]*G[-w, u] + G[0, v]*(G[0, w] - G[-v - w, u] + 
     2*G[-w, u]) - 2*G[-w, u]*G[-w, v] - 2*G[0, 0, w] + G[0, -w, v] - 
   G[-w, 0, v] - 2*G[-w, -v - w, u], G[0, v]*(-G[-v - w, u] + G[-w, u]) - 
   G[-v - w, u]*G[-w, v] - G[-w, u]*G[-w, v] - 
   G[0, w]*(G[-v - w, u] + G[-w, u] + G[-w, v]) - 2*G[0, 0, v] - 
   2*G[0, 0, w] - G[-v - w, -v - w, u] - G[-w, 0, v] - G[-w, -v - w, u] - 
   G[-w, -w, v], (-7*(Pi^2 - 6*G[0, v]*(G[0, w] + G[-v - w, u]) - 
     6*G[-v - w, u]*G[-w, v] - 6*G[0, w]*(G[-v - w, u] + G[-w, v]) - 
     6*G[0, 0, v] - 6*G[0, 0, w] - 6*G[0, -w, v] - 6*G[-v - w, -v - w, u] - 
     6*G[-w, 0, v] - 6*G[-w, -w, v]))/150, -1/4*Pi^2 - G[0, w]*G[-w, u] + 
   G[0, v]*(G[0, w] + G[-w, u]) - G[-w, u]*G[-w, v] + G[0, 0, v] - 
   G[0, 0, w] + G[0, -w, v] - G[-w, -v - w, u], 
  -1/3*Pi^2 - 2*G[0, w]*G[-w, u] + G[0, v]*(G[0, w] - G[-v - w, u] + 
     2*G[-w, u]) - 2*G[-w, u]*G[-w, v] - 2*G[0, 0, w] + G[0, -w, v] - 
   G[-w, 0, v] - 2*G[-w, -v - w, u], -1/4*Pi^2 - G[0, 0, v], 
  -1/3*Pi^2 - 2*G[0, 0, v], -1/4*Pi^2 - G[0, 0, u], -1/3*Pi^2 - 2*G[0, 0, u], 
  (-Pi^2 + 24*G[-v - w, u]*G[-w, v] + 24*G[0, w]*(G[-v - w, u] + G[-w, v]) + 
    24*G[0, 0, w] + 24*G[-v - w, -v - w, u] + 24*G[-w, -w, v])/150, 
  -1/4*Pi^2 - G[0, w]*G[-w, v] + G[0, u]*(G[0, w] + G[-w, v]) + G[0, 0, u] - 
   G[0, 0, w] + G[0, -v - w, u] - G[-w, -w, v], 
  -1/3*Pi^2 - 2*G[0, w]*G[-w, v] + G[0, u]*(G[0, w] + G[-w, v]) - 
   2*G[0, 0, w] + G[0, -v - w, u] - G[-v - w, 0, u] - 2*G[-w, -w, v], 
  (-7*(Pi^2 - 6*G[-v - w, u]*G[-w, v] - 6*G[0, u]*(G[0, w] + G[-w, v]) - 
     6*G[0, w]*(G[-v - w, u] + G[-w, v]) - 6*G[0, 0, u] - 6*G[0, 0, w] - 
     6*G[0, -v - w, u] - 6*G[-v - w, 0, u] - 6*G[-v - w, -v - w, u] - 
     6*G[-w, -w, v]))/150, Pi^2/3 + G[0, v]*(G[-v - w, u] - G[-w, u]) + 
   G[0, w]*(-2*G[-v - w, u] + G[-w, u] - 2*G[-w, v]) - 
   2*G[-v - w, u]*G[-w, v] + G[-w, u]*G[-w, v] - G[0, 0, w] - 
   2*G[-v - w, -v - w, u] + G[-w, 0, v] + G[-w, -v - w, u] - 2*G[-w, -w, v], 
  -1/3*Pi^2 - 2*G[0, w]*G[-w, u] + G[0, v]*(G[0, w] - G[-v - w, u] + 
     2*G[-w, u]) - 2*G[-w, u]*G[-w, v] - 2*G[0, 0, w] + G[0, -w, v] - 
   G[-w, 0, v] - 2*G[-w, -v - w, u], 
  (-7*(Pi^2 - 6*G[-v - w, u]*G[-w, v] - 6*G[0, w]*(G[-v - w, u] + G[-w, v]) - 
     6*G[0, 0, w] - 6*G[-v - w, -v - w, u] - 6*G[-w, -w, v]))/150, 0, 0, 0, 
  Pi^2/3, (3*Pi^2)/4 + G[0, v]*(G[0, w] + G[-v - w, u]) + 
   G[0, u]*(-2*G[0, v] + G[0, w] + G[-w, v]) - 2*G[0, 0, u] - 6*G[0, 0, v] + 
   G[0, -v - w, u] + G[0, -w, v] + G[-v - w, 0, u] + G[-w, 0, v], 
  -1/6*Pi^2 - G[0, w]*G[-v - w, u] - G[0, v]*(G[0, w] + G[-v - w, u]) + 
   3*G[0, w]*G[-w, v] - G[-v - w, u]*G[-w, v] + 
   G[0, u]*(G[0, v] - 3*(G[0, w] + G[-w, v])) + 3*G[0, 0, u] - G[0, 0, v] + 
   3*G[0, 0, w] - 3*G[0, -v - w, u] - G[0, -w, v] + G[-v - w, 0, u] - 
   G[-v - w, -v - w, u] - G[-w, 0, v] + 3*G[-w, -w, v], 
  (-17*Pi^2)/12 - 2*G[0, 0, u] + 2*G[0, 0, v], 
  (-2*Pi^2)/3 - 2*G[0, w]*G[-w, v] + G[0, u]*(G[0, w] + G[-w, v]) - 
   2*G[0, 0, w] + G[0, -v - w, u] - G[-v - w, 0, u] - 2*G[-w, -w, v], 
  (3*Pi^2)/4 - 2*G[0, w]*G[-w, u] + G[0, v]*(G[0, w] - G[-v - w, u] + 
     2*G[-w, u]) - 2*G[-w, u]*G[-w, v] - 2*G[0, 0, v] - 2*G[0, 0, w] + 
   G[0, -w, v] - G[-w, 0, v] - 2*G[-w, -v - w, u], 
  (2*(10 + Pi^2 - 5*G[-v - w, u] + G[0, v]*(5 + G[0, w] + G[-v - w, u]) - 
     5*G[-w, v] - G[-v - w, u]*G[-w, v] - 
     G[0, w]*(5 + G[-v - w, u] + G[-w, v]) + 6*G[0, 0, v] - G[0, 0, w] + 
     G[0, -w, v] - G[-v - w, -v - w, u] + G[-w, 0, v] - G[-w, -w, v]))/5, 
  (Pi^2 + 6*G[0, 0, v])/3, -1/3*Pi^2 + G[0, v]*(G[0, w] + G[-v - w, u]) + 
   G[0, u]*(-2*G[0, v] + G[0, w] + G[-w, v]) - 2*G[0, 0, u] - 2*G[0, 0, v] + 
   G[0, -v - w, u] + G[0, -w, v] + G[-v - w, 0, u] + G[-w, 0, v], 0, 
  (7*(Pi^2 + 6*G[0, w]*G[-w, v] - 3*G[0, u]*(G[0, w] + G[-w, v]) + 
     6*G[0, 0, w] - 3*G[0, -v - w, u] + 3*G[-v - w, 0, u] + 6*G[-w, -w, v]))/
   15, 0, (7*(Pi^2 + 6*G[0, w]*G[-w, u] - 
     3*G[0, v]*(G[0, w] - G[-v - w, u] + 2*G[-w, u]) + 6*G[-w, u]*G[-w, v] + 
     6*G[0, 0, w] - 3*G[0, -w, v] + 3*G[-w, 0, v] + 6*G[-w, -v - w, u]))/15, 
  (Pi^2 + 6*G[0, 0, u])/3, -1/3*Pi^2 + G[0, v]*(G[0, w] + G[-v - w, u]) + 
   G[0, u]*(-2*G[0, v] + G[0, w] + G[-w, v]) - 2*G[0, 0, u] - 2*G[0, 0, v] + 
   G[0, -v - w, u] + G[0, -w, v] + G[-v - w, 0, u] + G[-w, 0, v], 
  (2*(10 + Pi^2 - 5*G[-v - w, u] - 5*G[-w, v] - G[-v - w, u]*G[-w, v] + 
     G[0, u]*(5 + G[0, w] + G[-w, v]) - G[0, w]*(5 + G[-v - w, u] + 
       G[-w, v]) + 6*G[0, 0, u] - G[0, 0, w] + G[0, -v - w, u] + 
     G[-v - w, 0, u] - G[-v - w, -v - w, u] - G[-w, -w, v]))/5, 
  (60 - Pi^2 - 30*G[-v - w, u] + 6*G[0, v]*(5 + G[0, w] + G[-v - w, u]) - 
    30*G[-w, v] - 6*G[-v - w, u]*G[-w, v] - 
    6*G[0, w]*(5 + G[-v - w, u] + G[-w, v]) - 6*G[0, 0, v] - 6*G[0, 0, w] + 
    6*G[0, -w, v] - 6*G[-v - w, -v - w, u] + 6*G[-w, 0, v] - 6*G[-w, -w, v])/
   21, (60 - Pi^2 - 30*G[-v - w, u] - 30*G[-w, v] - 6*G[-v - w, u]*G[-w, v] + 
    6*G[0, u]*(5 + G[0, w] + G[-w, v]) - 
    6*G[0, w]*(5 + G[-v - w, u] + G[-w, v]) - 6*G[0, 0, u] - 6*G[0, 0, w] + 
    6*G[0, -v - w, u] + 6*G[-v - w, 0, u] - 6*G[-v - w, -v - w, u] - 
    6*G[-w, -w, v])/21, 8 + Pi^2/3 - 4*G[0, w] + 
   G[0, v]*(2 - G[0, w] - G[-v - w, u]) - 4*G[-v - w, u] - 
   (4*G[0, w]*G[-v - w, u])/5 + G[0, u]*(2 + (14*G[0, v])/5 - G[0, w] - 
     G[-w, v]) - 4*G[-w, v] - (4*G[0, w]*G[-w, v])/5 - 
   (4*G[-v - w, u]*G[-w, v])/5 + (12*G[0, 0, u])/5 + (12*G[0, 0, v])/5 - 
   (4*G[0, 0, w])/5 - G[0, -v - w, u] - G[0, -w, v] - G[-v - w, 0, u] - 
   (4*G[-v - w, -v - w, u])/5 - G[-w, 0, v] - (4*G[-w, -w, v])/5}, 
 {-1/3*(Pi^2*G[-w, v]) + 8*G[-w, v]*G[0, 0, w] + 
   8*G[-w, v]*G[-v - w, -v - w, u] + G[-v - w, u]*(-1/3*Pi^2 + 8*G[0, 0, w] + 
     8*G[-w, -w, v]) + G[0, w]*(-1/3*Pi^2 + 8*G[-v - w, u]*G[-w, v] + 
     8*G[-v - w, -v - w, u] + 8*G[-w, -w, v]) + 8*G[0, 0, 0, w] + 
   8*G[-v - w, -v - w, -v - w, u] + 8*G[-w, -w, -w, v] + (32*Zeta[3])/3, 
  (Pi^2*G[0, u] - 8*(3*G[0, 0, 0, u] + 4*Zeta[3]))/3, 
  (Pi^2*G[0, v] - 8*(3*G[0, 0, 0, v] + 4*Zeta[3]))/3, (-32*Zeta[3])/3, 
  (Pi^2*G[-v - w, u])/3 - (Pi^2*G[-w, v])/3 - 2*G[-w, v]*G[0, 0, u] + 
   2*G[-v - w, u]*G[0, 0, w] - G[-w, v]*G[0, -v - w, u] - 
   G[-w, v]*G[-v - w, 0, u] - (G[0, w]*(Pi^2 - 6*G[-v - w, u]*G[-w, v] + 
      6*G[0, 0, u] + 3*G[0, -v - w, u] + 3*G[-v - w, 0, u]))/3 + 
   2*G[-v - w, u]*G[-w, -w, v] + 
   (G[0, u]*(Pi^2 + 4*G[0, w]*G[-w, v] + 4*G[0, 0, w] + 4*G[-w, -w, v]))/2 - 
   2*G[0, 0, -v - w, u] + G[0, -v - w, 0, u] - G[0, -v - w, -v - w, u] + 
   2*G[-v - w, 0, 0, u] - G[-v - w, 0, -v - w, u] + G[-v - w, -v - w, 0, u] - 
   2*Zeta[3], (Pi^2*G[-v - w, u])/3 - (Pi^2*G[-w, v])/2 - 
   2*G[-w, v]*G[0, 0, u] - 4*G[-w, v]*G[0, 0, w] - G[-w, v]*G[0, -v - w, u] - 
   G[-w, v]*G[-v - w, 0, u] - G[-w, v]*G[-v - w, -v - w, u] + 
   (G[0, u]*(Pi^2 + 4*G[0, w]*G[-w, v] + 4*G[0, 0, w] + 4*G[-w, -w, v]))/2 - 
   (G[0, w]*(Pi^2 + 4*G[0, 0, u] + 2*G[0, -v - w, u] + 2*G[-v - w, 0, u] + 
      2*G[-v - w, -v - w, u] + 8*G[-w, -w, v]))/2 - 4*G[0, 0, 0, w] - 
   2*G[0, 0, -v - w, u] + G[0, -v - w, 0, u] - G[0, -v - w, -v - w, u] - 
   G[-v - w, 0, -v - w, u] - G[-v - w, -v - w, -v - w, u] - 
   4*G[-w, -w, -w, v] - (35*Zeta[3])/3, 
  (Pi^2*G[-w, v] + 6*G[-w, v]*G[0, 0, u] + 6*G[-w, v]*G[0, -v - w, u] + 
    G[0, w]*(Pi^2 + 6*G[0, 0, u] + 6*G[0, -v - w, u]) - 
    G[0, u]*(Pi^2 + 3*G[0, w]*G[-w, v] + 3*G[0, 0, w] + 3*G[-w, -w, v]) - 
    12*G[0, 0, 0, u] + 6*G[0, 0, -v - w, u] - 3*G[0, -v - w, 0, u] + 
    6*G[0, -v - w, -v - w, u] - 20*Zeta[3])/3, 
  (Pi^2*G[-v - w, u])/2 - (Pi^2*G[-w, v])/6 - 2*G[-w, v]*G[0, 0, u] + 
   3*G[-v - w, u]*G[0, 0, w] + 3*G[-w, v]*G[0, 0, w] - 
   2*G[-w, v]*G[0, -v - w, u] - G[-w, v]*G[-v - w, 0, u] + 
   3*G[-v - w, u]*G[-w, -w, v] + G[0, u]*(Pi^2/2 + G[0, w]*G[-w, v] + 
     G[0, 0, w] + G[-w, -w, v]) + 
   G[0, w]*(-1/6*Pi^2 + 3*G[-v - w, u]*G[-w, v] - 2*G[0, 0, u] - 
     2*G[0, -v - w, u] - G[-v - w, 0, u] + 3*G[-w, -w, v]) + 
   3*G[0, 0, 0, w] - 2*G[0, 0, -v - w, u] + G[0, -v - w, 0, u] - 
   2*G[0, -v - w, -v - w, u] + 2*G[-v - w, 0, 0, u] - 
   G[-v - w, 0, -v - w, u] + 2*G[-v - w, -v - w, 0, u] + 3*G[-w, -w, -w, v] - 
   2*Zeta[3], (Pi^2*G[-v - w, u])/3 - (2*Pi^2*G[-w, u])/3 + 
   (Pi^2*G[-w, v])/3 + 2*G[-v - w, u]*G[0, 0, v] - 4*G[-w, u]*G[0, 0, v] + 
   2*G[-v - w, u]*G[0, 0, w] - 2*G[-w, u]*G[0, 0, w] + 
   2*G[-w, v]*G[0, 0, w] - G[-v - w, u]*G[0, -w, v] + 
   3*G[-w, u]*G[0, -w, v] + 2*G[-w, v]*G[-v - w, -w, u] + 
   G[-v - w, u]*G[-w, 0, v] - G[-w, u]*G[-w, 0, v] + 
   2*G[-w, v]*G[-w, -v - w, u] - 4*G[-w, v]*G[-w, -w, u] + 
   G[0, v]*(Pi^2/2 - G[0, w]*(G[-v - w, u] - 3*G[-w, u]) + 2*G[0, 0, w] + 
     G[-v - w, -v - w, u] - 2*G[-v - w, -w, u] - G[-w, -v - w, u] + 
     4*G[-w, -w, u]) - (G[0, w]*(Pi^2 - 6*G[-w, u]*G[-w, v] + 6*G[0, 0, v] + 
      3*G[0, -w, v] - 6*G[-v - w, -w, u] + 3*G[-w, 0, v] - 
      6*G[-w, -v - w, u] + 12*G[-w, -w, u]))/3 + 2*G[-w, u]*G[-w, -w, v] - 
   2*G[0, 0, -w, v] + G[0, -w, 0, v] - G[0, -w, -w, v] + 
   2*G[-v - w, -w, -v - w, u] + 2*G[-w, 0, 0, v] - G[-w, 0, -w, v] + 
   2*G[-w, -v - w, -v - w, u] + G[-w, -w, 0, v] - 4*G[-w, -w, -v - w, u] - 
   2*Zeta[3], (Pi^2*G[-w, u])/6 + 2*G[-v - w, u]*G[0, 0, v] - 
   2*G[-w, u]*G[0, 0, v] + 2*G[-v - w, u]*G[0, 0, w] + 
   2*G[-w, u]*G[0, 0, w] + 2*G[-w, v]*G[0, 0, w] + 
   G[-w, v]*G[-v - w, -v - w, u] + G[-w, v]*G[-v - w, -w, u] + 
   G[-v - w, u]*G[-w, 0, v] + G[-w, u]*G[-w, 0, v] + 
   G[-w, v]*G[-w, -v - w, u] + G[0, v]*(-1/6*Pi^2 + G[-v - w, -v - w, u] - 
     G[-v - w, -w, u] + G[-w, -v - w, u] - G[-w, -w, u]) + 
   G[-w, v]*G[-w, -w, u] + G[-v - w, u]*G[-w, -w, v] + 
   G[-w, u]*G[-w, -w, v] + G[0, w]*(Pi^2/6 + G[-v - w, u]*G[-w, v] + 
     G[-w, u]*G[-w, v] + G[-v - w, -v - w, u] + G[-v - w, -w, u] + 
     G[-w, -v - w, u] + G[-w, -w, u] + G[-w, -w, v]) + 4*G[0, 0, 0, v] + 
   4*G[0, 0, 0, w] + G[-v - w, -v - w, -v - w, u] + 
   G[-v - w, -w, -v - w, u] + 2*G[-w, 0, 0, v] + G[-w, -v - w, -v - w, u] + 
   G[-w, -w, 0, v] + G[-w, -w, -v - w, u] + G[-w, -w, -w, v] + 
   (29*Zeta[3])/3, (7*(Pi^2*G[-v - w, u] + Pi^2*G[-w, v] - 
     6*G[-v - w, u]*G[0, 0, v] - 6*G[-v - w, u]*G[0, 0, w] - 
     6*G[-w, v]*G[0, 0, w] - 6*G[-v - w, u]*G[0, -w, v] + 
     G[0, v]*(Pi^2 - 6*G[0, w]*G[-v - w, u] - 6*G[0, 0, w] - 
       6*G[-v - w, -v - w, u]) - 6*G[-w, v]*G[-v - w, -v - w, u] - 
     6*G[-v - w, u]*G[-w, 0, v] + G[0, w]*(Pi^2 - 6*G[-v - w, u]*G[-w, v] - 
       6*G[0, 0, v] - 6*G[0, -w, v] - 6*G[-v - w, -v - w, u] - 
       6*G[-w, 0, v] - 6*G[-w, -w, v]) - 6*G[-v - w, u]*G[-w, -w, v] - 
     6*G[0, 0, 0, v] - 6*G[0, 0, 0, w] - 6*G[0, 0, -w, v] - 
     6*G[0, -w, 0, v] - 6*G[0, -w, -w, v] - 6*G[-v - w, -v - w, -v - w, u] - 
     6*G[-w, 0, 0, v] - 6*G[-w, 0, -w, v] - 6*G[-w, -w, 0, v] - 
     6*G[-w, -w, -w, v] - 28*Zeta[3]))/150, (Pi^2*G[-w, u])/6 - 
   G[-w, u]*G[0, 0, v] + 3*G[-w, u]*G[0, 0, w] - G[-w, u]*G[0, -w, v] + 
   2*G[-w, v]*G[-w, -v - w, u] + 
   (G[0, v]*(Pi^2 - 3*G[0, w]*G[-w, u] - 3*G[0, 0, w] - 3*G[-w, -w, u]))/3 + 
   G[-w, v]*G[-w, -w, u] + G[0, w]*(Pi^2/6 + 2*G[-w, u]*G[-w, v] - 
     G[0, 0, v] - 2*G[0, -w, v] + 2*G[-w, -v - w, u] + G[-w, -w, u]) + 
   2*G[-w, u]*G[-w, -w, v] - G[0, 0, 0, v] + 3*G[0, 0, 0, w] - 
   G[0, 0, -w, v] - 2*G[0, -w, -w, v] + 2*G[-w, -v - w, -v - w, u] + 
   G[-w, -w, -v - w, u] - (10*Zeta[3])/3, (Pi^2*G[-v - w, u])/2 - 
   (2*Pi^2*G[-w, u])/3 + (Pi^2*G[-w, v])/2 + G[-v - w, u]*G[0, 0, v] - 
   2*G[-w, u]*G[0, 0, v] + 3*G[-v - w, u]*G[0, 0, w] + 
   3*G[-w, v]*G[0, 0, w] - G[-v - w, u]*G[0, -w, v] + G[-w, u]*G[0, -w, v] + 
   3*G[-w, v]*G[-v - w, -w, u] + 2*G[-v - w, u]*G[-w, 0, v] - 
   3*G[-w, u]*G[-w, 0, v] + 4*G[-w, v]*G[-w, -v - w, u] + 
   G[0, w]*(-1/6*Pi^2 + 4*G[-w, u]*G[-w, v] - G[0, 0, v] - 2*G[0, -w, v] + 
     3*G[-v - w, -w, u] - G[-w, 0, v] + 4*G[-w, -v - w, u] - 
     4*G[-w, -w, u]) - 4*G[-w, v]*G[-w, -w, u] + 
   G[0, v]*(Pi^2/3 + G[0, w]*(-G[-v - w, u] + G[-w, u]) + 
     2*G[-v - w, -v - w, u] - 3*G[-v - w, -w, u] - 3*G[-w, -v - w, u] + 
     4*G[-w, -w, u]) + 4*G[-w, u]*G[-w, -w, v] + 3*G[0, 0, 0, w] - 
   G[0, 0, -w, v] + G[0, -w, 0, v] - 2*G[0, -w, -w, v] + 
   3*G[-v - w, -w, -v - w, u] + G[-w, 0, 0, v] - G[-w, 0, -w, v] + 
   4*G[-w, -v - w, -v - w, u] + 2*G[-w, -w, 0, v] - 4*G[-w, -w, -v - w, u] - 
   2*Zeta[3], (Pi^2*G[0, v] + 18*G[0, 0, 0, v] - 20*Zeta[3])/6, 
  -1/6*(Pi^2*G[0, v]) + 3*G[0, 0, 0, v] - 2*Zeta[3], 
  (Pi^2*G[0, u] + 18*G[0, 0, 0, u] - 20*Zeta[3])/6, 
  -1/6*(Pi^2*G[0, u]) + 3*G[0, 0, 0, u] - 2*Zeta[3], 
  (Pi^2*G[-w, v] - 24*G[-w, v]*G[0, 0, w] - 
    24*G[-w, v]*G[-v - w, -v - w, u] + G[-v - w, u]*
     (Pi^2 - 24*G[0, 0, w] - 24*G[-w, -w, v]) + 
    G[0, w]*(Pi^2 - 24*G[-v - w, u]*G[-w, v] - 24*G[-v - w, -v - w, u] - 
      24*G[-w, -w, v]) - 24*G[0, 0, 0, w] - 24*G[-v - w, -v - w, -v - w, u] - 
    24*G[-w, -w, -w, v] - 14*Zeta[3])/75, (Pi^2*G[-w, v])/6 - 
   G[-w, v]*G[0, 0, u] + 3*G[-w, v]*G[0, 0, w] - 2*G[-w, v]*G[0, -v - w, u] + 
   (G[0, u]*(Pi^2 - 3*G[0, w]*G[-w, v] - 3*G[0, 0, w] - 3*G[-w, -w, v]))/3 + 
   G[0, w]*(Pi^2/6 - G[0, 0, u] - 2*G[0, -v - w, u] + 3*G[-w, -w, v]) - 
   G[0, 0, 0, u] + 3*G[0, 0, 0, w] - G[0, 0, -v - w, u] - 
   2*G[0, -v - w, -v - w, u] + 3*G[-w, -w, -w, v] - (10*Zeta[3])/3, 
  (Pi^2*G[0, u])/3 + (Pi^2*G[-v - w, u])/2 - (Pi^2*G[-w, v])/6 - 
   G[-w, v]*G[0, 0, u] + 3*G[-v - w, u]*G[0, 0, w] + 3*G[-w, v]*G[0, 0, w] - 
   2*G[-w, v]*G[0, -v - w, u] - G[-w, v]*G[-v - w, 0, u] + 
   3*G[-v - w, u]*G[-w, -w, v] + 
   G[0, w]*(-1/6*Pi^2 + 3*G[-v - w, u]*G[-w, v] - G[0, 0, u] - 
     2*G[0, -v - w, u] - G[-v - w, 0, u] + 3*G[-w, -w, v]) + 
   3*G[0, 0, 0, w] - G[0, 0, -v - w, u] + G[0, -v - w, 0, u] - 
   2*G[0, -v - w, -v - w, u] + G[-v - w, 0, 0, u] - G[-v - w, 0, -v - w, u] + 
   2*G[-v - w, -v - w, 0, u] + 3*G[-w, -w, -w, v] - 2*Zeta[3], 
  (7*(Pi^2*G[-v - w, u] + Pi^2*G[-w, v] - 6*G[-w, v]*G[0, 0, u] - 
     6*G[-v - w, u]*G[0, 0, w] - 6*G[-w, v]*G[0, 0, w] - 
     6*G[-w, v]*G[0, -v - w, u] - 6*G[-w, v]*G[-v - w, 0, u] - 
     6*G[-w, v]*G[-v - w, -v - w, u] + G[0, u]*(Pi^2 - 6*G[0, w]*G[-w, v] - 
       6*G[0, 0, w] - 6*G[-w, -w, v]) + 
     G[0, w]*(Pi^2 - 6*G[-v - w, u]*G[-w, v] - 6*G[0, 0, u] - 
       6*G[0, -v - w, u] - 6*G[-v - w, 0, u] - 6*G[-v - w, -v - w, u] - 
       6*G[-w, -w, v]) - 6*G[-v - w, u]*G[-w, -w, v] - 6*G[0, 0, 0, u] - 
     6*G[0, 0, 0, w] - 6*G[0, 0, -v - w, u] - 6*G[0, -v - w, 0, u] - 
     6*G[0, -v - w, -v - w, u] - 6*G[-v - w, 0, 0, u] - 
     6*G[-v - w, 0, -v - w, u] - 6*G[-v - w, -v - w, 0, u] - 
     6*G[-v - w, -v - w, -v - w, u] - 6*G[-w, -w, -w, v] - 28*Zeta[3]))/150, 
  (Pi^2*G[-w, u])/3 - (2*Pi^2*G[-w, v])/3 + 2*G[-w, u]*G[0, 0, v] + 
   G[-w, v]*G[0, 0, w] - G[-w, u]*G[0, -w, v] - 
   2*G[0, v]*G[-v - w, -v - w, u] + 4*G[-w, v]*G[-v - w, -v - w, u] + 
   3*G[0, v]*G[-v - w, -w, u] - 3*G[-w, v]*G[-v - w, -w, u] + 
   G[-w, u]*G[-w, 0, v] + G[0, v]*G[-w, -v - w, u] - 
   2*G[-w, v]*G[-w, -v - w, u] - 2*G[0, v]*G[-w, -w, u] + 
   2*G[-w, v]*G[-w, -w, u] - 2*G[-w, u]*G[-w, -w, v] + 
   G[-v - w, u]*((-2*Pi^2)/3 - 2*G[0, 0, v] + G[0, 0, w] + G[0, -w, v] - 
     2*G[-w, 0, v] + 4*G[-w, -w, v]) + 
   G[0, w]*(-1/3*Pi^2 + G[0, v]*(G[-v - w, u] - G[-w, u]) + 
     4*G[-v - w, u]*G[-w, v] - 2*G[-w, u]*G[-w, v] + 4*G[-v - w, -v - w, u] - 
     3*G[-v - w, -w, u] + G[-w, 0, v] - 2*G[-w, -v - w, u] + 2*G[-w, -w, u] + 
     4*G[-w, -w, v]) + G[0, 0, 0, w] + 4*G[-v - w, -v - w, -v - w, u] - 
   3*G[-v - w, -w, -v - w, u] - 2*G[-w, 0, 0, v] + G[-w, 0, -w, v] - 
   2*G[-w, -v - w, -v - w, u] - 2*G[-w, -w, 0, v] + 2*G[-w, -w, -v - w, u] + 
   4*G[-w, -w, -w, v] + (26*Zeta[3])/3, (Pi^2*G[-v - w, u])/2 - 
   (2*Pi^2*G[-w, u])/3 + (Pi^2*G[-w, v])/2 + 2*G[-v - w, u]*G[0, 0, v] - 
   4*G[-w, u]*G[0, 0, v] + 3*G[-v - w, u]*G[0, 0, w] + 
   3*G[-w, v]*G[0, 0, w] - G[-v - w, u]*G[0, -w, v] + 
   2*G[-w, u]*G[0, -w, v] + 3*G[-w, v]*G[-v - w, -w, u] + 
   2*G[-v - w, u]*G[-w, 0, v] - 2*G[-w, u]*G[-w, 0, v] + 
   4*G[-w, v]*G[-w, -v - w, u] + G[0, w]*(-1/6*Pi^2 + 4*G[-w, u]*G[-w, v] - 
     2*G[0, 0, v] - 2*G[0, -w, v] + 3*G[-v - w, -w, u] - G[-w, 0, v] + 
     4*G[-w, -v - w, u] - 4*G[-w, -w, u]) - 4*G[-w, v]*G[-w, -w, u] + 
   G[0, v]*(Pi^2/2 - G[0, w]*(G[-v - w, u] - 2*G[-w, u]) + G[0, 0, w] + 
     2*G[-v - w, -v - w, u] - 3*G[-v - w, -w, u] - 2*G[-w, -v - w, u] + 
     4*G[-w, -w, u]) + 4*G[-w, u]*G[-w, -w, v] + 3*G[0, 0, 0, w] - 
   2*G[0, 0, -w, v] + G[0, -w, 0, v] - 2*G[0, -w, -w, v] + 
   3*G[-v - w, -w, -v - w, u] + 2*G[-w, 0, 0, v] - G[-w, 0, -w, v] + 
   4*G[-w, -v - w, -v - w, u] + 2*G[-w, -w, 0, v] - 4*G[-w, -w, -v - w, u] - 
   2*Zeta[3], (7*(Pi^2*G[-w, v] - 6*G[-w, v]*G[0, 0, w] - 
     6*G[-w, v]*G[-v - w, -v - w, u] + G[-v - w, u]*(Pi^2 - 6*G[0, 0, w] - 
       6*G[-w, -w, v]) + G[0, w]*(Pi^2 - 6*G[-v - w, u]*G[-w, v] - 
       6*G[-v - w, -v - w, u] - 6*G[-w, -w, v]) - 6*G[0, 0, 0, w] - 
     6*G[-v - w, -v - w, -v - w, u] - 6*G[-w, -w, -w, v] - 28*Zeta[3]))/150, 
  0, 0, 0, (Pi^2*G[-v - w, u])/3 - G[0, v]*G[0, 0, u] + 
   2*G[-v - w, u]*G[0, 0, v] - G[0, v]*G[0, 0, w] - 2*G[-w, v]*G[0, 0, w] + 
   G[0, v]*G[0, -w, u] - G[-w, v]*G[0, -w, u] + 
   G[0, w]*(Pi^2/6 + 2*G[0, 0, v] - G[0, -w, u] - G[0, -w, v] - 
     2*G[-w, -w, v]) + G[0, u]*(-1/6*Pi^2 + G[0, v]*G[0, w] + 
     G[0, w]*G[-w, v] - 2*G[0, 0, v] + G[0, -w, v] + G[-w, -w, v]) + 
   G[0, 0, 0, v] + 2*G[0, 0, -w, v] + G[0, -v - w, 0, u] + 2*G[0, -w, 0, v] - 
   G[0, -w, -v - w, u] - G[0, -w, -w, v] + 2*G[-w, 0, 0, v] - 
   2*G[-w, -w, -w, v] + 3*Zeta[3], (Pi^2*G[0, w])/3 - 
   (5*Pi^2*G[-v - w, u])/3 + (4*Pi^2*G[-w, u])/3 - (Pi^2*G[-w, v])/3 - 
   4*G[0, w]*G[-v - w, u]*G[-w, v] - 4*G[0, w]*G[0, 0, u] - 
   4*G[-w, v]*G[0, 0, u] - 4*G[0, w]*G[0, 0, v] - 4*G[-v - w, u]*G[0, 0, v] - 
   8*G[-v - w, u]*G[0, 0, w] + 8*G[-w, u]*G[0, 0, w] - 
   G[0, w]*G[0, -v - w, u] - G[-w, v]*G[0, -v - w, u] + 
   4*G[0, w]*G[0, -w, u] + 4*G[-w, v]*G[0, -w, u] + 3*G[0, w]*G[0, -w, v] + 
   3*G[-v - w, u]*G[0, -w, v] - 4*G[-w, u]*G[0, -w, v] + 
   3*G[0, w]*G[-v - w, 0, u] + 3*G[-w, v]*G[-v - w, 0, u] - 
   4*G[0, w]*G[-v - w, -w, u] - 4*G[-w, v]*G[-v - w, -w, u] + 
   3*G[0, w]*G[-w, 0, v] - G[-v - w, u]*G[-w, 0, v] + 
   4*G[-w, u]*G[-w, 0, v] + 8*G[0, w]*G[-w, -w, u] + 
   8*G[-w, v]*G[-w, -w, u] - 
   (G[0, v]*(Pi^2 + G[0, w]*(-6*G[-v - w, u] + 8*G[-w, u]) - 14*G[0, 0, u] - 
      6*G[0, 0, w] + 4*G[0, -v - w, u] + 8*G[0, -w, u] + 4*G[-v - w, 0, u] + 
      2*G[-v - w, -v - w, u] - 8*G[-v - w, -w, u] - 8*G[-w, -v - w, u] + 
      16*G[-w, -w, u]))/2 + G[0, u]*(-1/6*Pi^2 - 6*G[0, v]*G[0, w] - 
     G[0, w]*G[-w, v] + 7*G[0, 0, v] + 3*G[0, 0, w] - 6*G[0, -w, v] - 
     2*G[-w, 0, v] - G[-w, -w, v]) + 4*G[0, w]*G[-w, -w, v] - 
   4*G[-v - w, u]*G[-w, -w, v] + 3*G[0, 0, 0, u] + 11*G[0, 0, 0, v] - 
   4*G[0, 0, -v - w, u] - 4*G[0, 0, -w, v] - 4*G[0, -v - w, 0, u] - 
   G[0, -v - w, -v - w, u] - 4*G[0, -w, 0, v] + 4*G[0, -w, -v - w, u] + 
   3*G[0, -w, -w, v] - 4*G[-v - w, 0, 0, u] + 3*G[-v - w, 0, -v - w, u] - 
   G[-v - w, -v - w, 0, u] - 4*G[-v - w, -w, -v - w, u] - 4*G[-w, 0, 0, v] + 
   3*G[-w, 0, -w, v] - G[-w, -w, 0, v] + 8*G[-w, -w, -v - w, u] + 
   4*G[-w, -w, -w, v] + (214*Zeta[3])/3, 
  Pi^2*G[0, w] - (4*Pi^2*G[-v - w, u])/3 + Pi^2*G[-w, v] - 
   3*G[0, w]*G[-v - w, u]*G[-w, v] + 7*G[0, w]*G[0, 0, u] + 
   7*G[-w, v]*G[0, 0, u] - G[0, w]*G[0, 0, v] - G[-v - w, u]*G[0, 0, v] - 
   3*G[-v - w, u]*G[0, 0, w] + 7*G[-w, v]*G[0, 0, w] + 
   3*G[0, w]*G[0, -v - w, u] + 3*G[-w, v]*G[0, -v - w, u] - 
   G[0, w]*G[0, -w, v] + G[-v - w, u]*G[0, -w, v] + 
   3*G[0, w]*G[-v - w, 0, u] + 3*G[-w, v]*G[-v - w, 0, u] + 
   G[0, w]*G[-v - w, -v - w, u] + G[-w, v]*G[-v - w, -v - w, u] + 
   G[0, v]*((-2*Pi^2)/3 + G[0, w]*G[-v - w, u] - G[0, 0, u] - G[0, 0, w] + 
     G[0, -v - w, u] - G[-v - w, 0, u] + G[-v - w, -v - w, u]) - 
   G[0, w]*G[-w, 0, v] + G[-v - w, u]*G[-w, 0, v] + 
   G[0, u]*(-Pi^2 + G[0, v]*G[0, w] - 7*G[0, w]*G[-w, v] + G[0, 0, v] - 
     7*G[0, 0, w] + G[0, -w, v] + G[-w, 0, v] - 7*G[-w, -w, v]) + 
   7*G[0, w]*G[-w, -w, v] - 3*G[-v - w, u]*G[-w, -w, v] - 7*G[0, 0, 0, u] - 
   G[0, 0, 0, v] + 7*G[0, 0, 0, w] + 7*G[0, 0, -v - w, u] - G[0, 0, -w, v] - 
   3*G[0, -v - w, 0, u] + 3*G[0, -v - w, -v - w, u] - G[0, -w, 0, v] - 
   G[0, -w, -w, v] - 3*G[-v - w, 0, 0, u] + 3*G[-v - w, 0, -v - w, u] - 
   G[-v - w, -v - w, 0, u] + G[-v - w, -v - w, -v - w, u] - G[-w, 0, 0, v] - 
   G[-w, 0, -w, v] - G[-w, -w, 0, v] + 7*G[-w, -w, -w, v] - (70*Zeta[3])/3, 
  G[0, u]*(-1/6*Pi^2 + G[0, v]*G[0, w] - G[0, 0, v] - G[0, 0, w] + 
     G[0, -w, v]) + G[0, w]*(Pi^2/6 + G[0, v]*G[-w, u] + 2*G[0, 0, u] - 
     G[0, -w, u] - G[0, -w, v] - 2*G[-w, -w, u]) + 
   (Pi^2*G[-v - w, u] + Pi^2*G[-w, v] - 6*G[0, v]*G[0, 0, u] + 
     6*G[-w, v]*G[0, 0, u] + 3*G[0, v]*G[0, -w, u] - 3*G[-w, v]*G[0, -w, u] - 
     G[-w, u]*(Pi^2 + 6*G[0, 0, w] - 3*G[0, -w, v] + 3*G[-w, 0, v]) - 
     3*G[0, v]*G[-w, -v - w, u] + 6*G[0, v]*G[-w, -w, u] - 
     6*G[-w, v]*G[-w, -w, u] + 9*G[0, 0, 0, u] - 12*G[0, 0, 0, v] + 
     6*G[0, 0, -v - w, u] + 6*G[0, -v - w, 0, u] + 3*G[0, -w, 0, v] - 
     3*G[0, -w, -v - w, u] - 3*G[0, -w, -w, v] + 6*G[-v - w, 0, 0, u] - 
     6*G[-w, -w, -v - w, u] - 211*Zeta[3])/3, -1/3*(Pi^2*G[0, w]) - 
   (Pi^2*G[-v - w, u])/6 - (Pi^2*G[-w, v])/6 + G[0, w]*G[-v - w, u]*
    G[-w, v] - G[0, w]*G[0, 0, u] - G[-w, v]*G[0, 0, u] - 
   G[0, w]*G[0, 0, v] - G[-v - w, u]*G[0, 0, v] + 2*G[-w, v]*G[0, 0, w] - 
   G[0, w]*G[0, -v - w, u] - G[-w, v]*G[0, -v - w, u] + G[0, w]*G[0, -w, u] + 
   G[-w, v]*G[0, -w, u] - G[0, w]*G[0, -w, v] + G[-v - w, u]*G[0, -w, v] - 
   G[0, w]*G[-v - w, -w, u] - G[-w, v]*G[-v - w, -w, u] + 
   G[0, v]*((-5*Pi^2)/12 + G[0, w]*G[-v - w, u] + G[0, -v - w, u] - 
     G[0, -w, u] - G[-v - w, 0, u] + G[-v - w, -w, u]) - 
   G[0, w]*G[-w, 0, v] + G[0, u]*(Pi^2/2 + G[0, 0, v] + G[0, 0, w] + 
     G[-w, 0, v]) + 3*G[0, w]*G[-w, -w, v] + G[-v - w, u]*G[-w, -w, v] - 
   2*G[0, 0, 0, v] - G[0, 0, -v - w, u] - G[0, 0, -w, v] - 
   G[0, -v - w, -v - w, u] + G[0, -w, -v - w, u] - G[0, -w, -w, v] + 
   G[-v - w, 0, 0, u] + G[-v - w, -v - w, 0, u] - G[-v - w, -w, -v - w, u] - 
   G[-w, 0, 0, v] - G[-w, 0, -w, v] - 2*G[-w, -w, 0, v] + 
   3*G[-w, -w, -w, v] - (47*Zeta[3])/3, -1/3*(Pi^2*G[0, w]) - 
   (Pi^2*G[-v - w, u])/6 - (Pi^2*G[-w, v])/6 - G[0, w]*G[-v - w, u]*
    G[-w, v] + 2*G[0, w]*G[-w, u]*G[-w, v] - G[0, w]*G[0, 0, u] - 
   G[-w, v]*G[0, 0, u] - G[0, w]*G[0, 0, v] + G[-v - w, u]*G[0, 0, v] - 
   2*G[-w, u]*G[0, 0, v] + 2*G[-w, u]*G[0, 0, w] - G[0, w]*G[0, -w, u] - 
   G[-w, v]*G[0, -w, u] + G[0, w]*G[-v - w, 0, u] + 
   G[-w, v]*G[-v - w, 0, u] + G[0, w]*G[-v - w, -w, u] + 
   G[-w, v]*G[-v - w, -w, u] - 2*G[0, w]*G[-w, 0, u] - 
   2*G[-w, v]*G[-w, 0, u] + G[0, v]*(Pi^2/12 + G[0, 0, u] + G[0, 0, w] - 
     G[0, -v - w, u] + G[0, -w, u] - G[-v - w, 0, u] + G[-v - w, -v - w, u] - 
     G[-v - w, -w, u] + 2*G[-w, 0, u]) + G[-v - w, u]*G[-w, 0, v] + 
   2*G[0, w]*G[-w, -v - w, u] + 2*G[-w, v]*G[-w, -v - w, u] - 
   G[0, w]*G[-w, -w, v] - G[-v - w, u]*G[-w, -w, v] + 
   2*G[-w, u]*G[-w, -w, v] + G[0, u]*(-1/6*Pi^2 + G[0, w]*G[-w, v] - 
     G[-w, 0, v] + G[-w, -w, v]) + 3*G[0, 0, 0, v] - G[0, 0, -v - w, u] - 
   G[0, 0, -w, v] - G[0, -w, -v - w, u] - G[-v - w, 0, 0, u] + 
   G[-v - w, 0, -v - w, u] + G[-v - w, -w, -v - w, u] + G[-w, 0, 0, v] - 
   2*G[-w, 0, -v - w, u] - 2*G[-w, -v - w, 0, u] + 
   2*G[-w, -v - w, -v - w, u] + G[-w, -w, 0, v] - G[-w, -w, -w, v] + 
   (167*Zeta[3])/3, (120 + 5*Pi^2 - 60*G[-v - w, u] - 6*Pi^2*G[-v - w, u] - 
    60*G[-w, v] - 6*Pi^2*G[-w, v] + 30*G[-v - w, u]*G[-w, v] + 
    30*G[0, 0, v] - 36*G[-v - w, u]*G[0, 0, v] + 30*G[0, 0, w] + 
    6*G[-v - w, u]*G[0, 0, w] + 6*G[-w, v]*G[0, 0, w] - 30*G[0, -w, v] - 
    6*G[-v - w, u]*G[0, -w, v] + 6*G[0, v]*(10 + Pi^2 - 5*G[-v - w, u] - 
      G[0, w]*(5 + G[-v - w, u]) - G[0, 0, w] - G[-v - w, -v - w, u]) + 
    30*G[-v - w, -v - w, u] + 6*G[-w, v]*G[-v - w, -v - w, u] - 
    30*G[-w, 0, v] - 6*G[-v - w, u]*G[-w, 0, v] - 
    6*G[0, w]*(10 + Pi^2 - 5*G[-w, v] - G[-v - w, u]*(5 + G[-w, v]) + 
      6*G[0, 0, v] + G[0, -w, v] - G[-v - w, -v - w, u] + G[-w, 0, v] - 
      G[-w, -w, v]) + 30*G[-w, -w, v] + 6*G[-v - w, u]*G[-w, -w, v] - 
    6*G[0, 0, 0, v] + 6*G[0, 0, 0, w] - 36*G[0, 0, -w, v] - 
    36*G[0, -w, 0, v] - 6*G[0, -w, -w, v] + 6*G[-v - w, -v - w, -v - w, u] - 
    36*G[-w, 0, 0, v] - 6*G[-w, 0, -w, v] - 6*G[-w, -w, 0, v] + 
    6*G[-w, -w, -w, v] + 58*Zeta[3])/15, -1/6*(Pi^2*G[0, w]) - 
   (Pi^2*G[-w, v])/3 - 2*G[-w, v]*G[0, 0, w] - G[0, w]*G[0, -w, u] - 
   G[-w, v]*G[0, -w, u] + G[0, v]*(Pi^2/3 - G[0, 0, u] - G[0, 0, w] + 
     G[0, -w, u]) - G[0, w]*G[0, -w, v] - 2*G[0, w]*G[-w, -w, v] + 
   G[0, u]*(-1/6*Pi^2 + G[0, v]*G[0, w] + G[0, w]*G[-w, v] - 2*G[0, 0, v] + 
     G[0, -w, v] + G[-w, -w, v]) + G[0, -v - w, 0, u] - G[0, -w, -v - w, u] - 
   G[0, -w, -w, v] - 2*G[-w, -w, -w, v] + 3*Zeta[3], 
  (Pi^2*G[0, w])/2 - Pi^2*G[-v - w, u] + Pi^2*G[-w, u] - 
   3*G[0, w]*G[-v - w, u]*G[-w, v] - 2*G[0, w]*G[0, 0, u] - 
   2*G[-w, v]*G[0, 0, u] - G[0, w]*G[0, 0, v] - G[-v - w, u]*G[0, 0, v] - 
   6*G[-v - w, u]*G[0, 0, w] + 6*G[-w, u]*G[0, 0, w] - 
   2*G[0, w]*G[0, -v - w, u] - 2*G[-w, v]*G[0, -v - w, u] + 
   3*G[0, w]*G[0, -w, u] + 3*G[-w, v]*G[0, -w, u] + G[0, w]*G[0, -w, v] + 
   G[-v - w, u]*G[0, -w, v] - 3*G[-w, u]*G[0, -w, v] + 
   G[0, w]*G[-v - w, 0, u] + G[-w, v]*G[-v - w, 0, u] - 
   3*G[0, w]*G[-v - w, -w, u] - 3*G[-w, v]*G[-v - w, -w, u] + 
   G[0, w]*G[-w, 0, v] - 2*G[-v - w, u]*G[-w, 0, v] + 
   3*G[-w, u]*G[-w, 0, v] + G[0, v]*(-1/3*Pi^2 + 
     G[0, w]*(G[-v - w, u] - 3*G[-w, u]) + 5*G[0, 0, u] + G[0, 0, w] - 
     3*G[0, -w, u] - 2*G[-v - w, -v - w, u] + 3*G[-v - w, -w, u] + 
     3*G[-w, -v - w, u] - 6*G[-w, -w, u]) + 6*G[0, w]*G[-w, -w, u] + 
   6*G[-w, v]*G[-w, -w, u] + G[0, u]*(-1/6*Pi^2 - 3*G[0, v]*G[0, w] - 
     2*G[0, w]*G[-w, v] + 4*G[0, 0, v] + G[0, 0, w] - 3*G[0, -w, v] - 
     2*G[-w, -w, v]) + 3*G[0, w]*G[-w, -w, v] - 3*G[-v - w, u]*G[-w, -w, v] + 
   3*G[0, 0, 0, u] - 2*G[0, 0, -v - w, u] - G[0, 0, -w, v] - 
   2*G[0, -v - w, 0, u] - 2*G[0, -v - w, -v - w, u] - G[0, -w, 0, v] + 
   3*G[0, -w, -v - w, u] + G[0, -w, -w, v] - 2*G[-v - w, 0, 0, u] + 
   G[-v - w, 0, -v - w, u] - 2*G[-v - w, -v - w, 0, u] - 
   3*G[-v - w, -w, -v - w, u] - G[-w, 0, 0, v] + G[-w, 0, -w, v] - 
   2*G[-w, -w, 0, v] + 6*G[-w, -w, -v - w, u] + 3*G[-w, -w, -w, v] + Zeta[3], 
  0, (-7*(G[0, u]*(Pi^2 - 3*G[0, w]*G[-w, v] - 3*G[0, 0, w] - 
       3*G[-w, -w, v]) + 2*G[-v - w, u]*(Pi^2 + 6*G[0, w]*G[-w, v] + 
       6*G[0, 0, w] + 6*G[-w, -w, v]) - 
     3*(G[-w, v]*(G[0, 0, u] - 6*G[0, 0, w] + 3*G[0, -v - w, u] + 
         G[-v - w, 0, u]) + G[0, w]*(G[0, 0, u] + 3*G[0, -v - w, u] + 
         G[-v - w, 0, u] - 6*G[-w, -w, v]) - 6*G[0, 0, 0, w] + 
       G[0, 0, -v - w, u] - G[0, -v - w, 0, u] + 3*G[0, -v - w, -v - w, u] - 
       G[-v - w, 0, 0, u] + G[-v - w, 0, -v - w, u] - 
       3*G[-v - w, -v - w, 0, u] - 6*G[-w, -w, -w, v] + 2*Zeta[3])))/15, 0, 
  (-7*(-2*Pi^2*G[-w, u] + 2*Pi^2*G[-w, v] + 18*G[0, w]*G[-w, u]*G[-w, v] - 
     3*G[0, w]*G[0, 0, v] - 6*G[-w, u]*G[0, 0, v] + 6*G[-w, u]*G[0, 0, w] + 
     12*G[-w, v]*G[0, 0, w] - 9*G[0, w]*G[0, -w, v] + 
     12*G[0, w]*G[-v - w, -w, u] + 12*G[-w, v]*G[-v - w, -w, u] - 
     3*G[0, w]*G[-w, 0, v] - 12*G[-w, u]*G[-w, 0, v] + 
     G[-v - w, u]*(2*Pi^2 + 3*G[0, 0, v] + 12*G[0, 0, w] - 3*G[0, -w, v] + 
       9*G[-w, 0, v]) + 18*G[0, w]*G[-w, -v - w, u] + 
     18*G[-w, v]*G[-w, -v - w, u] - 12*G[0, w]*G[-w, -w, u] - 
     12*G[-w, v]*G[-w, -w, u] + G[0, v]*(Pi^2 - 3*G[0, w]*G[-v - w, u] - 
       3*G[0, 0, w] + 9*G[-v - w, -v - w, u] - 12*G[-v - w, -w, u] - 
       12*G[-w, -v - w, u] + 12*G[-w, -w, u]) + 18*G[-w, u]*G[-w, -w, v] + 
     18*G[0, 0, 0, w] - 3*G[0, 0, -w, v] + 3*G[0, -w, 0, v] - 
     9*G[0, -w, -w, v] + 12*G[-v - w, -w, -v - w, u] + 3*G[-w, 0, 0, v] - 
     3*G[-w, 0, -w, v] + 18*G[-w, -v - w, -v - w, u] + 9*G[-w, -w, 0, v] - 
     12*G[-w, -w, -v - w, u] - 6*Zeta[3]))/15, 
  -1/6*(Pi^2*G[0, w]) - (Pi^2*G[-w, u])/3 - 2*G[-w, u]*G[0, 0, w] - 
   G[0, w]*G[0, -w, u] - G[-w, v]*G[0, -w, u] - G[0, w]*G[0, -w, v] + 
   G[-w, u]*G[0, -w, v] + G[0, u]*(Pi^2/3 + G[0, v]*G[0, w] - G[0, 0, v] - 
     G[0, 0, w] + G[0, -w, v]) - G[-w, u]*G[-w, 0, v] - 
   2*G[0, w]*G[-w, -w, u] - 2*G[-w, v]*G[-w, -w, u] + 
   G[0, v]*(-1/6*Pi^2 + G[0, w]*G[-w, u] - 2*G[0, 0, u] + G[0, -w, u] - 
     G[-w, -v - w, u] + 2*G[-w, -w, u]) + G[0, -w, 0, v] - 
   G[0, -w, -v - w, u] - G[0, -w, -w, v] - 2*G[-w, -w, -v - w, u] + 
   3*Zeta[3], (Pi^2*G[0, w])/2 - Pi^2*G[-v - w, u] + Pi^2*G[-w, u] - 
   3*G[0, w]*G[-v - w, u]*G[-w, v] - G[0, w]*G[0, 0, u] - 
   G[-w, v]*G[0, 0, u] - 2*G[0, w]*G[0, 0, v] - 2*G[-v - w, u]*G[0, 0, v] - 
   6*G[-v - w, u]*G[0, 0, w] + 6*G[-w, u]*G[0, 0, w] - 
   2*G[0, w]*G[0, -v - w, u] - 2*G[-w, v]*G[0, -v - w, u] + 
   3*G[0, w]*G[0, -w, u] + 3*G[-w, v]*G[0, -w, u] + G[0, w]*G[0, -w, v] + 
   G[-v - w, u]*G[0, -w, v] - 3*G[-w, u]*G[0, -w, v] + 
   G[0, w]*G[-v - w, 0, u] + G[-w, v]*G[-v - w, 0, u] - 
   3*G[0, w]*G[-v - w, -w, u] - 3*G[-w, v]*G[-v - w, -w, u] + 
   G[0, w]*G[-w, 0, v] - 2*G[-v - w, u]*G[-w, 0, v] + 
   3*G[-w, u]*G[-w, 0, v] + G[0, v]*(-1/6*Pi^2 + 
     G[0, w]*(G[-v - w, u] - 3*G[-w, u]) + 4*G[0, 0, u] + G[0, 0, w] - 
     3*G[0, -w, u] - 2*G[-v - w, -v - w, u] + 3*G[-v - w, -w, u] + 
     3*G[-w, -v - w, u] - 6*G[-w, -w, u]) + 6*G[0, w]*G[-w, -w, u] + 
   6*G[-w, v]*G[-w, -w, u] + 3*G[0, w]*G[-w, -w, v] - 
   3*G[-v - w, u]*G[-w, -w, v] - 
   (G[0, u]*(Pi^2 + 9*G[0, v]*G[0, w] + 6*G[0, w]*G[-w, v] - 15*G[0, 0, v] - 
      3*G[0, 0, w] + 9*G[0, -w, v] + 6*G[-w, -w, v]))/3 + 3*G[0, 0, 0, v] - 
   G[0, 0, -v - w, u] - 2*G[0, 0, -w, v] - G[0, -v - w, 0, u] - 
   2*G[0, -v - w, -v - w, u] - 2*G[0, -w, 0, v] + 3*G[0, -w, -v - w, u] + 
   G[0, -w, -w, v] - G[-v - w, 0, 0, u] + G[-v - w, 0, -v - w, u] - 
   2*G[-v - w, -v - w, 0, u] - 3*G[-v - w, -w, -v - w, u] - 
   2*G[-w, 0, 0, v] + G[-w, 0, -w, v] - 2*G[-w, -w, 0, v] + 
   6*G[-w, -w, -v - w, u] + 3*G[-w, -w, -w, v] + Zeta[3], 
  (120 + 5*Pi^2 - 60*G[-v - w, u] - 6*Pi^2*G[-v - w, u] - 60*G[-w, v] - 
    6*Pi^2*G[-w, v] + 30*G[-v - w, u]*G[-w, v] + 30*G[0, 0, u] - 
    36*G[-w, v]*G[0, 0, u] + 30*G[0, 0, w] + 6*G[-v - w, u]*G[0, 0, w] + 
    6*G[-w, v]*G[0, 0, w] - 30*G[0, -v - w, u] - 6*G[-w, v]*G[0, -v - w, u] - 
    30*G[-v - w, 0, u] - 6*G[-w, v]*G[-v - w, 0, u] + 
    30*G[-v - w, -v - w, u] + 6*G[-w, v]*G[-v - w, -v - w, u] + 
    6*G[0, u]*(10 + Pi^2 - 5*G[-w, v] - G[0, w]*(5 + G[-w, v]) - G[0, 0, w] - 
      G[-w, -w, v]) - 6*G[0, w]*(10 + Pi^2 - 5*G[-w, v] - 
      G[-v - w, u]*(5 + G[-w, v]) + 6*G[0, 0, u] + G[0, -v - w, u] + 
      G[-v - w, 0, u] - G[-v - w, -v - w, u] - G[-w, -w, v]) + 
    30*G[-w, -w, v] + 6*G[-v - w, u]*G[-w, -w, v] - 6*G[0, 0, 0, u] + 
    6*G[0, 0, 0, w] - 36*G[0, 0, -v - w, u] - 36*G[0, -v - w, 0, u] - 
    6*G[0, -v - w, -v - w, u] - 36*G[-v - w, 0, 0, u] - 
    6*G[-v - w, 0, -v - w, u] - 6*G[-v - w, -v - w, 0, u] + 
    6*G[-v - w, -v - w, -v - w, u] + 6*G[-w, -w, -w, v] + 58*Zeta[3])/15, 
  (120 + 5*Pi^2 - 60*G[-v - w, u] + Pi^2*G[-v - w, u] - 60*G[-w, v] + 
    Pi^2*G[-w, v] + 30*G[-v - w, u]*G[-w, v] + 30*G[0, 0, v] + 
    6*G[-v - w, u]*G[0, 0, v] + 30*G[0, 0, w] + 6*G[-v - w, u]*G[0, 0, w] + 
    6*G[-w, v]*G[0, 0, w] - 30*G[0, -w, v] - 6*G[-v - w, u]*G[0, -w, v] + 
    30*G[-v - w, -v - w, u] + 6*G[-w, v]*G[-v - w, -v - w, u] - 
    G[0, v]*(-60 + Pi^2 + 30*G[-v - w, u] + 6*G[0, w]*(5 + G[-v - w, u]) + 
      6*G[0, 0, w] + 6*G[-v - w, -v - w, u]) - 30*G[-w, 0, v] - 
    6*G[-v - w, u]*G[-w, 0, v] + 30*G[-w, -w, v] + 
    6*G[-v - w, u]*G[-w, -w, v] + G[0, w]*(-60 + Pi^2 + 30*G[-w, v] + 
      6*G[-v - w, u]*(5 + G[-w, v]) + 6*G[0, 0, v] - 6*G[0, -w, v] + 
      6*G[-v - w, -v - w, u] - 6*G[-w, 0, v] + 6*G[-w, -w, v]) - 
    6*G[0, 0, 0, v] + 6*G[0, 0, 0, w] + 6*G[0, 0, -w, v] + 6*G[0, -w, 0, v] - 
    6*G[0, -w, -w, v] + 6*G[-v - w, -v - w, -v - w, u] + 6*G[-w, 0, 0, v] - 
    6*G[-w, 0, -w, v] - 6*G[-w, -w, 0, v] + 6*G[-w, -w, -w, v] + 16*Zeta[3])/
   21, (120 + 5*Pi^2 - 60*G[-v - w, u] + Pi^2*G[-v - w, u] - 60*G[-w, v] + 
    Pi^2*G[-w, v] + 30*G[-v - w, u]*G[-w, v] + 30*G[0, 0, u] + 
    6*G[-w, v]*G[0, 0, u] + 30*G[0, 0, w] + 6*G[-v - w, u]*G[0, 0, w] + 
    6*G[-w, v]*G[0, 0, w] - 30*G[0, -v - w, u] - 6*G[-w, v]*G[0, -v - w, u] - 
    30*G[-v - w, 0, u] - 6*G[-w, v]*G[-v - w, 0, u] + 
    30*G[-v - w, -v - w, u] + 6*G[-w, v]*G[-v - w, -v - w, u] + 
    30*G[-w, -w, v] + 6*G[-v - w, u]*G[-w, -w, v] - 
    G[0, u]*(-60 + Pi^2 + 30*G[-w, v] + 6*G[0, w]*(5 + G[-w, v]) + 
      6*G[0, 0, w] + 6*G[-w, -w, v]) + G[0, w]*(-60 + Pi^2 + 30*G[-w, v] + 
      6*G[-v - w, u]*(5 + G[-w, v]) + 6*G[0, 0, u] - 6*G[0, -v - w, u] - 
      6*G[-v - w, 0, u] + 6*G[-v - w, -v - w, u] + 6*G[-w, -w, v]) - 
    6*G[0, 0, 0, u] + 6*G[0, 0, 0, w] + 6*G[0, 0, -v - w, u] + 
    6*G[0, -v - w, 0, u] - 6*G[0, -v - w, -v - w, u] + 6*G[-v - w, 0, 0, u] - 
    6*G[-v - w, 0, -v - w, u] - 6*G[-v - w, -v - w, 0, u] + 
    6*G[-v - w, -v - w, -v - w, u] + 6*G[-w, -w, -w, v] + 16*Zeta[3])/21, 
  (240 + 10*Pi^2 - 120*G[0, w] - 12*Pi^2*G[0, w] - 120*G[-v - w, u] + 
    9*Pi^2*G[-v - w, u] + 60*G[0, w]*G[-v - w, u] - 14*Pi^2*G[-w, u] - 
    120*G[-w, v] - 5*Pi^2*G[-w, v] + 60*G[0, w]*G[-w, v] + 
    60*G[-v - w, u]*G[-w, v] + 54*G[0, w]*G[-v - w, u]*G[-w, v] + 
    30*G[0, 0, u] - 15*G[0, w]*G[0, 0, u] - 15*G[-w, v]*G[0, 0, u] + 
    30*G[0, 0, v] - 15*G[0, w]*G[0, 0, v] - 15*G[-v - w, u]*G[0, 0, v] + 
    60*G[0, 0, w] + 96*G[-v - w, u]*G[0, 0, w] - 84*G[-w, u]*G[0, 0, w] + 
    12*G[-w, v]*G[0, 0, w] - 30*G[0, -v - w, u] + 
    57*G[0, w]*G[0, -v - w, u] + 57*G[-w, v]*G[0, -v - w, u] - 
    42*G[0, w]*G[0, -w, u] - 42*G[-w, v]*G[0, -w, u] - 30*G[0, -w, v] + 
    15*G[0, w]*G[0, -w, v] + 15*G[-v - w, u]*G[0, -w, v] + 
    42*G[-w, u]*G[0, -w, v] - 30*G[-v - w, 0, u] + 
    15*G[0, w]*G[-v - w, 0, u] + 15*G[-w, v]*G[-v - w, 0, u] + 
    60*G[-v - w, -v - w, u] + 12*G[0, w]*G[-v - w, -v - w, u] + 
    12*G[-w, v]*G[-v - w, -v - w, u] + 42*G[0, w]*G[-v - w, -w, u] + 
    42*G[-w, v]*G[-v - w, -w, u] - 30*G[-w, 0, v] + 15*G[0, w]*G[-w, 0, v] + 
    57*G[-v - w, u]*G[-w, 0, v] - 42*G[-w, u]*G[-w, 0, v] - 
    84*G[0, w]*G[-w, -w, u] - 84*G[-w, v]*G[-w, -w, u] + 
    3*G[0, v]*(20 + 2*Pi^2 - 10*G[-v - w, u] + 
      G[0, w]*(-10 + 5*G[-v - w, u] + 14*G[-w, u]) - 14*G[0, 0, u] + 
      5*G[0, 0, w] - 14*G[0, -v - w, u] + 14*G[0, -w, u] - 
      14*G[-v - w, 0, u] + 19*G[-v - w, -v - w, u] - 14*G[-v - w, -w, u] - 
      14*G[-w, -v - w, u] + 28*G[-w, -w, u]) + 60*G[-w, -w, v] - 
    30*G[0, w]*G[-w, -w, v] + 54*G[-v - w, u]*G[-w, -w, v] + 
    3*G[0, u]*(20 + 2*Pi^2 - 10*G[-w, v] + G[0, w]*(-10 + 19*G[-w, v]) - 
      14*G[0, 0, v] + 5*G[0, 0, w] - 14*G[-w, 0, v] + 19*G[-w, -w, v]) - 
    6*G[0, 0, 0, u] - 6*G[0, 0, 0, v] + 12*G[0, 0, 0, w] - 
    15*G[0, 0, -v - w, u] - 15*G[0, 0, -w, v] - 15*G[0, -v - w, 0, u] + 
    57*G[0, -v - w, -v - w, u] - 15*G[0, -w, 0, v] - 42*G[0, -w, -v - w, u] + 
    15*G[0, -w, -w, v] - 15*G[-v - w, 0, 0, u] + 15*G[-v - w, 0, -v - w, u] + 
    57*G[-v - w, -v - w, 0, u] + 12*G[-v - w, -v - w, -v - w, u] + 
    42*G[-v - w, -w, -v - w, u] - 15*G[-w, 0, 0, v] + 15*G[-w, 0, -w, v] + 
    57*G[-w, -w, 0, v] - 84*G[-w, -w, -v - w, u] - 30*G[-w, -w, -w, v] + 
    32*Zeta[3])/15}, {(19*Pi^4)/120 + (2*Pi^2*G[0, 0, w])/3 + 
   (2*Pi^2*G[-v - w, -v - w, u])/3 - 16*G[0, 0, w]*G[-v - w, -v - w, u] + 
   (2*Pi^2*G[-w, -w, v])/3 - 16*G[0, 0, w]*G[-w, -w, v] - 
   16*G[-v - w, -v - w, u]*G[-w, -w, v] - 16*G[-w, v]*G[0, 0, 0, w] - 
   16*G[-w, v]*G[-v - w, -v - w, -v - w, u] - 16*G[0, 0, 0, 0, w] - 
   16*G[-v - w, -v - w, -v - w, -v - w, u] - 16*G[-w, -w, -w, -w, v] - 
   (64*G[-w, v]*Zeta[3])/3 + 
   (2*G[-v - w, u]*(G[-w, v]*(Pi^2 - 24*G[0, 0, w]) - 
      8*(3*G[0, 0, 0, w] + 3*G[-w, -w, -w, v] + 4*Zeta[3])))/3 + 
   (2*G[0, w]*(G[-w, v]*(Pi^2 - 24*G[-v - w, -v - w, u]) + 
      G[-v - w, u]*(Pi^2 - 24*G[-w, -w, v]) - 
      8*(3*G[-v - w, -v - w, -v - w, u] + 3*G[-w, -w, -w, v] + 4*Zeta[3])))/
    3, (-19*Pi^4)/120 - (2*Pi^2*G[0, 0, u])/3 + 16*G[0, 0, 0, 0, u] + 
   (64*G[0, u]*Zeta[3])/3, (-19*Pi^4)/120 - (2*Pi^2*G[0, 0, v])/3 + 
   16*G[0, 0, 0, 0, v] + (64*G[0, v]*Zeta[3])/3, (-19*Pi^4)/120, 
  (-29*Pi^4)/180 + (Pi^2*G[-v - w, u]*G[-w, v])/3 - Pi^2*G[0, 0, u] - 
   Pi^2*G[0, 0, w] - 4*G[0, 0, u]*G[0, 0, w] - (2*Pi^2*G[0, -v - w, u])/3 - 
   2*G[0, 0, w]*G[0, -v - w, u] - (Pi^2*G[-v - w, 0, u])/3 - 
   2*G[0, 0, w]*G[-v - w, 0, u] - (Pi^2*G[-v - w, -v - w, u])/3 - 
   2*G[0, 0, w]*G[-v - w, -v - w, u] - Pi^2*G[-w, -w, v] - 
   4*G[0, 0, u]*G[-w, -w, v] - 8*G[0, 0, w]*G[-w, -w, v] - 
   2*G[0, -v - w, u]*G[-w, -w, v] - 2*G[-v - w, 0, u]*G[-w, -w, v] - 
   2*G[-v - w, -v - w, u]*G[-w, -w, v] + 4*G[-w, v]*G[0, 0, 0, u] - 
   8*G[-w, v]*G[0, 0, 0, w] + 2*G[-w, v]*G[0, 0, -v - w, u] + 
   2*G[-w, v]*G[0, -v - w, 0, u] + G[-w, v]*G[0, -v - w, -v - w, u] + 
   2*G[-w, v]*G[-v - w, 0, 0, u] + G[-w, v]*G[-v - w, 0, -v - w, u] + 
   G[-w, v]*G[-v - w, -v - w, 0, u] - 8*G[0, 0, 0, 0, w] + 
   4*G[0, 0, 0, -v - w, u] - 2*G[0, 0, -v - w, 0, u] + 
   2*G[0, 0, -v - w, -v - w, u] - 2*G[0, -v - w, 0, 0, u] + 
   2*G[0, -v - w, 0, -v - w, u] - G[0, -v - w, -v - w, 0, u] + 
   G[0, -v - w, -v - w, -v - w, u] - 4*G[-v - w, 0, 0, 0, u] + 
   2*G[-v - w, 0, 0, -v - w, u] - G[-v - w, 0, -v - w, 0, u] + 
   G[-v - w, 0, -v - w, -v - w, u] - 2*G[-v - w, -v - w, 0, 0, u] + 
   G[-v - w, -v - w, 0, -v - w, u] - G[-v - w, -v - w, -v - w, 0, u] - 
   8*G[-w, -w, -w, -w, v] + 
   (G[0, w]*(Pi^2*G[-v - w, u] + 
      3*(-(G[-w, v]*(Pi^2 + 4*G[0, 0, u] + 2*G[0, -v - w, u] + 
           2*G[-v - w, 0, u] + 2*G[-v - w, -v - w, u])) + 4*G[0, 0, 0, u] + 
        2*G[0, 0, -v - w, u] + 2*G[0, -v - w, 0, u] + G[0, -v - w, -v - w, 
         u] + 2*G[-v - w, 0, 0, u] + G[-v - w, 0, -v - w, u] + 
        G[-v - w, -v - w, 0, u] - 8*G[-w, -w, -w, v] - 2*Zeta[3])))/3 + 
   2*G[-v - w, u]*Zeta[3] - 2*G[-w, v]*Zeta[3] + 
   G[0, u]*(G[-w, v]*((5*Pi^2)/6 + 4*G[0, 0, w]) + 
     G[0, w]*((5*Pi^2)/6 + 4*G[-w, -w, v]) + 4*G[0, 0, 0, w] + 
     4*G[-w, -w, -w, v] + 3*Zeta[3]), (-107*Pi^4)/360 + 
   (Pi^2*G[-v - w, u]*G[-w, v])/2 - Pi^2*G[0, 0, u] - (2*Pi^2*G[0, 0, w])/3 + 
   4*G[-v - w, u]*G[-w, v]*G[0, 0, w] - 4*G[0, 0, u]*G[0, 0, w] - 
   (2*Pi^2*G[0, -v - w, u])/3 - 2*G[0, 0, w]*G[0, -v - w, u] - 
   (Pi^2*G[-v - w, 0, u])/2 - 2*G[0, 0, w]*G[-v - w, 0, u] - 
   (Pi^2*G[-v - w, -v - w, u])/3 - (2*Pi^2*G[-w, -w, v])/3 - 
   4*G[0, 0, u]*G[-w, -w, v] - 2*G[0, -v - w, u]*G[-w, -w, v] - 
   2*G[-v - w, 0, u]*G[-w, -w, v] + 4*G[-w, v]*G[0, 0, 0, u] + 
   4*G[-v - w, u]*G[0, 0, 0, w] + 2*G[-w, v]*G[0, 0, -v - w, u] + 
   2*G[-w, v]*G[0, -v - w, 0, u] + G[-w, v]*G[0, -v - w, -v - w, u] + 
   2*G[-w, v]*G[-v - w, 0, 0, u] + G[-w, v]*G[-v - w, 0, -v - w, u] + 
   G[-w, v]*G[-v - w, -v - w, 0, u] + G[-w, v]*G[-v - w, -v - w, -v - w, u] + 
   4*G[-v - w, u]*G[-w, -w, -w, v] + 4*G[0, 0, 0, -v - w, u] - 
   2*G[0, 0, -v - w, 0, u] + 2*G[0, 0, -v - w, -v - w, u] - 
   2*G[0, -v - w, 0, 0, u] + 2*G[0, -v - w, 0, -v - w, u] - 
   G[0, -v - w, -v - w, 0, u] + G[0, -v - w, -v - w, -v - w, u] + 
   2*G[-v - w, 0, 0, -v - w, u] - G[-v - w, 0, -v - w, 0, u] + 
   G[-v - w, 0, -v - w, -v - w, u] + G[-v - w, -v - w, 0, -v - w, u] + 
   G[-v - w, -v - w, -v - w, -v - w, u] + (35*G[-v - w, u]*Zeta[3])/3 + 
   (20*G[-w, v]*Zeta[3])/3 + G[0, u]*(G[-w, v]*((5*Pi^2)/6 + 4*G[0, 0, w]) + 
     G[0, w]*((5*Pi^2)/6 + 4*G[-w, -w, v]) + 4*G[0, 0, 0, w] + 
     4*G[-w, -w, -w, v] + 3*Zeta[3]) + 
   (G[0, w]*(3*G[-v - w, u]*(Pi^2 + 8*G[-w, -w, v]) + 
      2*(-2*G[-w, v]*(Pi^2 + 6*G[0, 0, u] + 3*G[0, -v - w, u] + 
          3*G[-v - w, 0, u]) + 12*G[0, 0, 0, u] + 6*G[0, 0, -v - w, u] + 
        6*G[0, -v - w, 0, u] + 3*G[0, -v - w, -v - w, u] + 
        6*G[-v - w, 0, 0, u] + 3*G[-v - w, 0, -v - w, u] + 
        3*G[-v - w, -v - w, 0, u] + 3*G[-v - w, -v - w, -v - w, u] + 
        20*Zeta[3])))/6, (-2*Pi^4)/45 + (2*Pi^2*G[0, -v - w, u])/3 - 
   G[0, w]*G[-w, v]*G[0, -v - w, u] - G[0, 0, w]*G[0, -v - w, u] + 
   G[0, 0, w]*G[-w, -w, v] - G[0, -v - w, u]*G[-w, -w, v] + 
   (2*G[0, 0, u]*(Pi^2 + 3*G[0, w]*G[-w, v] + 3*G[0, 0, w] + 3*G[-w, -w, v]))/
    3 - 4*G[0, w]*G[0, 0, 0, u] - 4*G[-w, v]*G[0, 0, 0, u] + 
   G[-w, v]*G[0, 0, 0, w] - 4*G[0, w]*G[0, 0, -v - w, u] - 
   4*G[-w, v]*G[0, 0, -v - w, u] - G[0, w]*G[0, -v - w, 0, u] - 
   G[-w, v]*G[0, -v - w, 0, u] - 4*G[0, w]*G[0, -v - w, -v - w, u] - 
   4*G[-w, v]*G[0, -v - w, -v - w, u] + G[0, w]*G[-w, -w, -w, v] + 
   8*G[0, 0, 0, 0, u] + G[0, 0, 0, 0, w] - 4*G[0, 0, 0, -v - w, u] + 
   2*G[0, 0, -v - w, 0, u] - 4*G[0, 0, -v - w, -v - w, u] + 
   2*G[0, -v - w, 0, 0, u] - G[0, -v - w, 0, -v - w, u] + 
   2*G[0, -v - w, -v - w, 0, u] - 4*G[0, -v - w, -v - w, -v - w, u] + 
   G[-w, -w, -w, -w, v] - (G[0, u]*(G[-w, v]*(Pi^2 + 3*G[0, 0, w]) + 
      G[0, w]*(Pi^2 + 3*G[-w, -w, v]) + 3*G[0, 0, 0, w] + 
      3*G[-w, -w, -w, v] - 14*Zeta[3]))/3 + 2*G[0, w]*Zeta[3] + 
   2*G[-w, v]*Zeta[3], -1/9*Pi^4 - 6*G[-v - w, u]*G[-w, v]*G[0, 0, w] - 
   (2*Pi^2*G[0, -v - w, u])/3 + G[0, w]*G[-w, v]*G[0, -v - w, u] + 
   G[0, 0, w]*G[0, -v - w, u] - (Pi^2*G[-v - w, 0, u])/3 - 
   G[0, w]*G[-w, v]*G[-v - w, 0, u] - G[0, 0, w]*G[-v - w, 0, u] - 
   Pi^2*G[-v - w, -v - w, u] - 6*G[0, w]*G[-w, v]*G[-v - w, -v - w, u] - 
   6*G[0, 0, w]*G[-v - w, -v - w, u] - 6*G[0, w]*G[-v - w, u]*G[-w, -w, v] - 
   8*G[0, 0, w]*G[-w, -w, v] + G[0, -v - w, u]*G[-w, -w, v] - 
   G[-v - w, 0, u]*G[-w, -w, v] - 6*G[-v - w, -v - w, u]*G[-w, -w, v] - 
   G[0, 0, u]*(Pi^2 + 2*G[0, w]*G[-w, v] + 2*G[0, 0, w] + 2*G[-w, -w, v]) + 
   4*G[0, w]*G[0, 0, 0, u] + 4*G[-w, v]*G[0, 0, 0, u] - 
   6*G[-v - w, u]*G[0, 0, 0, w] - 8*G[-w, v]*G[0, 0, 0, w] + 
   4*G[0, w]*G[0, 0, -v - w, u] + 4*G[-w, v]*G[0, 0, -v - w, u] + 
   G[0, w]*G[0, -v - w, 0, u] + G[-w, v]*G[0, -v - w, 0, u] + 
   4*G[0, w]*G[0, -v - w, -v - w, u] + 4*G[-w, v]*G[0, -v - w, -v - w, u] + 
   2*G[0, w]*G[-v - w, 0, 0, u] + 2*G[-w, v]*G[-v - w, 0, 0, u] + 
   2*G[0, w]*G[-v - w, 0, -v - w, u] + 2*G[-w, v]*G[-v - w, 0, -v - w, u] + 
   2*G[0, w]*G[-v - w, -v - w, 0, u] + 2*G[-w, v]*G[-v - w, -v - w, 0, u] - 
   8*G[0, w]*G[-w, -w, -w, v] - 6*G[-v - w, u]*G[-w, -w, -w, v] - 
   8*G[0, 0, 0, 0, w] + 4*G[0, 0, 0, -v - w, u] - 2*G[0, 0, -v - w, 0, u] + 
   4*G[0, 0, -v - w, -v - w, u] - 2*G[0, -v - w, 0, 0, u] + 
   G[0, -v - w, 0, -v - w, u] - 2*G[0, -v - w, -v - w, 0, u] + 
   4*G[0, -v - w, -v - w, -v - w, u] - 4*G[-v - w, 0, 0, 0, u] + 
   2*G[-v - w, 0, 0, -v - w, u] - G[-v - w, 0, -v - w, 0, u] + 
   2*G[-v - w, 0, -v - w, -v - w, u] - 4*G[-v - w, -v - w, 0, 0, u] + 
   2*G[-v - w, -v - w, 0, -v - w, u] - 4*G[-v - w, -v - w, -v - w, 0, u] - 
   8*G[-w, -w, -w, -w, v] - 4*G[0, w]*Zeta[3] - 4*G[-w, v]*Zeta[3] + 
   (G[0, u]*(G[-w, v]*(Pi^2 + 3*G[0, 0, w]) + 
      G[0, w]*(Pi^2 + 3*G[-w, -w, v]) + 3*(G[0, 0, 0, w] + G[-w, -w, -w, v] + 
        6*Zeta[3])))/3, (-29*Pi^4)/180 - (Pi^2*G[-v - w, u]*G[-w, v])/3 + 
   Pi^2*G[-w, u]*G[-w, v] - Pi^2*G[0, 0, v] - Pi^2*G[0, 0, w] - 
   2*G[-v - w, u]*G[-w, v]*G[0, 0, w] + 2*G[-w, u]*G[-w, v]*G[0, 0, w] - 
   4*G[0, 0, v]*G[0, 0, w] - (2*Pi^2*G[0, -w, v])/3 - 
   2*G[0, 0, w]*G[0, -w, v] - (Pi^2*G[-v - w, -v - w, u])/3 - 
   2*G[0, 0, v]*G[-v - w, -v - w, u] - 2*G[0, 0, w]*G[-v - w, -v - w, u] + 
   G[0, -w, v]*G[-v - w, -v - w, u] + (2*Pi^2*G[-v - w, -w, u])/3 + 
   4*G[0, 0, v]*G[-v - w, -w, u] + 2*G[0, 0, w]*G[-v - w, -w, u] - 
   3*G[0, -w, v]*G[-v - w, -w, u] - (Pi^2*G[-w, 0, v])/3 - 
   2*G[0, 0, w]*G[-w, 0, v] - G[-v - w, -v - w, u]*G[-w, 0, v] + 
   G[-v - w, -w, u]*G[-w, 0, v] + Pi^2*G[-w, -v - w, u] + 
   2*G[0, 0, v]*G[-w, -v - w, u] + 2*G[0, 0, w]*G[-w, -v - w, u] - 
   3*G[0, -w, v]*G[-w, -v - w, u] + G[-w, 0, v]*G[-w, -v - w, u] - 
   (7*Pi^2*G[-w, -w, u])/3 - 8*G[0, 0, v]*G[-w, -w, u] - 
   10*G[0, 0, w]*G[-w, -w, u] + 9*G[0, -w, v]*G[-w, -w, u] - 
   5*G[-w, 0, v]*G[-w, -w, u] - (Pi^2*G[-w, -w, v])/3 - 
   2*G[0, 0, w]*G[-w, -w, v] - 2*G[-v - w, -w, u]*G[-w, -w, v] - 
   2*G[-w, -v - w, u]*G[-w, -w, v] + 4*G[-w, -w, u]*G[-w, -w, v] - 
   4*G[-v - w, u]*G[0, 0, 0, v] + 8*G[-w, u]*G[0, 0, 0, v] - 
   8*G[-w, u]*G[0, 0, 0, w] + 2*G[-v - w, u]*G[0, 0, -w, v] - 
   6*G[-w, u]*G[0, 0, -w, v] - G[-v - w, u]*G[0, -w, 0, v] + 
   3*G[-w, u]*G[0, -w, 0, v] + G[-v - w, u]*G[0, -w, -w, v] - 
   3*G[-w, u]*G[0, -w, -w, v] - 2*G[-w, v]*G[-v - w, -v - w, -w, u] - 
   2*G[-w, v]*G[-v - w, -w, -v - w, u] + 4*G[-w, v]*G[-v - w, -w, -w, u] - 
   2*G[-v - w, u]*G[-w, 0, 0, v] + 2*G[-w, u]*G[-w, 0, 0, v] + 
   G[-v - w, u]*G[-w, 0, -w, v] - 3*G[-w, u]*G[-w, 0, -w, v] - 
   2*G[-w, v]*G[-w, -v - w, -v - w, u] + 4*G[-w, v]*G[-w, -v - w, -w, u] - 
   G[-v - w, u]*G[-w, -w, 0, v] + G[-w, u]*G[-w, -w, 0, v] + 
   4*G[-w, v]*G[-w, -w, -v - w, u] - 14*G[-w, v]*G[-w, -w, -w, u] - 
   2*G[-w, u]*G[-w, -w, -w, v] - 8*G[0, 0, 0, 0, w] + 4*G[0, 0, 0, -w, v] - 
   2*G[0, 0, -w, 0, v] + 2*G[0, 0, -w, -w, v] - 2*G[0, -w, 0, 0, v] + 
   2*G[0, -w, 0, -w, v] - G[0, -w, -w, 0, v] + G[0, -w, -w, -w, v] - 
   2*G[-v - w, -v - w, -w, -v - w, u] - 2*G[-v - w, -w, -v - w, -v - w, u] + 
   4*G[-v - w, -w, -w, -v - w, u] - 4*G[-w, 0, 0, 0, v] + 
   2*G[-w, 0, 0, -w, v] - G[-w, 0, -w, 0, v] + G[-w, 0, -w, -w, v] - 
   2*G[-w, -v - w, -v - w, -v - w, u] + 4*G[-w, -v - w, -w, -v - w, u] - 
   2*G[-w, -w, 0, 0, v] + G[-w, -w, 0, -w, v] + 
   4*G[-w, -w, -v - w, -v - w, u] - G[-w, -w, -w, 0, v] - 
   14*G[-w, -w, -w, -v - w, u] + 
   (G[0, w]*(Pi^2*G[-w, v] - 6*G[-w, v]*G[-v - w, -w, u] + 
      G[-v - w, u]*(Pi^2 + 6*G[0, 0, v] + 3*G[0, -w, v] + 3*G[-w, 0, v]) - 
      6*G[-w, v]*G[-w, -v - w, u] + 12*G[-w, v]*G[-w, -w, u] - 
      G[-w, u]*(4*Pi^2 + 18*G[0, 0, v] + 9*G[0, -w, v] + 9*G[-w, 0, v] + 
        6*G[-w, -w, v]) + 12*G[0, 0, 0, v] + 6*G[0, 0, -w, v] + 
      6*G[0, -w, 0, v] + 3*G[0, -w, -w, v] - 6*G[-v - w, -v - w, -w, u] - 
      6*G[-v - w, -w, -v - w, u] + 12*G[-v - w, -w, -w, u] + 
      6*G[-w, 0, 0, v] + 3*G[-w, 0, -w, v] - 6*G[-w, -v - w, -v - w, u] + 
      12*G[-w, -v - w, -w, u] + 3*G[-w, -w, 0, v] + 12*G[-w, -w, -v - w, u] - 
      42*G[-w, -w, -w, u] - 6*Zeta[3]))/3 + 2*G[-v - w, u]*Zeta[3] - 
   4*G[-w, u]*Zeta[3] + 2*G[-w, v]*Zeta[3] + 
   G[0, v]*((7*Pi^2*G[-w, u])/6 + 6*G[-w, u]*G[0, 0, w] - 
     (G[-v - w, u]*(Pi^2 + 6*G[0, 0, w]))/3 + 
     G[0, w]*((5*Pi^2)/6 + G[-v - w, -v - w, u] - 3*G[-v - w, -w, u] - 
       3*G[-w, -v - w, u] + 9*G[-w, -w, u]) + 4*G[0, 0, 0, w] - 
     G[-v - w, -v - w, -v - w, u] + 2*G[-v - w, -v - w, -w, u] + 
     G[-v - w, -w, -v - w, u] - 4*G[-v - w, -w, -w, u] + 
     G[-w, -v - w, -v - w, u] - 4*G[-w, -v - w, -w, u] - 
     5*G[-w, -w, -v - w, u] + 14*G[-w, -w, -w, u] + 3*Zeta[3]), 
  (49*Pi^4)/360 + (Pi^2*G[0, 0, v])/3 - (Pi^2*G[0, 0, w])/3 - 
   2*G[-v - w, u]*G[-w, v]*G[0, 0, w] - 2*G[-w, u]*G[-w, v]*G[0, 0, w] - 
   2*G[0, 0, v]*G[-v - w, -v - w, u] - 2*G[0, 0, w]*G[-v - w, -v - w, u] - 
   (Pi^2*G[-v - w, -w, u])/6 + 2*G[0, 0, v]*G[-v - w, -w, u] - 
   2*G[0, 0, w]*G[-v - w, -w, u] + (Pi^2*G[-w, 0, v])/6 - 
   G[-v - w, -v - w, u]*G[-w, 0, v] - G[-v - w, -w, u]*G[-w, 0, v] - 
   2*G[0, 0, v]*G[-w, -v - w, u] - 2*G[0, 0, w]*G[-w, -v - w, u] - 
   G[-w, 0, v]*G[-w, -v - w, u] - (Pi^2*G[-w, -w, u])/6 + 
   2*G[0, 0, v]*G[-w, -w, u] - 2*G[0, 0, w]*G[-w, -w, u] - 
   G[-w, 0, v]*G[-w, -w, u] - 2*G[0, 0, w]*G[-w, -w, v] - 
   G[-v - w, -v - w, u]*G[-w, -w, v] - G[-v - w, -w, u]*G[-w, -w, v] - 
   G[-w, -v - w, u]*G[-w, -w, v] - G[-w, -w, u]*G[-w, -w, v] - 
   4*G[-v - w, u]*G[0, 0, 0, v] + 4*G[-w, u]*G[0, 0, 0, v] - 
   4*G[-v - w, u]*G[0, 0, 0, w] - 4*G[-w, u]*G[0, 0, 0, w] - 
   4*G[-w, v]*G[0, 0, 0, w] - G[-w, v]*G[-v - w, -v - w, -v - w, u] - 
   G[-w, v]*G[-v - w, -v - w, -w, u] - G[-w, v]*G[-v - w, -w, -v - w, u] - 
   G[-w, v]*G[-v - w, -w, -w, u] - 2*G[-v - w, u]*G[-w, 0, 0, v] - 
   2*G[-w, u]*G[-w, 0, 0, v] - G[-w, v]*G[-w, -v - w, -v - w, u] - 
   G[-w, v]*G[-w, -v - w, -w, u] - G[-v - w, u]*G[-w, -w, 0, v] - 
   G[-w, u]*G[-w, -w, 0, v] - G[-w, v]*G[-w, -w, -v - w, u] - 
   G[-w, v]*G[-w, -w, -w, u] - G[-v - w, u]*G[-w, -w, -w, v] - 
   G[-w, u]*G[-w, -w, -w, v] - 8*G[0, 0, 0, 0, v] - 8*G[0, 0, 0, 0, w] - 
   G[-v - w, -v - w, -v - w, -v - w, u] - G[-v - w, -v - w, -w, -v - w, u] - 
   G[-v - w, -w, -v - w, -v - w, u] - G[-v - w, -w, -w, -v - w, u] - 
   4*G[-w, 0, 0, 0, v] - G[-w, -v - w, -v - w, -v - w, u] - 
   G[-w, -v - w, -w, -v - w, u] - 2*G[-w, -w, 0, 0, v] - 
   G[-w, -w, -v - w, -v - w, u] - G[-w, -w, -w, 0, v] - 
   G[-w, -w, -w, -v - w, u] - G[-w, -w, -w, -w, v] + 
   G[0, v]*((Pi^2*G[-v - w, u])/6 - (Pi^2*G[-w, u])/6 - 
     G[-v - w, -v - w, -v - w, u] + G[-v - w, -v - w, -w, u] - 
     G[-v - w, -w, -v - w, u] + G[-v - w, -w, -w, u] - 
     G[-w, -v - w, -v - w, u] + G[-w, -v - w, -w, u] - G[-w, -w, -v - w, u] + 
     G[-w, -w, -w, u] - (32*Zeta[3])/3) - (29*G[-v - w, u]*Zeta[3])/3 + 
   G[-w, u]*Zeta[3] - (29*G[-w, v]*Zeta[3])/3 - 
   (G[0, w]*(Pi^2*G[-w, v] + 6*G[-w, v]*G[-v - w, -v - w, u] + 
      6*G[-w, v]*G[-v - w, -w, u] + 6*G[-w, v]*G[-w, -v - w, u] + 
      6*G[-w, v]*G[-w, -w, u] + G[-v - w, u]*(Pi^2 + 6*G[-w, -w, v]) + 
      G[-w, u]*(Pi^2 + 6*G[-w, -w, v]) + 6*G[-v - w, -v - w, -v - w, u] + 
      6*G[-v - w, -v - w, -w, u] + 6*G[-v - w, -w, -v - w, u] + 
      6*G[-v - w, -w, -w, u] + 6*G[-w, -v - w, -v - w, u] + 
      6*G[-w, -v - w, -w, u] + 6*G[-w, -w, -v - w, u] + 6*G[-w, -w, -w, u] + 
      6*G[-w, -w, -w, v] + 52*Zeta[3]))/6, 
  (7*(-7*Pi^4 - 20*Pi^2*G[-v - w, u]*G[-w, v] - 20*Pi^2*G[0, 0, v] - 
     20*Pi^2*G[0, 0, w] + 120*G[-v - w, u]*G[-w, v]*G[0, 0, w] + 
     120*G[0, 0, v]*G[0, 0, w] - 20*Pi^2*G[0, -w, v] + 
     120*G[0, 0, w]*G[0, -w, v] - 20*Pi^2*G[-v - w, -v - w, u] + 
     120*G[0, 0, v]*G[-v - w, -v - w, u] + 120*G[0, 0, w]*
      G[-v - w, -v - w, u] + 120*G[0, -w, v]*G[-v - w, -v - w, u] - 
     20*Pi^2*G[-w, 0, v] + 120*G[0, 0, w]*G[-w, 0, v] + 
     120*G[-v - w, -v - w, u]*G[-w, 0, v] - 20*Pi^2*G[-w, -w, v] + 
     120*G[0, 0, w]*G[-w, -w, v] + 120*G[-v - w, -v - w, u]*G[-w, -w, v] + 
     120*G[-v - w, u]*G[0, 0, 0, v] + 120*G[-v - w, u]*G[0, 0, 0, w] + 
     120*G[-w, v]*G[0, 0, 0, w] + 120*G[-v - w, u]*G[0, 0, -w, v] + 
     120*G[-v - w, u]*G[0, -w, 0, v] + 120*G[-v - w, u]*G[0, -w, -w, v] + 
     120*G[-w, v]*G[-v - w, -v - w, -v - w, u] + 120*G[-v - w, u]*
      G[-w, 0, 0, v] + 120*G[-v - w, u]*G[-w, 0, -w, v] + 
     120*G[-v - w, u]*G[-w, -w, 0, v] + 120*G[-v - w, u]*G[-w, -w, -w, v] + 
     120*G[0, 0, 0, 0, v] + 120*G[0, 0, 0, 0, w] + 120*G[0, 0, 0, -w, v] + 
     120*G[0, 0, -w, 0, v] + 120*G[0, 0, -w, -w, v] + 120*G[0, -w, 0, 0, v] + 
     120*G[0, -w, 0, -w, v] + 120*G[0, -w, -w, 0, v] + 
     120*G[0, -w, -w, -w, v] + 120*G[-v - w, -v - w, -v - w, -v - w, u] + 
     120*G[-w, 0, 0, 0, v] + 120*G[-w, 0, 0, -w, v] + 
     120*G[-w, 0, -w, 0, v] + 120*G[-w, 0, -w, -w, v] + 
     120*G[-w, -w, 0, 0, v] + 120*G[-w, -w, 0, -w, v] + 
     120*G[-w, -w, -w, 0, v] + 120*G[-w, -w, -w, -w, v] + 
     560*G[-v - w, u]*Zeta[3] + 560*G[-w, v]*Zeta[3] - 
     20*G[0, v]*(G[-v - w, u]*(Pi^2 - 6*G[0, 0, w]) + 
       G[0, w]*(Pi^2 - 6*G[-v - w, -v - w, u]) - 
       2*(3*G[0, 0, 0, w] + 3*G[-v - w, -v - w, -v - w, u] + 14*Zeta[3])) - 
     20*G[0, w]*(G[-w, v]*(Pi^2 - 6*G[-v - w, -v - w, u]) + 
       G[-v - w, u]*(Pi^2 - 6*G[0, 0, v] - 6*G[0, -w, v] - 6*G[-w, 0, v] - 
         6*G[-w, -w, v]) - 2*(3*G[0, 0, 0, v] + 3*G[0, 0, -w, v] + 
         3*G[0, -w, 0, v] + 3*G[0, -w, -w, v] + 3*G[-v - w, -v - w, -v - w, 
           u] + 3*G[-w, 0, 0, v] + 3*G[-w, 0, -w, v] + 3*G[-w, -w, 0, v] + 
         3*G[-w, -w, -w, v] + 14*Zeta[3]))))/3000, 
  (-11*Pi^4)/144 - (Pi^2*G[0, 0, v])/3 + G[0, 0, v]*G[0, 0, w] - 
   (Pi^2*G[0, -w, v])/6 + 4*G[0, 0, w]*G[0, -w, v] + 
   (Pi^2*G[-w, -v - w, u])/6 - 4*G[0, w]*G[-w, v]*G[-w, -v - w, u] - 
   4*G[0, 0, w]*G[-w, -v - w, u] - (Pi^2*G[-w, -w, u])/6 - 
   2*G[0, w]*G[-w, v]*G[-w, -w, u] + G[0, 0, v]*G[-w, -w, u] - 
   3*G[0, 0, w]*G[-w, -w, u] + G[0, -w, v]*G[-w, -w, u] - 
   4*G[-w, -v - w, u]*G[-w, -w, v] - 2*G[-w, -w, u]*G[-w, -w, v] + 
   G[0, w]*G[0, 0, 0, v] + 2*G[0, w]*G[0, 0, -w, v] + 
   4*G[0, w]*G[0, -w, -w, v] - 4*G[0, w]*G[-w, -v - w, -v - w, u] - 
   4*G[-w, v]*G[-w, -v - w, -v - w, u] - 2*G[0, w]*G[-w, -w, -v - w, u] - 
   2*G[-w, v]*G[-w, -w, -v - w, u] - G[0, w]*G[-w, -w, -w, u] - 
   G[-w, v]*G[-w, -w, -w, u] + G[0, 0, 0, 0, v] - 7*G[0, 0, 0, 0, w] + 
   G[0, 0, 0, -w, v] + 2*G[0, 0, -w, -w, v] + 4*G[0, -w, -w, -w, v] - 
   4*G[-w, -v - w, -v - w, -v - w, u] - 2*G[-w, -w, -v - w, -v - w, u] - 
   G[-w, -w, -w, -v - w, u] + (G[-w, u]*(G[-w, v]*(Pi^2 - 24*G[0, 0, w]) + 
      6*(G[0, w]*(G[0, 0, v] + 2*G[0, -w, v] - 4*G[-w, -w, v]) + 
        G[0, 0, 0, v] - 7*G[0, 0, 0, w] + G[0, 0, -w, v] + 
        2*G[0, -w, -w, v] - 4*G[-w, -w, -w, v] - 2*Zeta[3])))/6 - 
   2*G[0, w]*Zeta[3] + G[0, v]*(G[-w, u]*(-1/3*Pi^2 + G[0, 0, w]) + 
     G[0, w]*(-1/3*Pi^2 + G[-w, -w, u]) + G[0, 0, 0, w] + G[-w, -w, -w, u] + 
     (26*Zeta[3])/3), -1/9*Pi^4 - Pi^2*G[-v - w, u]*G[-w, v] + 
   (11*Pi^2*G[-w, u]*G[-w, v])/6 - (Pi^2*G[0, 0, v])/3 - 
   6*G[-v - w, u]*G[-w, v]*G[0, 0, w] + G[-w, u]*G[-w, v]*G[0, 0, w] - 
   (2*Pi^2*G[0, -w, v])/3 + G[0, 0, w]*G[0, -w, v] - 
   Pi^2*G[-v - w, -v - w, u] - 2*G[0, 0, v]*G[-v - w, -v - w, u] - 
   6*G[0, 0, w]*G[-v - w, -v - w, u] + 2*G[0, -w, v]*G[-v - w, -v - w, u] + 
   (3*Pi^2*G[-v - w, -w, u])/2 + 3*G[0, 0, v]*G[-v - w, -w, u] + 
   3*G[0, 0, w]*G[-v - w, -w, u] - 3*G[0, -w, v]*G[-v - w, -w, u] - 
   (Pi^2*G[-w, 0, v])/3 - G[0, 0, w]*G[-w, 0, v] - 
   4*G[-v - w, -v - w, u]*G[-w, 0, v] + 6*G[-v - w, -w, u]*G[-w, 0, v] + 
   (11*Pi^2*G[-w, -v - w, u])/6 + 3*G[0, 0, v]*G[-w, -v - w, u] + 
   G[0, 0, w]*G[-w, -v - w, u] - 3*G[0, -w, v]*G[-w, -v - w, u] + 
   6*G[-w, 0, v]*G[-w, -v - w, u] - (7*Pi^2*G[-w, -w, u])/3 - 
   4*G[0, 0, v]*G[-w, -w, u] - 6*G[0, 0, w]*G[-w, -w, u] + 
   5*G[0, -w, v]*G[-w, -w, u] - 9*G[-w, 0, v]*G[-w, -w, u] - 
   Pi^2*G[-w, -w, v] - 6*G[0, 0, w]*G[-w, -w, v] - 
   6*G[-v - w, -w, u]*G[-w, -w, v] - 8*G[-w, -v - w, u]*G[-w, -w, v] + 
   8*G[-w, -w, u]*G[-w, -w, v] - G[-v - w, u]*G[0, 0, 0, v] + 
   2*G[-w, u]*G[0, 0, 0, v] - 3*G[-v - w, u]*G[0, 0, 0, w] - 
   5*G[-w, u]*G[0, 0, 0, w] - 3*G[-w, v]*G[0, 0, 0, w] + 
   G[-v - w, u]*G[0, 0, -w, v] - G[-w, u]*G[0, 0, -w, v] - 
   2*G[-v - w, u]*G[0, -w, 0, v] + 3*G[-w, u]*G[0, -w, 0, v] + 
   2*G[-v - w, u]*G[0, -w, -w, v] - 2*G[-w, u]*G[0, -w, -w, v] - 
   6*G[-w, v]*G[-v - w, -v - w, -w, u] - 
   6*G[-w, v]*G[-v - w, -w, -v - w, u] + 9*G[-w, v]*G[-v - w, -w, -w, u] - 
   2*G[-v - w, u]*G[-w, 0, 0, v] + 3*G[-w, u]*G[-w, 0, 0, v] + 
   2*G[-v - w, u]*G[-w, 0, -w, v] - 3*G[-w, u]*G[-w, 0, -w, v] - 
   8*G[-w, v]*G[-w, -v - w, -v - w, u] + 9*G[-w, v]*G[-w, -v - w, -w, u] - 
   4*G[-v - w, u]*G[-w, -w, 0, v] + 6*G[-w, u]*G[-w, -w, 0, v] + 
   8*G[-w, v]*G[-w, -w, -v - w, u] - 14*G[-w, v]*G[-w, -w, -w, u] - 
   8*G[-w, u]*G[-w, -w, -w, v] - 8*G[0, 0, 0, 0, w] + G[0, 0, 0, -w, v] - 
   G[0, 0, -w, 0, v] + 2*G[0, 0, -w, -w, v] - G[0, -w, 0, 0, v] + 
   G[0, -w, 0, -w, v] - 2*G[0, -w, -w, 0, v] + 4*G[0, -w, -w, -w, v] - 
   6*G[-v - w, -v - w, -w, -v - w, u] - 6*G[-v - w, -w, -v - w, -v - w, u] + 
   9*G[-v - w, -w, -w, -v - w, u] - G[-w, 0, 0, 0, v] + G[-w, 0, 0, -w, v] - 
   2*G[-w, 0, -w, 0, v] + 2*G[-w, 0, -w, -w, v] - 
   8*G[-w, -v - w, -v - w, -v - w, u] + 9*G[-w, -v - w, -w, -v - w, u] - 
   2*G[-w, -w, 0, 0, v] + 2*G[-w, -w, 0, -w, v] + 
   8*G[-w, -w, -v - w, -v - w, u] - 4*G[-w, -w, -w, 0, v] - 
   14*G[-w, -w, -w, -v - w, u] + 
   (G[0, w]*(Pi^2*G[-w, v] - 12*G[-w, v]*G[-v - w, -w, u] + 
      G[-v - w, u]*(Pi^2 + 2*G[0, 0, v] + 4*G[0, -w, v] + 4*G[-w, 0, v]) - 
      16*G[-w, v]*G[-w, -v - w, u] + 16*G[-w, v]*G[-w, -w, u] - 
      G[-w, u]*(Pi^2 + 2*G[0, 0, v] + 4*G[0, -w, v] + 6*G[-w, 0, v] + 
        16*G[-w, -w, v]) + 2*G[0, 0, 0, v] + 4*G[0, 0, -w, v] + 
      2*G[0, -w, 0, v] + 8*G[0, -w, -w, v] - 12*G[-v - w, -v - w, -w, u] - 
      12*G[-v - w, -w, -v - w, u] + 18*G[-v - w, -w, -w, u] + 
      2*G[-w, 0, 0, v] + 4*G[-w, 0, -w, v] - 16*G[-w, -v - w, -v - w, u] + 
      18*G[-w, -v - w, -w, u] + 4*G[-w, -w, 0, v] + 16*G[-w, -w, -v - w, u] - 
      28*G[-w, -w, -w, u] - 8*Zeta[3]))/2 + 6*G[-v - w, u]*Zeta[3] - 
   10*G[-w, u]*Zeta[3] + 6*G[-w, v]*Zeta[3] + 
   (G[0, v]*(-(G[-v - w, u]*(Pi^2 + 3*G[0, 0, w])) + 
      G[-w, u]*(Pi^2 + 6*G[0, 0, w]) + 
      3*(G[0, w]*(2*G[-v - w, -v - w, u] - 3*G[-v - w, -w, u] - 
          3*G[-w, -v - w, u] + 5*G[-w, -w, u]) + G[0, 0, 0, w] - 
        4*G[-v - w, -v - w, -v - w, u] + 6*G[-v - w, -v - w, -w, u] + 
        6*G[-v - w, -w, -v - w, u] - 9*G[-v - w, -w, -w, u] + 
        6*G[-w, -v - w, -v - w, u] - 9*G[-w, -v - w, -w, u] - 
        9*G[-w, -w, -v - w, u] + 14*G[-w, -w, -w, u] + 2*Zeta[3])))/3, 
  (-11*Pi^4)/144 - 7*G[0, 0, 0, 0, v] - 2*G[0, v]*Zeta[3], 
  -1/9*Pi^4 - 8*G[0, 0, 0, 0, v] - 4*G[0, v]*Zeta[3], 
  (-11*Pi^4)/144 - 7*G[0, 0, 0, 0, u] - 2*G[0, u]*Zeta[3], 
  -1/9*Pi^4 - 8*G[0, 0, 0, 0, u] - 4*G[0, u]*Zeta[3], 
  (-7*Pi^4 - 80*Pi^2*G[0, 0, w] - 80*Pi^2*G[-v - w, -v - w, u] + 
    1920*G[0, 0, w]*G[-v - w, -v - w, u] - 80*Pi^2*G[-w, -w, v] + 
    1920*G[0, 0, w]*G[-w, -w, v] + 1920*G[-v - w, -v - w, u]*G[-w, -w, v] + 
    1920*G[-w, v]*G[0, 0, 0, w] + 1920*G[-w, v]*G[-v - w, -v - w, -v - w, 
      u] + 1920*G[0, 0, 0, 0, w] + 1920*G[-v - w, -v - w, -v - w, -v - w, 
      u] + 1920*G[-w, -w, -w, -w, v] + 1120*G[-w, v]*Zeta[3] - 
    80*G[-v - w, u]*(G[-w, v]*(Pi^2 - 24*G[0, 0, w]) - 
      2*(12*G[0, 0, 0, w] + 12*G[-w, -w, -w, v] + 7*Zeta[3])) - 
    80*G[0, w]*(G[-w, v]*(Pi^2 - 24*G[-v - w, -v - w, u]) + 
      G[-v - w, u]*(Pi^2 - 24*G[-w, -w, v]) - 
      2*(12*G[-v - w, -v - w, -v - w, u] + 12*G[-w, -w, -w, v] + 7*Zeta[3])))/
   3000, (-11*Pi^4)/144 - (Pi^2*G[0, -v - w, u])/6 + 
   4*G[0, w]*G[-w, v]*G[0, -v - w, u] + 4*G[0, 0, w]*G[0, -v - w, u] - 
   7*G[0, 0, w]*G[-w, -w, v] + 4*G[0, -v - w, u]*G[-w, -w, v] + 
   G[0, 0, u]*(-1/3*Pi^2 + G[0, w]*G[-w, v] + G[0, 0, w] + G[-w, -w, v]) + 
   G[0, w]*G[0, 0, 0, u] + G[-w, v]*G[0, 0, 0, u] - 
   7*G[-w, v]*G[0, 0, 0, w] + 2*G[0, w]*G[0, 0, -v - w, u] + 
   2*G[-w, v]*G[0, 0, -v - w, u] + 4*G[0, w]*G[0, -v - w, -v - w, u] + 
   4*G[-w, v]*G[0, -v - w, -v - w, u] - 7*G[0, w]*G[-w, -w, -w, v] + 
   G[0, 0, 0, 0, u] - 7*G[0, 0, 0, 0, w] + G[0, 0, 0, -v - w, u] + 
   2*G[0, 0, -v - w, -v - w, u] + 4*G[0, -v - w, -v - w, -v - w, u] - 
   7*G[-w, -w, -w, -w, v] - 2*G[0, w]*Zeta[3] - 2*G[-w, v]*Zeta[3] + 
   G[0, u]*(G[-w, v]*(-1/3*Pi^2 + G[0, 0, w]) + 
     G[0, w]*(-1/3*Pi^2 + G[-w, -w, v]) + G[0, 0, 0, w] + G[-w, -w, -w, v] + 
     (26*Zeta[3])/3), -1/9*Pi^4 - (Pi^2*G[0, 0, u])/3 + 
   G[0, u]*G[-w, v]*G[0, 0, w] - (2*Pi^2*G[0, -v - w, u])/3 + 
   G[0, 0, w]*G[0, -v - w, u] - (Pi^2*G[-v - w, 0, u])/3 - 
   G[0, 0, w]*G[-v - w, 0, u] - Pi^2*G[-v - w, -v - w, u] - 
   6*G[0, 0, w]*G[-v - w, -v - w, u] - 8*G[0, 0, w]*G[-w, -w, v] + 
   G[0, -v - w, u]*G[-w, -w, v] - G[-v - w, 0, u]*G[-w, -w, v] - 
   6*G[-v - w, -v - w, u]*G[-w, -w, v] + G[-w, v]*G[0, 0, 0, u] + 
   G[0, u]*G[0, 0, 0, w] - 8*G[-w, v]*G[0, 0, 0, w] + 
   2*G[-w, v]*G[0, 0, -v - w, u] + G[-w, v]*G[0, -v - w, 0, u] + 
   4*G[-w, v]*G[0, -v - w, -v - w, u] + G[-w, v]*G[-v - w, 0, 0, u] + 
   2*G[-w, v]*G[-v - w, 0, -v - w, u] + 2*G[-w, v]*G[-v - w, -v - w, 0, u] + 
   G[0, u]*G[-w, -w, -w, v] - 8*G[0, 0, 0, 0, w] + G[0, 0, 0, -v - w, u] - 
   G[0, 0, -v - w, 0, u] + 2*G[0, 0, -v - w, -v - w, u] - 
   G[0, -v - w, 0, 0, u] + G[0, -v - w, 0, -v - w, u] - 
   2*G[0, -v - w, -v - w, 0, u] + 4*G[0, -v - w, -v - w, -v - w, u] - 
   G[-v - w, 0, 0, 0, u] + G[-v - w, 0, 0, -v - w, u] - 
   2*G[-v - w, 0, -v - w, 0, u] + 2*G[-v - w, 0, -v - w, -v - w, u] - 
   2*G[-v - w, -v - w, 0, 0, u] + 2*G[-v - w, -v - w, 0, -v - w, u] - 
   4*G[-v - w, -v - w, -v - w, 0, u] - 8*G[-w, -w, -w, -w, v] + 
   (G[0, w]*(G[-v - w, u]*(Pi^2 - 6*G[-w, -w, v]) + 
      2*(G[-w, v]*(G[0, -v - w, u] - G[-v - w, 0, u] - 
          6*G[-v - w, -v - w, u]) + G[0, u]*G[-w, -w, v] + G[0, 0, 0, u] + 
        2*G[0, 0, -v - w, u] + G[0, -v - w, 0, u] + 
        4*G[0, -v - w, -v - w, u] + G[-v - w, 0, 0, u] + 
        2*G[-v - w, 0, -v - w, u] + 2*G[-v - w, -v - w, 0, u] - 
        8*G[-w, -w, -w, v] - 4*Zeta[3])))/2 + 
   (G[-v - w, u]*(G[-w, v]*(Pi^2 - 6*G[0, 0, w]) - 
      6*(G[0, 0, 0, w] + G[-w, -w, -w, v] - 2*Zeta[3])))/2 + 
   2*G[0, u]*Zeta[3] - 4*G[-w, v]*Zeta[3], 
  (7*(-7*Pi^4 - 20*Pi^2*G[-v - w, u]*G[-w, v] - 20*Pi^2*G[0, 0, u] - 
     20*Pi^2*G[0, 0, w] + 120*G[-v - w, u]*G[-w, v]*G[0, 0, w] + 
     120*G[0, 0, u]*G[0, 0, w] - 20*Pi^2*G[0, -v - w, u] + 
     120*G[0, 0, w]*G[0, -v - w, u] - 20*Pi^2*G[-v - w, 0, u] + 
     120*G[0, 0, w]*G[-v - w, 0, u] - 20*Pi^2*G[-v - w, -v - w, u] + 
     120*G[0, 0, w]*G[-v - w, -v - w, u] - 20*Pi^2*G[-w, -w, v] + 
     120*G[0, 0, u]*G[-w, -w, v] + 120*G[0, 0, w]*G[-w, -w, v] + 
     120*G[0, -v - w, u]*G[-w, -w, v] + 120*G[-v - w, 0, u]*G[-w, -w, v] + 
     120*G[-v - w, -v - w, u]*G[-w, -w, v] + 120*G[-w, v]*G[0, 0, 0, u] + 
     120*G[-v - w, u]*G[0, 0, 0, w] + 120*G[-w, v]*G[0, 0, 0, w] + 
     120*G[-w, v]*G[0, 0, -v - w, u] + 120*G[-w, v]*G[0, -v - w, 0, u] + 
     120*G[-w, v]*G[0, -v - w, -v - w, u] + 120*G[-w, v]*G[-v - w, 0, 0, u] + 
     120*G[-w, v]*G[-v - w, 0, -v - w, u] + 120*G[-w, v]*
      G[-v - w, -v - w, 0, u] + 120*G[-w, v]*G[-v - w, -v - w, -v - w, u] + 
     120*G[-v - w, u]*G[-w, -w, -w, v] + 120*G[0, 0, 0, 0, u] + 
     120*G[0, 0, 0, 0, w] + 120*G[0, 0, 0, -v - w, u] + 
     120*G[0, 0, -v - w, 0, u] + 120*G[0, 0, -v - w, -v - w, u] + 
     120*G[0, -v - w, 0, 0, u] + 120*G[0, -v - w, 0, -v - w, u] + 
     120*G[0, -v - w, -v - w, 0, u] + 120*G[0, -v - w, -v - w, -v - w, u] + 
     120*G[-v - w, 0, 0, 0, u] + 120*G[-v - w, 0, 0, -v - w, u] + 
     120*G[-v - w, 0, -v - w, 0, u] + 120*G[-v - w, 0, -v - w, -v - w, u] + 
     120*G[-v - w, -v - w, 0, 0, u] + 120*G[-v - w, -v - w, 0, -v - w, u] + 
     120*G[-v - w, -v - w, -v - w, 0, u] + 
     120*G[-v - w, -v - w, -v - w, -v - w, u] + 120*G[-w, -w, -w, -w, v] + 
     560*G[-v - w, u]*Zeta[3] + 560*G[-w, v]*Zeta[3] - 
     20*G[0, u]*(G[-w, v]*(Pi^2 - 6*G[0, 0, w]) + 
       G[0, w]*(Pi^2 - 6*G[-w, -w, v]) - 2*(3*G[0, 0, 0, w] + 
         3*G[-w, -w, -w, v] + 14*Zeta[3])) - 
     20*G[0, w]*(G[-w, v]*(Pi^2 - 6*G[0, 0, u] - 6*G[0, -v - w, u] - 
         6*G[-v - w, 0, u] - 6*G[-v - w, -v - w, u]) + 
       G[-v - w, u]*(Pi^2 - 6*G[-w, -w, v]) - 
       2*(3*G[0, 0, 0, u] + 3*G[0, 0, -v - w, u] + 3*G[0, -v - w, 0, u] + 
         3*G[0, -v - w, -v - w, u] + 3*G[-v - w, 0, 0, u] + 
         3*G[-v - w, 0, -v - w, u] + 3*G[-v - w, -v - w, 0, u] + 
         3*G[-v - w, -v - w, -v - w, u] + 3*G[-w, -w, -w, v] + 14*Zeta[3]))))/
   3000, (7*Pi^4)/45 + (4*Pi^2*G[-v - w, u]*G[-w, v])/3 - 
   (2*Pi^2*G[-w, u]*G[-w, v])/3 + (Pi^2*G[0, 0, w])/3 - 
   2*G[-v - w, u]*G[-w, v]*G[0, 0, w] + G[-w, u]*G[-w, v]*G[0, 0, w] + 
   (4*Pi^2*G[-v - w, -v - w, u])/3 + 4*G[0, 0, v]*G[-v - w, -v - w, u] - 
   2*G[0, 0, w]*G[-v - w, -v - w, u] - 2*G[0, -w, v]*G[-v - w, -v - w, u] - 
   Pi^2*G[-v - w, -w, u] - 6*G[0, 0, v]*G[-v - w, -w, u] + 
   3*G[0, -w, v]*G[-v - w, -w, u] + (Pi^2*G[-w, 0, v])/3 + 
   G[0, 0, w]*G[-w, 0, v] + 4*G[-v - w, -v - w, u]*G[-w, 0, v] - 
   3*G[-v - w, -w, u]*G[-w, 0, v] - (2*Pi^2*G[-w, -v - w, u])/3 - 
   2*G[0, 0, v]*G[-w, -v - w, u] + G[0, 0, w]*G[-w, -v - w, u] + 
   G[0, -w, v]*G[-w, -v - w, u] - 2*G[-w, 0, v]*G[-w, -v - w, u] + 
   (2*Pi^2*G[-w, -w, u])/3 + 4*G[0, 0, v]*G[-w, -w, u] - 
   2*G[0, -w, v]*G[-w, -w, u] + 2*G[-w, 0, v]*G[-w, -w, u] + 
   (4*Pi^2*G[-w, -w, v])/3 - 2*G[0, 0, w]*G[-w, -w, v] - 
   8*G[-v - w, -v - w, u]*G[-w, -w, v] + 6*G[-v - w, -w, u]*G[-w, -w, v] + 
   4*G[-w, -v - w, u]*G[-w, -w, v] - 4*G[-w, -w, u]*G[-w, -w, v] + 
   4*G[-v - w, u]*G[0, 0, 0, v] - 4*G[-w, u]*G[0, 0, 0, v] - 
   2*G[-v - w, u]*G[0, 0, 0, w] + G[-w, u]*G[0, 0, 0, w] - 
   2*G[-w, v]*G[0, 0, 0, w] - 2*G[-v - w, u]*G[0, 0, -w, v] + 
   2*G[-w, u]*G[0, 0, -w, v] + G[-v - w, u]*G[0, -w, 0, v] - 
   G[-w, u]*G[0, -w, 0, v] - 2*G[-v - w, u]*G[0, -w, -w, v] + 
   2*G[-w, u]*G[0, -w, -w, v] - 8*G[-w, v]*G[-v - w, -v - w, -v - w, u] + 
   6*G[-w, v]*G[-v - w, -v - w, -w, u] + 
   6*G[-w, v]*G[-v - w, -w, -v - w, u] - 6*G[-w, v]*G[-v - w, -w, -w, u] + 
   4*G[-v - w, u]*G[-w, 0, 0, v] - 2*G[-w, u]*G[-w, 0, 0, v] - 
   2*G[-v - w, u]*G[-w, 0, -w, v] + G[-w, u]*G[-w, 0, -w, v] + 
   4*G[-w, v]*G[-w, -v - w, -v - w, u] - 3*G[-w, v]*G[-w, -v - w, -w, u] + 
   4*G[-v - w, u]*G[-w, -w, 0, v] - 2*G[-w, u]*G[-w, -w, 0, v] - 
   4*G[-w, v]*G[-w, -w, -v - w, u] + 4*G[-w, v]*G[-w, -w, -w, u] + 
   (G[0, v]*(G[-v - w, u]*(Pi^2 + 3*G[0, 0, w]) - 
      G[-w, u]*(Pi^2 + 3*G[0, 0, w]) - 
      3*(G[0, w]*(2*G[-v - w, -v - w, u] - 3*G[-v - w, -w, u] - 
          G[-w, -v - w, u] + 2*G[-w, -w, u]) - 
        4*G[-v - w, -v - w, -v - w, u] + 6*G[-v - w, -v - w, -w, u] + 
        3*G[-v - w, -w, -v - w, u] - 6*G[-v - w, -w, -w, u] + 
        2*G[-w, -v - w, -v - w, u] - 3*G[-w, -v - w, -w, u] - 
        2*G[-w, -w, -v - w, u] + 4*G[-w, -w, -w, u])))/3 - 
   8*G[-v - w, u]*G[-w, -w, -w, v] + 4*G[-w, u]*G[-w, -w, -w, v] - 
   G[0, 0, 0, 0, w] - 8*G[-v - w, -v - w, -v - w, -v - w, u] + 
   6*G[-v - w, -v - w, -w, -v - w, u] + 6*G[-v - w, -w, -v - w, -v - w, u] - 
   6*G[-v - w, -w, -w, -v - w, u] + 4*G[-w, 0, 0, 0, v] - 
   2*G[-w, 0, 0, -w, v] + G[-w, 0, -w, 0, v] - 2*G[-w, 0, -w, -w, v] + 
   4*G[-w, -v - w, -v - w, -v - w, u] - 3*G[-w, -v - w, -w, -v - w, u] + 
   4*G[-w, -w, 0, 0, v] - 2*G[-w, -w, 0, -w, v] - 
   4*G[-w, -w, -v - w, -v - w, u] + 4*G[-w, -w, -w, 0, v] + 
   4*G[-w, -w, -w, -v - w, u] - 8*G[-w, -w, -w, -w, v] + 
   (G[0, w]*(6*G[-w, u]*G[0, 0, v] + 6*G[-w, u]*G[0, -w, v] + 
      3*G[-w, u]*G[-w, 0, v] + G[-w, v]*(Pi^2 - 24*G[-v - w, -v - w, u] + 
        18*G[-v - w, -w, u] + 12*G[-w, -v - w, u] - 12*G[-w, -w, u]) + 
      G[-v - w, u]*(Pi^2 - 6*G[0, 0, v] - 6*G[0, -w, v] - 6*G[-w, 0, v] - 
        24*G[-w, -w, v]) + 12*G[-w, u]*G[-w, -w, v] - 
      24*G[-v - w, -v - w, -v - w, u] + 18*G[-v - w, -v - w, -w, u] + 
      18*G[-v - w, -w, -v - w, u] - 18*G[-v - w, -w, -w, u] - 
      6*G[-w, 0, 0, v] - 6*G[-w, 0, -w, v] + 12*G[-w, -v - w, -v - w, u] - 
      9*G[-w, -v - w, -w, u] - 6*G[-w, -w, 0, v] - 12*G[-w, -w, -v - w, u] + 
      12*G[-w, -w, -w, u] - 24*G[-w, -w, -w, v] - 26*Zeta[3]))/3 - 
   (32*G[-v - w, u]*Zeta[3])/3 + 2*G[-w, u]*Zeta[3] - 
   (32*G[-w, v]*Zeta[3])/3, -1/9*Pi^4 + (4*Pi^2*G[-w, u]*G[-w, v])/3 - 
   Pi^2*G[0, 0, v] - 4*G[0, w]*G[-w, u]*G[0, 0, v] - 
   2*G[-w, u]*G[-w, v]*G[0, 0, w] - 2*G[0, 0, v]*G[0, 0, w] - 
   (2*Pi^2*G[0, -w, v])/3 - 4*G[0, w]*G[-w, u]*G[0, -w, v] + 
   G[0, 0, w]*G[0, -w, v] - Pi^2*G[-v - w, -v - w, u] - 
   4*G[0, 0, v]*G[-v - w, -v - w, u] - 6*G[0, 0, w]*G[-v - w, -v - w, u] + 
   2*G[0, -w, v]*G[-v - w, -v - w, u] + Pi^2*G[-v - w, -w, u] - 
   6*G[0, w]*G[-w, v]*G[-v - w, -w, u] + 6*G[0, 0, v]*G[-v - w, -w, u] - 
   3*G[0, -w, v]*G[-v - w, -w, u] - (Pi^2*G[-w, 0, v])/3 - 
   2*G[0, w]*G[-w, u]*G[-w, 0, v] - G[0, 0, w]*G[-w, 0, v] - 
   4*G[-v - w, -v - w, u]*G[-w, 0, v] + 3*G[-v - w, -w, u]*G[-w, 0, v] + 
   (4*Pi^2*G[-w, -v - w, u])/3 - 8*G[0, w]*G[-w, v]*G[-w, -v - w, u] + 
   4*G[0, 0, v]*G[-w, -v - w, u] - 2*G[0, 0, w]*G[-w, -v - w, u] - 
   2*G[0, -w, v]*G[-w, -v - w, u] + 4*G[-w, 0, v]*G[-w, -v - w, u] - 
   (4*Pi^2*G[-w, -w, u])/3 + 8*G[0, w]*G[-w, v]*G[-w, -w, u] - 
   8*G[0, 0, v]*G[-w, -w, u] + 4*G[0, -w, v]*G[-w, -w, u] - 
   4*G[-w, 0, v]*G[-w, -w, u] - Pi^2*G[-w, -w, v] - 
   8*G[0, w]*G[-w, u]*G[-w, -w, v] - 6*G[0, 0, w]*G[-w, -w, v] - 
   6*G[-v - w, -w, u]*G[-w, -w, v] - 8*G[-w, -v - w, u]*G[-w, -w, v] + 
   8*G[-w, -w, u]*G[-w, -w, v] + 4*G[0, w]*G[0, 0, 0, v] + 
   8*G[-w, u]*G[0, 0, 0, v] - 2*G[-w, u]*G[0, 0, 0, w] - 
   6*G[-w, v]*G[0, 0, 0, w] + 4*G[0, w]*G[0, 0, -w, v] - 
   4*G[-w, u]*G[0, 0, -w, v] + G[0, w]*G[0, -w, 0, v] + 
   2*G[-w, u]*G[0, -w, 0, v] + 4*G[0, w]*G[0, -w, -w, v] - 
   4*G[-w, u]*G[0, -w, -w, v] - 6*G[0, w]*G[-v - w, -v - w, -w, u] - 
   6*G[-w, v]*G[-v - w, -v - w, -w, u] - 6*G[0, w]*G[-v - w, -w, -v - w, u] - 
   6*G[-w, v]*G[-v - w, -w, -v - w, u] + 6*G[0, w]*G[-v - w, -w, -w, u] + 
   6*G[-w, v]*G[-v - w, -w, -w, u] + 2*G[0, w]*G[-w, 0, 0, v] + 
   4*G[-w, u]*G[-w, 0, 0, v] + 2*G[0, w]*G[-w, 0, -w, v] - 
   2*G[-w, u]*G[-w, 0, -w, v] - 8*G[0, w]*G[-w, -v - w, -v - w, u] - 
   8*G[-w, v]*G[-w, -v - w, -v - w, u] + 6*G[0, w]*G[-w, -v - w, -w, u] + 
   6*G[-w, v]*G[-w, -v - w, -w, u] + 2*G[0, w]*G[-w, -w, 0, v] + 
   4*G[-w, u]*G[-w, -w, 0, v] - G[-v - w, u]*
    (G[-w, v]*(Pi^2 + 6*G[0, 0, w]) - 2*G[0, w]*(G[0, 0, v] + G[0, -w, v] + 
       G[-w, 0, v]) + 4*G[0, 0, 0, v] + 6*G[0, 0, 0, w] - 2*G[0, 0, -w, v] + 
     G[0, -w, 0, v] - 2*G[0, -w, -w, v] + 4*G[-w, 0, 0, v] - 
     2*G[-w, 0, -w, v] + 4*G[-w, -w, 0, v]) + 
   8*G[0, w]*G[-w, -w, -v - w, u] + 8*G[-w, v]*G[-w, -w, -v - w, u] - 
   8*G[0, w]*G[-w, -w, -w, u] - 8*G[-w, v]*G[-w, -w, -w, u] - 
   8*G[-w, u]*G[-w, -w, -w, v] - 8*G[0, 0, 0, 0, w] + 4*G[0, 0, 0, -w, v] - 
   2*G[0, 0, -w, 0, v] + 4*G[0, 0, -w, -w, v] - 2*G[0, -w, 0, 0, v] + 
   G[0, -w, 0, -w, v] - 2*G[0, -w, -w, 0, v] + 4*G[0, -w, -w, -w, v] - 
   6*G[-v - w, -v - w, -w, -v - w, u] - 6*G[-v - w, -w, -v - w, -v - w, u] + 
   6*G[-v - w, -w, -w, -v - w, u] - 4*G[-w, 0, 0, 0, v] + 
   2*G[-w, 0, 0, -w, v] - G[-w, 0, -w, 0, v] + 2*G[-w, 0, -w, -w, v] - 
   8*G[-w, -v - w, -v - w, -v - w, u] + 6*G[-w, -v - w, -w, -v - w, u] - 
   4*G[-w, -w, 0, 0, v] + 2*G[-w, -w, 0, -w, v] + 
   8*G[-w, -w, -v - w, -v - w, u] - 4*G[-w, -w, -w, 0, v] - 
   8*G[-w, -w, -w, -v - w, u] - 4*G[0, w]*Zeta[3] - 4*G[-w, u]*Zeta[3] + 
   (G[0, v]*(2*Pi^2*G[-w, u] + 6*G[-w, u]*G[0, 0, w] - 
      G[-v - w, u]*(Pi^2 + 3*G[0, 0, w]) + 
      G[0, w]*(Pi^2 + 6*G[-v - w, -v - w, u] - 9*G[-v - w, -w, u] - 
        6*G[-w, -v - w, u] + 12*G[-w, -w, u]) + 3*G[0, 0, 0, w] - 
      12*G[-v - w, -v - w, -v - w, u] + 18*G[-v - w, -v - w, -w, u] + 
      9*G[-v - w, -w, -v - w, u] - 18*G[-v - w, -w, -w, u] + 
      12*G[-w, -v - w, -v - w, u] - 18*G[-w, -v - w, -w, u] - 
      12*G[-w, -w, -v - w, u] + 24*G[-w, -w, -w, u] + 18*Zeta[3]))/3, 
  (7*(-7*Pi^4 - 20*Pi^2*G[0, 0, w] - 20*Pi^2*G[-v - w, -v - w, u] + 
     120*G[0, 0, w]*G[-v - w, -v - w, u] - 20*Pi^2*G[-w, -w, v] + 
     120*G[0, 0, w]*G[-w, -w, v] + 120*G[-v - w, -v - w, u]*G[-w, -w, v] + 
     120*G[-w, v]*G[0, 0, 0, w] + 120*G[-w, v]*G[-v - w, -v - w, -v - w, u] + 
     120*G[0, 0, 0, 0, w] + 120*G[-v - w, -v - w, -v - w, -v - w, u] + 
     120*G[-w, -w, -w, -w, v] + 560*G[-w, v]*Zeta[3] - 
     20*G[-v - w, u]*(G[-w, v]*(Pi^2 - 6*G[0, 0, w]) - 
       2*(3*G[0, 0, 0, w] + 3*G[-w, -w, -w, v] + 14*Zeta[3])) - 
     20*G[0, w]*(G[-w, v]*(Pi^2 - 6*G[-v - w, -v - w, u]) + 
       G[-v - w, u]*(Pi^2 - 6*G[-w, -w, v]) - 
       2*(3*G[-v - w, -v - w, -v - w, u] + 3*G[-w, -w, -w, v] + 
         14*Zeta[3]))))/3000, Pi^4/15 + (Pi^2*G[0, 0, w])/6 + 
   G[0, 0, w]*G[-v - w, 0, u] + (Pi^2*G[-v - w, -v - w, u])/6 + 
   G[0, 0, w]*G[-v - w, -v - w, u] + (Pi^2*G[-w, -w, v])/6 + 
   G[-v - w, 0, u]*G[-w, -w, v] + G[-v - w, -v - w, u]*G[-w, -w, v] + 
   G[-w, v]*G[-v - w, 0, -v - w, u] - G[-w, v]*G[-v - w, -v - w, 0, u] + 
   G[-v - w, 0, -v - w, -v - w, u] - G[-v - w, -v - w, 0, -v - w, u] + 
   3*G[-w, v]*Zeta[3] - (G[-v - w, u]*(G[-w, v]*(Pi^2 + 9*G[0, 0, w]) + 
      9*(G[0, 0, 0, w] + G[-w, -w, -w, v] + Zeta[3])))/3 + 
   (G[0, w]*(G[-w, v]*(Pi^2 + 6*G[-v - w, 0, u] + 6*G[-v - w, -v - w, u]) - 
      2*G[-v - w, u]*(Pi^2 + 9*G[-w, -w, v]) + 
      6*(G[-v - w, 0, -v - w, u] - G[-v - w, -v - w, 0, u] + 3*Zeta[3])))/6, 
  Pi^4/15 + (Pi^2*G[-v - w, u]*G[-w, v])/6 + (Pi^2*G[0, 0, v])/6 + 
   (Pi^2*G[0, 0, w])/6 + G[-v - w, u]*G[-w, v]*G[0, 0, w] - 
   (Pi^2*G[0, -w, v])/6 - G[0, 0, w]*G[0, -w, v] + 
   (Pi^2*G[-v - w, -v - w, u])/6 + G[0, 0, v]*G[-v - w, -v - w, u] + 
   G[0, 0, w]*G[-v - w, -v - w, u] - G[0, -w, v]*G[-v - w, -v - w, u] - 
   G[0, 0, v]*G[-v - w, -w, u] - G[0, 0, w]*G[-v - w, -w, u] + 
   G[0, -w, v]*G[-v - w, -w, u] - (Pi^2*G[-w, 0, v])/6 + 
   G[-v - w, -w, u]*G[-w, 0, v] + (Pi^2*G[-w, -w, v])/6 + 
   G[0, 0, w]*G[-w, -w, v] - G[-v - w, -w, u]*G[-w, -w, v] - 
   G[-v - w, u]*G[0, -w, 0, v] + G[-v - w, u]*G[0, -w, -w, v] + 
   G[-w, v]*G[-v - w, -v - w, -w, u] - G[-w, v]*G[-v - w, -w, -v - w, u] + 
   G[-v - w, u]*G[-w, 0, 0, v] - G[-v - w, u]*G[-w, 0, -w, v] + 
   G[0, 0, -w, 0, v] - G[0, 0, -w, -w, v] - G[0, -w, 0, 0, v] + 
   G[0, -w, 0, -w, v] + G[-v - w, -v - w, -w, -v - w, u] - 
   G[-v - w, -w, -v - w, -v - w, u] - G[-w, 0, -w, 0, v] + 
   G[-w, 0, -w, -w, v] + G[-w, -w, 0, 0, v] - G[-w, -w, 0, -w, v] + 
   (G[0, w]*(G[-w, v]*(Pi^2 - 6*G[-v - w, -w, u]) + 
      G[-v - w, u]*(Pi^2 + 6*G[0, -w, v] - 6*G[-w, 0, v]) - 
      6*(G[0, 0, -w, v] - G[0, -w, 0, v] - G[-v - w, -v - w, -w, u] + 
        G[-v - w, -w, -v - w, u] - G[-w, 0, -w, v] + G[-w, -w, 0, v] - 
        3*Zeta[3])))/6 + 3*G[-v - w, u]*Zeta[3] + 3*G[-w, v]*Zeta[3] - 
   (G[0, v]*(Pi^2*G[-v - w, u] + G[0, w]*(Pi^2 + 6*G[-v - w, -v - w, u] - 
        6*G[-v - w, -w, u]) + 6*(G[-v - w, -v - w, -w, u] - 
        G[-v - w, -w, -v - w, u] + 3*Zeta[3])))/6, 
  (Pi^2*G[0, u]*G[-w, v])/6 + (Pi^2*G[-v, u]*G[-w, v])/3 - 
   (Pi^2*G[-v - w, u]*G[-w, v])/6 + G[0, u]*G[-w, v]*G[0, 0, w] + 
   4*G[-v, u]*G[-w, v]*G[0, 0, w] - G[-v - w, u]*G[-w, v]*G[0, 0, w] + 
   G[0, 0, v]*G[0, -v - w, u] - (Pi^2*G[0, -w, u])/6 - 
   G[0, 0, v]*G[0, -w, u] - G[0, 0, w]*G[0, -w, u] + (Pi^2*G[0, -w, v])/6 + 
   3*G[0, 0, w]*G[0, -w, v] + G[0, -w, u]*G[0, -w, v] + 
   (Pi^2*G[-v, -v - w, u])/3 + 4*G[0, 0, w]*G[-v, -v - w, u] - 
   2*G[0, -w, v]*G[-v, -v - w, u] + (Pi^2*G[-v - w, 0, u])/6 + 
   G[0, 0, v]*G[-v - w, 0, u] + G[0, 0, w]*G[-v - w, 0, u] - 
   G[0, -w, v]*G[-v - w, 0, u] - (Pi^2*G[-v - w, -w, u])/6 - 
   G[0, 0, v]*G[-v - w, -w, u] - G[0, 0, w]*G[-v - w, -w, u] + 
   G[0, -w, v]*G[-v - w, -w, u] + (Pi^2*G[-w, 0, v])/6 + 
   G[0, 0, u]*G[-w, 0, v] + G[0, 0, w]*G[-w, 0, v] + 
   2*G[-v, 0, u]*G[-w, 0, v] - G[-v - w, 0, u]*G[-w, 0, v] - 
   (Pi^2*G[-w, -w, v])/6 - G[0, 0, u]*G[-w, -w, v] - 
   G[0, 0, w]*G[-w, -w, v] - 2*G[-v, 0, u]*G[-w, -w, v] + 
   2*G[-v, -v - w, u]*G[-w, -w, v] + G[-v - w, 0, u]*G[-w, -w, v] + 
   G[-w, v]*G[0, 0, -w, u] - G[-v - w, u]*G[0, 0, -w, v] + 
   G[-w, v]*G[0, -w, 0, u] + G[0, u]*G[0, -w, 0, v] - 
   2*G[-v, u]*G[0, -w, 0, v] - G[-w, v]*G[0, -w, -w, u] - 
   G[0, u]*G[0, -w, -w, v] + 2*G[-v, u]*G[0, -w, -w, v] + 
   2*G[-w, v]*G[-v, 0, -w, u] - 2*G[-w, v]*G[-v, -v - w, 0, u] + 
   2*G[-w, v]*G[-v, -v - w, -w, u] - G[-w, v]*G[-v - w, 0, 0, u] + 
   G[-w, v]*G[-v - w, -w, 0, u] - G[-w, v]*G[-v - w, -w, -w, u] + 
   (G[0, v]*(G[-v - w, u]*(Pi^2 + 6*G[0, 0, w]) + 
      6*(G[0, w]*(G[0, -w, u] - 2*G[-v, -v - w, u] - G[-v - w, 0, u] + 
          G[-v - w, -w, u]) + G[0, 0, -v - w, u] - G[0, 0, -w, u] - 
        G[0, -w, 0, u] + G[0, -w, -w, u] + 2*G[-v, 0, -v - w, u] - 
        2*G[-v, 0, -w, u] + 2*G[-v, -v - w, 0, u] - 2*G[-v, -v - w, -w, u] + 
        G[-v - w, 0, 0, u] - G[-v - w, 0, -v - w, u] - G[-v - w, -w, 0, u] + 
        G[-v - w, -w, -w, u])))/6 + G[0, u]*G[-w, 0, 0, v] - 
   G[0, u]*G[-w, 0, -w, v] - 2*G[-v, u]*G[-w, 0, -w, v] + 
   G[-v - w, u]*G[-w, 0, -w, v] - G[0, u]*G[-w, -w, 0, v] + 
   G[-v - w, u]*G[-w, -w, 0, v] + G[0, u]*G[-w, -w, -w, v] + 
   2*G[-v, u]*G[-w, -w, -w, v] - G[-v - w, u]*G[-w, -w, -w, v] - 
   (G[0, w]*(G[-w, v]*(Pi^2 + 6*G[0, 0, u] + 12*G[-v, 0, u] - 
        12*G[-v, -v - w, u] - 6*G[-v - w, 0, u]) + 
      G[-v - w, u]*(Pi^2 + 6*G[0, 0, v] - 6*G[-w, 0, v] + 6*G[-w, -w, v]) + 
      6*(G[0, u]*(G[0, -w, v] + G[-w, 0, v] - G[-w, -w, v]) - 
        2*G[-v, u]*(G[0, -w, v] - G[-w, 0, v] + G[-w, -w, v]) - 
        G[0, 0, -w, u] - 3*G[0, 0, -w, v] - G[0, -w, 0, u] + G[0, -w, 0, v] + 
        G[0, -w, -w, u] - G[0, -w, -w, v] - 2*G[-v, 0, -w, u] + 
        2*G[-v, -v - w, 0, u] - 2*G[-v, -v - w, -w, u] + G[-v - w, 0, 0, u] - 
        G[-v - w, -w, 0, u] + G[-v - w, -w, -w, u] + G[-w, 0, 0, v] - 
        G[-w, -w, 0, v] + G[-w, -w, -w, v])))/6 - G[0, 0, -v - w, 0, u] - 
   3*G[0, 0, -w, 0, v] + G[0, 0, -w, -v - w, u] + 3*G[0, 0, -w, -w, v] - 
   G[0, -v - w, 0, 0, u] - G[0, -w, 0, 0, v] + G[0, -w, 0, -v - w, u] - 
   G[0, -w, 0, -w, v] + G[0, -w, -v - w, 0, u] + G[0, -w, -w, 0, v] - 
   G[0, -w, -w, -v - w, u] + G[0, -w, -w, -w, v] - 2*G[-v, 0, -v - w, 0, u] + 
   2*G[-v, 0, -w, -v - w, u] - 2*G[-v, -v - w, 0, -v - w, u] + 
   2*G[-v, -v - w, -w, -v - w, u] - G[-v - w, 0, 0, -v - w, u] + 
   G[-v - w, -w, 0, -v - w, u] + G[-v - w, -w, -v - w, 0, u] - 
   G[-v - w, -w, -w, -v - w, u] - G[-w, 0, 0, -w, v] + G[-w, -w, 0, -w, v] + 
   G[-w, -w, -w, 0, v] - G[-w, -w, -w, -w, v] - 2*G[-v - w, u]*Zeta[3] - 
   2*G[-w, v]*Zeta[3], (8*Pi^4)/45 - (Pi^2*G[0, w]*G[-v - w, u])/6 - 
   (Pi^2*G[0, w]*G[-w, v])/2 - (Pi^2*G[0, 0, u])/6 - 
   4*G[0, w]*G[-w, v]*G[0, 0, u] + (5*Pi^2*G[0, 0, v])/6 - 
   2*G[0, w]*G[-v - w, u]*G[0, 0, v] + 4*G[0, 0, u]*G[0, 0, v] - 
   (Pi^2*G[0, 0, w])/6 + 2*G[-v - w, u]*G[-w, v]*G[0, 0, w] + 
   4*G[0, 0, v]*G[0, 0, w] - (5*Pi^2*G[0, -v - w, u])/6 - 
   3*G[0, w]*G[-w, v]*G[0, -v - w, u] - 4*G[0, 0, w]*G[0, -v - w, u] - 
   (Pi^2*G[0, -w, u])/6 + G[0, w]*G[-w, v]*G[0, -w, u] - 
   4*G[0, 0, v]*G[0, -w, u] + (2*Pi^2*G[0, -w, v])/3 + 
   G[0, w]*G[-v - w, u]*G[0, -w, v] - 3*G[0, 0, u]*G[0, -w, v] + 
   5*G[0, 0, w]*G[0, -w, v] + G[0, -v - w, u]*G[0, -w, v] + 
   2*G[0, -w, u]*G[0, -w, v] + (Pi^2*G[-v - w, 0, u])/6 - 
   G[0, w]*G[-w, v]*G[-v - w, 0, u] + 2*G[0, 0, v]*G[-v - w, 0, u] - 
   G[0, -w, v]*G[-v - w, 0, u] - (Pi^2*G[-v - w, -v - w, u])/3 - 
   2*G[0, 0, v]*G[-v - w, -v - w, u] + (Pi^2*G[-w, 0, v])/2 + 
   G[0, 0, u]*G[-w, 0, v] + G[0, 0, w]*G[-w, 0, v] + 
   G[0, -w, u]*G[-w, 0, v] - (2*Pi^2*G[-w, -w, v])/3 + 
   2*G[0, w]*G[-v - w, u]*G[-w, -w, v] - 4*G[0, 0, u]*G[-w, -w, v] - 
   2*G[0, 0, w]*G[-w, -w, v] - 3*G[0, -v - w, u]*G[-w, -w, v] + 
   G[0, -w, u]*G[-w, -w, v] - G[-v - w, 0, u]*G[-w, -w, v] - 
   3*G[0, w]*G[0, 0, 0, v] - 3*G[-v - w, u]*G[0, 0, 0, v] + 
   4*G[0, w]*G[0, 0, -w, u] + 4*G[-w, v]*G[0, 0, -w, u] + 
   4*G[0, w]*G[0, 0, -w, v] - 2*G[-v - w, u]*G[0, 0, -w, v] + 
   2*G[0, w]*G[0, -v - w, 0, u] + 2*G[-w, v]*G[0, -v - w, 0, u] - 
   G[0, w]*G[0, -v - w, -w, u] - G[-w, v]*G[0, -v - w, -w, u] + 
   2*G[0, w]*G[0, -w, 0, u] + 2*G[-w, v]*G[0, -w, 0, u] - 
   2*G[-v - w, u]*G[0, -w, 0, v] + G[0, w]*G[0, -w, -v - w, u] + 
   G[-w, v]*G[0, -w, -v - w, u] - G[0, w]*G[0, -w, -w, u] - 
   G[-w, v]*G[0, -w, -w, u] + 5*G[0, w]*G[0, -w, -w, v] + 
   G[-v - w, u]*G[0, -w, -w, v] + G[0, w]*G[-v - w, 0, -w, u] + 
   G[-w, v]*G[-v - w, 0, -w, u] - 2*G[-v - w, u]*G[-w, 0, 0, v] + 
   3*G[0, w]*G[-w, 0, -w, v] + 2*G[0, w]*G[-w, -w, 0, v] - 
   4*G[0, w]*G[-w, -w, -w, v] + 2*G[-v - w, u]*G[-w, -w, -w, v] - 
   3*G[0, 0, 0, -w, v] - 4*G[0, 0, -v - w, 0, u] - 3*G[0, 0, -w, 0, v] + 
   4*G[0, 0, -w, -v - w, u] + 4*G[0, 0, -w, -w, v] - 
   4*G[0, -v - w, 0, 0, u] + 2*G[0, -v - w, 0, -v - w, u] - 
   G[0, -v - w, -v - w, 0, u] - G[0, -v - w, -w, -v - w, u] - 
   3*G[0, -w, 0, 0, v] + 2*G[0, -w, 0, -v - w, u] + 
   2*G[0, -w, -v - w, 0, u] + G[0, -w, -v - w, -v - w, u] - 
   G[0, -w, -w, -v - w, u] + 5*G[0, -w, -w, -w, v] - 
   G[-v - w, 0, -v - w, 0, u] + G[-v - w, 0, -w, -v - w, u] - 
   3*G[-w, 0, 0, 0, v] - 2*G[-w, 0, -w, 0, v] + 3*G[-w, 0, -w, -w, v] + 
   2*G[-w, -w, 0, -w, v] + 4*G[-w, -w, -w, 0, v] - 4*G[-w, -w, -w, -w, v] - 
   G[0, w]*Zeta[3] + G[-v - w, u]*Zeta[3] - 3*G[-w, v]*Zeta[3] + 
   (G[0, u]*(4*G[-w, v]*(Pi^2 + 6*G[0, 0, w]) + 
      G[0, w]*(Pi^2 - 24*G[0, 0, v] - 6*G[0, -w, v] - 6*G[-w, 0, v] + 
        30*G[-w, -w, v]) + 6*(3*G[0, v]*G[0, 0, w] + 3*G[0, 0, 0, v] - 
        4*G[0, 0, -w, v] - G[0, -w, -w, v] - G[-w, 0, -w, v] - 
        2*G[-w, -w, 0, v] + 5*G[-w, -w, -w, v] + Zeta[3])))/6 + 
   (G[0, v]*(G[-v - w, u]*(Pi^2 + 6*G[0, 0, w]) - 
      2*(3*G[0, w]*(3*G[0, 0, u] - G[0, -v - w, u] - 2*G[0, -w, u] + 
          G[-v - w, 0, u]) - 9*G[0, 0, 0, u] + 9*G[0, 0, 0, w] - 
        3*G[0, 0, -v - w, u] + 12*G[0, 0, -w, u] + 3*G[0, -v - w, 0, u] - 
        3*G[0, -v - w, -w, u] + 6*G[0, -w, 0, u] - 3*G[0, -w, -v - w, u] - 
        3*G[0, -w, -w, u] - 3*G[-v - w, 0, 0, u] + 3*G[-v - w, 0, -w, u] + 
        14*Zeta[3])))/6, (829*Pi^4)/720 - (2*Pi^2*G[0, w]*G[-v - w, u])/3 + 
   (4*Pi^2*G[0, w]*G[-w, u])/3 + (2*Pi^2*G[0, w]*G[-w, v])/3 + 
   (2*Pi^2*G[-v - w, u]*G[-w, v])/3 - (7*Pi^2*G[-w, u]*G[-w, v])/3 + 
   4*G[0, w]*G[-w, v]*G[0, 0, u] + (2*Pi^2*G[0, 0, v])/3 - 
   6*G[0, w]*G[-v - w, u]*G[0, 0, v] + 10*G[0, w]*G[-w, u]*G[0, 0, v] - 
   16*G[0, 0, u]*G[0, 0, v] + (5*Pi^2*G[0, 0, w])/3 + 
   6*G[-v - w, u]*G[-w, v]*G[0, 0, w] - 12*G[-w, u]*G[-w, v]*G[0, 0, w] - 
   8*G[0, 0, u]*G[0, 0, w] - 8*G[0, 0, v]*G[0, 0, w] + 
   2*Pi^2*G[0, -v - w, u] + 11*G[0, w]*G[-w, v]*G[0, -v - w, u] + 
   5*G[0, 0, v]*G[0, -v - w, u] + 17*G[0, 0, w]*G[0, -v - w, u] - 
   Pi^2*G[0, -w, u] - 4*G[0, w]*G[-w, v]*G[0, -w, u] + 
   10*G[0, 0, v]*G[0, -w, u] - 10*G[0, 0, w]*G[0, -w, u] + Pi^2*G[0, -w, v] + 
   G[0, w]*G[-v - w, u]*G[0, -w, v] + 6*G[0, w]*G[-w, u]*G[0, -w, v] + 
   15*G[0, 0, u]*G[0, -w, v] + 7*G[0, 0, w]*G[0, -w, v] - 
   4*G[0, -v - w, u]*G[0, -w, v] + (2*Pi^2*G[-v - w, 0, u])/3 + 
   3*G[0, w]*G[-w, v]*G[-v - w, 0, u] + 3*G[0, 0, v]*G[-v - w, 0, u] + 
   7*G[0, 0, w]*G[-v - w, 0, u] - 4*G[0, -w, v]*G[-v - w, 0, u] + 
   (5*Pi^2*G[-v - w, -v - w, u])/3 + 4*G[0, w]*G[-w, v]*
    G[-v - w, -v - w, u] + 4*G[0, 0, v]*G[-v - w, -v - w, u] + 
   8*G[0, 0, w]*G[-v - w, -v - w, u] - 3*G[0, -w, v]*G[-v - w, -v - w, u] - 
   Pi^2*G[-v - w, -w, u] + 4*G[0, w]*G[-w, v]*G[-v - w, -w, u] - 
   10*G[0, 0, v]*G[-v - w, -w, u] - 2*G[0, 0, w]*G[-v - w, -w, u] + 
   6*G[0, -w, v]*G[-v - w, -w, u] - (Pi^2*G[-w, 0, u])/3 + 
   2*G[0, w]*G[-w, v]*G[-w, 0, u] + (Pi^2*G[-w, 0, v])/3 - 
   G[0, w]*G[-v - w, u]*G[-w, 0, v] + 6*G[0, w]*G[-w, u]*G[-w, 0, v] + 
   3*G[0, 0, u]*G[-w, 0, v] + 7*G[0, 0, w]*G[-w, 0, v] + 
   2*G[0, -v - w, u]*G[-w, 0, v] - 6*G[0, -w, u]*G[-w, 0, v] + 
   G[-v - w, -v - w, u]*G[-w, 0, v] - 2*G[-w, 0, u]*G[-w, 0, v] - 
   (7*Pi^2*G[-w, -v - w, u])/3 - 2*G[0, w]*G[-w, v]*G[-w, -v - w, u] - 
   10*G[0, 0, v]*G[-w, -v - w, u] - 12*G[0, 0, w]*G[-w, -v - w, u] + 
   6*G[0, -w, v]*G[-w, -v - w, u] - 4*G[-w, 0, v]*G[-w, -v - w, u] + 
   4*Pi^2*G[-w, -w, u] - 8*G[0, w]*G[-w, v]*G[-w, -w, u] + 
   20*G[0, 0, v]*G[-w, -w, u] + 16*G[0, 0, w]*G[-w, -w, u] - 
   18*G[0, -w, v]*G[-w, -w, u] + 6*G[-w, 0, v]*G[-w, -w, u] + 
   (7*Pi^2*G[-w, -w, v])/3 + 2*G[0, w]*G[-v - w, u]*G[-w, -w, v] - 
   2*G[0, w]*G[-w, u]*G[-w, -w, v] + 4*G[0, 0, u]*G[-w, -w, v] + 
   10*G[0, 0, w]*G[-w, -w, v] + 11*G[0, -v - w, u]*G[-w, -w, v] - 
   4*G[0, -w, u]*G[-w, -w, v] + 3*G[-v - w, 0, u]*G[-w, -w, v] + 
   4*G[-v - w, -v - w, u]*G[-w, -w, v] + 4*G[-v - w, -w, u]*G[-w, -w, v] + 
   2*G[-w, 0, u]*G[-w, -w, v] - 2*G[-w, -v - w, u]*G[-w, -w, v] - 
   8*G[-w, -w, u]*G[-w, -w, v] + 7*G[0, w]*G[0, 0, 0, u] + 
   7*G[-w, v]*G[0, 0, 0, u] + 7*G[0, w]*G[0, 0, 0, v] + 
   7*G[-v - w, u]*G[0, 0, 0, v] + 4*G[0, w]*G[0, 0, -v - w, u] + 
   4*G[-w, v]*G[0, 0, -v - w, u] - 12*G[0, w]*G[0, 0, -w, u] - 
   12*G[-w, v]*G[0, 0, -w, u] - 8*G[0, w]*G[0, 0, -w, v] - 
   6*G[-v - w, u]*G[0, 0, -w, v] + 10*G[-w, u]*G[0, 0, -w, v] - 
   6*G[0, w]*G[0, -v - w, 0, u] - 6*G[-w, v]*G[0, -v - w, 0, u] + 
   G[0, w]*G[0, -v - w, -v - w, u] + G[-w, v]*G[0, -v - w, -v - w, u] + 
   6*G[0, w]*G[0, -v - w, -w, u] + 6*G[-w, v]*G[0, -v - w, -w, u] - 
   2*G[0, w]*G[0, -w, 0, u] - 2*G[-w, v]*G[0, -w, 0, u] - 
   8*G[0, w]*G[0, -w, 0, v] - 6*G[-w, u]*G[0, -w, 0, v] - 
   4*G[0, w]*G[0, -w, -v - w, u] - 4*G[-w, v]*G[0, -w, -v - w, u] - 
   6*G[0, w]*G[0, -w, -w, u] - 6*G[-w, v]*G[0, -w, -w, u] - 
   3*G[0, w]*G[0, -w, -w, v] + G[-v - w, u]*G[0, -w, -w, v] + 
   6*G[-w, u]*G[0, -w, -w, v] - 6*G[0, w]*G[-v - w, 0, 0, u] - 
   6*G[-w, v]*G[-v - w, 0, 0, u] - 3*G[0, w]*G[-v - w, 0, -v - w, u] - 
   3*G[-w, v]*G[-v - w, 0, -v - w, u] + 4*G[0, w]*G[-v - w, 0, -w, u] + 
   4*G[-w, v]*G[-v - w, 0, -w, u] - 3*G[0, w]*G[-v - w, -v - w, 0, u] - 
   3*G[-w, v]*G[-v - w, -v - w, 0, u] + 4*G[0, w]*G[-v - w, -v - w, -w, u] + 
   4*G[-w, v]*G[-v - w, -v - w, -w, u] + 2*G[0, w]*G[-v - w, -w, 0, u] + 
   2*G[-w, v]*G[-v - w, -w, 0, u] + 4*G[0, w]*G[-v - w, -w, -v - w, u] + 
   4*G[-w, v]*G[-v - w, -w, -v - w, u] - 6*G[0, w]*G[-v - w, -w, -w, u] - 
   6*G[-w, v]*G[-v - w, -w, -w, u] - 2*G[0, w]*G[-w, 0, 0, u] - 
   2*G[-w, v]*G[-w, 0, 0, u] - 8*G[0, w]*G[-w, 0, 0, v] + 
   4*G[-v - w, u]*G[-w, 0, 0, v] - 10*G[-w, u]*G[-w, 0, 0, v] - 
   2*G[0, w]*G[-w, 0, -w, u] - 2*G[-w, v]*G[-w, 0, -w, u] - 
   G[0, w]*G[-w, 0, -w, v] - G[-v - w, u]*G[-w, 0, -w, v] + 
   6*G[-w, u]*G[-w, 0, -w, v] + 2*G[0, w]*G[-w, -v - w, 0, u] + 
   2*G[-w, v]*G[-w, -v - w, 0, u] - 10*G[0, w]*G[-w, -v - w, -w, u] - 
   10*G[-w, v]*G[-w, -v - w, -w, u] - 4*G[0, w]*G[-w, -w, 0, u] - 
   4*G[-w, v]*G[-w, -w, 0, u] - 3*G[0, w]*G[-w, -w, 0, v] + 
   3*G[-v - w, u]*G[-w, -w, 0, v] - 4*G[-w, u]*G[-w, -w, 0, v] - 
   8*G[0, w]*G[-w, -w, -v - w, u] - 8*G[-w, v]*G[-w, -w, -v - w, u] + 
   24*G[0, w]*G[-w, -w, -w, u] + 24*G[-w, v]*G[-w, -w, -w, u] + 
   8*G[0, w]*G[-w, -w, -w, v] + 2*G[-v - w, u]*G[-w, -w, -w, v] - 
   2*G[-w, u]*G[-w, -w, -w, v] - 8*G[0, 0, 0, 0, u] - 24*G[0, 0, 0, 0, v] + 
   7*G[0, 0, 0, -v - w, u] + 7*G[0, 0, 0, -w, v] + 7*G[0, 0, -v - w, 0, u] + 
   4*G[0, 0, -v - w, -v - w, u] + 7*G[0, 0, -w, 0, v] - 
   12*G[0, 0, -w, -v - w, u] - 8*G[0, 0, -w, -w, v] + 
   7*G[0, -v - w, 0, 0, u] - 6*G[0, -v - w, 0, -v - w, u] + 
   4*G[0, -v - w, -v - w, 0, u] + G[0, -v - w, -v - w, -v - w, u] + 
   6*G[0, -v - w, -w, -v - w, u] + 7*G[0, -w, 0, 0, v] - 
   2*G[0, -w, 0, -v - w, u] - 8*G[0, -w, 0, -w, v] - 
   2*G[0, -w, -v - w, 0, u] - 4*G[0, -w, -v - w, -v - w, u] + 
   2*G[0, -w, -w, 0, v] - 6*G[0, -w, -w, -v - w, u] - 3*G[0, -w, -w, -w, v] + 
   7*G[-v - w, 0, 0, 0, u] - 6*G[-v - w, 0, 0, -v - w, u] - 
   3*G[-v - w, 0, -v - w, -v - w, u] + 4*G[-v - w, 0, -w, -v - w, u] + 
   4*G[-v - w, -v - w, 0, 0, u] - 3*G[-v - w, -v - w, 0, -v - w, u] + 
   G[-v - w, -v - w, -v - w, 0, u] + 4*G[-v - w, -v - w, -w, -v - w, u] + 
   2*G[-v - w, -w, 0, -v - w, u] + 2*G[-v - w, -w, -v - w, 0, u] + 
   4*G[-v - w, -w, -v - w, -v - w, u] - 6*G[-v - w, -w, -w, -v - w, u] + 
   7*G[-w, 0, 0, 0, v] - 2*G[-w, 0, 0, -v - w, u] - 8*G[-w, 0, 0, -w, v] - 
   2*G[-w, 0, -w, -v - w, u] - G[-w, 0, -w, -w, v] - 
   2*G[-w, -v - w, 0, 0, u] + 2*G[-w, -v - w, 0, -v - w, u] - 
   10*G[-w, -v - w, -w, -v - w, u] + 2*G[-w, -w, 0, 0, v] - 
   4*G[-w, -w, 0, -v - w, u] - 3*G[-w, -w, 0, -w, v] - 
   4*G[-w, -w, -v - w, 0, u] - 8*G[-w, -w, -v - w, -v - w, u] - 
   G[-w, -w, -w, 0, v] + 24*G[-w, -w, -w, -v - w, u] + 
   8*G[-w, -w, -w, -w, v] + 
   (G[0, v]*(-6*Pi^2*G[-w, u] - 30*G[-w, u]*G[0, 0, w] + 
      G[-v - w, u]*(2*Pi^2 + 21*G[0, 0, w]) - 
      G[0, w]*(2*Pi^2 - 45*G[0, 0, u] + 12*G[0, -v - w, u] + 
        12*G[-v - w, 0, u] + 9*G[-v - w, -v - w, u] - 18*G[-v - w, -w, u] - 
        18*G[-w, -v - w, u] + 54*G[-w, -w, u]) - 42*G[0, 0, 0, u] + 
      21*G[0, 0, 0, w] + 9*G[0, 0, -v - w, u] + 36*G[0, 0, -w, u] + 
      9*G[0, -v - w, 0, u] + 6*G[0, -v - w, -v - w, u] - 
      18*G[0, -v - w, -w, u] + 6*G[0, -w, 0, u] - 18*G[0, -w, -v - w, u] + 
      18*G[0, -w, -w, u] + 9*G[-v - w, 0, 0, u] - 12*G[-v - w, 0, -w, u] + 
      6*G[-v - w, -v - w, 0, u] + 3*G[-v - w, -v - w, -v - w, u] - 
      12*G[-v - w, -v - w, -w, u] - 6*G[-v - w, -w, 0, u] + 
      18*G[-v - w, -w, -w, u] + 6*G[-w, 0, 0, u] - 6*G[-w, 0, -v - w, u] + 
      6*G[-w, 0, -w, u] - 6*G[-w, -v - w, 0, u] - 
      12*G[-w, -v - w, -v - w, u] + 30*G[-w, -v - w, -w, u] + 
      12*G[-w, -w, 0, u] + 18*G[-w, -w, -v - w, u] - 72*G[-w, -w, -w, u] - 
      124*Zeta[3]))/3 + 18*G[0, w]*Zeta[3] - 6*G[-v - w, u]*Zeta[3] + 
   10*G[-w, u]*Zeta[3] + 4*G[-w, v]*Zeta[3] - 
   (G[0, u]*(4*Pi^2*G[-w, v] + 9*G[-w, v]*G[0, 0, w] + 
      G[0, v]*(Pi^2 + 42*G[0, 0, w]) + G[0, w]*(2*Pi^2 - 45*G[0, 0, v] + 
        12*G[0, -w, v] + 12*G[-w, 0, v] + 27*G[-w, -w, v]) + 
      42*G[0, 0, 0, v] - 21*G[0, 0, 0, w] - 45*G[0, 0, -w, v] - 
      15*G[0, -w, 0, v] + 12*G[0, -w, -w, v] - 15*G[-w, 0, 0, v] + 
      12*G[-w, 0, -w, v] - 6*G[-w, -w, 0, v] + 27*G[-w, -w, -w, v] + 
      60*Zeta[3]))/3, (-11*Pi^4)/72 - Pi^2*G[0, w]*G[-v - w, u] + 
   (8*Pi^2*G[0, w]*G[-w, v])/3 - Pi^2*G[-v - w, u]*G[-w, v] + 
   (8*Pi^2*G[0, 0, u])/3 + 15*G[0, w]*G[-w, v]*G[0, 0, u] - 
   (2*Pi^2*G[0, 0, v])/3 + G[0, w]*G[-v - w, u]*G[0, 0, v] - 
   G[0, 0, u]*G[0, 0, v] + (8*Pi^2*G[0, 0, w])/3 - 
   7*G[-v - w, u]*G[-w, v]*G[0, 0, w] + 15*G[0, 0, u]*G[0, 0, w] - 
   G[0, 0, v]*G[0, 0, w] + (8*Pi^2*G[0, -v - w, u])/3 + 
   7*G[0, w]*G[-w, v]*G[0, -v - w, u] + G[0, 0, v]*G[0, -v - w, u] + 
   7*G[0, 0, w]*G[0, -v - w, u] - (2*Pi^2*G[0, -w, v])/3 + 
   G[0, w]*G[-v - w, u]*G[0, -w, v] - G[0, 0, u]*G[0, -w, v] - 
   G[0, 0, w]*G[0, -w, v] - G[0, -v - w, u]*G[0, -w, v] + 
   Pi^2*G[-v - w, 0, u] + 7*G[0, w]*G[-w, v]*G[-v - w, 0, u] - 
   G[0, 0, v]*G[-v - w, 0, u] + 7*G[0, 0, w]*G[-v - w, 0, u] - 
   G[0, -w, v]*G[-v - w, 0, u] + (4*Pi^2*G[-v - w, -v - w, u])/3 + 
   3*G[0, w]*G[-w, v]*G[-v - w, -v - w, u] + 
   G[0, 0, v]*G[-v - w, -v - w, u] + 3*G[0, 0, w]*G[-v - w, -v - w, u] - 
   G[0, -w, v]*G[-v - w, -v - w, u] - (2*Pi^2*G[-w, 0, v])/3 + 
   G[0, w]*G[-v - w, u]*G[-w, 0, v] - G[0, 0, u]*G[-w, 0, v] - 
   G[0, 0, w]*G[-w, 0, v] - G[0, -v - w, u]*G[-w, 0, v] - 
   G[-v - w, 0, u]*G[-w, 0, v] - G[-v - w, -v - w, u]*G[-w, 0, v] + 
   (8*Pi^2*G[-w, -w, v])/3 - 7*G[0, w]*G[-v - w, u]*G[-w, -w, v] + 
   15*G[0, 0, u]*G[-w, -w, v] + 15*G[0, 0, w]*G[-w, -w, v] + 
   7*G[0, -v - w, u]*G[-w, -w, v] + 7*G[-v - w, 0, u]*G[-w, -w, v] + 
   3*G[-v - w, -v - w, u]*G[-w, -w, v] - 15*G[0, w]*G[0, 0, 0, u] - 
   15*G[-w, v]*G[0, 0, 0, u] - G[0, w]*G[0, 0, 0, v] - 
   G[-v - w, u]*G[0, 0, 0, v] - 7*G[-v - w, u]*G[0, 0, 0, w] + 
   15*G[-w, v]*G[0, 0, 0, w] - 7*G[0, w]*G[0, 0, -v - w, u] - 
   7*G[-w, v]*G[0, 0, -v - w, u] - G[0, w]*G[0, 0, -w, v] + 
   G[-v - w, u]*G[0, 0, -w, v] - 7*G[0, w]*G[0, -v - w, 0, u] - 
   7*G[-w, v]*G[0, -v - w, 0, u] - 3*G[0, w]*G[0, -v - w, -v - w, u] - 
   3*G[-w, v]*G[0, -v - w, -v - w, u] - G[0, w]*G[0, -w, 0, v] + 
   G[-v - w, u]*G[0, -w, 0, v] - G[0, w]*G[0, -w, -w, v] + 
   G[-v - w, u]*G[0, -w, -w, v] - 7*G[0, w]*G[-v - w, 0, 0, u] - 
   7*G[-w, v]*G[-v - w, 0, 0, u] - 3*G[0, w]*G[-v - w, 0, -v - w, u] - 
   3*G[-w, v]*G[-v - w, 0, -v - w, u] - 3*G[0, w]*G[-v - w, -v - w, 0, u] - 
   3*G[-w, v]*G[-v - w, -v - w, 0, u] - 
   G[0, w]*G[-v - w, -v - w, -v - w, u] - 
   G[-w, v]*G[-v - w, -v - w, -v - w, u] - G[0, w]*G[-w, 0, 0, v] + 
   G[-v - w, u]*G[-w, 0, 0, v] - G[0, w]*G[-w, 0, -w, v] + 
   G[-v - w, u]*G[-w, 0, -w, v] - G[0, w]*G[-w, -w, 0, v] + 
   G[-v - w, u]*G[-w, -w, 0, v] + 15*G[0, w]*G[-w, -w, -w, v] - 
   7*G[-v - w, u]*G[-w, -w, -w, v] + 15*G[0, 0, 0, 0, u] - G[0, 0, 0, 0, v] + 
   15*G[0, 0, 0, 0, w] - 15*G[0, 0, 0, -v - w, u] - G[0, 0, 0, -w, v] + 
   7*G[0, 0, -v - w, 0, u] - 7*G[0, 0, -v - w, -v - w, u] - 
   G[0, 0, -w, 0, v] - G[0, 0, -w, -w, v] + 7*G[0, -v - w, 0, 0, u] - 
   7*G[0, -v - w, 0, -v - w, u] + 3*G[0, -v - w, -v - w, 0, u] - 
   3*G[0, -v - w, -v - w, -v - w, u] - G[0, -w, 0, 0, v] - 
   G[0, -w, 0, -w, v] - G[0, -w, -w, 0, v] - G[0, -w, -w, -w, v] + 
   7*G[-v - w, 0, 0, 0, u] - 7*G[-v - w, 0, 0, -v - w, u] + 
   3*G[-v - w, 0, -v - w, 0, u] - 3*G[-v - w, 0, -v - w, -v - w, u] + 
   3*G[-v - w, -v - w, 0, 0, u] - 3*G[-v - w, -v - w, 0, -v - w, u] + 
   G[-v - w, -v - w, -v - w, 0, u] - G[-v - w, -v - w, -v - w, -v - w, u] - 
   G[-w, 0, 0, 0, v] - G[-w, 0, 0, -w, v] - G[-w, 0, -w, 0, v] - 
   G[-w, 0, -w, -w, v] - G[-w, -w, 0, 0, v] - G[-w, -w, 0, -w, v] - 
   G[-w, -w, -w, 0, v] + 15*G[-w, -w, -w, -w, v] - 
   (G[0, v]*(-3*G[-v - w, u]*G[0, 0, w] + G[0, w]*(2*Pi^2 + 3*G[0, 0, u] + 
        3*G[0, -v - w, u] + 3*G[-v - w, 0, u] + 3*G[-v - w, -v - w, u]) - 
      3*G[0, 0, 0, u] + 3*G[0, 0, 0, w] + 3*G[0, 0, -v - w, u] - 
      3*G[0, -v - w, 0, u] + 3*G[0, -v - w, -v - w, u] - 
      3*G[-v - w, 0, 0, u] + 3*G[-v - w, 0, -v - w, u] - 
      3*G[-v - w, -v - w, 0, u] + 3*G[-v - w, -v - w, -v - w, u] - 
      8*Zeta[3]))/3 - (20*G[0, w]*Zeta[3])/3 - (62*G[-v - w, u]*Zeta[3])/3 - 
   (20*G[-w, v]*Zeta[3])/3 + G[0, u]*((-8*Pi^2*G[-w, v])/3 - 
     15*G[-w, v]*G[0, 0, w] + G[0, v]*((2*Pi^2)/3 + G[0, 0, w]) + 
     G[0, w]*((-8*Pi^2)/3 + G[0, 0, v] + G[0, -w, v] + G[-w, 0, v] - 
       15*G[-w, -w, v]) + G[0, 0, 0, v] - 15*G[0, 0, 0, w] + G[0, 0, -w, v] + 
     G[0, -w, 0, v] + G[0, -w, -w, v] + G[-w, 0, 0, v] + G[-w, 0, -w, v] + 
     G[-w, -w, 0, v] - 15*G[-w, -w, -w, v] + (20*Zeta[3])/3), 
  (-773*Pi^4)/720 + (Pi^2*G[0, u]*G[-w, v])/6 - (Pi^2*G[-v - w, u]*G[-w, v])/
    3 + (4*Pi^2*G[-w, u]*G[-w, v])/3 + (Pi^2*G[0, 0, u])/2 - 
   (Pi^2*G[0, 0, v])/2 + 4*G[0, 0, u]*G[0, 0, v] - (Pi^2*G[0, 0, w])/6 + 
   G[0, u]*G[-w, v]*G[0, 0, w] + 6*G[-w, u]*G[-w, v]*G[0, 0, w] + 
   4*G[0, 0, u]*G[0, 0, w] + (Pi^2*G[0, -v - w, u])/6 + 
   G[0, 0, v]*G[0, -v - w, u] + G[0, 0, w]*G[0, -v - w, u] + 
   (Pi^2*G[0, -w, u])/2 - 4*G[0, 0, v]*G[0, -w, u] + 
   4*G[0, 0, w]*G[0, -w, u] - Pi^2*G[0, -w, v] - 4*G[0, 0, u]*G[0, -w, v] - 
   4*G[0, 0, w]*G[0, -w, v] - G[0, -v - w, u]*G[0, -w, v] + 
   (Pi^2*G[-v - w, 0, u])/6 + G[0, 0, v]*G[-v - w, 0, u] + 
   G[0, 0, w]*G[-v - w, 0, u] - G[0, -w, v]*G[-v - w, 0, u] - 
   (Pi^2*G[-v - w, -v - w, u])/3 + (Pi^2*G[-v - w, -w, u])/3 + 
   2*G[0, 0, w]*G[-v - w, -w, u] - G[0, -w, v]*G[-v - w, -w, u] + 
   (Pi^2*G[-w, 0, u])/3 + (Pi^2*G[-w, 0, v])/6 + 2*G[0, 0, u]*G[-w, 0, v] + 
   3*G[0, -w, u]*G[-w, 0, v] + G[-v - w, -w, u]*G[-w, 0, v] + 
   2*G[-w, 0, u]*G[-w, 0, v] + (4*Pi^2*G[-w, -v - w, u])/3 + 
   4*G[0, 0, v]*G[-w, -v - w, u] + 6*G[0, 0, w]*G[-w, -v - w, u] - 
   3*G[0, -w, v]*G[-w, -v - w, u] + G[-w, 0, v]*G[-w, -v - w, u] - 
   2*Pi^2*G[-w, -w, u] - 8*G[0, 0, v]*G[-w, -w, u] - 
   10*G[0, 0, w]*G[-w, -w, u] + 9*G[0, -w, v]*G[-w, -w, u] - 
   3*G[-w, 0, v]*G[-w, -w, u] - (Pi^2*G[-w, -w, v])/3 - 
   2*G[0, 0, u]*G[-w, -w, v] + G[0, -w, u]*G[-w, -w, v] - 
   2*G[-w, 0, u]*G[-w, -w, v] + 2*G[-w, -v - w, u]*G[-w, -w, v] + 
   2*G[-w, -w, u]*G[-w, -w, v] - 3*G[-w, v]*G[0, 0, 0, u] + 
   3*G[0, u]*G[0, 0, 0, v] - 3*G[0, u]*G[0, 0, 0, w] - 
   2*G[-w, v]*G[0, 0, -v - w, u] + 6*G[-w, v]*G[0, 0, -w, u] - 
   3*G[0, u]*G[0, 0, -w, v] - 4*G[-w, u]*G[0, 0, -w, v] - 
   2*G[-w, v]*G[0, -v - w, 0, u] + G[-w, v]*G[0, -v - w, -w, u] + 
   2*G[-w, v]*G[0, -w, 0, u] - 3*G[0, u]*G[0, -w, 0, v] - 
   G[-v - w, u]*G[0, -w, 0, v] + 3*G[-w, u]*G[0, -w, 0, v] + 
   G[-w, v]*G[0, -w, -v - w, u] + 3*G[-w, v]*G[0, -w, -w, u] + 
   3*G[0, u]*G[0, -w, -w, v] + G[-v - w, u]*G[0, -w, -w, v] - 
   3*G[-w, u]*G[0, -w, -w, v] - 2*G[-w, v]*G[-v - w, 0, 0, u] + 
   G[-w, v]*G[-v - w, 0, -w, u] + 2*G[-w, v]*G[-v - w, -w, -w, u] + 
   2*G[-w, v]*G[-w, 0, 0, u] + G[0, u]*G[-w, 0, 0, v] + 
   4*G[-w, u]*G[-w, 0, 0, v] + 2*G[-w, v]*G[-w, 0, -w, u] - 
   G[0, u]*G[-w, 0, -w, v] - 3*G[-w, u]*G[-w, 0, -w, v] - 
   2*G[-w, v]*G[-w, -v - w, 0, u] + 4*G[-w, v]*G[-w, -v - w, -w, u] + 
   4*G[-w, v]*G[-w, -w, 0, u] + G[-w, u]*G[-w, -w, 0, v] + 
   2*G[-w, v]*G[-w, -w, -v - w, u] - 12*G[-w, v]*G[-w, -w, -w, u] + 
   2*G[-w, u]*G[-w, -w, -w, v] - 8*G[0, 0, 0, 0, u] + 8*G[0, 0, 0, 0, v] - 
   3*G[0, 0, 0, -v - w, u] - 3*G[0, 0, -v - w, 0, u] - 
   2*G[0, 0, -v - w, -v - w, u] - 4*G[0, 0, -w, 0, v] + 
   6*G[0, 0, -w, -v - w, u] + 4*G[0, 0, -w, -w, v] - 
   3*G[0, -v - w, 0, 0, u] - 2*G[0, -v - w, 0, -v - w, u] - 
   2*G[0, -v - w, -v - w, 0, u] + G[0, -v - w, -w, -v - w, u] - 
   4*G[0, -w, 0, 0, v] + 2*G[0, -w, 0, -v - w, u] + 4*G[0, -w, 0, -w, v] + 
   2*G[0, -w, -v - w, 0, u] + G[0, -w, -v - w, -v - w, u] + 
   G[0, -w, -w, 0, v] + 3*G[0, -w, -w, -v - w, u] - G[0, -w, -w, -w, v] - 
   3*G[-v - w, 0, 0, 0, u] - 2*G[-v - w, 0, 0, -v - w, u] - 
   2*G[-v - w, 0, -v - w, 0, u] + G[-v - w, 0, -w, -v - w, u] - 
   2*G[-v - w, -v - w, 0, 0, u] + 2*G[-v - w, -w, -w, -v - w, u] + 
   2*G[-w, 0, 0, -v - w, u] - G[-w, 0, -w, 0, v] + 
   2*G[-w, 0, -w, -v - w, u] + G[-w, 0, -w, -w, v] + 
   2*G[-w, -v - w, 0, 0, u] - 2*G[-w, -v - w, 0, -v - w, u] + 
   4*G[-w, -v - w, -w, -v - w, u] + 4*G[-w, -w, 0, -v - w, u] + 
   4*G[-w, -w, -v - w, 0, u] + 2*G[-w, -w, -v - w, -v - w, u] - 
   12*G[-w, -w, -w, -v - w, u] + G[0, w]*(-1/6*(Pi^2*G[-w, v]) - 
     2*G[-w, v]*G[0, 0, u] - 3*G[0, u]*G[0, 0, v] + G[-w, v]*G[0, -w, u] + 
     3*G[0, u]*G[0, -w, v] + G[-v - w, u]*(-1/6*Pi^2 + G[0, -w, v]) - 
     2*G[-w, v]*G[-w, 0, u] - G[0, u]*G[-w, 0, v] + 
     2*G[-w, v]*G[-w, -v - w, u] + 2*G[-w, v]*G[-w, -w, u] - 
     (G[-w, u]*(Pi^2 + 12*G[0, 0, v] + 9*G[0, -w, v] + 9*G[-w, 0, v] - 
        6*G[-w, -w, v]))/3 - 3*G[0, 0, 0, u] - 2*G[0, 0, -v - w, u] + 
     6*G[0, 0, -w, u] + 4*G[0, 0, -w, v] - 2*G[0, -v - w, 0, u] + 
     G[0, -v - w, -w, u] + 2*G[0, -w, 0, u] + 4*G[0, -w, 0, v] + 
     G[0, -w, -v - w, u] + 3*G[0, -w, -w, u] - G[0, -w, -w, v] - 
     2*G[-v - w, 0, 0, u] + G[-v - w, 0, -w, u] + 2*G[-v - w, -w, -w, u] + 
     2*G[-w, 0, 0, u] + 2*G[-w, 0, -w, u] + G[-w, 0, -w, v] - 
     2*G[-w, -v - w, 0, u] + 4*G[-w, -v - w, -w, u] + 4*G[-w, -w, 0, u] + 
     2*G[-w, -w, -v - w, u] - 12*G[-w, -w, -w, u] - Zeta[3]) - 
   2*G[0, u]*Zeta[3] + G[-v - w, u]*Zeta[3] - 4*G[-w, u]*Zeta[3] + 
   G[-w, v]*Zeta[3] + G[0, v]*((Pi^2*G[-v - w, u])/6 + (Pi^2*G[-w, u])/2 + 
     3*G[0, u]*G[0, 0, w] + 4*G[-w, u]*G[0, 0, w] + 
     G[0, w]*(Pi^2/6 - 4*G[0, 0, u] - G[0, -v - w, u] - G[-v - w, 0, u] - 
       G[-v - w, -w, u] - 3*G[-w, -v - w, u] + 9*G[-w, -w, u]) + 
     3*G[0, 0, 0, u] + 2*G[0, 0, -v - w, u] - 6*G[0, 0, -w, u] + 
     2*G[0, -v - w, 0, u] - G[0, -v - w, -w, u] - 2*G[0, -w, 0, u] + 
     3*G[0, -w, -v - w, u] - 3*G[0, -w, -w, u] + 2*G[-v - w, 0, 0, u] - 
     G[-v - w, 0, -w, u] + G[-v - w, -w, -v - w, u] - 
     2*G[-v - w, -w, -w, u] - 2*G[-w, 0, 0, u] + 2*G[-w, 0, -v - w, u] - 
     2*G[-w, 0, -w, u] + 2*G[-w, -v - w, 0, u] + G[-w, -v - w, -v - w, u] - 
     4*G[-w, -v - w, -w, u] - 4*G[-w, -w, 0, u] - 3*G[-w, -w, -v - w, u] + 
     12*G[-w, -w, -w, u] + (35*Zeta[3])/3), 
  (-11*Pi^4)/40 + (Pi^2*G[0, w]*G[-v - w, u])/2 - (Pi^2*G[0, w]*G[-w, v])/6 + 
   (Pi^2*G[-v - w, u]*G[-w, v])/2 - (Pi^2*G[0, 0, u])/2 - 
   (Pi^2*G[0, 0, v])/3 - G[0, 0, u]*G[0, 0, v] + 
   G[-v - w, u]*G[-w, v]*G[0, 0, w] - G[0, 0, u]*G[0, 0, w] - 
   G[0, 0, v]*G[0, 0, w] - (Pi^2*G[0, -v - w, u])/6 - 
   G[0, 0, w]*G[0, -v - w, u] - (Pi^2*G[0, -w, u])/3 - 
   G[0, w]*G[-w, v]*G[0, -w, u] + G[0, 0, v]*G[0, -w, u] - 
   3*G[0, 0, w]*G[0, -w, u] - (Pi^2*G[0, -w, v])/6 + 
   2*G[0, w]*G[-v - w, u]*G[0, -w, v] + 3*G[0, 0, w]*G[0, -w, v] + 
   G[0, -w, u]*G[0, -w, v] - (Pi^2*G[-v - w, 0, u])/6 - 
   G[0, w]*G[-w, v]*G[-v - w, 0, u] - G[0, -w, v]*G[-v - w, 0, u] + 
   (Pi^2*G[-v - w, -v - w, u])/6 - G[0, w]*G[-w, v]*G[-v - w, -v - w, u] + 
   G[0, 0, v]*G[-v - w, -v - w, u] - G[0, -w, v]*G[-v - w, -v - w, u] + 
   (Pi^2*G[-v - w, -w, u])/3 + G[0, w]*G[-w, v]*G[-v - w, -w, u] - 
   G[0, 0, v]*G[-v - w, -w, u] + 3*G[0, 0, w]*G[-v - w, -w, u] - 
   G[0, -w, v]*G[-v - w, -w, u] - (Pi^2*G[-w, 0, v])/2 - 
   G[0, 0, u]*G[-w, 0, v] - G[0, 0, w]*G[-w, 0, v] - 
   G[0, -v - w, u]*G[-w, 0, v] - G[0, -w, u]*G[-w, 0, v] + 
   G[-v - w, -w, u]*G[-w, 0, v] - (Pi^2*G[-w, -w, v])/2 - 
   5*G[0, 0, w]*G[-w, -w, v] - G[0, -w, u]*G[-w, -w, v] - 
   G[-v - w, 0, u]*G[-w, -w, v] - G[-v - w, -v - w, u]*G[-w, -w, v] + 
   G[-v - w, -w, u]*G[-w, -w, v] + G[0, w]*G[0, 0, 0, u] + 
   G[-w, v]*G[0, 0, 0, u] - 2*G[-w, v]*G[0, 0, 0, w] + 
   G[0, w]*G[0, 0, -v - w, u] + G[-w, v]*G[0, 0, -v - w, u] - 
   G[0, w]*G[0, 0, -w, u] - G[-w, v]*G[0, 0, -w, u] + 
   G[0, w]*G[0, -v - w, 0, u] + G[-w, v]*G[0, -v - w, 0, u] + 
   G[0, w]*G[0, -v - w, -v - w, u] + G[-w, v]*G[0, -v - w, -v - w, u] - 
   G[0, w]*G[0, -v - w, -w, u] - G[-w, v]*G[0, -v - w, -w, u] + 
   G[0, w]*G[0, -w, 0, u] + G[-w, v]*G[0, -w, 0, u] - 
   2*G[0, w]*G[0, -w, 0, v] - G[-v - w, u]*G[0, -w, 0, v] - 
   G[0, w]*G[0, -w, -v - w, u] - G[-w, v]*G[0, -w, -v - w, u] - 
   2*G[0, w]*G[0, -w, -w, u] - 2*G[-w, v]*G[0, -w, -w, u] + 
   2*G[0, w]*G[0, -w, -w, v] + 2*G[-v - w, u]*G[0, -w, -w, v] + 
   G[0, w]*G[-v - w, 0, -w, u] + G[-w, v]*G[-v - w, 0, -w, u] + 
   G[0, w]*G[-v - w, -v - w, -w, u] + G[-w, v]*G[-v - w, -v - w, -w, u] - 
   G[0, w]*G[-v - w, -w, 0, u] - G[-w, v]*G[-v - w, -w, 0, u] + 
   G[0, w]*G[-v - w, -w, -v - w, u] + G[-w, v]*G[-v - w, -w, -v - w, u] + 
   2*G[0, w]*G[-v - w, -w, -w, u] + 2*G[-w, v]*G[-v - w, -w, -w, u] + 
   G[-v - w, u]*G[-w, 0, 0, v] + 2*G[0, w]*G[-w, 0, -w, v] + 
   G[-v - w, u]*G[-w, -w, 0, v] - 8*G[0, w]*G[-w, -w, -w, v] + 
   3*G[0, 0, 0, 0, v] - 2*G[0, 0, 0, 0, w] + G[0, 0, 0, -v - w, u] + 
   G[0, 0, -v - w, -v - w, u] - G[0, 0, -w, 0, v] - G[0, 0, -w, -v - w, u] + 
   G[0, -v - w, 0, -v - w, u] + G[0, -v - w, -v - w, -v - w, u] - 
   G[0, -v - w, -w, -v - w, u] - G[0, -w, 0, 0, v] + G[0, -w, 0, -v - w, u] - 
   2*G[0, -w, 0, -w, v] + G[0, -w, -v - w, 0, u] - 
   G[0, -w, -v - w, -v - w, u] - G[0, -w, -w, 0, v] - 
   2*G[0, -w, -w, -v - w, u] + 2*G[0, -w, -w, -w, v] - 
   G[-v - w, 0, 0, 0, u] - G[-v - w, 0, -v - w, 0, u] + 
   G[-v - w, 0, -w, -v - w, u] - G[-v - w, -v - w, 0, 0, u] - 
   G[-v - w, -v - w, -v - w, 0, u] + G[-v - w, -v - w, -w, -v - w, u] - 
   G[-v - w, -w, 0, -v - w, u] - G[-v - w, -w, -v - w, 0, u] + 
   G[-v - w, -w, -v - w, -v - w, u] + 2*G[-v - w, -w, -w, -v - w, u] - 
   3*G[-w, 0, -w, 0, v] + 2*G[-w, 0, -w, -w, v] + G[-w, -w, 0, 0, v] + 
   3*G[-w, -w, -w, 0, v] - 8*G[-w, -w, -w, -w, v] + 
   (G[0, u]*(3*Pi^2*G[0, v] + Pi^2*G[-w, v] + 
      G[0, w]*(Pi^2 + 6*G[0, 0, v] - 6*G[0, -w, v] + 6*G[-w, 0, v] + 
        6*G[-w, -w, v]) + 6*G[0, 0, 0, w] + 6*G[0, 0, -w, v] + 
      12*G[0, -w, 0, v] - 6*G[0, -w, -w, v] + 6*G[-w, 0, -w, v] + 
      6*G[-w, -w, -w, v] - 6*Zeta[3]))/6 + 5*G[0, w]*Zeta[3] + 
   3*G[-v - w, u]*Zeta[3] + G[-w, v]*Zeta[3] - 
   (G[0, v]*(G[-v - w, u]*(Pi^2 - 6*G[0, 0, w]) + 
      3*G[0, w]*(Pi^2 - 2*G[0, -w, u] + 2*G[-v - w, 0, u] + 
        2*G[-v - w, -v - w, u] + 2*G[-v - w, -w, u]) + 
      2*(3*G[0, 0, -v - w, u] - 3*G[0, 0, -w, u] + 
        3*G[0, -v - w, -v - w, u] - 3*G[0, -v - w, -w, u] + 
        3*G[0, -w, 0, u] + 3*G[0, -w, -v - w, u] - 6*G[0, -w, -w, u] - 
        3*G[-v - w, 0, 0, u] + 3*G[-v - w, 0, -w, u] - 
        3*G[-v - w, -v - w, 0, u] + 3*G[-v - w, -v - w, -w, u] - 
        3*G[-v - w, -w, 0, u] - 3*G[-v - w, -w, -v - w, u] + 
        6*G[-v - w, -w, -w, u] + 5*Zeta[3])))/6, 
  (623*Pi^4)/720 + (Pi^2*G[0, w]*G[-v - w, u])/2 - 
   (2*Pi^2*G[0, w]*G[-w, u])/3 + (Pi^2*G[0, w]*G[-w, v])/2 + 
   (Pi^2*G[-v - w, u]*G[-w, v])/2 + (Pi^2*G[-w, u]*G[-w, v])/3 - 
   (Pi^2*G[0, 0, u])/6 - G[0, 0, u]*G[0, 0, v] + 
   3*G[-v - w, u]*G[-w, v]*G[0, 0, w] + 2*G[-w, u]*G[-w, v]*G[0, 0, w] - 
   G[0, 0, u]*G[0, 0, w] - G[0, 0, v]*G[0, 0, w] + (Pi^2*G[0, -v - w, u])/6 + 
   G[0, w]*G[-w, v]*G[0, -v - w, u] + G[0, 0, v]*G[0, -v - w, u] + 
   4*G[0, 0, w]*G[0, -v - w, u] - (Pi^2*G[0, -w, u])/3 + 
   G[0, w]*G[-w, v]*G[0, -w, u] - G[0, 0, v]*G[0, -w, u] - 
   G[0, 0, w]*G[0, -w, u] - (Pi^2*G[0, -w, v])/2 + 
   G[0, w]*G[-v - w, u]*G[0, -w, v] - 2*G[0, w]*G[-w, u]*G[0, -w, v] + 
   G[0, 0, u]*G[0, -w, v] - 4*G[0, 0, w]*G[0, -w, v] - 
   2*G[0, -v - w, u]*G[0, -w, v] + G[0, -w, u]*G[0, -w, v] - 
   (Pi^2*G[-v - w, 0, u])/6 - 2*G[0, w]*G[-w, v]*G[-v - w, 0, u] + 
   G[0, 0, v]*G[-v - w, 0, u] + G[0, 0, w]*G[-v - w, 0, u] - 
   G[0, -w, v]*G[-v - w, 0, u] + (Pi^2*G[-v - w, -v - w, u])/6 + 
   G[0, w]*G[-w, v]*G[-v - w, -v - w, u] - G[0, 0, v]*G[-v - w, -v - w, u] + 
   (Pi^2*G[-v - w, -w, u])/3 - G[0, w]*G[-w, v]*G[-v - w, -w, u] + 
   G[0, 0, v]*G[-v - w, -w, u] + G[0, 0, w]*G[-v - w, -w, u] - 
   G[0, -w, v]*G[-v - w, -w, u] - (Pi^2*G[-w, 0, u])/3 - 
   2*G[0, 0, v]*G[-w, 0, u] - 2*G[0, 0, w]*G[-w, 0, u] + 
   2*G[0, -w, v]*G[-w, 0, u] - (Pi^2*G[-w, 0, v])/6 - 
   G[0, w]*G[-v - w, u]*G[-w, 0, v] - 2*G[0, w]*G[-w, u]*G[-w, 0, v] + 
   G[0, -v - w, u]*G[-w, 0, v] - G[0, -w, u]*G[-w, 0, v] + 
   2*G[-v - w, 0, u]*G[-w, 0, v] - G[-v - w, -v - w, u]*G[-w, 0, v] + 
   G[-v - w, -w, u]*G[-w, 0, v] + (Pi^2*G[-w, -v - w, u])/3 + 
   2*G[0, 0, w]*G[-w, -v - w, u] - 2*G[0, -w, v]*G[-w, -v - w, u] - 
   (4*Pi^2*G[-w, -w, u])/3 - 8*G[0, 0, w]*G[-w, -w, u] + 
   4*G[0, -w, v]*G[-w, -w, u] - 4*G[-w, 0, v]*G[-w, -w, u] + 
   (Pi^2*G[-w, -w, v])/2 + 4*G[0, w]*G[-v - w, u]*G[-w, -w, v] + 
   3*G[0, 0, w]*G[-w, -w, v] + G[0, -v - w, u]*G[-w, -w, v] + 
   G[0, -w, u]*G[-w, -w, v] - 2*G[-v - w, 0, u]*G[-w, -w, v] + 
   G[-v - w, -v - w, u]*G[-w, -w, v] - G[-v - w, -w, u]*G[-w, -w, v] + 
   G[0, w]*G[0, 0, 0, v] - G[-v - w, u]*G[0, 0, 0, v] + 
   2*G[-w, u]*G[0, 0, 0, v] - 2*G[-w, u]*G[0, 0, 0, w] + 
   G[0, w]*G[0, 0, -v - w, u] + G[-w, v]*G[0, 0, -v - w, u] - 
   G[0, w]*G[0, 0, -w, u] - G[-w, v]*G[0, 0, -w, u] - 
   G[0, w]*G[0, -v - w, 0, u] - G[-w, v]*G[0, -v - w, 0, u] + 
   3*G[0, w]*G[0, -v - w, -w, u] + 3*G[-w, v]*G[0, -v - w, -w, u] - 
   G[0, w]*G[0, -w, 0, u] - G[-w, v]*G[0, -w, 0, u] + 
   2*G[0, w]*G[0, -w, 0, v] - G[-v - w, u]*G[0, -w, 0, v] + 
   2*G[-w, u]*G[0, -w, 0, v] + G[0, w]*G[0, -w, -v - w, u] + 
   G[-w, v]*G[0, -w, -v - w, u] - 2*G[0, w]*G[0, -w, -w, u] - 
   2*G[-w, v]*G[0, -w, -w, u] - 3*G[0, w]*G[0, -w, -w, v] + 
   G[-v - w, u]*G[0, -w, -w, v] - 2*G[-w, u]*G[0, -w, -w, v] - 
   G[0, w]*G[-v - w, 0, -v - w, u] - G[-w, v]*G[-v - w, 0, -v - w, u] + 
   3*G[0, w]*G[-v - w, 0, -w, u] + 3*G[-w, v]*G[-v - w, 0, -w, u] - 
   G[0, w]*G[-v - w, -v - w, 0, u] - G[-w, v]*G[-v - w, -v - w, 0, u] - 
   G[0, w]*G[-v - w, -v - w, -w, u] - G[-w, v]*G[-v - w, -v - w, -w, u] + 
   G[0, w]*G[-v - w, -w, 0, u] + G[-w, v]*G[-v - w, -w, 0, u] - 
   G[0, w]*G[-v - w, -w, -v - w, u] - G[-w, v]*G[-v - w, -w, -v - w, u] + 
   2*G[0, w]*G[-v - w, -w, -w, u] + 2*G[-w, v]*G[-v - w, -w, -w, u] - 
   G[-v - w, u]*G[-w, 0, 0, v] + 2*G[0, w]*G[-w, 0, -v - w, u] + 
   2*G[-w, v]*G[-w, 0, -v - w, u] - 2*G[0, w]*G[-w, 0, -w, u] - 
   2*G[-w, v]*G[-w, 0, -w, u] + G[0, w]*G[-w, 0, -w, v] - 
   G[-v - w, u]*G[-w, 0, -w, v] - 2*G[-w, u]*G[-w, 0, -w, v] - 
   2*G[0, w]*G[-w, -v - w, -v - w, u] - 2*G[-w, v]*G[-w, -v - w, -v - w, u] + 
   2*G[0, w]*G[-w, -v - w, -w, u] + 2*G[-w, v]*G[-w, -v - w, -w, u] - 
   G[0, w]*G[-w, -w, 0, v] - 2*G[-v - w, u]*G[-w, -w, 0, v] - 
   8*G[0, w]*G[-w, -w, -w, u] - 8*G[-w, v]*G[-w, -w, -w, u] + 
   4*G[0, w]*G[-w, -w, -w, v] + 4*G[-v - w, u]*G[-w, -w, -w, v] - 
   5*G[0, 0, 0, 0, v] - 2*G[0, 0, 0, 0, w] + G[0, 0, 0, -w, v] - 
   G[0, 0, -v - w, 0, u] + G[0, 0, -v - w, -v - w, u] - 
   G[0, 0, -w, -v - w, u] - G[0, -v - w, 0, 0, u] - 
   G[0, -v - w, 0, -v - w, u] + 3*G[0, -v - w, -w, -v - w, u] - 
   G[0, -w, 0, -v - w, u] + 2*G[0, -w, 0, -w, v] - G[0, -w, -v - w, 0, u] + 
   G[0, -w, -v - w, -v - w, u] + G[0, -w, -w, 0, v] - 
   2*G[0, -w, -w, -v - w, u] - 3*G[0, -w, -w, -w, v] - 
   G[-v - w, 0, -v - w, 0, u] - G[-v - w, 0, -v - w, -v - w, u] + 
   3*G[-v - w, 0, -w, -v - w, u] + G[-v - w, -v - w, 0, 0, u] - 
   G[-v - w, -v - w, 0, -v - w, u] - G[-v - w, -v - w, -w, -v - w, u] + 
   G[-v - w, -w, 0, -v - w, u] + G[-v - w, -w, -v - w, 0, u] - 
   G[-v - w, -w, -v - w, -v - w, u] + 2*G[-v - w, -w, -w, -v - w, u] - 
   G[-w, 0, 0, 0, v] - 2*G[-w, 0, -v - w, 0, u] + 
   2*G[-w, 0, -v - w, -v - w, u] - G[-w, 0, -w, 0, v] - 
   2*G[-w, 0, -w, -v - w, u] + G[-w, 0, -w, -w, v] + 
   2*G[-w, -v - w, -v - w, 0, u] - 2*G[-w, -v - w, -v - w, -v - w, u] + 
   2*G[-w, -v - w, -w, -v - w, u] - G[-w, -w, 0, 0, v] - 
   G[-w, -w, 0, -w, v] - 2*G[-w, -w, -w, 0, v] - 8*G[-w, -w, -w, -v - w, u] + 
   4*G[-w, -w, -w, -w, v] + (G[0, u]*(3*Pi^2*G[0, v] - Pi^2*G[-w, v] + 
      6*G[-w, v]*G[0, 0, w] - 3*G[0, w]*(Pi^2 - 2*G[0, -w, v] + 
        2*G[-w, 0, v] + 4*G[-w, -w, v]) - 6*G[0, -w, 0, v] + 
      6*G[0, -w, -w, v] + 6*G[-w, 0, 0, v] - 6*G[-w, 0, -w, v] + 
      12*G[-w, -w, 0, v] - 12*G[-w, -w, -w, v] - 30*Zeta[3]))/6 + 
   G[0, v]*(-1/6*(Pi^2*G[-v - w, u]) + (Pi^2*G[-w, u])/3 + 
     G[0, w]*(Pi^2/6 + G[0, 0, u] - 2*G[0, -v - w, u] + G[0, -w, u] - 
       G[-v - w, 0, u] - G[-v - w, -w, u] + 2*G[-w, 0, u] - 
       2*G[-w, -v - w, u] + 4*G[-w, -w, u]) + G[0, 0, 0, w] + 
     G[0, 0, -w, u] + G[0, -v - w, 0, u] + G[0, -v - w, -v - w, u] - 
     3*G[0, -v - w, -w, u] + G[0, -w, 0, u] - G[0, -w, -v - w, u] + 
     2*G[0, -w, -w, u] + 2*G[-v - w, 0, -v - w, u] - 3*G[-v - w, 0, -w, u] + 
     G[-v - w, -v - w, 0, u] - G[-v - w, -v - w, -v - w, u] + 
     G[-v - w, -v - w, -w, u] - G[-v - w, -w, 0, u] + 
     G[-v - w, -w, -v - w, u] - 2*G[-v - w, -w, -w, u] + 2*G[-w, 0, -w, u] - 
     2*G[-w, -v - w, -w, u] - 4*G[-w, -w, -v - w, u] + 8*G[-w, -w, -w, u] - 
     15*Zeta[3]) + 5*G[0, w]*Zeta[3] + 3*G[-v - w, u]*Zeta[3] - 
   2*G[-w, u]*Zeta[3] + 3*G[-w, v]*Zeta[3], 16 + (2*Pi^2)/3 + (61*Pi^4)/900 - 
   8*G[-v - w, u] - (Pi^2*G[-v - w, u])/3 - 8*G[-w, v] - (Pi^2*G[-w, v])/3 + 
   4*G[-v - w, u]*G[-w, v] + (2*Pi^2*G[-v - w, u]*G[-w, v])/5 + 
   4*G[0, 0, v] - (Pi^2*G[0, 0, v])/15 - 2*G[-v - w, u]*G[0, 0, v] + 
   4*G[0, 0, w] + (2*Pi^2*G[0, 0, w])/5 - 2*G[-v - w, u]*G[0, 0, w] - 
   2*G[-w, v]*G[0, 0, w] - (2*G[-v - w, u]*G[-w, v]*G[0, 0, w])/5 + 
   (12*G[0, 0, v]*G[0, 0, w])/5 - 4*G[0, -w, v] - (2*Pi^2*G[0, -w, v])/5 + 
   2*G[-v - w, u]*G[0, -w, v] + (2*G[0, 0, w]*G[0, -w, v])/5 + 
   4*G[-v - w, -v - w, u] + (2*Pi^2*G[-v - w, -v - w, u])/5 - 
   2*G[-w, v]*G[-v - w, -v - w, u] + (12*G[0, 0, v]*G[-v - w, -v - w, u])/5 - 
   (2*G[0, 0, w]*G[-v - w, -v - w, u])/5 + 
   (2*G[0, -w, v]*G[-v - w, -v - w, u])/5 - 4*G[-w, 0, v] - 
   (2*Pi^2*G[-w, 0, v])/5 + 2*G[-v - w, u]*G[-w, 0, v] + 
   (2*G[0, 0, w]*G[-w, 0, v])/5 + (2*G[-v - w, -v - w, u]*G[-w, 0, v])/5 + 
   4*G[-w, -w, v] + (2*Pi^2*G[-w, -w, v])/5 - 2*G[-v - w, u]*G[-w, -w, v] - 
   (2*G[0, 0, w]*G[-w, -w, v])/5 - (2*G[-v - w, -v - w, u]*G[-w, -w, v])/5 + 
   2*G[0, 0, 0, v] + (2*G[-v - w, u]*G[0, 0, 0, v])/5 - 2*G[0, 0, 0, w] - 
   (2*G[-v - w, u]*G[0, 0, 0, w])/5 - (2*G[-w, v]*G[0, 0, 0, w])/5 - 
   2*G[0, 0, -w, v] + (12*G[-v - w, u]*G[0, 0, -w, v])/5 - 2*G[0, -w, 0, v] + 
   (12*G[-v - w, u]*G[0, -w, 0, v])/5 + 2*G[0, -w, -w, v] + 
   (2*G[-v - w, u]*G[0, -w, -w, v])/5 - 2*G[-v - w, -v - w, -v - w, u] - 
   (2*G[-w, v]*G[-v - w, -v - w, -v - w, u])/5 - 2*G[-w, 0, 0, v] + 
   (12*G[-v - w, u]*G[-w, 0, 0, v])/5 + 2*G[-w, 0, -w, v] + 
   (2*G[-v - w, u]*G[-w, 0, -w, v])/5 + 2*G[-w, -w, 0, v] + 
   (2*G[-v - w, u]*G[-w, -w, 0, v])/5 - 2*G[-w, -w, -w, v] - 
   (2*G[-v - w, u]*G[-w, -w, -w, v])/5 + (12*G[0, 0, 0, 0, v])/5 - 
   (2*G[0, 0, 0, 0, w])/5 + (2*G[0, 0, 0, -w, v])/5 + 
   (2*G[0, 0, -w, 0, v])/5 + (12*G[0, 0, -w, -w, v])/5 + 
   (2*G[0, -w, 0, 0, v])/5 + (12*G[0, -w, 0, -w, v])/5 + 
   (12*G[0, -w, -w, 0, v])/5 + (2*G[0, -w, -w, -w, v])/5 - 
   (2*G[-v - w, -v - w, -v - w, -v - w, u])/5 + (2*G[-w, 0, 0, 0, v])/5 + 
   (12*G[-w, 0, 0, -w, v])/5 + (12*G[-w, 0, -w, 0, v])/5 + 
   (2*G[-w, 0, -w, -w, v])/5 + (12*G[-w, -w, 0, 0, v])/5 + 
   (2*G[-w, -w, 0, -w, v])/5 + (2*G[-w, -w, -w, 0, v])/5 - 
   (2*G[-w, -w, -w, -w, v])/5 - 
   (G[0, v]*(-120 - 5*Pi^2 + 6*G[-v - w, u]*(10 + Pi^2 - G[0, 0, w]) - 
      30*G[0, 0, w] + 6*G[0, w]*(10 + Pi^2 - 5*G[-v - w, u] - 
        G[-v - w, -v - w, u]) - 30*G[-v - w, -v - w, u] - 6*G[0, 0, 0, w] - 
      6*G[-v - w, -v - w, -v - w, u] - 58*Zeta[3]))/15 + 
   (G[0, w]*(-120 - 5*Pi^2 - 30*G[0, 0, v] + 30*G[0, -w, v] + 
      6*G[-w, v]*(10 + Pi^2 - G[-v - w, -v - w, u]) - 
      30*G[-v - w, -v - w, u] + 30*G[-w, 0, v] + 6*G[-v - w, u]*
       (10 + Pi^2 - 5*G[-w, v] + 6*G[0, 0, v] + G[0, -w, v] + G[-w, 0, v] - 
        G[-w, -w, v]) - 30*G[-w, -w, v] + 6*G[0, 0, 0, v] + 
      36*G[0, 0, -w, v] + 36*G[0, -w, 0, v] + 6*G[0, -w, -w, v] - 
      6*G[-v - w, -v - w, -v - w, u] + 36*G[-w, 0, 0, v] + 
      6*G[-w, 0, -w, v] + 6*G[-w, -w, 0, v] - 6*G[-w, -w, -w, v] - 
      58*Zeta[3]))/15 - (16*Zeta[3])/3 - (58*G[-v - w, u]*Zeta[3])/15 - 
   (58*G[-w, v]*Zeta[3])/15, Pi^4/40 - (Pi^2*G[0, w]*G[-w, v])/6 - 
   (Pi^2*G[0, 0, u])/6 - 2*G[0, w]*G[-w, v]*G[0, 0, u] + 
   3*G[0, 0, u]*G[0, 0, v] - (Pi^2*G[0, 0, w])/6 + G[0, 0, v]*G[0, 0, w] - 
   (Pi^2*G[0, -v - w, u])/2 - 3*G[0, w]*G[-w, v]*G[0, -v - w, u] - 
   3*G[0, 0, w]*G[0, -v - w, u] + (Pi^2*G[0, -w, u])/6 + 
   2*G[0, w]*G[-w, v]*G[0, -w, u] - G[0, 0, v]*G[0, -w, u] + 
   3*G[0, 0, w]*G[0, -w, u] - 2*G[0, 0, u]*G[0, -w, v] + 
   2*G[0, 0, w]*G[0, -w, v] - G[0, -w, u]*G[0, -w, v] - 
   (Pi^2*G[-w, -w, v])/6 - 2*G[0, 0, u]*G[-w, -w, v] + 
   3*G[0, 0, w]*G[-w, -w, v] - 3*G[0, -v - w, u]*G[-w, -w, v] + 
   2*G[0, -w, u]*G[-w, -w, v] + 3*G[-w, v]*G[0, 0, 0, w] + 
   2*G[0, w]*G[0, 0, -w, u] + 2*G[-w, v]*G[0, 0, -w, u] + 
   G[0, w]*G[0, 0, -w, v] + G[0, w]*G[0, -v - w, 0, u] + 
   G[-w, v]*G[0, -v - w, 0, u] + 2*G[0, w]*G[0, -w, -v - w, u] + 
   2*G[-w, v]*G[0, -w, -v - w, u] + G[0, w]*G[0, -w, -w, u] + 
   G[-w, v]*G[0, -w, -w, u] + 2*G[0, w]*G[0, -w, -w, v] + 
   3*G[0, w]*G[-w, -w, -w, v] + 
   (G[0, u]*(3*Pi^2*G[-w, v] - G[0, v]*(Pi^2 - 6*G[0, 0, w]) + 
      6*G[-w, v]*G[0, 0, w] + 2*G[0, w]*(Pi^2 - 3*G[0, 0, v] + 
        3*G[-w, -w, v]) - 6*G[0, 0, -w, v] + 6*G[-w, -w, -w, v]))/6 + 
   2*G[0, 0, 0, 0, v] - 2*G[0, 0, -v - w, 0, u] + 2*G[0, 0, -w, -v - w, u] + 
   G[0, 0, -w, -w, v] - 2*G[0, -v - w, 0, 0, u] + 
   G[0, -v - w, 0, -v - w, u] - 2*G[0, -v - w, -v - w, 0, u] + 
   2*G[0, -w, -v - w, -v - w, u] + G[0, -w, -w, -v - w, u] + 
   2*G[0, -w, -w, -w, v] + 3*G[-w, -w, -w, -w, v] - 
   (G[0, v]*(G[0, w]*(Pi^2 + 12*G[0, 0, u] + 6*G[0, -w, u]) + 
      6*(-3*G[0, 0, 0, u] + 2*G[0, 0, -w, u] + G[0, -w, -w, u] - 7*Zeta[3])))/
    6 - 3*G[0, w]*Zeta[3] - 2*G[-w, v]*Zeta[3], 
  (7*Pi^4)/72 - (Pi^2*G[0, w]*G[-v - w, u])/2 + (Pi^2*G[0, w]*G[-w, u])/2 + 
   Pi^2*G[-v - w, u]*G[-w, v] - (3*Pi^2*G[-w, u]*G[-w, v])/2 + 
   (Pi^2*G[0, 0, u])/2 + 4*G[0, w]*G[-w, v]*G[0, 0, u] - 
   G[0, w]*G[-v - w, u]*G[0, 0, v] + 3*G[0, w]*G[-w, u]*G[0, 0, v] - 
   7*G[0, 0, u]*G[0, 0, v] + (Pi^2*G[0, 0, w])/2 + 
   12*G[-v - w, u]*G[-w, v]*G[0, 0, w] - 9*G[-w, u]*G[-w, v]*G[0, 0, w] - 
   2*G[0, 0, u]*G[0, 0, w] - G[0, 0, v]*G[0, 0, w] + 
   (5*Pi^2*G[0, -v - w, u])/6 + 10*G[0, w]*G[-w, v]*G[0, -v - w, u] + 
   10*G[0, 0, w]*G[0, -v - w, u] - (Pi^2*G[0, -w, u])/2 - 
   6*G[0, w]*G[-w, v]*G[0, -w, u] + 3*G[0, 0, v]*G[0, -w, u] - 
   9*G[0, 0, w]*G[0, -w, u] + (Pi^2*G[0, -w, v])/3 - 
   2*G[0, w]*G[-v - w, u]*G[0, -w, v] + 6*G[0, w]*G[-w, u]*G[0, -w, v] + 
   6*G[0, 0, u]*G[0, -w, v] + G[0, 0, w]*G[0, -w, v] + 
   3*G[0, -w, u]*G[0, -w, v] + (Pi^2*G[-v - w, 0, u])/3 + 
   G[0, w]*G[-w, v]*G[-v - w, 0, u] + G[0, 0, w]*G[-v - w, 0, u] + 
   2*Pi^2*G[-v - w, -v - w, u] + 6*G[0, w]*G[-w, v]*G[-v - w, -v - w, u] + 
   2*G[0, 0, v]*G[-v - w, -v - w, u] + 12*G[0, 0, w]*G[-v - w, -v - w, u] - 
   2*G[0, -w, v]*G[-v - w, -v - w, u] - (3*Pi^2*G[-v - w, -w, u])/2 + 
   6*G[0, w]*G[-w, v]*G[-v - w, -w, u] - 3*G[0, 0, v]*G[-v - w, -w, u] - 
   3*G[0, 0, w]*G[-v - w, -w, u] + 3*G[0, -w, v]*G[-v - w, -w, u] + 
   (Pi^2*G[-w, 0, v])/3 - 2*G[0, w]*G[-v - w, u]*G[-w, 0, v] + 
   3*G[0, w]*G[-w, u]*G[-w, 0, v] + G[0, 0, w]*G[-w, 0, v] + 
   4*G[-v - w, -v - w, u]*G[-w, 0, v] - 6*G[-v - w, -w, u]*G[-w, 0, v] - 
   (3*Pi^2*G[-w, -v - w, u])/2 - 3*G[0, 0, v]*G[-w, -v - w, u] - 
   9*G[0, 0, w]*G[-w, -v - w, u] + 3*G[0, -w, v]*G[-w, -v - w, u] - 
   6*G[-w, 0, v]*G[-w, -v - w, u] + 2*Pi^2*G[-w, -w, u] - 
   12*G[0, w]*G[-w, v]*G[-w, -w, u] + 6*G[0, 0, v]*G[-w, -w, u] - 
   3*G[0, -w, v]*G[-w, -w, u] + 9*G[-w, 0, v]*G[-w, -w, u] + 
   (3*Pi^2*G[-w, -w, v])/2 + 6*G[0, w]*G[-v - w, u]*G[-w, -w, v] + 
   4*G[0, 0, u]*G[-w, -w, v] + 3*G[0, 0, w]*G[-w, -w, v] + 
   10*G[0, -v - w, u]*G[-w, -w, v] - 6*G[0, -w, u]*G[-w, -w, v] + 
   G[-v - w, 0, u]*G[-w, -w, v] + 6*G[-v - w, -v - w, u]*G[-w, -w, v] + 
   6*G[-v - w, -w, u]*G[-w, -w, v] - 12*G[-w, -w, u]*G[-w, -w, v] + 
   4*G[0, w]*G[0, 0, 0, u] + 4*G[-w, v]*G[0, 0, 0, u] + 
   G[0, w]*G[0, 0, 0, v] + G[-v - w, u]*G[0, 0, 0, v] + 
   9*G[-v - w, u]*G[0, 0, 0, w] - 9*G[-w, u]*G[0, 0, 0, w] + 
   4*G[0, w]*G[0, 0, -v - w, u] + 4*G[-w, v]*G[0, 0, -v - w, u] - 
   6*G[0, w]*G[0, 0, -w, u] - 6*G[-w, v]*G[0, 0, -w, u] - 
   G[0, w]*G[0, 0, -w, v] - G[-v - w, u]*G[0, 0, -w, v] + 
   3*G[-w, u]*G[0, 0, -w, v] - 2*G[0, w]*G[0, -v - w, 0, u] - 
   2*G[-w, v]*G[0, -v - w, 0, u] + 4*G[0, w]*G[0, -v - w, -v - w, u] + 
   4*G[-w, v]*G[0, -v - w, -v - w, u] - G[0, w]*G[0, -w, 0, v] + 
   2*G[-v - w, u]*G[0, -w, 0, v] - 3*G[-w, u]*G[0, -w, 0, v] - 
   6*G[0, w]*G[0, -w, -v - w, u] - 6*G[-w, v]*G[0, -w, -v - w, u] - 
   3*G[0, w]*G[0, -w, -w, u] - 3*G[-w, v]*G[0, -w, -w, u] - 
   2*G[0, w]*G[0, -w, -w, v] - 2*G[-v - w, u]*G[0, -w, -w, v] + 
   6*G[-w, u]*G[0, -w, -w, v] - 2*G[0, w]*G[-v - w, 0, 0, u] - 
   2*G[-w, v]*G[-v - w, 0, 0, u] - 2*G[0, w]*G[-v - w, 0, -v - w, u] - 
   2*G[-w, v]*G[-v - w, 0, -v - w, u] - 2*G[0, w]*G[-v - w, -v - w, 0, u] - 
   2*G[-w, v]*G[-v - w, -v - w, 0, u] + 6*G[0, w]*G[-v - w, -v - w, -w, u] + 
   6*G[-w, v]*G[-v - w, -v - w, -w, u] + 6*G[0, w]*G[-v - w, -w, -v - w, u] + 
   6*G[-w, v]*G[-v - w, -w, -v - w, u] - 9*G[0, w]*G[-v - w, -w, -w, u] - 
   9*G[-w, v]*G[-v - w, -w, -w, u] - G[0, w]*G[-w, 0, 0, v] + 
   2*G[-v - w, u]*G[-w, 0, 0, v] - 3*G[-w, u]*G[-w, 0, 0, v] - 
   2*G[0, w]*G[-w, 0, -w, v] - 2*G[-v - w, u]*G[-w, 0, -w, v] + 
   3*G[-w, u]*G[-w, 0, -w, v] - 9*G[0, w]*G[-w, -v - w, -w, u] - 
   9*G[-w, v]*G[-w, -v - w, -w, u] - 2*G[0, w]*G[-w, -w, 0, v] + 
   4*G[-v - w, u]*G[-w, -w, 0, v] - 6*G[-w, u]*G[-w, -w, 0, v] - 
   12*G[0, w]*G[-w, -w, -v - w, u] - 12*G[-w, v]*G[-w, -w, -v - w, u] + 
   12*G[0, w]*G[-w, -w, -w, u] + 12*G[-w, v]*G[-w, -w, -w, u] - 
   3*G[0, w]*G[-w, -w, -w, v] + 6*G[-v - w, u]*G[-w, -w, -w, v] - 
   8*G[0, 0, 0, 0, u] - 2*G[0, 0, 0, 0, v] + 4*G[0, 0, 0, -v - w, u] + 
   G[0, 0, 0, -w, v] + 4*G[0, 0, -v - w, 0, u] + 
   4*G[0, 0, -v - w, -v - w, u] + G[0, 0, -w, 0, v] - 
   6*G[0, 0, -w, -v - w, u] - G[0, 0, -w, -w, v] + 4*G[0, -v - w, 0, 0, u] - 
   2*G[0, -v - w, 0, -v - w, u] + 4*G[0, -v - w, -v - w, 0, u] + 
   4*G[0, -v - w, -v - w, -v - w, u] + G[0, -w, 0, 0, v] - 
   G[0, -w, 0, -w, v] - 6*G[0, -w, -v - w, -v - w, u] + 
   2*G[0, -w, -w, 0, v] - 3*G[0, -w, -w, -v - w, u] - 2*G[0, -w, -w, -w, v] + 
   4*G[-v - w, 0, 0, 0, u] - 2*G[-v - w, 0, 0, -v - w, u] + 
   G[-v - w, 0, -v - w, 0, u] - 2*G[-v - w, 0, -v - w, -v - w, u] + 
   4*G[-v - w, -v - w, 0, 0, u] - 2*G[-v - w, -v - w, 0, -v - w, u] + 
   4*G[-v - w, -v - w, -v - w, 0, u] + 6*G[-v - w, -v - w, -w, -v - w, u] + 
   6*G[-v - w, -w, -v - w, -v - w, u] - 9*G[-v - w, -w, -w, -v - w, u] + 
   G[-w, 0, 0, 0, v] - G[-w, 0, 0, -w, v] + 2*G[-w, 0, -w, 0, v] - 
   2*G[-w, 0, -w, -w, v] - 9*G[-w, -v - w, -w, -v - w, u] + 
   2*G[-w, -w, 0, 0, v] - 2*G[-w, -w, 0, -w, v] - 
   12*G[-w, -w, -v - w, -v - w, u] + 4*G[-w, -w, -w, 0, v] + 
   12*G[-w, -w, -w, -v - w, u] - 3*G[-w, -w, -w, -w, v] + 9*G[0, w]*Zeta[3] - 
   6*G[-v - w, u]*Zeta[3] + 6*G[-w, u]*Zeta[3] - 
   (G[0, u]*(7*Pi^2*G[-w, v] - G[0, v]*(Pi^2 - 18*G[0, 0, w]) + 
      12*G[-w, v]*G[0, 0, w] + 2*G[0, w]*(2*Pi^2 - 9*G[0, 0, v] + 
        6*G[-w, -w, v]) + 12*G[0, 0, 0, v] - 6*G[0, 0, 0, w] - 
      18*G[0, 0, -w, v] + 12*G[-w, -w, -w, v] + 60*Zeta[3]))/6 - 
   (G[0, v]*(-2*G[-v - w, u]*(Pi^2 + 3*G[0, 0, w]) + 
      G[0, w]*(Pi^2 - 36*G[0, 0, u] - 18*G[0, -w, u] + 
        12*G[-v - w, -v - w, u] - 18*G[-v - w, -w, u] - 18*G[-w, -v - w, u] + 
        18*G[-w, -w, u]) + 6*(Pi^2*G[-w, u] + 11*G[0, 0, 0, u] - 
        G[0, 0, 0, w] - 6*G[0, 0, -w, u] - 3*G[0, -w, -w, u] - 
        4*G[-v - w, -v - w, -v - w, u] + 6*G[-v - w, -v - w, -w, u] + 
        6*G[-v - w, -w, -v - w, u] - 9*G[-v - w, -w, -w, u] + 
        6*G[-w, -v - w, -v - w, u] - 9*G[-w, -v - w, -w, u] - 
        9*G[-w, -w, -v - w, u] + 12*G[-w, -w, -w, u] + 11*Zeta[3])))/6, 
  Pi^4/15 + (Pi^2*G[-v - w, u]*G[-w, v])/6 + (Pi^2*G[0, 0, u])/6 + 
   (Pi^2*G[0, 0, w])/6 - (Pi^2*G[0, -v - w, u])/6 - 
   G[0, 0, w]*G[0, -v - w, u] - (Pi^2*G[-v - w, 0, u])/6 + 
   (Pi^2*G[-v - w, -v - w, u])/6 + G[0, 0, w]*G[-v - w, -v - w, u] + 
   (Pi^2*G[-w, -w, v])/6 - G[0, -v - w, u]*G[-w, -w, v] + 
   G[-v - w, -v - w, u]*G[-w, -w, v] - G[-w, v]*G[0, 0, -v - w, u] + 
   G[-w, v]*G[0, -v - w, 0, u] + G[-w, v]*G[-v - w, 0, -v - w, u] - 
   G[-w, v]*G[-v - w, -v - w, 0, u] + G[0, 0, -v - w, 0, u] - 
   G[0, 0, -v - w, -v - w, u] - G[0, -v - w, 0, 0, u] + 
   G[0, -v - w, 0, -v - w, u] - G[-v - w, 0, -v - w, 0, u] + 
   G[-v - w, 0, -v - w, -v - w, u] + G[-v - w, -v - w, 0, 0, u] - 
   G[-v - w, -v - w, 0, -v - w, u] + 
   (G[0, w]*(Pi^2*G[-v - w, u] + G[-w, v]*(Pi^2 - 6*G[0, -v - w, u] + 
        6*G[-v - w, -v - w, u]) - 6*(G[0, 0, -v - w, u] - 
        G[0, -v - w, 0, u] - G[-v - w, 0, -v - w, u] + G[-v - w, -v - w, 0, 
         u] - 3*Zeta[3])))/6 + 3*G[-v - w, u]*Zeta[3] + 3*G[-w, v]*Zeta[3] - 
   (G[0, u]*(Pi^2*G[0, w] + Pi^2*G[-w, v] + 18*Zeta[3]))/6, 
  (7*(4*Pi^4 + 30*Pi^2*G[0, 0, u] - 30*Pi^2*G[0, 0, w] + 
     1080*G[-v - w, u]*G[-w, v]*G[0, 0, w] - 90*G[0, 0, u]*G[0, 0, w] + 
     75*Pi^2*G[0, -v - w, u] - 270*G[0, 0, w]*G[0, -v - w, u] + 
     45*Pi^2*G[-v - w, 0, u] - 90*G[0, 0, w]*G[-v - w, 0, u] + 
     120*Pi^2*G[-v - w, -v - w, u] + 720*G[0, 0, w]*G[-v - w, -v - w, u] - 
     30*Pi^2*G[-w, -w, v] - 90*G[0, 0, u]*G[-w, -w, v] + 
     1260*G[0, 0, w]*G[-w, -w, v] - 270*G[0, -v - w, u]*G[-w, -w, v] - 
     90*G[-v - w, 0, u]*G[-w, -w, v] + 720*G[-v - w, -v - w, u]*
      G[-w, -w, v] - 90*G[-w, v]*G[0, 0, 0, u] + 1080*G[-v - w, u]*
      G[0, 0, 0, w] + 1260*G[-w, v]*G[0, 0, 0, w] - 
     270*G[-w, v]*G[0, 0, -v - w, u] - 90*G[-w, v]*G[0, -v - w, 0, u] - 
     630*G[-w, v]*G[0, -v - w, -v - w, u] - 90*G[-w, v]*G[-v - w, 0, 0, u] - 
     450*G[-w, v]*G[-v - w, 0, -v - w, u] - 
     90*G[-w, v]*G[-v - w, -v - w, 0, u] - 
     30*G[0, w]*(G[-w, v]*(Pi^2 + 3*G[0, 0, u] + 9*G[0, -v - w, u] + 
         3*G[-v - w, 0, u] - 24*G[-v - w, -v - w, u]) + 
       3*(-12*G[-v - w, u]*G[-w, -w, v] + G[0, 0, 0, u] + 
         3*G[0, 0, -v - w, u] + G[0, -v - w, 0, u] + 
         7*G[0, -v - w, -v - w, u] + G[-v - w, 0, 0, u] + 
         5*G[-v - w, 0, -v - w, u] + G[-v - w, -v - w, 0, u] - 
         14*G[-w, -w, -w, v])) + 1080*G[-v - w, u]*G[-w, -w, -w, v] + 
     1260*G[0, 0, 0, 0, w] - 90*G[0, 0, 0, -v - w, u] + 
     90*G[0, 0, -v - w, 0, u] - 270*G[0, 0, -v - w, -v - w, u] + 
     90*G[0, -v - w, 0, 0, u] - 90*G[0, -v - w, 0, -v - w, u] + 
     270*G[0, -v - w, -v - w, 0, u] - 630*G[0, -v - w, -v - w, -v - w, u] + 
     90*G[-v - w, 0, 0, 0, u] - 90*G[-v - w, 0, 0, -v - w, u] + 
     270*G[-v - w, 0, -v - w, 0, u] - 450*G[-v - w, 0, -v - w, -v - w, u] + 
     270*G[-v - w, -v - w, 0, 0, u] - 90*G[-v - w, -v - w, 0, -v - w, u] + 
     630*G[-v - w, -v - w, -v - w, 0, u] + 1260*G[-w, -w, -w, -w, v] - 
     360*G[-v - w, u]*Zeta[3] + 15*G[0, u]*(G[-w, v]*(Pi^2 - 6*G[0, 0, w]) + 
       G[0, w]*(Pi^2 - 6*G[-w, -w, v]) - 
       6*(G[0, 0, 0, w] + G[-w, -w, -w, v] + 2*Zeta[3]))))/450, 
  Pi^4/15 - (Pi^2*G[-w, u]*G[-w, v])/2 + (Pi^2*G[0, 0, w])/6 - 
   G[0, v]*G[-w, u]*G[0, 0, w] - 3*G[-w, u]*G[-w, v]*G[0, 0, w] + 
   (Pi^2*G[-v - w, -v - w, u])/6 + G[0, 0, w]*G[-v - w, -v - w, u] - 
   G[0, -w, v]*G[-v - w, -v - w, u] - (Pi^2*G[-v - w, -w, u])/2 - 
   4*G[0, 0, w]*G[-v - w, -w, u] + 2*G[0, -w, v]*G[-v - w, -w, u] + 
   G[0, 0, w]*G[-w, 0, v] - G[-v - w, -w, u]*G[-w, 0, v] - 
   (Pi^2*G[-w, -v - w, u])/2 - 3*G[0, 0, w]*G[-w, -v - w, u] + 
   2*G[0, -w, v]*G[-w, -v - w, u] - G[-w, 0, v]*G[-w, -v - w, u] + 
   Pi^2*G[-w, -w, u] + 6*G[0, 0, w]*G[-w, -w, u] - 
   3*G[0, -w, v]*G[-w, -w, u] + 3*G[-w, 0, v]*G[-w, -w, u] + 
   (Pi^2*G[-w, -w, v])/6 + G[0, 0, w]*G[-w, -w, v] - 
   G[-v - w, -w, u]*G[-w, -w, v] + 3*G[-w, u]*G[0, 0, 0, w] - 
   3*G[-w, v]*G[0, 0, 0, w] - G[-w, u]*G[0, -w, -w, v] - 
   G[0, v]*G[-v - w, -v - w, -w, u] + G[-w, v]*G[-v - w, -v - w, -w, u] - 
   G[0, v]*G[-v - w, -w, -v - w, u] - G[-w, v]*G[-v - w, -w, -v - w, u] + 
   3*G[0, v]*G[-v - w, -w, -w, u] - 3*G[-w, v]*G[-v - w, -w, -w, u] + 
   2*G[-w, u]*G[-w, 0, -w, v] - G[0, v]*G[-w, -v - w, -v - w, u] + 
   3*G[0, v]*G[-w, -v - w, -w, u] - 3*G[-w, v]*G[-w, -v - w, -w, u] - 
   G[-w, u]*G[-w, -w, 0, v] + 3*G[0, v]*G[-w, -w, -v - w, u] - 
   6*G[0, v]*G[-w, -w, -w, u] + 6*G[-w, v]*G[-w, -w, -w, u] + 
   G[-v - w, -v - w, -w, -v - w, u] - G[-v - w, -w, -v - w, -v - w, u] - 
   3*G[-v - w, -w, -w, -v - w, u] + G[-w, 0, -w, -w, v] - 
   3*G[-w, -v - w, -w, -v - w, u] - G[-w, -w, 0, -w, v] + 
   6*G[-w, -w, -w, -v - w, u] + 
   (G[-v - w, u]*(G[-w, v]*(Pi^2 + 6*G[0, 0, w]) + 
      6*(G[0, v]*G[0, 0, w] - 3*G[0, 0, 0, w] + G[0, -w, -w, v] - 
        G[-w, 0, -w, v] - 3*Zeta[3])))/6 - 
   (G[0, w]*(2*G[-w, v]*(Pi^2 + 3*G[-v - w, -w, u]) + 
      2*G[-v - w, u]*(Pi^2 - 3*G[0, -w, v] + 3*G[-w, 0, v]) - 
      3*G[-w, u]*(Pi^2 - 2*G[0, -w, v] + 4*G[-w, 0, v]) + 
      6*(G[0, v]*(G[-v - w, -v - w, u] - 2*G[-v - w, -w, u] - 
          2*G[-w, -v - w, u] + 3*G[-w, -w, u]) - G[-v - w, -v - w, -w, u] + 
        G[-v - w, -w, -v - w, u] + 3*G[-v - w, -w, -w, u] - G[-w, 0, -w, v] + 
        3*G[-w, -v - w, -w, u] + G[-w, -w, 0, v] - 6*G[-w, -w, -w, u] - 
        3*Zeta[3])))/6 + 6*G[-w, u]*Zeta[3] - 3*G[-w, v]*Zeta[3], 
  (7*(4*Pi^4 + 120*Pi^2*G[-v - w, u]*G[-w, v] - 150*Pi^2*G[-w, u]*G[-w, v] + 
     30*Pi^2*G[0, 0, v] - 30*Pi^2*G[0, 0, w] + 720*G[-v - w, u]*G[-w, v]*
      G[0, 0, w] + 540*G[-w, u]*G[-w, v]*G[0, 0, w] - 
     90*G[0, 0, v]*G[0, 0, w] + 75*Pi^2*G[0, -w, v] - 
     270*G[0, 0, w]*G[0, -w, v] + 120*Pi^2*G[-v - w, -v - w, u] + 
     270*G[0, 0, v]*G[-v - w, -v - w, u] + 720*G[0, 0, w]*
      G[-v - w, -v - w, u] - 90*G[0, -w, v]*G[-v - w, -v - w, u] - 
     120*Pi^2*G[-v - w, -w, u] - 360*G[0, 0, v]*G[-v - w, -w, u] + 
     360*G[0, 0, w]*G[-v - w, -w, u] + 45*Pi^2*G[-w, 0, v] - 
     90*G[0, 0, w]*G[-w, 0, v] + 630*G[-v - w, -v - w, u]*G[-w, 0, v] - 
     720*G[-v - w, -w, u]*G[-w, 0, v] - 150*Pi^2*G[-w, -v - w, u] - 
     360*G[0, 0, v]*G[-w, -v - w, u] + 540*G[0, 0, w]*G[-w, -v - w, u] - 
     720*G[-w, 0, v]*G[-w, -v - w, u] + 120*Pi^2*G[-w, -w, u] + 
     360*G[0, 0, v]*G[-w, -w, u] - 360*G[0, 0, w]*G[-w, -w, u] + 
     720*G[-w, 0, v]*G[-w, -w, u] + 120*Pi^2*G[-w, -w, v] + 
     720*G[0, 0, w]*G[-w, -w, v] + 1080*G[-v - w, -w, u]*G[-w, -w, v] + 
     1260*G[-w, -v - w, u]*G[-w, -w, v] - 1080*G[-w, -w, u]*G[-w, -w, v] + 
     90*G[-v - w, u]*G[0, 0, 0, v] - 180*G[-w, u]*G[0, 0, 0, v] + 
     1080*G[-v - w, u]*G[0, 0, 0, w] + 180*G[-w, u]*G[0, 0, 0, w] + 
     1080*G[-w, v]*G[0, 0, 0, w] - 90*G[-v - w, u]*G[0, 0, -w, v] + 
     270*G[-v - w, u]*G[0, -w, 0, v] - 360*G[-w, u]*G[0, -w, 0, v] - 
     450*G[-v - w, u]*G[0, -w, -w, v] + 360*G[-w, u]*G[0, -w, -w, v] + 
     720*G[-w, v]*G[-v - w, -v - w, -w, u] + 1080*G[-w, v]*
      G[-v - w, -w, -v - w, u] - 720*G[-w, v]*G[-v - w, -w, -w, u] + 
     270*G[-v - w, u]*G[-w, 0, 0, v] - 360*G[-w, u]*G[-w, 0, 0, v] - 
     90*G[-v - w, u]*G[-w, 0, -w, v] + 1260*G[-w, v]*
      G[-w, -v - w, -v - w, u] - 720*G[-w, v]*G[-w, -v - w, -w, u] + 
     630*G[-v - w, u]*G[-w, -w, 0, v] - 720*G[-w, u]*G[-w, -w, 0, v] - 
     1080*G[-w, v]*G[-w, -w, -v - w, u] - 
     30*G[0, w]*(G[-w, u]*(Pi^2 - 12*G[0, -w, v] - 42*G[-w, -w, v]) + 
       3*(G[-v - w, u]*(G[0, 0, v] + 5*G[0, -w, v] + G[-w, 0, v]) - 
         2*G[-w, v]*(6*G[-v - w, -w, u] + 7*G[-w, -v - w, u] - 
           6*G[-w, -w, u]) + G[0, 0, 0, v] + 3*G[0, 0, -w, v] + 
         G[0, -w, 0, v] + 7*G[0, -w, -w, v] - 8*G[-v - w, -v - w, -w, u] - 
         12*G[-v - w, -w, -v - w, u] + 8*G[-v - w, -w, -w, u] + 
         G[-w, 0, 0, v] + 5*G[-w, 0, -w, v] - 14*G[-w, -v - w, -v - w, u] + 
         8*G[-w, -v - w, -w, u] + G[-w, -w, 0, v] + 12*G[-w, -w, -v - w, u] - 
         8*G[-w, -w, -w, u])) + 720*G[-w, v]*G[-w, -w, -w, u] + 
     1260*G[-w, u]*G[-w, -w, -w, v] + 1260*G[0, 0, 0, 0, w] - 
     90*G[0, 0, 0, -w, v] + 90*G[0, 0, -w, 0, v] - 270*G[0, 0, -w, -w, v] + 
     90*G[0, -w, 0, 0, v] - 90*G[0, -w, 0, -w, v] + 270*G[0, -w, -w, 0, v] - 
     630*G[0, -w, -w, -w, v] + 720*G[-v - w, -v - w, -w, -v - w, u] + 
     1080*G[-v - w, -w, -v - w, -v - w, u] - 
     720*G[-v - w, -w, -w, -v - w, u] + 90*G[-w, 0, 0, 0, v] - 
     90*G[-w, 0, 0, -w, v] + 270*G[-w, 0, -w, 0, v] - 
     450*G[-w, 0, -w, -w, v] + 1260*G[-w, -v - w, -v - w, -v - w, u] - 
     720*G[-w, -v - w, -w, -v - w, u] + 270*G[-w, -w, 0, 0, v] - 
     90*G[-w, -w, 0, -w, v] - 1080*G[-w, -w, -v - w, -v - w, u] + 
     630*G[-w, -w, -w, 0, v] + 720*G[-w, -w, -w, -v - w, u] - 
     360*G[-v - w, u]*Zeta[3] + 360*G[-w, u]*Zeta[3] - 360*G[-w, v]*Zeta[3] + 
     15*G[0, v]*(-2*Pi^2*G[-w, u] + 3*G[-v - w, u]*(Pi^2 - 2*G[0, 0, w]) + 
       G[0, w]*(Pi^2 - 6*G[-v - w, -v - w, u]) - 
       6*(G[0, 0, 0, w] - 7*G[-v - w, -v - w, -v - w, u] + 
         8*G[-v - w, -v - w, -w, u] + 8*G[-v - w, -w, -v - w, u] - 
         8*G[-v - w, -w, -w, u] + 8*G[-w, -v - w, -v - w, u] - 
         8*G[-w, -v - w, -w, u] - 8*G[-w, -w, -v - w, u] + 
         8*G[-w, -w, -w, u] + 2*Zeta[3]))))/450, 
  Pi^4/40 - (Pi^2*G[0, w]*G[-w, u])/6 + (Pi^2*G[-w, u]*G[-w, v])/2 - 
   (Pi^2*G[0, 0, v])/6 - 2*G[0, w]*G[-w, u]*G[0, 0, v] + 
   3*G[0, 0, u]*G[0, 0, v] - (Pi^2*G[0, 0, w])/6 + 
   3*G[-w, u]*G[-w, v]*G[0, 0, w] + G[0, 0, u]*G[0, 0, w] + 
   2*G[0, w]*G[-w, v]*G[0, -w, u] - 2*G[0, 0, v]*G[0, -w, u] + 
   2*G[0, 0, w]*G[0, -w, u] - (Pi^2*G[0, -w, v])/3 - 
   2*G[0, w]*G[-w, u]*G[0, -w, v] - G[0, 0, u]*G[0, -w, v] - 
   G[0, w]*G[-w, u]*G[-w, 0, v] + (Pi^2*G[-w, -v - w, u])/2 + 
   2*G[0, 0, v]*G[-w, -v - w, u] + 3*G[0, 0, w]*G[-w, -v - w, u] - 
   G[0, -w, v]*G[-w, -v - w, u] + 2*G[-w, 0, v]*G[-w, -v - w, u] - 
   (2*Pi^2*G[-w, -w, u])/3 + 4*G[0, w]*G[-w, v]*G[-w, -w, u] - 
   4*G[0, 0, v]*G[-w, -w, u] + 2*G[0, -w, v]*G[-w, -w, u] - 
   2*G[-w, 0, v]*G[-w, -w, u] + 2*G[0, -w, u]*G[-w, -w, v] + 
   4*G[-w, -w, u]*G[-w, -w, v] + 3*G[-w, u]*G[0, 0, 0, w] + 
   G[0, w]*G[0, 0, -w, u] + G[-w, v]*G[0, 0, -w, u] + 
   2*G[0, w]*G[0, 0, -w, v] - 2*G[-w, u]*G[0, 0, -w, v] + 
   G[0, w]*G[0, -w, 0, v] + G[-w, u]*G[0, -w, 0, v] + 
   2*G[0, w]*G[0, -w, -v - w, u] + 2*G[-w, v]*G[0, -w, -v - w, u] + 
   3*G[0, w]*G[0, -w, -w, v] - 2*G[-w, u]*G[0, -w, -w, v] + 
   2*G[-w, u]*G[-w, 0, 0, v] - G[-w, u]*G[-w, 0, -w, v] + 
   3*G[0, w]*G[-w, -v - w, -w, u] + 3*G[-w, v]*G[-w, -v - w, -w, u] + 
   2*G[-w, u]*G[-w, -w, 0, v] + 4*G[0, w]*G[-w, -w, -v - w, u] + 
   4*G[-w, v]*G[-w, -w, -v - w, u] + 
   (G[0, v]*(3*G[-w, u]*(Pi^2 + 2*G[0, 0, w]) + 
      2*G[0, w]*(Pi^2 - 3*G[0, 0, u] - 3*G[-w, -v - w, u] + 6*G[-w, -w, u]) - 
      6*(G[0, 0, -w, u] - 2*G[-w, -v - w, -v - w, u] + 
        3*G[-w, -v - w, -w, u] + 2*G[-w, -w, -v - w, u] - 
        4*G[-w, -w, -w, u])))/6 - 4*G[0, w]*G[-w, -w, -w, u] - 
   4*G[-w, v]*G[-w, -w, -w, u] + 2*G[0, 0, 0, 0, u] - 2*G[0, 0, -w, 0, v] + 
   G[0, 0, -w, -v - w, u] + 2*G[0, 0, -w, -w, v] - 2*G[0, -w, 0, 0, v] + 
   G[0, -w, 0, -w, v] + 2*G[0, -w, -v - w, -v - w, u] - 
   2*G[0, -w, -w, 0, v] + 3*G[0, -w, -w, -w, v] + 
   3*G[-w, -v - w, -w, -v - w, u] + 4*G[-w, -w, -v - w, -v - w, u] - 
   4*G[-w, -w, -w, -v - w, u] - 
   (G[0, u]*(G[0, v]*(Pi^2 - 6*G[0, 0, w]) + 
      G[0, w]*(Pi^2 + 12*G[0, 0, v] + 6*G[0, -w, v]) + 
      6*(-3*G[0, 0, 0, v] + 2*G[0, 0, -w, v] + G[0, -w, -w, v] - 7*Zeta[3])))/
    6 - 3*G[0, w]*Zeta[3] - 2*G[-w, u]*Zeta[3], 
  (7*Pi^4)/72 - (Pi^2*G[0, w]*G[-v - w, u])/2 + (Pi^2*G[0, w]*G[-w, u])/2 + 
   (Pi^2*G[-v - w, u]*G[-w, v])/2 - (3*Pi^2*G[-w, u]*G[-w, v])/2 + 
   2*G[0, w]*G[-w, v]*G[0, 0, u] + (Pi^2*G[0, 0, v])/2 - 
   2*G[0, w]*G[-v - w, u]*G[0, 0, v] + 6*G[0, w]*G[-w, u]*G[0, 0, v] - 
   7*G[0, 0, u]*G[0, 0, v] + (Pi^2*G[0, 0, w])/2 + 
   9*G[-v - w, u]*G[-w, v]*G[0, 0, w] - 9*G[-w, u]*G[-w, v]*G[0, 0, w] - 
   G[0, 0, u]*G[0, 0, w] - 2*G[0, 0, v]*G[0, 0, w] + 
   (Pi^2*G[0, -v - w, u])/3 + 7*G[0, w]*G[-w, v]*G[0, -v - w, u] + 
   7*G[0, 0, w]*G[0, -v - w, u] - 6*G[0, w]*G[-w, v]*G[0, -w, u] + 
   6*G[0, 0, v]*G[0, -w, u] - 6*G[0, 0, w]*G[0, -w, u] + 
   (Pi^2*G[0, -w, v])/3 - 2*G[0, w]*G[-v - w, u]*G[0, -w, v] + 
   6*G[0, w]*G[-w, u]*G[0, -w, v] + 3*G[0, 0, u]*G[0, -w, v] + 
   G[0, 0, w]*G[0, -w, v] + (Pi^2*G[-v - w, 0, u])/3 + 
   G[0, w]*G[-w, v]*G[-v - w, 0, u] + G[0, 0, w]*G[-v - w, 0, u] + 
   2*Pi^2*G[-v - w, -v - w, u] + 6*G[0, w]*G[-w, v]*G[-v - w, -v - w, u] + 
   4*G[0, 0, v]*G[-v - w, -v - w, u] + 12*G[0, 0, w]*G[-v - w, -v - w, u] - 
   2*G[0, -w, v]*G[-v - w, -v - w, u] - Pi^2*G[-v - w, -w, u] + 
   6*G[0, w]*G[-w, v]*G[-v - w, -w, u] - 6*G[0, 0, v]*G[-v - w, -w, u] + 
   3*G[0, -w, v]*G[-v - w, -w, u] + (Pi^2*G[-w, 0, v])/3 - 
   2*G[0, w]*G[-v - w, u]*G[-w, 0, v] + 3*G[0, w]*G[-w, u]*G[-w, 0, v] + 
   G[0, 0, w]*G[-w, 0, v] + 4*G[-v - w, -v - w, u]*G[-w, 0, v] - 
   3*G[-v - w, -w, u]*G[-w, 0, v] - (3*Pi^2*G[-w, -v - w, u])/2 - 
   6*G[0, 0, v]*G[-w, -v - w, u] - 9*G[0, 0, w]*G[-w, -v - w, u] + 
   3*G[0, -w, v]*G[-w, -v - w, u] - 6*G[-w, 0, v]*G[-w, -v - w, u] + 
   2*Pi^2*G[-w, -w, u] - 12*G[0, w]*G[-w, v]*G[-w, -w, u] + 
   12*G[0, 0, v]*G[-w, -w, u] - 6*G[0, -w, v]*G[-w, -w, u] + 
   6*G[-w, 0, v]*G[-w, -w, u] + Pi^2*G[-w, -w, v] + 
   3*G[0, w]*G[-v - w, u]*G[-w, -w, v] + 2*G[0, 0, u]*G[-w, -w, v] + 
   7*G[0, -v - w, u]*G[-w, -w, v] - 6*G[0, -w, u]*G[-w, -w, v] + 
   G[-v - w, 0, u]*G[-w, -w, v] + 6*G[-v - w, -v - w, u]*G[-w, -w, v] + 
   6*G[-v - w, -w, u]*G[-w, -w, v] - 12*G[-w, -w, u]*G[-w, -w, v] + 
   G[0, w]*G[0, 0, 0, u] + G[-w, v]*G[0, 0, 0, u] + 4*G[0, w]*G[0, 0, 0, v] + 
   4*G[-v - w, u]*G[0, 0, 0, v] + 9*G[-v - w, u]*G[0, 0, 0, w] - 
   9*G[-w, u]*G[0, 0, 0, w] + 2*G[0, w]*G[0, 0, -v - w, u] + 
   2*G[-w, v]*G[0, 0, -v - w, u] - 3*G[0, w]*G[0, 0, -w, u] - 
   3*G[-w, v]*G[0, 0, -w, u] - 2*G[0, w]*G[0, 0, -w, v] - 
   2*G[-v - w, u]*G[0, 0, -w, v] + 6*G[-w, u]*G[0, 0, -w, v] - 
   G[0, w]*G[0, -v - w, 0, u] - G[-w, v]*G[0, -v - w, 0, u] + 
   4*G[0, w]*G[0, -v - w, -v - w, u] + 4*G[-w, v]*G[0, -v - w, -v - w, u] - 
   2*G[0, w]*G[0, -w, 0, v] + G[-v - w, u]*G[0, -w, 0, v] - 
   3*G[-w, u]*G[0, -w, 0, v] - 6*G[0, w]*G[0, -w, -v - w, u] - 
   6*G[-w, v]*G[0, -w, -v - w, u] - 5*G[0, w]*G[0, -w, -w, v] - 
   2*G[-v - w, u]*G[0, -w, -w, v] + 6*G[-w, u]*G[0, -w, -w, v] - 
   G[0, w]*G[-v - w, 0, 0, u] - G[-w, v]*G[-v - w, 0, 0, u] - 
   2*G[0, w]*G[-v - w, 0, -v - w, u] - 2*G[-w, v]*G[-v - w, 0, -v - w, u] - 
   2*G[0, w]*G[-v - w, -v - w, 0, u] - 2*G[-w, v]*G[-v - w, -v - w, 0, u] + 
   6*G[0, w]*G[-v - w, -v - w, -w, u] + 6*G[-w, v]*G[-v - w, -v - w, -w, u] + 
   6*G[0, w]*G[-v - w, -w, -v - w, u] + 6*G[-w, v]*G[-v - w, -w, -v - w, u] - 
   6*G[0, w]*G[-v - w, -w, -w, u] - 6*G[-w, v]*G[-v - w, -w, -w, u] - 
   2*G[0, w]*G[-w, 0, 0, v] + 4*G[-v - w, u]*G[-w, 0, 0, v] - 
   6*G[-w, u]*G[-w, 0, 0, v] - 2*G[0, w]*G[-w, 0, -w, v] - 
   2*G[-v - w, u]*G[-w, 0, -w, v] + 3*G[-w, u]*G[-w, 0, -w, v] - 
   9*G[0, w]*G[-w, -v - w, -w, u] - 9*G[-w, v]*G[-w, -v - w, -w, u] - 
   2*G[0, w]*G[-w, -w, 0, v] + 4*G[-v - w, u]*G[-w, -w, 0, v] - 
   6*G[-w, u]*G[-w, -w, 0, v] - 12*G[0, w]*G[-w, -w, -v - w, u] - 
   12*G[-w, v]*G[-w, -w, -v - w, u] + 12*G[0, w]*G[-w, -w, -w, u] + 
   12*G[-w, v]*G[-w, -w, -w, u] - 6*G[0, w]*G[-w, -w, -w, v] + 
   3*G[-v - w, u]*G[-w, -w, -w, v] - 2*G[0, 0, 0, 0, u] - 
   8*G[0, 0, 0, 0, v] + G[0, 0, 0, -v - w, u] + 4*G[0, 0, 0, -w, v] + 
   G[0, 0, -v - w, 0, u] + 2*G[0, 0, -v - w, -v - w, u] + 
   4*G[0, 0, -w, 0, v] - 3*G[0, 0, -w, -v - w, u] - 2*G[0, 0, -w, -w, v] + 
   G[0, -v - w, 0, 0, u] - G[0, -v - w, 0, -v - w, u] + 
   2*G[0, -v - w, -v - w, 0, u] + 4*G[0, -v - w, -v - w, -v - w, u] + 
   4*G[0, -w, 0, 0, v] - 2*G[0, -w, 0, -w, v] - 
   6*G[0, -w, -v - w, -v - w, u] + 4*G[0, -w, -w, 0, v] - 
   5*G[0, -w, -w, -w, v] + G[-v - w, 0, 0, 0, u] - 
   G[-v - w, 0, 0, -v - w, u] + 2*G[-v - w, 0, -v - w, 0, u] - 
   2*G[-v - w, 0, -v - w, -v - w, u] + 2*G[-v - w, -v - w, 0, 0, u] - 
   2*G[-v - w, -v - w, 0, -v - w, u] + 4*G[-v - w, -v - w, -v - w, 0, u] + 
   6*G[-v - w, -v - w, -w, -v - w, u] + 6*G[-v - w, -w, -v - w, -v - w, u] - 
   6*G[-v - w, -w, -w, -v - w, u] + 4*G[-w, 0, 0, 0, v] - 
   2*G[-w, 0, 0, -w, v] + G[-w, 0, -w, 0, v] - 2*G[-w, 0, -w, -w, v] - 
   9*G[-w, -v - w, -w, -v - w, u] + 4*G[-w, -w, 0, 0, v] - 
   2*G[-w, -w, 0, -w, v] - 12*G[-w, -w, -v - w, -v - w, u] + 
   4*G[-w, -w, -w, 0, v] + 12*G[-w, -w, -w, -v - w, u] - 
   6*G[-w, -w, -w, -w, v] + 
   (G[0, u]*(-4*Pi^2*G[-w, v] + G[0, v]*(Pi^2 - 18*G[0, 0, w]) + 
      6*G[-w, v]*G[0, 0, w] + G[0, w]*(-Pi^2 + 36*G[0, 0, v] + 
        18*G[0, -w, v] + 6*G[-w, -w, v]) - 66*G[0, 0, 0, v] + 
      6*G[0, 0, 0, w] + 36*G[0, 0, -w, v] + 18*G[0, -w, -w, v] + 
      6*G[-w, -w, -w, v] - 66*Zeta[3]))/6 + 9*G[0, w]*Zeta[3] - 
   6*G[-v - w, u]*Zeta[3] + 6*G[-w, u]*Zeta[3] - 
   (G[0, v]*(9*G[-w, u]*(Pi^2 + 2*G[0, 0, w]) - 2*G[-v - w, u]*
       (Pi^2 + 3*G[0, 0, w]) + 2*G[0, w]*(2*Pi^2 - 9*G[0, 0, u] + 
        6*G[-v - w, -v - w, u] - 9*G[-v - w, -w, u] - 9*G[-w, -v - w, u] + 
        18*G[-w, -w, u]) + 6*(2*G[0, 0, 0, u] - G[0, 0, 0, w] - 
        3*G[0, 0, -w, u] - 4*G[-v - w, -v - w, -v - w, u] + 
        6*G[-v - w, -v - w, -w, u] + 3*G[-v - w, -w, -v - w, u] - 
        6*G[-v - w, -w, -w, u] + 6*G[-w, -v - w, -v - w, u] - 
        9*G[-w, -v - w, -w, u] - 6*G[-w, -w, -v - w, u] + 
        12*G[-w, -w, -w, u] + 10*Zeta[3])))/6, 
  16 + (2*Pi^2)/3 + (61*Pi^4)/900 - 8*G[-v - w, u] - (Pi^2*G[-v - w, u])/3 - 
   8*G[-w, v] - (Pi^2*G[-w, v])/3 + 4*G[-v - w, u]*G[-w, v] + 
   (2*Pi^2*G[-v - w, u]*G[-w, v])/5 + 4*G[0, 0, u] - (Pi^2*G[0, 0, u])/15 - 
   2*G[-w, v]*G[0, 0, u] + 4*G[0, 0, w] + (2*Pi^2*G[0, 0, w])/5 - 
   2*G[-v - w, u]*G[0, 0, w] - 2*G[-w, v]*G[0, 0, w] - 
   (2*G[-v - w, u]*G[-w, v]*G[0, 0, w])/5 + (12*G[0, 0, u]*G[0, 0, w])/5 - 
   4*G[0, -v - w, u] - (2*Pi^2*G[0, -v - w, u])/5 + 
   2*G[-w, v]*G[0, -v - w, u] + (2*G[0, 0, w]*G[0, -v - w, u])/5 - 
   4*G[-v - w, 0, u] - (2*Pi^2*G[-v - w, 0, u])/5 + 
   2*G[-w, v]*G[-v - w, 0, u] + (2*G[0, 0, w]*G[-v - w, 0, u])/5 + 
   4*G[-v - w, -v - w, u] + (2*Pi^2*G[-v - w, -v - w, u])/5 - 
   2*G[-w, v]*G[-v - w, -v - w, u] - (2*G[0, 0, w]*G[-v - w, -v - w, u])/5 + 
   4*G[-w, -w, v] + (2*Pi^2*G[-w, -w, v])/5 - 2*G[-v - w, u]*G[-w, -w, v] + 
   (12*G[0, 0, u]*G[-w, -w, v])/5 - (2*G[0, 0, w]*G[-w, -w, v])/5 + 
   (2*G[0, -v - w, u]*G[-w, -w, v])/5 + (2*G[-v - w, 0, u]*G[-w, -w, v])/5 - 
   (2*G[-v - w, -v - w, u]*G[-w, -w, v])/5 + 2*G[0, 0, 0, u] + 
   (2*G[-w, v]*G[0, 0, 0, u])/5 - 2*G[0, 0, 0, w] - 
   (2*G[-v - w, u]*G[0, 0, 0, w])/5 - (2*G[-w, v]*G[0, 0, 0, w])/5 - 
   2*G[0, 0, -v - w, u] + (12*G[-w, v]*G[0, 0, -v - w, u])/5 - 
   2*G[0, -v - w, 0, u] + (12*G[-w, v]*G[0, -v - w, 0, u])/5 + 
   2*G[0, -v - w, -v - w, u] + (2*G[-w, v]*G[0, -v - w, -v - w, u])/5 - 
   2*G[-v - w, 0, 0, u] + (12*G[-w, v]*G[-v - w, 0, 0, u])/5 + 
   2*G[-v - w, 0, -v - w, u] + (2*G[-w, v]*G[-v - w, 0, -v - w, u])/5 + 
   2*G[-v - w, -v - w, 0, u] + (2*G[-w, v]*G[-v - w, -v - w, 0, u])/5 - 
   2*G[-v - w, -v - w, -v - w, u] - (2*G[-w, v]*G[-v - w, -v - w, -v - w, u])/
    5 - 2*G[-w, -w, -w, v] - (2*G[-v - w, u]*G[-w, -w, -w, v])/5 + 
   (12*G[0, 0, 0, 0, u])/5 - (2*G[0, 0, 0, 0, w])/5 + 
   (2*G[0, 0, 0, -v - w, u])/5 + (2*G[0, 0, -v - w, 0, u])/5 + 
   (12*G[0, 0, -v - w, -v - w, u])/5 + (2*G[0, -v - w, 0, 0, u])/5 + 
   (12*G[0, -v - w, 0, -v - w, u])/5 + (12*G[0, -v - w, -v - w, 0, u])/5 + 
   (2*G[0, -v - w, -v - w, -v - w, u])/5 + (2*G[-v - w, 0, 0, 0, u])/5 + 
   (12*G[-v - w, 0, 0, -v - w, u])/5 + (12*G[-v - w, 0, -v - w, 0, u])/5 + 
   (2*G[-v - w, 0, -v - w, -v - w, u])/5 + (12*G[-v - w, -v - w, 0, 0, u])/
    5 + (2*G[-v - w, -v - w, 0, -v - w, u])/5 + 
   (2*G[-v - w, -v - w, -v - w, 0, u])/5 - 
   (2*G[-v - w, -v - w, -v - w, -v - w, u])/5 - (2*G[-w, -w, -w, -w, v])/5 - 
   (G[0, u]*(-120 - 5*Pi^2 + 6*G[-w, v]*(10 + Pi^2 - G[0, 0, w]) - 
      30*G[0, 0, w] + 6*G[0, w]*(10 + Pi^2 - 5*G[-w, v] - G[-w, -w, v]) - 
      30*G[-w, -w, v] - 6*G[0, 0, 0, w] - 6*G[-w, -w, -w, v] - 58*Zeta[3]))/
    15 + (G[0, w]*(-120 - 5*Pi^2 - 30*G[0, 0, u] + 30*G[0, -v - w, u] + 
      30*G[-v - w, 0, u] + 6*G[-w, v]*(10 + Pi^2 + 6*G[0, 0, u] + 
        G[0, -v - w, u] + G[-v - w, 0, u] - G[-v - w, -v - w, u]) - 
      30*G[-v - w, -v - w, u] + 6*G[-v - w, u]*(10 + Pi^2 - 5*G[-w, v] - 
        G[-w, -w, v]) - 30*G[-w, -w, v] + 6*G[0, 0, 0, u] + 
      36*G[0, 0, -v - w, u] + 36*G[0, -v - w, 0, u] + 
      6*G[0, -v - w, -v - w, u] + 36*G[-v - w, 0, 0, u] + 
      6*G[-v - w, 0, -v - w, u] + 6*G[-v - w, -v - w, 0, u] - 
      6*G[-v - w, -v - w, -v - w, u] - 6*G[-w, -w, -w, v] - 58*Zeta[3]))/15 - 
   (16*Zeta[3])/3 - (58*G[-v - w, u]*Zeta[3])/15 - (58*G[-w, v]*Zeta[3])/15, 
  80/7 + (10*Pi^2)/21 + (227*Pi^4)/2520 - (40*G[-v - w, u])/7 - 
   (5*Pi^2*G[-v - w, u])/21 - (40*G[-w, v])/7 - (5*Pi^2*G[-w, v])/21 + 
   (20*G[-v - w, u]*G[-w, v])/7 - (Pi^2*G[-v - w, u]*G[-w, v])/21 + 
   (20*G[0, 0, v])/7 + (2*Pi^2*G[0, 0, v])/7 - (10*G[-v - w, u]*G[0, 0, v])/
    7 + G[0, 0, u]*G[0, 0, v] + (20*G[0, 0, w])/7 + (2*Pi^2*G[0, 0, w])/7 - 
   (10*G[-v - w, u]*G[0, 0, w])/7 - (10*G[-w, v]*G[0, 0, w])/7 + 
   2*G[0, u]*G[-w, v]*G[0, 0, w] + (5*G[-v - w, u]*G[-w, v]*G[0, 0, w])/7 + 
   (33*G[0, 0, v]*G[0, 0, w])/7 - (Pi^2*G[0, -v - w, u])/3 - 
   G[0, 0, v]*G[0, -v - w, u] - G[0, 0, w]*G[0, -v - w, u] - 
   (Pi^2*G[0, -w, u])/6 - 2*G[0, 0, v]*G[0, -w, u] - 
   2*G[0, 0, w]*G[0, -w, u] - (20*G[0, -w, v])/7 + (8*Pi^2*G[0, -w, v])/21 + 
   (10*G[-v - w, u]*G[0, -w, v])/7 - G[0, 0, u]*G[0, -w, v] + 
   (9*G[0, 0, w]*G[0, -w, v])/7 + G[0, -v - w, u]*G[0, -w, v] + 
   2*G[0, -w, u]*G[0, -w, v] - G[0, 0, v]*G[-v - w, 0, u] - 
   2*G[0, 0, w]*G[-v - w, 0, u] + 2*G[0, -w, v]*G[-v - w, 0, u] + 
   (20*G[-v - w, -v - w, u])/7 + (2*Pi^2*G[-v - w, -v - w, u])/7 - 
   (10*G[-w, v]*G[-v - w, -v - w, u])/7 + (5*G[0, 0, v]*G[-v - w, -v - w, u])/
    7 + (12*G[0, 0, w]*G[-v - w, -v - w, u])/7 - 
   (5*G[0, -w, v]*G[-v - w, -v - w, u])/7 + (Pi^2*G[-v - w, -w, u])/6 + 
   2*G[0, 0, v]*G[-v - w, -w, u] + 2*G[0, 0, w]*G[-v - w, -w, u] - 
   2*G[0, -w, v]*G[-v - w, -w, u] - (20*G[-w, 0, v])/7 + 
   (3*Pi^2*G[-w, 0, v])/14 + (10*G[-v - w, u]*G[-w, 0, v])/7 + 
   (2*G[0, 0, w]*G[-w, 0, v])/7 + G[0, -w, u]*G[-w, 0, v] + 
   G[-v - w, 0, u]*G[-w, 0, v] + (2*G[-v - w, -v - w, u]*G[-w, 0, v])/7 - 
   G[-v - w, -w, u]*G[-w, 0, v] + (20*G[-w, -w, v])/7 - 
   (Pi^2*G[-w, -w, v])/21 - (10*G[-v - w, u]*G[-w, -w, v])/7 - 
   G[0, 0, u]*G[-w, -w, v] - (37*G[0, 0, w]*G[-w, -w, v])/7 - 
   G[0, -w, u]*G[-w, -w, v] - G[-v - w, 0, u]*G[-w, -w, v] + 
   (5*G[-v - w, -v - w, u]*G[-w, -w, v])/7 + G[-v - w, -w, u]*G[-w, -w, v] + 
   (10*G[0, 0, 0, v])/7 + 3*G[0, u]*G[0, 0, 0, v] - 
   (19*G[-v - w, u]*G[0, 0, 0, v])/7 - (10*G[0, 0, 0, w])/7 + 
   (19*G[-v - w, u]*G[0, 0, 0, w])/7 - (23*G[-w, v]*G[0, 0, 0, w])/7 + 
   G[-w, v]*G[0, 0, -w, u] - (10*G[0, 0, -w, v])/7 - 
   3*G[0, u]*G[0, 0, -w, v] + (19*G[-v - w, u]*G[0, 0, -w, v])/7 + 
   G[-w, v]*G[0, -v - w, 0, u] - G[-w, v]*G[0, -v - w, -w, u] + 
   G[-w, v]*G[0, -w, 0, u] - (10*G[0, -w, 0, v])/7 - G[0, u]*G[0, -w, 0, v] + 
   (5*G[-v - w, u]*G[0, -w, 0, v])/7 - G[-w, v]*G[0, -w, -v - w, u] - 
   G[-w, v]*G[0, -w, -w, u] + (10*G[0, -w, -w, v])/7 - 
   (12*G[-v - w, u]*G[0, -w, -w, v])/7 + G[-w, v]*G[-v - w, 0, 0, u] - 
   G[-w, v]*G[-v - w, 0, -v - w, u] - G[-w, v]*G[-v - w, 0, -w, u] - 
   G[-w, v]*G[-v - w, -v - w, 0, u] - (10*G[-v - w, -v - w, -v - w, u])/7 - 
   (2*G[-w, v]*G[-v - w, -v - w, -v - w, u])/7 + 
   G[-w, v]*G[-v - w, -v - w, -w, u] - G[-w, v]*G[-v - w, -w, 0, u] + 
   G[-w, v]*G[-v - w, -w, -v - w, u] + G[-w, v]*G[-v - w, -w, -w, u] - 
   (10*G[-w, 0, 0, v])/7 - G[0, u]*G[-w, 0, 0, v] + 
   (5*G[-v - w, u]*G[-w, 0, 0, v])/7 + (10*G[-w, 0, -w, v])/7 - 
   (12*G[-v - w, u]*G[-w, 0, -w, v])/7 + (10*G[-w, -w, 0, v])/7 - 
   G[0, u]*G[-w, -w, 0, v] - (5*G[-v - w, u]*G[-w, -w, 0, v])/7 - 
   (10*G[-w, -w, -w, v])/7 + 3*G[0, u]*G[-w, -w, -w, v] - 
   (2*G[-v - w, u]*G[-w, -w, -w, v])/7 - (2*G[0, 0, 0, 0, v])/7 - 
   (2*G[0, 0, 0, 0, w])/7 - (19*G[0, 0, 0, -w, v])/7 - 
   G[0, 0, -v - w, 0, u] - (5*G[0, 0, -w, 0, v])/7 + G[0, 0, -w, -v - w, u] + 
   (19*G[0, 0, -w, -w, v])/7 - G[0, -v - w, 0, 0, u] + 
   G[0, -v - w, 0, -v - w, u] + G[0, -v - w, -v - w, 0, u] - 
   G[0, -v - w, -w, -v - w, u] - (5*G[0, -w, 0, 0, v])/7 + 
   G[0, -w, 0, -v - w, u] + (12*G[0, -w, 0, -w, v])/7 + 
   G[0, -w, -v - w, 0, u] - G[0, -w, -v - w, -v - w, u] + 
   (5*G[0, -w, -w, 0, v])/7 - G[0, -w, -w, -v - w, u] + 
   (16*G[0, -w, -w, -w, v])/7 + G[-v - w, 0, 0, -v - w, u] + 
   G[-v - w, 0, -v - w, 0, u] - G[-v - w, 0, -v - w, -v - w, u] - 
   G[-v - w, 0, -w, -v - w, u] - G[-v - w, -v - w, 0, -v - w, u] - 
   (2*G[-v - w, -v - w, -v - w, -v - w, u])/7 + G[-v - w, -v - w, -w, -v - w, 
    u] - G[-v - w, -w, 0, -v - w, u] - G[-v - w, -w, -v - w, 0, u] + 
   G[-v - w, -w, -v - w, -v - w, u] + G[-v - w, -w, -w, -v - w, u] - 
   (19*G[-w, 0, 0, 0, v])/7 + (19*G[-w, 0, 0, -w, v])/7 + 
   (5*G[-w, 0, -w, 0, v])/7 + (16*G[-w, 0, -w, -w, v])/7 + 
   (5*G[-w, -w, 0, 0, v])/7 + (16*G[-w, -w, 0, -w, v])/7 + 
   (23*G[-w, -w, -w, 0, v])/7 - (44*G[-w, -w, -w, -w, v])/7 - 
   (80*Zeta[3])/21 + G[0, u]*Zeta[3] - (37*G[-v - w, u]*Zeta[3])/21 - 
   (37*G[-w, v]*Zeta[3])/21 + (G[0, v]*(240 + 10*Pi^2 - 120*G[-v - w, u] - 
      19*Pi^2*G[-v - w, u] + 60*G[0, 0, w] - 156*G[-v - w, u]*G[0, 0, w] + 
      7*G[0, u]*(Pi^2 + 12*G[0, 0, w]) + 60*G[-v - w, -v - w, u] + 
      2*G[0, w]*(-60 + Pi^2 + 30*G[-v - w, u] - 21*G[0, 0, u] + 
        21*G[0, -v - w, u] + 42*G[0, -w, u] + 42*G[-v - w, 0, u] - 
        15*G[-v - w, -v - w, u] - 42*G[-v - w, -w, u]) - 114*G[0, 0, 0, w] - 
      42*G[0, 0, -w, u] - 42*G[0, -v - w, 0, u] + 42*G[0, -v - w, -w, u] - 
      42*G[0, -w, 0, u] + 42*G[0, -w, -v - w, u] + 42*G[0, -w, -w, u] + 
      42*G[-v - w, 0, -v - w, u] + 42*G[-v - w, 0, -w, u] + 
      12*G[-v - w, -v - w, -v - w, u] - 42*G[-v - w, -v - w, -w, u] + 
      42*G[-v - w, -w, 0, u] - 42*G[-v - w, -w, -v - w, u] - 
      42*G[-v - w, -w, -w, u] + 32*Zeta[3]))/42 - 
   (G[0, w]*(240 + 10*Pi^2 - 120*G[-w, v] - 5*Pi^2*G[-w, v] + 
      42*G[-w, v]*G[0, 0, u] + 60*G[0, 0, v] + 42*G[-w, v]*G[0, -w, u] - 
      60*G[0, -w, v] + 42*G[-w, v]*G[-v - w, 0, u] + 
      60*G[-v - w, -v - w, u] - 30*G[-w, v]*G[-v - w, -v - w, u] - 
      42*G[-w, v]*G[-v - w, -w, u] - 60*G[-w, 0, v] + 
      7*G[0, u]*(Pi^2 + 18*G[0, 0, v] - 18*G[-w, -w, v]) + 60*G[-w, -w, v] + 
      G[-v - w, u]*(-120 - 5*Pi^2 + 60*G[-w, v] - 114*G[0, 0, v] + 
        72*G[0, -w, v] + 72*G[-w, 0, v] + 12*G[-w, -w, v]) + 
      114*G[0, 0, 0, v] - 42*G[0, 0, -w, u] - 114*G[0, 0, -w, v] - 
      42*G[0, -v - w, 0, u] + 42*G[0, -v - w, -w, u] - 42*G[0, -w, 0, u] - 
      72*G[0, -w, 0, v] + 42*G[0, -w, -v - w, u] + 42*G[0, -w, -w, u] - 
      96*G[0, -w, -w, v] - 42*G[-v - w, 0, 0, u] + 
      42*G[-v - w, 0, -v - w, u] + 42*G[-v - w, 0, -w, u] + 
      42*G[-v - w, -v - w, 0, u] + 12*G[-v - w, -v - w, -v - w, u] - 
      42*G[-v - w, -v - w, -w, u] + 42*G[-v - w, -w, 0, u] - 
      42*G[-v - w, -w, -v - w, u] - 42*G[-v - w, -w, -w, u] - 
      114*G[-w, 0, 0, v] - 96*G[-w, 0, -w, v] - 96*G[-w, -w, 0, v] + 
      264*G[-w, -w, -w, v] + 32*Zeta[3]))/42, 80/7 + (10*Pi^2)/21 + 
   (227*Pi^4)/2520 - (40*G[-v - w, u])/7 - (5*Pi^2*G[-v - w, u])/21 - 
   (40*G[-w, v])/7 - (5*Pi^2*G[-w, v])/21 + (20*G[-v - w, u]*G[-w, v])/7 + 
   (19*Pi^2*G[-v - w, u]*G[-w, v])/42 + (20*G[0, 0, u])/7 + 
   (2*Pi^2*G[0, 0, u])/7 - (10*G[-w, v]*G[0, 0, u])/7 + 
   G[0, 0, u]*G[0, 0, v] + (20*G[0, 0, w])/7 + (2*Pi^2*G[0, 0, w])/7 - 
   (10*G[-v - w, u]*G[0, 0, w])/7 - 2*G[0, v]*G[-v - w, u]*G[0, 0, w] + 
   4*G[0, v]*G[-w, u]*G[0, 0, w] - (10*G[-w, v]*G[0, 0, w])/7 + 
   (26*G[-v - w, u]*G[-w, v]*G[0, 0, w])/7 - 2*G[-w, u]*G[-w, v]*G[0, 0, w] + 
   (33*G[0, 0, u]*G[0, 0, w])/7 - (20*G[0, -v - w, u])/7 - 
   (2*Pi^2*G[0, -v - w, u])/7 + (10*G[-w, v]*G[0, -v - w, u])/7 - 
   (12*G[0, 0, w]*G[0, -v - w, u])/7 + (2*Pi^2*G[0, -w, u])/3 - 
   G[0, 0, v]*G[0, -w, u] + 3*G[0, 0, w]*G[0, -w, u] - (Pi^2*G[0, -w, v])/2 - 
   3*G[0, 0, u]*G[0, -w, v] - 3*G[0, 0, w]*G[0, -w, v] + 
   G[0, -v - w, u]*G[0, -w, v] - G[0, -w, u]*G[0, -w, v] - 
   (20*G[-v - w, 0, u])/7 - (19*Pi^2*G[-v - w, 0, u])/42 + 
   (10*G[-w, v]*G[-v - w, 0, u])/7 - (26*G[0, 0, w]*G[-v - w, 0, u])/7 + 
   2*G[0, -w, v]*G[-v - w, 0, u] + (20*G[-v - w, -v - w, u])/7 + 
   (2*Pi^2*G[-v - w, -v - w, u])/7 - (10*G[-w, v]*G[-v - w, -v - w, u])/7 + 
   (12*G[0, 0, w]*G[-v - w, -v - w, u])/7 - 
   G[0, -w, v]*G[-v - w, -v - w, u] - (Pi^2*G[-v - w, -w, u])/3 + 
   G[0, 0, v]*G[-v - w, -w, u] - G[0, 0, w]*G[-v - w, -w, u] + 
   (2*Pi^2*G[-w, 0, u])/3 + 4*G[0, 0, w]*G[-w, 0, u] - 
   2*G[0, -w, v]*G[-w, 0, u] - G[0, 0, u]*G[-w, 0, v] - 
   2*G[0, 0, w]*G[-w, 0, v] + 3*G[0, -w, u]*G[-w, 0, v] + 
   G[-v - w, 0, u]*G[-w, 0, v] - 2*G[-v - w, -w, u]*G[-w, 0, v] + 
   2*G[-w, 0, u]*G[-w, 0, v] + 2*G[0, 0, v]*G[-w, -v - w, u] - 
   2*G[0, 0, w]*G[-w, -v - w, u] - 2*G[-w, 0, v]*G[-w, -v - w, u] - 
   4*G[0, 0, v]*G[-w, -w, u] - 4*G[0, 0, w]*G[-w, -w, u] + 
   4*G[0, -w, v]*G[-w, -w, u] + 4*G[-w, 0, v]*G[-w, -w, u] + 
   (20*G[-w, -w, v])/7 + (19*Pi^2*G[-w, -w, v])/42 - 
   (10*G[-v - w, u]*G[-w, -w, v])/7 + (19*G[0, 0, u]*G[-w, -w, v])/7 + 
   (26*G[0, 0, w]*G[-w, -w, v])/7 - (5*G[0, -v - w, u]*G[-w, -w, v])/7 - 
   G[0, -w, u]*G[-w, -w, v] - (19*G[-v - w, 0, u]*G[-w, -w, v])/7 + 
   (5*G[-v - w, -v - w, u]*G[-w, -w, v])/7 + G[-v - w, -w, u]*G[-w, -w, v] - 
   4*G[-w, -w, u]*G[-w, -w, v] + (10*G[0, 0, 0, u])/7 + 
   3*G[0, v]*G[0, 0, 0, u] - (19*G[-w, v]*G[0, 0, 0, u])/7 - 
   (10*G[0, 0, 0, w])/7 + (19*G[-v - w, u]*G[0, 0, 0, w])/7 - 
   6*G[-w, u]*G[0, 0, 0, w] + (19*G[-w, v]*G[0, 0, 0, w])/7 - 
   (10*G[0, 0, -v - w, u])/7 - G[0, v]*G[0, 0, -v - w, u] + 
   (5*G[-w, v]*G[0, 0, -v - w, u])/7 - 2*G[0, v]*G[0, 0, -w, u] + 
   2*G[-w, v]*G[0, 0, -w, u] + G[-v - w, u]*G[0, 0, -w, v] - 
   2*G[-w, u]*G[0, 0, -w, v] - (10*G[0, -v - w, 0, u])/7 + 
   (5*G[-w, v]*G[0, -v - w, 0, u])/7 + (10*G[0, -v - w, -v - w, u])/7 + 
   (2*G[-w, v]*G[0, -v - w, -v - w, u])/7 + G[0, v]*G[0, -v - w, -w, u] - 
   G[-w, v]*G[0, -v - w, -w, u] - G[0, v]*G[0, -w, 0, u] + 
   G[-w, v]*G[0, -w, 0, u] + G[-v - w, u]*G[0, -w, 0, v] + 
   3*G[0, v]*G[0, -w, -v - w, u] - G[-w, v]*G[0, -w, -v - w, u] - 
   4*G[0, v]*G[0, -w, -w, u] + 4*G[-w, v]*G[0, -w, -w, u] - 
   2*G[-v - w, u]*G[0, -w, -w, v] + 2*G[-w, u]*G[0, -w, -w, v] - 
   (10*G[-v - w, 0, 0, u])/7 - G[0, v]*G[-v - w, 0, 0, u] + 
   (19*G[-w, v]*G[-v - w, 0, 0, u])/7 + (10*G[-v - w, 0, -v - w, u])/7 + 
   G[0, v]*G[-v - w, 0, -v - w, u] - (5*G[-w, v]*G[-v - w, 0, -v - w, u])/7 + 
   G[0, v]*G[-v - w, 0, -w, u] - G[-w, v]*G[-v - w, 0, -w, u] + 
   (10*G[-v - w, -v - w, 0, u])/7 - (5*G[-w, v]*G[-v - w, -v - w, 0, u])/7 - 
   (10*G[-v - w, -v - w, -v - w, u])/7 - 
   (2*G[-w, v]*G[-v - w, -v - w, -v - w, u])/7 - 
   G[0, v]*G[-v - w, -v - w, -w, u] + G[-w, v]*G[-v - w, -v - w, -w, u] + 
   G[0, v]*G[-v - w, -w, 0, u] - G[-w, v]*G[-v - w, -w, 0, u] - 
   2*G[0, v]*G[-v - w, -w, -v - w, u] + G[-w, v]*G[-v - w, -w, -v - w, u] + 
   2*G[0, v]*G[-v - w, -w, -w, u] - 2*G[-w, v]*G[-v - w, -w, -w, u] + 
   2*G[-w, u]*G[-w, 0, 0, v] + 2*G[0, v]*G[-w, 0, -v - w, u] - 
   4*G[0, v]*G[-w, 0, -w, u] + 4*G[-w, v]*G[-w, 0, -w, u] - 
   2*G[-v - w, u]*G[-w, 0, -w, v] + 2*G[0, v]*G[-w, -v - w, 0, u] - 
   2*G[0, v]*G[-w, -v - w, -v - w, u] + 2*G[0, v]*G[-w, -v - w, -w, u] - 
   2*G[-w, v]*G[-w, -v - w, -w, u] - 4*G[0, v]*G[-w, -w, 0, u] + 
   4*G[-w, v]*G[-w, -w, 0, u] - G[-v - w, u]*G[-w, -w, 0, v] - 
   2*G[-w, u]*G[-w, -w, 0, v] + 4*G[0, v]*G[-w, -w, -v - w, u] - 
   4*G[-w, v]*G[-w, -w, -v - w, u] - (10*G[-w, -w, -w, v])/7 + 
   (19*G[-v - w, u]*G[-w, -w, -w, v])/7 - (2*G[0, 0, 0, 0, u])/7 - 
   (2*G[0, 0, 0, 0, w])/7 - (19*G[0, 0, 0, -v - w, u])/7 - 
   (5*G[0, 0, -v - w, 0, u])/7 + (5*G[0, 0, -v - w, -v - w, u])/7 - 
   G[0, 0, -w, 0, v] + 2*G[0, 0, -w, -v - w, u] + G[0, 0, -w, -w, v] - 
   (5*G[0, -v - w, 0, 0, u])/7 + (5*G[0, -v - w, 0, -v - w, u])/7 - 
   (2*G[0, -v - w, -v - w, 0, u])/7 + (2*G[0, -v - w, -v - w, -v - w, u])/7 - 
   G[0, -v - w, -w, -v - w, u] - G[0, -w, 0, 0, v] + G[0, -w, 0, -v - w, u] + 
   2*G[0, -w, 0, -w, v] + G[0, -w, -v - w, 0, u] - 
   G[0, -w, -v - w, -v - w, u] + 2*G[0, -w, -w, 0, v] + 
   4*G[0, -w, -w, -v - w, u] - 3*G[0, -w, -w, -w, v] - 
   (19*G[-v - w, 0, 0, 0, u])/7 + (19*G[-v - w, 0, 0, -v - w, u])/7 + 
   (5*G[-v - w, 0, -v - w, 0, u])/7 - (5*G[-v - w, 0, -v - w, -v - w, u])/7 - 
   G[-v - w, 0, -w, -v - w, u] + (5*G[-v - w, -v - w, 0, 0, u])/7 - 
   (5*G[-v - w, -v - w, 0, -v - w, u])/7 + 
   (2*G[-v - w, -v - w, -v - w, 0, u])/7 - 
   (2*G[-v - w, -v - w, -v - w, -v - w, u])/7 + G[-v - w, -v - w, -w, -v - w, 
    u] - G[-v - w, -w, 0, -v - w, u] - G[-v - w, -w, -v - w, 0, u] + 
   G[-v - w, -w, -v - w, -v - w, u] - 2*G[-v - w, -w, -w, -v - w, u] + 
   G[-w, 0, 0, -w, v] + G[-w, 0, -w, 0, v] + 4*G[-w, 0, -w, -v - w, u] - 
   2*G[-w, 0, -w, -w, v] - 2*G[-w, -v - w, -w, -v - w, u] + 
   4*G[-w, -w, 0, -v - w, u] - 2*G[-w, -w, 0, -w, v] + 
   4*G[-w, -w, -v - w, 0, u] - 4*G[-w, -w, -v - w, -v - w, u] - 
   G[-w, -w, -w, 0, v] + (19*G[-w, -w, -w, -w, v])/7 - (80*Zeta[3])/21 + 
   G[0, v]*Zeta[3] - (37*G[-v - w, u]*Zeta[3])/21 - 
   (37*G[-w, v]*Zeta[3])/21 + 
   (G[0, u]*(240 + 10*Pi^2 - 120*G[-w, v] - 19*Pi^2*G[-w, v] + 
      60*G[0, 0, w] - 156*G[-w, v]*G[0, 0, w] + 
      7*G[0, v]*(Pi^2 + 12*G[0, 0, w]) + 2*G[0, w]*
       (-60 + Pi^2 + 30*G[-w, v] - 21*G[0, 0, v] + 63*G[0, -w, v] + 
        42*G[-w, 0, v] - 57*G[-w, -w, v]) + 60*G[-w, -w, v] - 
      114*G[0, 0, 0, w] - 42*G[0, 0, -w, v] - 84*G[0, -w, 0, v] + 
      126*G[0, -w, -w, v] + 84*G[-w, 0, -w, v] + 42*G[-w, -w, 0, v] - 
      114*G[-w, -w, -w, v] + 32*Zeta[3]))/42 - 
   (G[0, w]*(240 + 10*Pi^2 - 120*G[-w, v] - 5*Pi^2*G[-w, v] + 60*G[0, 0, u] - 
      114*G[-w, v]*G[0, 0, u] + 84*G[-w, u]*G[0, 0, v] - 60*G[0, -v - w, u] + 
      30*G[-w, v]*G[0, -v - w, u] + 42*G[-w, v]*G[0, -w, u] - 
      84*G[-w, u]*G[0, -w, v] - 60*G[-v - w, 0, u] + 
      114*G[-w, v]*G[-v - w, 0, u] + 60*G[-v - w, -v - w, u] - 
      30*G[-w, v]*G[-v - w, -v - w, u] - 42*G[-w, v]*G[-v - w, -w, u] + 
      7*G[0, v]*(Pi^2 + 18*G[0, 0, u] - 6*G[0, -v - w, u] + 6*G[0, -w, u] - 
        12*G[-v - w, 0, u] + 6*G[-v - w, -v - w, u] + 12*G[-w, 0, u] - 
        24*G[-w, -w, u]) + 168*G[-w, v]*G[-w, -w, u] + 
      G[-v - w, u]*(-120 - 5*Pi^2 + 60*G[-w, v] - 42*G[0, 0, v] + 
        84*G[0, -w, v] + 84*G[-w, 0, v] - 114*G[-w, -w, v]) + 
      60*G[-w, -w, v] + 114*G[0, 0, 0, u] - 30*G[0, 0, -v - w, u] - 
      84*G[0, 0, -w, u] - 42*G[0, 0, -w, v] - 30*G[0, -v - w, 0, u] - 
      12*G[0, -v - w, -v - w, u] + 42*G[0, -v - w, -w, u] - 
      42*G[0, -w, 0, u] - 84*G[0, -w, 0, v] + 42*G[0, -w, -v - w, u] - 
      168*G[0, -w, -w, u] + 126*G[0, -w, -w, v] - 114*G[-v - w, 0, 0, u] + 
      30*G[-v - w, 0, -v - w, u] + 42*G[-v - w, 0, -w, u] + 
      30*G[-v - w, -v - w, 0, u] + 12*G[-v - w, -v - w, -v - w, u] - 
      42*G[-v - w, -v - w, -w, u] + 42*G[-v - w, -w, 0, u] - 
      42*G[-v - w, -w, -v - w, u] + 84*G[-v - w, -w, -w, u] - 
      42*G[-w, 0, 0, v] - 168*G[-w, 0, -w, u] + 84*G[-w, 0, -w, v] + 
      84*G[-w, -v - w, -w, u] - 168*G[-w, -w, 0, u] + 84*G[-w, -w, 0, v] + 
      168*G[-w, -w, -v - w, u] - 114*G[-w, -w, -w, v] + 32*Zeta[3]))/42, 
  32 + (4*Pi^2)/3 - (11*Pi^4)/900 - 16*G[0, w] - (2*Pi^2*G[0, w])/3 - 
   16*G[-v - w, u] - (2*Pi^2*G[-v - w, u])/3 + 8*G[0, w]*G[-v - w, u] + 
   (4*Pi^2*G[0, w]*G[-v - w, u])/5 - 16*G[-w, v] - (2*Pi^2*G[-w, v])/3 + 
   8*G[0, w]*G[-w, v] + (4*Pi^2*G[0, w]*G[-w, v])/5 + 
   8*G[-v - w, u]*G[-w, v] - (3*Pi^2*G[-v - w, u]*G[-w, v])/5 - 
   4*G[0, w]*G[-v - w, u]*G[-w, v] + (28*Pi^2*G[-w, u]*G[-w, v])/15 + 
   4*G[0, 0, u] - (Pi^2*G[0, 0, u])/15 - 2*G[0, w]*G[0, 0, u] - 
   2*G[-w, v]*G[0, 0, u] - (9*G[0, w]*G[-w, v]*G[0, 0, u])/5 + 4*G[0, 0, v] - 
   (Pi^2*G[0, 0, v])/15 - 2*G[0, w]*G[0, 0, v] - 2*G[-v - w, u]*G[0, 0, v] + 
   G[0, w]*G[-v - w, u]*G[0, 0, v] - (14*G[0, w]*G[-w, u]*G[0, 0, v])/5 + 
   (14*G[0, 0, u]*G[0, 0, v])/5 + 8*G[0, 0, w] + (4*Pi^2*G[0, 0, w])/5 - 
   4*G[-v - w, u]*G[0, 0, w] - 4*G[-w, v]*G[0, 0, w] - 
   (74*G[-v - w, u]*G[-w, v]*G[0, 0, w])/5 + 
   (56*G[-w, u]*G[-w, v]*G[0, 0, w])/5 + G[0, 0, u]*G[0, 0, w] + 
   G[0, 0, v]*G[0, 0, w] - 4*G[0, -v - w, u] - (19*Pi^2*G[0, -v - w, u])/30 + 
   2*G[0, w]*G[0, -v - w, u] + 2*G[-w, v]*G[0, -v - w, u] - 
   (61*G[0, w]*G[-w, v]*G[0, -v - w, u])/5 + (14*G[0, 0, v]*G[0, -v - w, u])/
    5 - (47*G[0, 0, w]*G[0, -v - w, u])/5 + (42*G[0, w]*G[-w, v]*G[0, -w, u])/
    5 - (14*G[0, 0, v]*G[0, -w, u])/5 + (42*G[0, 0, w]*G[0, -w, u])/5 - 
   4*G[0, -w, v] - (19*Pi^2*G[0, -w, v])/30 + 2*G[0, w]*G[0, -w, v] + 
   2*G[-v - w, u]*G[0, -w, v] + (9*G[0, w]*G[-v - w, u]*G[0, -w, v])/5 - 
   (42*G[0, w]*G[-w, u]*G[0, -w, v])/5 - G[0, 0, w]*G[0, -w, v] - 
   (14*G[0, -w, u]*G[0, -w, v])/5 - 4*G[-v - w, 0, u] - 
   (19*Pi^2*G[-v - w, 0, u])/30 + 2*G[0, w]*G[-v - w, 0, u] + 
   2*G[-w, v]*G[-v - w, 0, u] - (19*G[0, w]*G[-w, v]*G[-v - w, 0, u])/5 + 
   (14*G[0, 0, v]*G[-v - w, 0, u])/5 - G[0, 0, w]*G[-v - w, 0, u] + 
   8*G[-v - w, -v - w, u] - (37*Pi^2*G[-v - w, -v - w, u])/15 - 
   4*G[0, w]*G[-v - w, -v - w, u] - 4*G[-w, v]*G[-v - w, -v - w, u] - 
   (46*G[0, w]*G[-w, v]*G[-v - w, -v - w, u])/5 - 
   (9*G[0, 0, v]*G[-v - w, -v - w, u])/5 - 
   (88*G[0, 0, w]*G[-v - w, -v - w, u])/5 - 
   G[0, -w, v]*G[-v - w, -v - w, u] + (28*Pi^2*G[-v - w, -w, u])/15 - 
   (42*G[0, w]*G[-w, v]*G[-v - w, -w, u])/5 + 
   (14*G[0, 0, v]*G[-v - w, -w, u])/5 + (14*G[0, 0, w]*G[-v - w, -w, u])/5 - 
   (14*G[0, -w, v]*G[-v - w, -w, u])/5 - 4*G[-w, 0, v] - 
   (19*Pi^2*G[-w, 0, v])/30 + 2*G[0, w]*G[-w, 0, v] + 
   2*G[-v - w, u]*G[-w, 0, v] - G[0, w]*G[-v - w, u]*G[-w, 0, v] - 
   (14*G[0, w]*G[-w, u]*G[-w, 0, v])/5 + (14*G[0, 0, u]*G[-w, 0, v])/5 - 
   G[0, 0, w]*G[-w, 0, v] + (14*G[0, -v - w, u]*G[-w, 0, v])/5 - 
   (14*G[0, -w, u]*G[-w, 0, v])/5 + (14*G[-v - w, 0, u]*G[-w, 0, v])/5 - 
   (47*G[-v - w, -v - w, u]*G[-w, 0, v])/5 + 
   (42*G[-v - w, -w, u]*G[-w, 0, v])/5 + (28*Pi^2*G[-w, -v - w, u])/15 + 
   (14*G[0, 0, v]*G[-w, -v - w, u])/5 + (56*G[0, 0, w]*G[-w, -v - w, u])/5 - 
   (14*G[0, -w, v]*G[-w, -v - w, u])/5 + (42*G[-w, 0, v]*G[-w, -v - w, u])/
    5 - (28*Pi^2*G[-w, -w, u])/15 + (84*G[0, w]*G[-w, v]*G[-w, -w, u])/5 - 
   (28*G[0, 0, v]*G[-w, -w, u])/5 + (28*G[0, 0, w]*G[-w, -w, u])/5 - 
   (56*G[-w, 0, v]*G[-w, -w, u])/5 + 8*G[-w, -w, v] - 
   (3*Pi^2*G[-w, -w, v])/5 - 4*G[0, w]*G[-w, -w, v] - 
   4*G[-v - w, u]*G[-w, -w, v] - (32*G[0, w]*G[-v - w, u]*G[-w, -w, v])/5 - 
   (9*G[0, 0, u]*G[-w, -w, v])/5 + 2*G[0, 0, w]*G[-w, -w, v] - 
   (61*G[0, -v - w, u]*G[-w, -w, v])/5 + (42*G[0, -w, u]*G[-w, -w, v])/5 - 
   (19*G[-v - w, 0, u]*G[-w, -w, v])/5 - 
   (46*G[-v - w, -v - w, u]*G[-w, -w, v])/5 - 
   (42*G[-v - w, -w, u]*G[-w, -w, v])/5 + (84*G[-w, -w, u]*G[-w, -w, v])/5 + 
   2*G[0, 0, 0, u] - G[0, w]*G[0, 0, 0, u] - G[-w, v]*G[0, 0, 0, u] + 
   2*G[0, 0, 0, v] - G[0, w]*G[0, 0, 0, v] - G[-v - w, u]*G[0, 0, 0, v] - 
   4*G[0, 0, 0, w] - (88*G[-v - w, u]*G[0, 0, 0, w])/5 + 
   (84*G[-w, u]*G[0, 0, 0, w])/5 - (4*G[-w, v]*G[0, 0, 0, w])/5 - 
   2*G[0, 0, -v - w, u] - (9*G[0, w]*G[0, 0, -v - w, u])/5 - 
   (9*G[-w, v]*G[0, 0, -v - w, u])/5 + (14*G[0, w]*G[0, 0, -w, u])/5 + 
   (14*G[-w, v]*G[0, 0, -w, u])/5 - 2*G[0, 0, -w, v] + 
   G[0, w]*G[0, 0, -w, v] + G[-v - w, u]*G[0, 0, -w, v] - 
   (14*G[-w, u]*G[0, 0, -w, v])/5 - 2*G[0, -v - w, 0, u] + 
   G[0, w]*G[0, -v - w, 0, u] + G[-w, v]*G[0, -v - w, 0, u] + 
   2*G[0, -v - w, -v - w, u] - (47*G[0, w]*G[0, -v - w, -v - w, u])/5 - 
   (47*G[-w, v]*G[0, -v - w, -v - w, u])/5 + (14*G[0, w]*G[0, -v - w, -w, u])/
    5 + (14*G[-w, v]*G[0, -v - w, -w, u])/5 - 2*G[0, -w, 0, v] + 
   G[0, w]*G[0, -w, 0, v] - (9*G[-v - w, u]*G[0, -w, 0, v])/5 + 
   (14*G[-w, u]*G[0, -w, 0, v])/5 + (42*G[0, w]*G[0, -w, -v - w, u])/5 + 
   (42*G[-w, v]*G[0, -w, -v - w, u])/5 + 2*G[0, -w, -w, v] + 
   (9*G[0, w]*G[0, -w, -w, v])/5 + (9*G[-v - w, u]*G[0, -w, -w, v])/5 - 
   (42*G[-w, u]*G[0, -w, -w, v])/5 - 2*G[-v - w, 0, 0, u] + 
   G[0, w]*G[-v - w, 0, 0, u] + G[-w, v]*G[-v - w, 0, 0, u] + 
   2*G[-v - w, 0, -v - w, u] - G[0, w]*G[-v - w, 0, -v - w, u] - 
   G[-w, v]*G[-v - w, 0, -v - w, u] + (14*G[0, w]*G[-v - w, 0, -w, u])/5 + 
   (14*G[-w, v]*G[-v - w, 0, -w, u])/5 + 2*G[-v - w, -v - w, 0, u] - 
   G[0, w]*G[-v - w, -v - w, 0, u] - G[-w, v]*G[-v - w, -v - w, 0, u] - 
   4*G[-v - w, -v - w, -v - w, u] - (4*G[0, w]*G[-v - w, -v - w, -v - w, u])/
    5 - (4*G[-w, v]*G[-v - w, -v - w, -v - w, u])/5 - 
   (42*G[0, w]*G[-v - w, -v - w, -w, u])/5 - 
   (42*G[-w, v]*G[-v - w, -v - w, -w, u])/5 - 
   (42*G[0, w]*G[-v - w, -w, -v - w, u])/5 - 
   (42*G[-w, v]*G[-v - w, -w, -v - w, u])/5 + 
   (56*G[0, w]*G[-v - w, -w, -w, u])/5 + (56*G[-w, v]*G[-v - w, -w, -w, u])/
    5 - 2*G[-w, 0, 0, v] + G[0, w]*G[-w, 0, 0, v] - 
   (9*G[-v - w, u]*G[-w, 0, 0, v])/5 + (14*G[-w, u]*G[-w, 0, 0, v])/5 + 
   2*G[-w, 0, -w, v] + (9*G[0, w]*G[-w, 0, -w, v])/5 - 
   G[-v - w, u]*G[-w, 0, -w, v] - (14*G[-w, u]*G[-w, 0, -w, v])/5 + 
   (56*G[0, w]*G[-w, -v - w, -w, u])/5 + (56*G[-w, v]*G[-w, -v - w, -w, u])/
    5 + 2*G[-w, -w, 0, v] - G[0, w]*G[-w, -w, 0, v] - 
   (47*G[-v - w, u]*G[-w, -w, 0, v])/5 + (42*G[-w, u]*G[-w, -w, 0, v])/5 + 
   (84*G[0, w]*G[-w, -w, -v - w, u])/5 + (84*G[-w, v]*G[-w, -w, -v - w, u])/
    5 - (56*G[0, w]*G[-w, -w, -w, u])/5 - (56*G[-w, v]*G[-w, -w, -w, u])/5 - 
   4*G[-w, -w, -w, v] + (52*G[0, w]*G[-w, -w, -w, v])/5 - 
   (32*G[-v - w, u]*G[-w, -w, -w, v])/5 + (12*G[0, 0, 0, 0, u])/5 + 
   (12*G[0, 0, 0, 0, v])/5 - (4*G[0, 0, 0, 0, w])/5 - G[0, 0, 0, -v - w, u] - 
   G[0, 0, 0, -w, v] - G[0, 0, -v - w, 0, u] - (9*G[0, 0, -v - w, -v - w, u])/
    5 - G[0, 0, -w, 0, v] + (14*G[0, 0, -w, -v - w, u])/5 + 
   G[0, 0, -w, -w, v] - G[0, -v - w, 0, 0, u] + G[0, -v - w, 0, -v - w, u] - 
   (9*G[0, -v - w, -v - w, 0, u])/5 - (47*G[0, -v - w, -v - w, -v - w, u])/
    5 + (14*G[0, -v - w, -w, -v - w, u])/5 - G[0, -w, 0, 0, v] + 
   G[0, -w, 0, -w, v] + (42*G[0, -w, -v - w, -v - w, u])/5 - 
   (9*G[0, -w, -w, 0, v])/5 + (9*G[0, -w, -w, -w, v])/5 - 
   G[-v - w, 0, 0, 0, u] + G[-v - w, 0, 0, -v - w, u] - 
   (9*G[-v - w, 0, -v - w, 0, u])/5 - G[-v - w, 0, -v - w, -v - w, u] + 
   (14*G[-v - w, 0, -w, -v - w, u])/5 - (9*G[-v - w, -v - w, 0, 0, u])/5 - 
   G[-v - w, -v - w, 0, -v - w, u] - (47*G[-v - w, -v - w, -v - w, 0, u])/5 - 
   (4*G[-v - w, -v - w, -v - w, -v - w, u])/5 - 
   (42*G[-v - w, -v - w, -w, -v - w, u])/5 - 
   (42*G[-v - w, -w, -v - w, -v - w, u])/5 + 
   (56*G[-v - w, -w, -w, -v - w, u])/5 - G[-w, 0, 0, 0, v] + 
   G[-w, 0, 0, -w, v] - (9*G[-w, 0, -w, 0, v])/5 + 
   (9*G[-w, 0, -w, -w, v])/5 + (56*G[-w, -v - w, -w, -v - w, u])/5 - 
   (9*G[-w, -w, 0, 0, v])/5 - G[-w, -w, 0, -w, v] + 
   (84*G[-w, -w, -v - w, -v - w, u])/5 - (47*G[-w, -w, -w, 0, v])/5 - 
   (56*G[-w, -w, -w, -v - w, u])/5 + (52*G[-w, -w, -w, -w, v])/5 - 
   (32*Zeta[3])/3 - (116*G[0, w]*Zeta[3])/15 + (52*G[-v - w, u]*Zeta[3])/15 - 
   (28*G[-w, u]*Zeta[3])/5 - (32*G[-w, v]*Zeta[3])/15 - 
   (G[0, v]*(G[-v - w, u]*(120 + 19*Pi^2 + 30*G[0, 0, w]) + 
      G[0, w]*(120 + 5*Pi^2 - 60*G[-v - w, u] + 84*G[0, -w, u] + 
        30*G[-v - w, -v - w, u] + 84*G[-v - w, -w, u] + 
        84*G[-w, -v - w, u]) - 2*(120 + 5*Pi^2 + 14*G[-w, u]*
         (Pi^2 - 3*G[0, 0, w]) + 30*G[0, 0, w] + 30*G[-v - w, -v - w, u] + 
        42*G[0, 0, 0, u] - 15*G[0, 0, 0, w] + 42*G[0, 0, -v - w, u] - 
        42*G[0, 0, -w, u] + 42*G[0, -v - w, 0, u] + 
        42*G[0, -v - w, -v - w, u] - 42*G[0, -v - w, -w, u] - 
        42*G[0, -w, -v - w, u] + 42*G[-v - w, 0, 0, u] + 
        42*G[-v - w, 0, -v - w, u] - 42*G[-v - w, 0, -w, u] + 
        42*G[-v - w, -v - w, 0, u] - 141*G[-v - w, -v - w, -v - w, u] + 
        126*G[-v - w, -v - w, -w, u] + 126*G[-v - w, -w, -v - w, u] - 
        168*G[-v - w, -w, -w, u] + 126*G[-w, -v - w, -v - w, u] - 
        168*G[-w, -v - w, -w, u] - 168*G[-w, -w, -v - w, u] + 
        168*G[-w, -w, -w, u] + 100*Zeta[3])))/30 + 
   (G[0, u]*(3*G[-w, v]*(-40 + 3*Pi^2 - 38*G[0, 0, w]) - 
      G[0, w]*(120 + 5*Pi^2 - 60*G[-w, v] + 84*G[0, -w, v] + 
        198*G[-w, -w, v]) + 2*(120 + 5*Pi^2 + 30*G[0, 0, w] + 
        30*G[-w, -w, v] + 42*G[0, 0, 0, v] - 15*G[0, 0, 0, w] + 
        42*G[0, -w, 0, v] - 42*G[0, -w, -w, v] + 42*G[-w, 0, 0, v] + 
        42*G[-w, -w, 0, v] - 99*G[-w, -w, -w, v] + 100*Zeta[3])))/30}}

